Di-Higgs and Effective Field Theory: Signal Reweighting Beyond $m_{hh}$

Di-Higgs ($hh$) production is crucial for probing the Higgs boson self-interaction and understanding the electroweak phase transition. Deviations from Standard Model predictions in $hh$ gluon-gluon fusion (ggF) can be systematically parameterized using effective field theories (EFT), such as Higgs Effective Field Theory (HEFT) and Standard Model Effective Field Theory (SMEFT), as long as the conditions of the EFT are fulfilled. This note presents an improved EFT signal reweighting method that addresses the limitations of approaches that rely solely on the invariant mass of the di-Higgs system $m_{hh}$, which fail to capture variations in kinematic variables such as the Higgs boson transverse momentum. We show that these limitations are particularly pronounced in scenarios involving strong destructive interference. The proposed method is developed for both EFTs for $hh$ ggF at $\sqrt{s} = 13$ and $13.6$ TeV at next-to-leading order in QCD. We demonstrate a reweighting technique that combines more than one EFT reference sample while incorporating multiple key variables of ggF. These enhancements improve accuracy across phase space, particularly in capturing variation of the Higgs boson transverse momentum. The method employs a convex combination of the reference samples, with weights parametrized by a distance measure, to achieve a more precise reweighting. In principle, this approach can be extended to other processes, provided that suitable reference samples and distance measure are carefully chosen.

==> anc/GetAcoefsFromJson.py <==
import json
import argparse
import numpy as np
import os, sys

def GetcTermVec(C_in, polyArg):

    if polyArg == 'cdp_cp_ctp_cpg_ctg_NLO':
        cdp, cp, ctp, cpg, ctg = C_in
        cTermVec = [1 ,cdp, cdp**2, cp ,cp**2, ctp, ctp**2, cpg , cpg**2, cdp*cp, ctp*cp, cpg*cp, cdp*ctp, ctp*cpg, cdp*cpg, cdp*ctg, cp*ctg, ctp*ctg, cpg*ctg, ctg]

    elif polyArg == 'chhh_ctth_ctthh_cggh_cgghh_NLO':
        chhh, ctth, ctthh, cggh, cgghh = C_in
        cTermVec = [(ctth**4), (ctthh**2), ((ctth**2)*(chhh**2)), ((cggh**2)*(chhh**2)), (cgghh**2), (ctthh*ctth**2), ((ctth**3)*(chhh)), ((ctthh)*(ctth)*(chhh)), ((ctthh)*(cggh)*(chhh)), ((ctthh)*(cgghh)), ((ctth**2)*(cggh)*(chhh)), ((ctth**2)*(cgghh)), ((ctth)*(chhh**2)*cggh), ((ctth)*(chhh)*(cgghh)), ((cggh)*(chhh)*(cgghh)), ((ctth**3)*(cggh)), ((ctth)*(ctthh)*(cggh)), ((ctth)*(cggh**2)*(chhh)), ((ctth)*(cggh)*(cgghh)), ((ctth**2)*(cggh**2)), ((ctthh)*(cggh**2)), ((cggh**3)*(chhh)), ((cggh**2)*(cgghh))]

    else:
        raise ValueError(f'WARNING: The argument for the polynomial ({polyArg}) is not found. Specify a new one.')

    return cTermVec

# Load the JSON data from a file
def load_json(file_path):
    with open(file_path, 'r') as f:
        data = json.load(f)
    return data

# Check if a value lies within a given bin range
def is_in_bin(value, bin_range):
    return bin_range[0] <= value < bin_range[1]

# Find the A_coefficients based on input values
def find_a_coefficients(data, mhh, cos_star, pthh):
    for entry in data:
        if (is_in_bin(mhh, entry['mhh_bin']) and
            is_in_bin(cos_star, entry['CosThetaStar_bin']) and
            is_in_bin(pthh, entry['PtHH_bin'])):
            return entry['A_coefficients']
    return None  # Return None if no matching bin is found

# Main function to use the script
def main():
    # Argument parser
    parser = argparse.ArgumentParser(description="Find A_coefficients for given mhh, CosThetaStar, and PtHH values.")
    parser.add_argument("--json", type=str, required=True, help="Path to the JSON file containing data.")
    parser.add_argument("--mhh", type=float, required=True, help="Value of mhh.")
    parser.add_argument("--cos_star", type=float, required=True, help="Value of CosThetaStar.")
    parser.add_argument("--pthh", type=float, required=True, help="Value of PtHH.")
    parser.add_argument ("--poly", default=None, help = 'Specify the polynomial you wish to fit to: cdp_cp_ctp_cpg_ctg_NLO')
    parser.add_argument ("--EFT", default=None, help = 'Specify the polynomial you wish to fit to: cdp_cp_ctp_cpg_ctg_NLO')
    parser.add_argument('-c', '--coefficients',nargs='+' ,  default = 0 ,help = 'coefficients to Reweight to: cHBox, cH, ctH, ctG, cHG.')
    parser.add_argument('-cr', '--coefficients_ref',nargs='+' ,  default = 0 ,help = 'coefficients of ref. sample to Reweight from: cHBox, cH, ctH, ctG, cHG.')
   
    
    # Parse arguments
    args = parser.parse_args()

    # Load the data
    data = load_json(args.json)
    
    # Find and print the corresponding A_coefficients
    a_coefficients = find_a_coefficients(data, args.mhh, args.cos_star, args.pthh)
    if a_coefficients is not None:
        print("A_coefficients:", a_coefficients)
    else:
        print("No matching bin found for the given inputs.")

    if args.coefficients is not None:

        if args.EFT == "SMEFT":
            cdp, cp, ctp, cpg, ctg  = float(args.coefficients[0]), float(args.coefficients[1]) , float(args.coefficients[2]), float( args.coefficients[3]), float( args.coefficients[4])
            C_in = cdp, cp, ctp, cpg, ctg
            cdp_r, cp_r, ctp_r, cpg_r, ctg_r  = float(args.coefficients_ref[0]), float(args.coefficients_ref[1]) , float(args.coefficients_ref[2]), float( args.coefficients_ref[3]), float( args.coefficients_ref[4])
            C_inref = cdp_r, cp_r, ctp_r, cpg_r, ctg_r
        elif args.EFT == "HEFT":
            chhh, ctth, ctthh, cggh, cgghh  = float(args.coefficients[0]), float(args.coefficients[1]) , float(args.coefficients[2]), float( args.coefficients[3]), float( args.coefficients[4])
            C_in = chhh, ctth, ctthh, cggh, cgghh
            chhh_r, ctth_r, ctthh_r, cggh_r, cgghh_r  = float(args.coefficients_ref[0]), float(args.coefficients_ref[1]) , float(args.coefficients_ref[2]), float( args.coefficients_ref[3]), float( args.coefficients_ref[4])
            C_inref = chhh_r, ctth_r, ctthh_r, cggh_r, cgghh_r
        
        c_vec = GetcTermVec(C_in, args.poly)
        dsigmaEFT = np.dot(c_vec,a_coefficients)

        c_vecref = GetcTermVec(C_inref, args.poly)
        dsigma_ref = np.dot(c_vecref, a_coefficients)
        EFTweight = dsigmaEFT/dsigma_ref
        print(f"EFT weight = {EFTweight}")

        
if __name__ == "__main__":
    main()
    


==> anc/HEFT/Run2/ACoefs.csv <==
PtHH_bin,CosThetaStar_bin,mhh_bin,A_coefficients
"[0.0, 20.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.09922018e-04  3.76305322e-04  6.92717873e-05  9.53933962e-05
  5.11594485e-04 -4.14786778e-04 -1.75658961e-04  3.23113268e-04
  3.76833365e-04  8.74249974e-04 -2.06768097e-04 -4.78591775e-04
  1.63647721e-04  3.78444561e-04  4.42559305e-04  2.56917051e-06
  2.76823763e-05  1.56021547e-05  8.49840896e-06 -1.47794739e-05
 -2.11983387e-06  3.07788960e-06  8.55786857e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.63991332e-04  5.42803914e-04  7.98847558e-05  1.03325141e-04
  7.54511876e-04 -5.93055304e-04 -2.29243032e-04  4.22419525e-04
  4.87336736e-04  1.28245947e-03 -2.67188896e-04 -7.37287263e-04
  1.84116308e-04  4.97895539e-04  5.52723326e-04  3.78674324e-06
 -3.32044594e-05  6.39492089e-06  1.82510123e-05 -2.83353364e-06
  3.00452685e-05  1.87492232e-06  2.00697378e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[290.0, 310.0]","[ 1.88646619e-04  6.63341860e-04  6.69324255e-05  7.70315984e-05
  8.14322795e-04 -7.10303162e-04 -2.24497558e-04  4.21244468e-04
  4.52529963e-04  1.47861902e-03 -2.40370590e-04 -7.88863918e-04
  1.44914208e-04  4.69489274e-04  5.09609303e-04 -4.46597194e-06
 -8.44386213e-08  4.83332752e-06  1.21464086e-05 -2.59633936e-06
  1.75773738e-05  2.11477393e-06  1.23287087e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.16829135e-04  7.48386602e-04  5.51553789e-05  6.01674735e-05
  8.08814779e-04 -8.01935383e-04 -2.18163617e-04  4.07707102e-04
  4.29550688e-04  1.55697206e-03 -2.31270861e-04 -8.62869533e-04
  1.16882516e-04  4.29395471e-04  4.36292577e-04  1.07594537e-06
 -2.86031599e-05  5.77177569e-07  3.57866584e-05 -2.51348511e-06
  2.50164207e-05  1.60003101e-06  4.29120656e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[330.0, 350.0]","[ 2.60270347e-04  8.88081059e-04  4.75956990e-05  4.28375451e-05
  7.69985116e-04 -9.52198079e-04 -2.21748727e-04  4.14907463e-04
  3.98247534e-04  1.64463604e-03 -2.00567265e-04 -9.14218444e-04
  8.81752035e-05  3.89771099e-04  3.71312980e-04 -3.55938758e-06
 -3.64445334e-05 -9.05815750e-06 -1.49778601e-05  2.05457347e-06
  1.57525168e-05  3.05265275e-06  1.75556170e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[350.0, 370.0]","[ 3.49019178e-04  1.03301636e-03  4.50721958e-05  3.15797088e-05
  7.18195194e-04 -1.17708283e-03 -2.49770189e-04  4.28311718e-04
  3.56639852e-04  1.71700586e-03 -2.00003300e-04 -9.75965730e-04
  7.40732643e-05  3.57002275e-04  2.91609845e-04 -7.55336931e-06
 -5.22097487e-05 -4.36742175e-06  5.29120671e-07 -1.15577977e-06
  4.34217818e-05  3.23063074e-06 -8.48357180e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[370.0, 390.0]","[ 3.50300228e-04  1.11774663e-03  3.71856169e-05  2.09545806e-05
  6.67514076e-04 -1.24531474e-03 -2.24988861e-04  4.07973775e-04
  3.05429733e-04  1.70809314e-03 -1.64194281e-04 -9.41432793e-04
  5.56312159e-05  3.16783991e-04  2.51668112e-04  2.21616642e-06
  2.96097586e-05  3.05812165e-06 -1.17378769e-05 -7.71531658e-06
 -7.49636278e-06  1.59038262e-06  1.49534474e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[390.0, 410.0]","[ 3.07953237e-04  1.08408755e-03  2.86905022e-05  1.51939663e-05
  6.39267583e-04 -1.12848075e-03 -1.83802488e-04  3.47183482e-04
  2.52646682e-04  1.58117607e-03 -1.13030391e-04 -7.49357377e-04
  3.99661866e-05  2.46898018e-04  2.07817858e-04 -1.37841886e-05
 -1.96575066e-06 -3.07868693e-06 -1.01307240e-05 -5.56232789e-07
  1.89126683e-05  3.66782132e-06 -6.20346183e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[410.0, 430.0]","[ 2.61135149e-04  1.00893865e-03  2.11857174e-05  1.60941994e-05
  5.65555883e-04 -9.92384434e-04 -1.44839582e-04  2.94943571e-04
  2.05190936e-04  1.39188311e-03 -9.09737564e-05 -5.85927060e-04
  2.96280273e-05  1.98131898e-04  1.78588496e-04 -2.42884358e-06
  2.60604619e-05 -4.84821066e-06 -4.07857271e-05 -3.97709148e-06
 -1.31914686e-05  3.37432753e-06  1.20830311e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.06976254e-04  9.01679030e-04  1.51262916e-05  1.18870100e-05
  5.27048978e-04 -8.45119436e-04 -1.07438459e-04  2.42326790e-04
  1.69083986e-04  1.19548667e-03 -5.81578560e-05 -4.77201647e-04
  2.05511026e-05  1.60538451e-04  1.50111672e-04 -5.20185326e-06
  3.90991942e-05 -4.60239104e-06 -1.71352949e-05 -2.46111042e-07
 -1.56759000e-05  1.84190571e-06  3.31307620e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[450.0, 490.0]","[ 2.99358041e-04  1.49932598e-03  1.97326959e-05  1.65689309e-05
  9.36795732e-04 -1.24949727e-03 -1.44530875e-04  3.43864044e-04
  2.26028705e-04  1.92500483e-03 -6.76166328e-05 -5.44450138e-04
  2.48611215e-05  2.06476934e-04  2.15049007e-04 -9.42472037e-06
 -2.93768088e-05 -2.00103462e-05 -7.01266934e-05  1.78882820e-05
 -9.47486002e-06  3.61625535e-07 -2.04645285e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.87785408e-04  1.12326252e-03  1.01471158e-05  9.22169008e-06
  7.64883548e-04 -8.46079318e-04 -8.01257804e-05  2.20951409e-04
  1.34187571e-04  1.34086072e-03 -3.23541229e-05 -3.65131205e-04
  1.29481370e-05  1.40906568e-04  1.52471428e-04 -6.55816685e-07
 -7.44866771e-06  3.32873201e-06  1.19646632e-05 -1.05427950e-05
  2.69349498e-05  3.31851996e-06  5.14254873e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.17641822e-04  8.56863402e-04  5.63734298e-06  1.78468618e-06
  6.34571478e-04 -5.73559445e-04 -4.63001323e-05  1.35649334e-04
  7.37262893e-05  9.74091192e-04 -2.44493719e-05 -1.71794433e-04
  7.38237164e-06  7.95652751e-05  9.06064287e-05  8.23763922e-06
  5.01984964e-06  2.13612480e-05  6.36464886e-05 -1.91269637e-05
  1.16268876e-05  1.49612035e-06 -2.46231963e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[570.0, 610.0]","[ 7.20873264e-05  6.31643236e-04  3.15288251e-06  5.00862633e-06
  5.61160954e-04 -3.74906947e-04 -2.59739656e-05  8.92611292e-05
  5.07885412e-05  6.77818722e-04 -1.22608843e-05 -7.91755754e-05
  4.80917503e-06  5.28772915e-05  8.76998316e-05  4.66304311e-06
 -1.19199245e-05 -8.79145640e-06 -1.99351749e-05  7.90872185e-06
 -9.14652115e-07  1.00131073e-07  2.06341275e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[610.0, 650.0]","[ 4.45948336e-05  4.77309268e-04  1.58548991e-06  2.19581896e-06
  4.59747938e-04 -2.53868048e-04 -1.43998038e-05  5.77997086e-05
  2.76249005e-05  4.62298141e-04 -1.00648387e-06 -2.79639564e-05
  2.14451911e-06  2.87976558e-05  4.44599309e-05 -3.04567359e-06
  1.42149320e-05  3.14874129e-06  5.41470466e-05 -4.47462840e-06
  1.54947390e-05  1.41583612e-06  1.65395444e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[650.0, 700.0]","[ 3.62450586e-05  4.53067245e-04  1.39189730e-06 -1.56515202e-06
  4.87801723e-04 -2.27132213e-04 -1.18738374e-05  4.84904551e-05
  2.25796691e-05  4.06592555e-04  7.73071033e-06  6.48488162e-06
 -2.89029587e-07  1.89300090e-05  5.80365454e-05 -4.81359914e-06
  1.45327522e-05  6.08347657e-06 -2.42100044e-05 -4.04074061e-06
 -4.06429000e-06  5.01406127e-07  1.76966351e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[700.0, 750.0]","[ 2.34439530e-05  2.91019932e-04  6.68281836e-07  4.94596981e-06
  4.02328302e-04 -1.19092512e-04 -7.04488699e-06  2.40564024e-05
  1.91108426e-05  2.35995795e-04 -1.12626592e-05  1.70337127e-05
  2.92759102e-06  1.23590873e-05  3.60056996e-05  6.03284404e-06
 -2.61977342e-05 -8.52340788e-06  7.03815251e-06  4.33153029e-06
  9.53686200e-06  1.20640201e-06  4.39364792e-07]"
"[0.0, 20.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.38952692e-05  2.07871088e-04  1.74610991e-07  1.66282353e-06
  3.26556827e-04 -8.81696923e-05 -2.87091819e-06  1.71746103e-05
  5.78676990e-06  1.46918015e-04  2.33122141e-06  1.79682242e-05
  2.96998792e-07  7.36237840e-06  2.27958118e-05 -2.50674380e-06
 -1.07420417e-05 -3.92775506e-06  3.52434095e-05  2.56882567e-06
  3.04453522e-05  4.31977178e-07 -3.59961651e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[800.0, 850.0]","[ 6.92151131e-06  1.63135572e-04  2.41256510e-08  8.94956302e-07
  2.79362731e-04 -5.69941808e-05 -6.46035750e-07  1.43957866e-05
  8.12296230e-06  9.84514098e-05  4.34814213e-06  2.96809714e-05
 -7.23177915e-08  3.29045831e-06  2.91038097e-05 -3.52894920e-06
 -2.09361513e-06 -3.19529643e-06 -1.69829757e-05  3.12321785e-06
 -6.72225740e-06  3.54781845e-07  2.03684732e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[850.0, 900.0]","[ 5.37338916e-06  1.13451535e-04 -3.24122873e-08  2.54058374e-07
  2.40639315e-04 -3.91875247e-05 -7.50766375e-07  7.05336439e-06
 -2.34051668e-06  6.58981035e-05  2.67836574e-06  3.35712373e-05
 -4.44480151e-07  1.42966709e-07  1.83374583e-05 -1.56110737e-06
  4.83220128e-06  3.06696404e-07 -4.50874122e-06  1.48385105e-07
  4.23955905e-06  1.01975189e-07 -1.07723153e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 6.07486009e-06  1.51708613e-04  2.22851214e-07 -1.28358394e-06
  3.59410671e-04 -3.59113979e-05 -1.72941469e-06  4.72411758e-06
 -3.56961241e-07  5.40264884e-05  4.68688068e-06  6.47756228e-05
 -6.98700010e-07 -6.26883188e-06  1.20608095e-05 -3.55167908e-06
  1.21442633e-07  7.34259889e-06  1.29324103e-05 -5.03159177e-06
  9.70892151e-06  1.78618392e-07 -8.52422286e-08]"
"[0.0, 20.0]","[0.0, 0.25]","[1000.0, 1200]","[ 4.52488869e-06  1.33670936e-04  2.47458628e-07 -7.01511247e-07
  4.49746641e-04 -3.19957819e-05 -1.27036538e-06  6.08144024e-06
  1.82389375e-06  2.22896631e-05  7.64953524e-07  3.70407626e-05
 -7.54446897e-08 -2.93711600e-07  1.37132031e-05  8.31487941e-07
  5.23695900e-06  3.62524789e-06  2.13963258e-05 -2.85081743e-06
  3.50804867e-06  4.02340312e-08 -3.38704775e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[1200, 1400]","[ 1.62263201e-06  3.99267330e-05  8.07412215e-08 -1.29154436e-06
  2.46908361e-04 -6.99394236e-06 -5.59141080e-07 -1.58380503e-06
 -6.64391983e-06 -2.72200501e-05  2.16455441e-06  2.43168746e-05
 -5.57331580e-07 -6.96310529e-07  1.84107850e-06 -2.03890154e-06
  1.76775471e-05  6.72746714e-06  1.10366767e-05 -5.23291516e-06
 -5.54524968e-06  2.66062881e-07  2.47459345e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.22302043e-04  3.76392805e-04  7.44017945e-05  1.02898884e-04
  5.39718875e-04 -4.22839489e-04 -1.91181899e-04  3.38008868e-04
  3.93147931e-04  9.01876146e-04 -2.19226259e-04 -5.24728716e-04
  1.75149290e-04  4.02976309e-04  4.70890713e-04 -2.58491510e-06
 -2.81782400e-06 -2.47732808e-06 -2.33683707e-06 -1.95144538e-06
  8.29146438e-06  4.54226063e-06  1.14498249e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.83878633e-04  6.30106289e-04  8.73532486e-05  1.13859599e-04
  8.73145842e-04 -6.60686033e-04 -2.53291091e-04  4.65330550e-04
  5.43106895e-04  1.49238280e-03 -2.84980455e-04 -7.73706031e-04
  1.99779158e-04  5.41409883e-04  6.24877862e-04 -8.29957003e-06
  9.54388804e-06  9.53673466e-06 -7.42256814e-06 -5.72221118e-06
 -1.78072991e-05  2.72948882e-06 -1.95977487e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[290.0, 310.0]","[ 2.15584512e-04  7.49839945e-04  7.53990846e-05  8.87934009e-05
  9.07047117e-04 -8.01218997e-04 -2.55049093e-04  4.71976115e-04
  5.20300214e-04  1.65422937e-03 -2.75778656e-04 -8.71451329e-04
  1.64823534e-04  5.18211349e-04  5.78884304e-04 -5.03456532e-06
  1.35567965e-05  1.16091046e-05 -1.94213207e-05 -5.74292813e-06
 -1.86373115e-06  1.37339570e-06  1.42879615e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.50051599e-04  8.73074017e-04  6.37551532e-05  6.90642713e-05
  9.31658807e-04 -9.44928288e-04 -2.52159435e-04  4.73431451e-04
  4.78748633e-04  1.80293678e-03 -2.59505138e-04 -9.84899699e-04
  1.31561860e-04  4.94733582e-04  5.07546987e-04  8.04116472e-07
  4.58727448e-05  5.94319613e-06 -3.47136390e-06 -1.13035273e-05
 -8.80676473e-06  3.35753268e-06  2.52416011e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[330.0, 350.0]","[ 3.07678600e-04  1.02945372e-03  5.66187936e-05  4.90652311e-05
  9.11439543e-04 -1.13223169e-03 -2.63449678e-04  4.83887655e-04
  4.51512965e-04  1.93234595e-03 -2.54169223e-04 -1.07376582e-03
  1.08051792e-04  4.56982983e-04  4.19580977e-04  3.10658798e-06
  5.73460574e-05  1.56318103e-05  3.65257559e-05 -1.16392519e-05
 -2.11351563e-05 -2.44325552e-07  2.17996496e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[350.0, 370.0]","[ 4.06696132e-04  1.24700338e-03  5.31086239e-05  3.85080334e-05
  8.95892226e-04 -1.41032492e-03 -2.92114108e-04  5.17044772e-04
  4.35517282e-04  2.10996680e-03 -2.33525516e-04 -1.20225056e-03
  8.76633477e-05  4.39774749e-04  3.65090873e-04 -1.07496763e-05
 -3.42702847e-05 -5.27935768e-06  1.22643817e-05  1.82267432e-06
  3.32026069e-05  1.53981425e-06  4.28767188e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[370.0, 390.0]","[ 4.28379389e-04  1.37974858e-03  4.52216758e-05  2.74336047e-05
  8.42328037e-04 -1.50309132e-03 -2.75168849e-04  4.97727251e-04
  3.83353870e-04  2.14047180e-03 -2.02696989e-04 -1.14343105e-03
  6.94804193e-05  3.88449015e-04  2.99321338e-04 -6.98346563e-06
 -8.22410948e-06  1.22454812e-05  4.03537281e-05 -1.95705581e-05
  4.85655374e-05  4.61156144e-06  1.75530543e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[390.0, 410.0]","[ 3.80885149e-04  1.39309063e-03  3.52706510e-05  1.94827693e-05
  7.95812268e-04 -1.43021272e-03 -2.26466129e-04  4.49213396e-04
  3.32345259e-04  2.04943717e-03 -1.54230282e-04 -9.88516936e-04
  5.14754369e-05  3.31634004e-04  2.51384659e-04  3.42418763e-06
 -7.17630252e-06  1.24936003e-05  7.25961970e-05 -1.19470604e-05
  3.70415527e-05 -1.15252497e-06 -1.03503817e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[410.0, 430.0]","[ 3.25623687e-04  1.27081598e-03  2.72603837e-05  1.90380303e-05
  7.27699761e-04 -1.23600953e-03 -1.81466425e-04  3.70250389e-04
  2.68556501e-04  1.78775057e-03 -1.12635125e-04 -8.13381488e-04
  3.88884736e-05  2.64792021e-04  2.19196626e-04  4.16307159e-06
 -1.62925550e-06 -9.19623044e-06  3.63702661e-05  2.10145738e-06
  2.60309847e-05 -5.01042794e-07  2.17838071e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.66757290e-04  1.18706676e-03  1.97111904e-05  1.56618492e-05
  7.07616555e-04 -1.09165544e-03 -1.38132674e-04  3.16444738e-04
  2.33670122e-04  1.60937359e-03 -8.05886579e-05 -6.30929417e-04
  2.75455075e-05  2.17603105e-04  2.01872643e-04  6.82338600e-06
 -7.17010204e-05 -1.41416509e-05 -5.91236409e-05  7.89806687e-06
  2.82939050e-05 -1.12890288e-06  1.08845216e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[450.0, 490.0]","[ 4.04666347e-04  1.97622033e-03  2.67378366e-05  1.55806853e-05
  1.23453722e-03 -1.65976692e-03 -1.96241326e-04  4.54598523e-04
  2.86016574e-04  2.52296515e-03 -9.76668920e-05 -8.13959957e-04
  3.41706043e-05  2.92067436e-04  2.74069019e-04 -1.57466764e-06
  3.51014810e-05  7.68418500e-06  2.17339192e-05 -1.63404601e-05
 -6.07023707e-06  5.40758756e-06  2.37597788e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[490.0, 530.0]","[ 2.61390107e-04  1.60774584e-03  1.50568931e-05  1.27303066e-05
  1.09995012e-03 -1.22898729e-03 -1.14846639e-04  3.10262501e-04
  1.77118338e-04  1.95727787e-03 -4.72856106e-05 -4.60149788e-04
  1.85227650e-05  1.86907256e-04  2.26666183e-04  6.04751053e-06
  9.10314999e-05 -9.95019299e-06 -3.77235657e-05  7.29753108e-06
 -4.22657520e-05 -1.00931160e-06  1.49138066e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.67798901e-04  1.22363119e-03  7.88048276e-06  6.12406974e-06
  9.51549447e-04 -8.36553181e-04 -6.60314581e-05  2.03145732e-04
  1.08427931e-04  1.40251495e-03 -2.16139751e-05 -2.30032373e-04
  9.50708773e-06  1.13232606e-04  1.53512981e-04  3.75984822e-06
 -1.74243320e-05  3.35981105e-06  9.63723520e-06 -5.60352116e-06
  1.39232982e-05  1.14920718e-06 -3.51270778e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.07165438e-04  9.43371885e-04  4.53062510e-06  5.47014466e-06
  8.42438099e-04 -5.65412149e-04 -3.93708409e-05  1.33260267e-04
  6.51886284e-05  1.02248165e-03 -1.45853686e-05 -9.69884122e-05
  5.37940317e-06  6.96295711e-05  1.26014382e-04  8.08113508e-06
  1.44655872e-05 -3.68823390e-06 -3.61578744e-05  3.90032229e-06
 -1.93156380e-05 -3.33075441e-07  3.00340363e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[610.0, 650.0]","[ 7.03849081e-05  7.47354932e-04  2.28755019e-06  3.10602813e-06
  7.29312836e-04 -3.98747559e-04 -2.20920793e-05  9.19361385e-05
  5.83766720e-05  7.69027936e-04 -3.41439588e-07 -3.42815703e-05
  2.79464855e-06  4.75523849e-05  9.98131955e-05 -1.02796009e-07
 -3.76305677e-05 -1.52629623e-06 -2.69752386e-05  2.68650689e-06
  1.79174006e-05  7.47072182e-08  1.53974861e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[650.0, 700.0]","[ 5.88098269e-05  6.87587511e-04  1.68986258e-06 -8.72223722e-07
  7.73782658e-04 -3.45214330e-04 -1.75066659e-05  7.41644796e-05
  3.08362672e-05  6.41457267e-04  7.96568186e-06  1.96641927e-05
 -4.95386617e-07  2.78664836e-05  7.30385409e-05 -3.97618672e-06
  3.83405205e-05  9.20159396e-06  4.51136661e-05 -5.60723273e-06
 -3.63769565e-06 -1.36347125e-07  1.31142236e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[700.0, 750.0]","[ 3.50561400e-05  4.85833414e-04  9.30926547e-07  3.39390939e-06
  6.48224550e-04 -2.07940359e-04 -9.63405672e-06  4.07030491e-05
  2.78885680e-06  3.72948129e-04  1.12982218e-07  3.94408090e-05
  1.34629661e-06  1.55363751e-05  4.90743009e-05  9.35350814e-07
  1.75147927e-05 -7.24895919e-06  1.35476816e-05  7.60583652e-06
 -2.68448918e-06 -5.34267792e-07  1.25537982e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[750.0, 800.0]","[ 2.14951843e-05  3.46640690e-04  6.92622128e-07  2.21141680e-06
  5.50694067e-04 -1.29686674e-04 -5.96736988e-06  3.00593116e-05
  1.53413110e-05  2.54062914e-04 -1.42883448e-06  2.34514381e-05
  1.94571917e-06  1.48068939e-05  4.45020198e-05  2.40651355e-06
 -7.06563343e-06  1.37983457e-06  2.73190044e-05 -2.78252753e-06
  5.26188882e-06  2.61384274e-07  1.99131194e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.54959612e-05  2.82154463e-04  3.86532129e-07  2.73960243e-06
  4.58874824e-04 -9.80409936e-05 -4.25292541e-06  2.14530034e-05
  1.19630913e-05  1.74442228e-04 -1.71888062e-06  4.78597681e-05
  1.87796979e-06  5.59660315e-06  2.77911333e-05  9.90151856e-07
 -2.46360093e-05 -1.20299370e-06  4.01449856e-05 -1.72039410e-06
  2.34171865e-05  6.13974286e-07 -6.69047714e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[850.0, 900.0]","[ 8.02955105e-06  1.96468664e-04  1.05346436e-07  2.25055421e-07
  4.22749508e-04 -5.74606396e-05 -1.03262547e-06  1.06213138e-05
  6.41671877e-07  1.13512360e-04 -1.21884606e-06  3.63626147e-05
  1.75075888e-07  4.05335670e-06  2.92976180e-05  2.97288381e-06
 -1.01042785e-05 -7.66059546e-06 -1.50449494e-05  8.02235967e-06
 -7.77733518e-06  1.36118718e-07 -2.48775092e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 9.91408458e-06  2.68985477e-04  1.19671233e-07 -1.36898406e-07
  6.57198529e-04 -8.24117998e-05 -1.82704222e-06  1.60988159e-05
  2.12469597e-06  1.19889815e-04  5.15762767e-07  5.14195445e-05
  9.36497433e-08  2.22003152e-06  2.92809708e-05  2.70154066e-07
 -5.10804291e-06  2.18623241e-06  9.75012390e-06 -5.86879807e-07
  2.17213542e-06  3.82708193e-07  8.32272585e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[1000.0, 1200]","[ 8.35697295e-06  2.45642870e-04  5.67359307e-08  8.14656095e-07
  8.42722311e-04 -5.74650391e-05 -1.33276434e-06  1.27155151e-05
  9.79317940e-06  1.40763837e-05  4.78406692e-06  6.23937959e-05
 -1.44100829e-07  3.64676487e-06  4.01592815e-05 -2.80904519e-06
 -1.70499356e-05  3.46054854e-06  1.08842548e-05 -4.34161811e-06
  1.41478311e-05  4.32307041e-07  1.82132737e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[1200, 1400]","[ 2.12019576e-06  8.65306218e-05  2.33436873e-08 -1.44152669e-07
  4.98039166e-04 -1.76773617e-05 -3.06096281e-07  3.94620570e-06
 -1.83113098e-06 -5.03075942e-05  6.90310647e-07  2.10167560e-05
  1.39086120e-07  9.65684997e-07  1.19975377e-05 -5.45975059e-07
  7.01834236e-06  2.04085631e-06  7.66288981e-06 -1.68935973e-06
 -9.48319320e-06  1.77859735e-07  8.30798741e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[250.0, 270.0]","[ 9.38048989e-05  3.23311647e-04  6.01389798e-05  9.03875045e-05
  4.30129088e-04 -3.54523717e-04 -1.50158913e-04  2.80739846e-04
  3.40010785e-04  7.47843381e-04 -1.83600137e-04 -4.11725958e-04
  1.45159964e-04  3.29716720e-04  4.02924025e-04  5.62609594e-06
  7.48128069e-06 -1.09814950e-05 -1.68804571e-05  8.44000873e-06
 -8.66120097e-06  1.99691770e-06  3.04284199e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.53460332e-04  5.27674975e-04  7.42001639e-05  9.25652730e-05
  6.96648852e-04 -5.74369538e-04 -2.12977659e-04  3.95340937e-04
  4.48374055e-04  1.20223332e-03 -2.38862602e-04 -6.69192783e-04
  1.68250181e-04  4.58871605e-04  5.17209268e-04 -2.01283614e-06
 -1.43808596e-05  4.26532892e-06  2.74557871e-05  1.24378391e-06
  1.37827736e-05  1.82324052e-06  3.77788864e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[290.0, 310.0]","[ 1.84778690e-04  6.62450641e-04  6.41911159e-05  8.32547670e-05
  8.03112444e-04 -6.90296305e-04 -2.17520390e-04  4.09419157e-04
  4.67317951e-04  1.47234867e-03 -2.32376789e-04 -7.10315646e-04
  1.39977307e-04  4.38506619e-04  5.10669543e-04 -3.98031543e-06
 -2.58583072e-05 -1.99212562e-05 -7.32188707e-05  1.11350427e-05
  3.73153625e-06  4.48390247e-06  4.14295835e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.08159099e-04  7.53083034e-04  5.36811975e-05  6.20049962e-05
  8.10422865e-04 -7.95420872e-04 -2.10884450e-04  4.03450824e-04
  4.14760825e-04  1.55656621e-03 -2.18080880e-04 -8.26899888e-04
  1.12852588e-04  4.20766922e-04  4.40425170e-04 -5.31590008e-06
 -1.10330404e-06 -1.05534188e-05 -2.85543392e-05  1.32723926e-05
 -8.88589918e-07 -1.06621799e-06  1.47943278e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[330.0, 350.0]","[ 2.66925656e-04  8.92605266e-04  4.95184481e-05  3.94431647e-05
  8.10773177e-04 -9.66423206e-04 -2.29481242e-04  4.17699920e-04
  3.92204929e-04  1.70108081e-03 -2.17965057e-04 -9.54539530e-04
  9.37034265e-05  4.05015985e-04  3.70673673e-04  1.51943496e-06
 -2.39238323e-07  2.11270321e-05  1.84660004e-05 -1.79792760e-05
  1.34272951e-05  1.58776430e-06  2.40388038e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[350.0, 370.0]","[ 3.60068006e-04  1.09763212e-03  4.79623402e-05  2.54927529e-05
  7.55210873e-04 -1.24593872e-03 -2.61395134e-04  4.56698174e-04
  3.70601617e-04  1.81827636e-03 -2.10525808e-04 -1.04734036e-03
  7.85396509e-05  3.84515177e-04  2.97115906e-04 -7.68598264e-06
  1.54594167e-05  3.27019882e-05  7.56285932e-05 -2.51341244e-05
  2.64900852e-05  1.08253377e-06  1.01166514e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[370.0, 390.0]","[ 3.69617545e-04  1.18162763e-03  4.01163107e-05  2.63958467e-05
  7.85240933e-04 -1.26111880e-03 -2.40137489e-04  4.27219517e-04
  3.38735984e-04  1.89184444e-03 -1.82568440e-04 -9.64637925e-04
  6.25194750e-05  3.37536594e-04  2.82549655e-04  3.26178291e-06
 -2.85487624e-05 -1.05727140e-05 -6.14245002e-05  4.33253632e-06
  1.45056336e-06  1.90641156e-06  8.63865025e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[390.0, 410.0]","[ 3.29676028e-04  1.22499804e-03  3.07920474e-05  2.36417018e-05
  7.57808087e-04 -1.24162438e-03 -1.96472026e-04  3.91059773e-04
  2.93989075e-04  1.83676630e-03 -1.39451199e-04 -8.80189852e-04
  4.68965097e-05  2.98019487e-04  2.55135068e-04  5.00086097e-06
 -1.41661455e-05 -2.24248553e-05 -5.04384920e-05  1.59750625e-05
 -1.71840878e-05  1.10296973e-07 -1.16891746e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[410.0, 430.0]","[ 2.87886281e-04  1.14396405e-03  2.36719889e-05  1.53674172e-05
  7.01404052e-04 -1.07194425e-03 -1.59334704e-04  3.25654276e-04
  2.34392462e-04  1.62847603e-03 -1.00627841e-04 -7.00626432e-04
  3.43915034e-05  2.39219826e-04  1.91110662e-04 -5.88621409e-06
 -4.05793931e-05 -6.97562608e-06 -4.25204689e-06  5.85862894e-06
  7.38066066e-06  8.20487310e-07 -1.18719793e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.43631675e-04  1.07334381e-03  1.89589258e-05  8.45091663e-06
  6.64528867e-04 -9.56596145e-04 -1.30360589e-04  2.76386319e-04
  1.91781793e-04  1.48720602e-03 -5.76372070e-05 -5.37592079e-04
  2.31224254e-05  1.83063087e-04  1.72063520e-04 -1.45316554e-05
 -1.24182008e-05  2.10703002e-06 -2.20814852e-06 -1.48718459e-07
  1.86469649e-05  5.70045289e-07  7.24809701e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[450.0, 490.0]","[ 3.67533981e-04  1.82399904e-03  2.42163705e-05  1.96785611e-05
  1.20769125e-03 -1.53001658e-03 -1.76661126e-04  4.19250097e-04
  2.77976083e-04  2.37298002e-03 -9.39042087e-05 -7.10975829e-04
  3.28648196e-05  2.59718141e-04  2.61825829e-04  2.00217164e-06
  4.31521728e-05 -1.28065796e-05 -2.73315379e-05  3.17072284e-06
 -1.32175069e-06  2.68651985e-06  5.28675049e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[490.0, 530.0]","[ 2.41847685e-04  1.47339916e-03  1.36108840e-05  1.11853743e-05
  1.05799497e-03 -1.08961753e-03 -1.05537701e-04  2.79216928e-04
  1.65002519e-04  1.80571229e-03 -5.16791755e-05 -4.26111427e-04
  1.83429480e-05  1.74550414e-04  1.87865105e-04  6.40350813e-06
  5.43839569e-06 -2.53249934e-06  1.22358953e-05 -2.17414916e-06
  1.67922450e-05  2.66683309e-06  1.40035200e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.54390945e-04  1.20205416e-03  7.10985660e-06  1.05888931e-05
  9.38620304e-04 -8.06841126e-04 -5.92322111e-05  1.99298643e-04
  1.32185844e-04  1.41851481e-03 -1.65643300e-05 -2.26648204e-04
  8.93046991e-06  1.20170137e-04  1.73824365e-04  1.04921277e-06
  1.66442675e-05 -7.18590367e-06 -1.26346711e-05  4.57158205e-06
 -1.09473386e-07 -8.99162940e-07  1.40876873e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.06286225e-04  9.24010915e-04  4.74815262e-06  9.23249588e-06
  8.50830311e-04 -5.53202264e-04 -3.94095459e-05  1.30446306e-04
  8.58377537e-05  1.05999674e-03 -2.36610734e-05 -1.25767228e-04
  7.98793476e-06  7.39768368e-05  1.27842636e-04  1.34362609e-05
  1.44758984e-05 -1.56589312e-05 -4.31691741e-05  1.05617355e-05
 -4.84077921e-06  3.74487075e-07  2.60070601e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[610.0, 650.0]","[ 6.98607838e-05  7.36897922e-04  2.28833756e-06  6.57337725e-07
  7.43926240e-04 -3.88014976e-04 -2.21732005e-05  8.39570528e-05
  3.15207210e-05  7.62384483e-04  6.53800005e-06 -7.16354977e-07
 -4.18710546e-07  3.53753861e-05  9.12834238e-05 -2.84374776e-06
  1.30191653e-05  1.31117816e-07 -3.28189981e-05  3.29076110e-06
 -1.08603653e-05 -6.42742072e-07 -1.00809689e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[650.0, 700.0]","[ 5.79719605e-05  7.08409888e-04  1.70323931e-06  8.33791752e-07
  8.19596548e-04 -3.66297770e-04 -1.70000209e-05  8.20644011e-05
  3.79533979e-05  6.37485635e-04  1.14890776e-05  2.66780112e-05
 -3.68637031e-08  2.64450359e-05  8.96567220e-05 -9.36349070e-06
  3.75143631e-05 -1.59837135e-06 -1.69682552e-05  4.40027290e-06
 -2.60711684e-05 -8.02994706e-07  3.38037205e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[700.0, 750.0]","[ 3.78775612e-05  5.06637377e-04  1.16621222e-06  5.31847105e-06
  6.70242180e-04 -2.33280933e-04 -1.12629325e-05  5.08844873e-05
  3.44936320e-05  4.15749900e-04 -2.35751639e-06  1.58779057e-05
  2.50657575e-06  2.34450124e-05  6.07247252e-05  1.24252716e-06
  2.91705973e-05  1.61976463e-06  4.66361467e-05 -6.45464163e-06
  1.26206234e-05  1.08776748e-06  4.46854976e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[750.0, 800.0]","[ 2.44174415e-05  3.90171927e-04  5.20621033e-07  4.83179594e-06
  5.93866995e-04 -1.54039924e-04 -6.34724778e-06  3.23961923e-05
  1.90757995e-05  3.04223068e-04 -3.00874842e-06  1.77668999e-05
  1.48547690e-06  1.86833586e-05  5.76313921e-05  3.33492553e-06
 -6.85644369e-06 -1.01258889e-05 -9.85063596e-06  5.42979467e-06
 -3.46575198e-07  6.71880638e-07  6.70099314e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.38235927e-05  2.87732420e-04  3.18734088e-07  1.90056216e-06
  5.29264911e-04 -1.01466503e-04 -3.22429199e-06  2.32690119e-05
  1.67362867e-05  2.00512463e-04  5.30002408e-06  3.50051705e-05
  1.35086818e-07  9.16109324e-06  4.91413858e-05 -3.20142851e-06
 -1.57635546e-06 -4.24693213e-06 -1.30880849e-05  3.43863414e-06
 -6.88985900e-06  5.14299746e-07  6.46186707e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[850.0, 900.0]","[ 9.03471340e-06  2.20549742e-04  1.67113703e-07  1.94937924e-06
  4.53496865e-04 -6.48930676e-05 -1.42625256e-06  1.39420388e-05
  1.15678774e-05  1.27940206e-04 -1.46145982e-06  4.17002768e-05
  9.41909593e-07  3.00654304e-06  2.79699171e-05  3.45484215e-06
 -2.16738159e-05 -5.12628936e-06  7.30275087e-06  4.55237206e-06
  6.76375453e-06 -5.25102803e-07 -2.79452807e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 1.33601646e-05  3.14897182e-04  3.15586260e-07  1.53199400e-06
  7.45818415e-04 -9.17828961e-05 -3.23405815e-06  1.91295367e-05
  5.63907730e-06  1.36770800e-04 -5.46924493e-06  6.63804951e-05
  1.56326908e-06  4.96983467e-06  3.83111885e-05  5.43678909e-06
 -1.86877006e-05 -2.57648650e-06 -9.96875362e-06  2.15424962e-06
  1.73326074e-06  4.10776426e-07  4.71222195e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[1000.0, 1200]","[ 1.06619586e-05  2.96336890e-04  2.90172758e-07 -2.92821219e-06
  9.85492157e-04 -8.54851732e-05 -2.67466216e-06  1.15042677e-05
  4.18827698e-06  3.21334122e-05  1.22975028e-05  1.21037203e-04
 -2.72681731e-06 -1.01615747e-05  4.34329409e-05 -7.92049234e-06
 -2.15969276e-06  8.31655165e-06 -2.36147450e-05 -4.65779915e-06
  2.46444484e-05  5.01458578e-07  1.60007560e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[1200, 1400]","[ 2.02163532e-06  1.14551899e-04 -1.01312262e-07 -2.41938242e-07
  6.17745521e-04 -2.24431446e-05  3.79038443e-07  5.76179061e-06
  4.92111067e-06 -6.60740155e-05  1.61401081e-06  4.60400694e-05
 -1.41796976e-07 -1.70301726e-06  2.07255032e-05 -1.24659165e-06
 -2.11238633e-05 -7.49013888e-07 -8.01752945e-06  1.50516579e-06
 -2.73915823e-07  3.87291448e-07  1.08389661e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[250.0, 270.0]","[ 4.67227111e-05  1.61228639e-04  3.14725018e-05  4.41560716e-05
  2.39465761e-04 -1.70927208e-04 -7.68614732e-05  1.42095696e-04
  1.65583783e-04  3.94319547e-04 -8.58351044e-05 -2.01969462e-04
  7.49087912e-05  1.69849539e-04  2.05404368e-04 -6.07506887e-06
 -7.27291302e-06 -6.67370878e-07  1.49698849e-06  3.61688958e-06
  6.12706555e-06  6.12247158e-07 -9.25696978e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[270.0, 290.0]","[ 8.17739042e-05  2.70683301e-04  3.95024027e-05  5.41863520e-05
  3.82456715e-04 -2.91804986e-04 -1.12951164e-04  2.08805073e-04
  2.44858756e-04  6.40745627e-04 -1.35414567e-04 -3.73906982e-04
  9.37502588e-05  2.54020703e-04  2.85355487e-04  3.69989648e-06
 -1.61234039e-05  7.38597661e-06  3.77529455e-05 -9.59674824e-06
  2.40539164e-05  2.44537059e-06  2.91864621e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[290.0, 310.0]","[ 9.69183157e-05  3.40771585e-04  3.48458244e-05  4.32216008e-05
  4.33454091e-04 -3.42987675e-04 -1.16094166e-04  2.11500152e-04
  2.43520257e-04  7.79915180e-04 -1.27024293e-04 -3.64543712e-04
  7.74012161e-05  2.35167150e-04  2.75415690e-04 -6.51358556e-07
 -3.29810995e-05  3.19164166e-06 -2.18627808e-05 -3.72100815e-06
  1.48627496e-05  1.21082292e-06 -1.38515696e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[310.0, 330.0]","[ 1.09156954e-04  4.01182875e-04  2.94648351e-05  3.34810529e-05
  4.31025395e-04 -4.09886838e-04 -1.13130464e-04  2.17018447e-04
  2.34092044e-04  8.26261889e-04 -1.18377840e-04 -4.38980886e-04
  6.23258016e-05  2.26638288e-04  2.37039024e-04 -4.27128829e-07
 -1.53418502e-05 -4.77753385e-08  4.33645719e-06  3.65204653e-07
  6.81931109e-06  7.63838513e-09  8.62843568e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[330.0, 350.0]","[ 1.32019517e-04  4.70905844e-04  2.59718290e-05  2.07323616e-05
  4.50823012e-04 -4.97587260e-04 -1.16512251e-04  2.19832198e-04
  2.06773899e-04  9.24522746e-04 -1.06877343e-04 -4.79304092e-04
  4.92398852e-05  2.14697377e-04  2.02126890e-04 -7.43457347e-06
  3.02399072e-05  1.30042053e-05  3.20843372e-05 -1.03979913e-05
  1.46917136e-07  1.72227890e-06 -1.05470001e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.79303083e-04  5.68919095e-04  2.49202145e-05  1.86004006e-05
  4.36222794e-04 -6.33062521e-04 -1.32727506e-04  2.38496109e-04
  2.07729544e-04  9.94463308e-04 -1.07478734e-04 -5.54030023e-04
  4.29101591e-05  2.08479508e-04  1.79690767e-04 -8.02447738e-06
  1.06291345e-05  2.07583824e-06  2.87073810e-05 -4.14846806e-06
  1.47515501e-05  1.93317591e-06  1.01561580e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.84395166e-04  6.28695590e-04  2.03298201e-05  1.38907865e-05
  4.37501435e-04 -6.65441029e-04 -1.20666049e-04  2.25630829e-04
  1.70056850e-04  1.03268498e-03 -8.91849594e-05 -5.11314365e-04
  3.16124697e-05  1.85377467e-04  1.52505457e-04 -6.97364294e-06
  1.80129868e-05  2.37323835e-06 -6.54208395e-06 -4.73457903e-06
 -3.70619804e-06  1.96332993e-06 -1.31614619e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.78126817e-04  6.47589683e-04  1.78869262e-05  8.69673400e-06
  4.14841388e-04 -6.65299957e-04 -1.10240675e-04  2.13780420e-04
  1.67459657e-04  9.99858567e-04 -7.90918840e-05 -4.74488248e-04
  2.75994886e-05  1.63943256e-04  1.32167985e-04 -5.64999217e-06
 -1.03384265e-06  1.58955319e-05  2.51652367e-05 -1.15851777e-05
  2.40616961e-05  1.12879509e-06  9.77117649e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.48787239e-04  6.38500764e-04  1.28005475e-05  1.63475333e-05
  3.94734335e-04 -6.03948532e-04 -8.40847314e-05  1.87553515e-04
  1.50293355e-04  9.38969363e-04 -5.96957691e-05 -3.66458945e-04
  2.11101173e-05  1.33288821e-04  1.30194473e-04  3.02203208e-06
 -4.32911265e-05 -2.30683590e-05 -4.90232099e-05  1.61665891e-05
  3.91943537e-06 -5.58939375e-07 -1.34575584e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[430.0, 450.0]","[ 1.26390152e-04  5.44362925e-04  1.01557745e-05  1.90615844e-07
  3.84977301e-04 -4.72046659e-04 -6.75308868e-05  1.37784775e-04
  9.90597111e-05  7.90468609e-04 -3.07777860e-05 -2.80759806e-04
  1.24736384e-05  9.96783529e-05  9.15354174e-05 -9.83845772e-06
 -4.71455071e-05  1.42502907e-05  6.91607798e-07 -9.97967502e-06
  4.12932273e-05  1.65385955e-06 -3.26321445e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[450.0, 490.0]","[ 2.01873352e-04  1.03687270e-03  1.37050847e-05  1.39721757e-05
  7.23992451e-04 -8.38274658e-04 -9.84181181e-05  2.35737948e-04
  1.79135948e-04  1.43815210e-03 -5.71955831e-05 -4.02875382e-04
  2.00434838e-05  1.57171955e-04  1.85569664e-04 -1.30924958e-06
 -3.39938384e-05 -2.18084114e-05 -8.74139257e-05  1.50331234e-05
 -9.67787543e-06  2.92748427e-06 -9.40549203e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.29710193e-04  8.23682891e-04  7.71715826e-06  8.91584938e-06
  6.31498794e-04 -6.05765381e-04 -5.79942645e-05  1.56405508e-04
  1.02623332e-04  1.06900486e-03 -2.38262641e-05 -2.36349551e-04
  9.16489873e-06  9.63934168e-05  1.17667337e-04  2.45553365e-06
  9.26138242e-06 -1.26482734e-05 -6.43414212e-06  9.39757414e-06
 -1.53701114e-06  8.59324859e-07  1.35830440e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[530.0, 570.0]","[ 9.02388589e-05  6.52217012e-04  4.30226146e-06  5.24497907e-06
  5.52170662e-04 -4.21750280e-04 -3.55542875e-05  1.01849062e-04
  6.64817112e-05  7.96106569e-04 -1.08705610e-05 -1.22579470e-04
  5.09137447e-06  6.09794249e-05  8.83187738e-05 -1.96346675e-06
  8.25159888e-06  2.48543886e-06  1.06069582e-05 -4.79169890e-06
  1.70809230e-05  3.43732117e-07  1.94820338e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[570.0, 610.0]","[ 6.26649542e-05  5.50393813e-04  2.89509897e-06  2.61567206e-06
  5.41574924e-04 -3.09828266e-04 -2.39598755e-05  7.48172887e-05
  4.59594489e-05  6.73643682e-04 -2.37128101e-06 -7.17897061e-05
  2.78370102e-06  4.61935990e-05  8.18669335e-05 -3.45337678e-06
  3.03610393e-05 -4.68253551e-06 -1.23401151e-05  2.91300682e-06
 -2.60356203e-05  1.12674910e-06 -1.49730495e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[610.0, 650.0]","[ 3.94071598e-05  4.17468537e-04  1.47124155e-06 -5.02529593e-06
  4.51013080e-04 -2.20147721e-04 -1.33579800e-05  5.00109026e-05
  4.44048269e-06  4.49828520e-04  8.42186052e-06 -2.08594541e-05
 -9.65854643e-07  2.66036014e-05  3.02446001e-05 -4.54268406e-06
  5.07638531e-05  2.34452798e-05  8.05126075e-05 -1.70598937e-05
 -1.81861051e-06 -6.98374446e-07 -8.98343243e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[650.0, 700.0]","[ 3.41680813e-05  4.04272201e-04  1.30628953e-06  1.35109952e-06
  5.23449173e-04 -1.84986404e-04 -1.12161113e-05  4.52521605e-05
  1.98799399e-05  4.06505539e-04  2.14043612e-06  3.58934752e-06
  1.44200247e-06  2.33424633e-05  5.72567579e-05 -4.06192767e-06
 -8.54179846e-06 -7.08779156e-07 -1.79112394e-05  1.15793053e-06
 -1.46939144e-06  3.42987540e-07  1.84450185e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[700.0, 750.0]","[ 2.26116525e-05  3.15592994e-04  6.47882739e-07  6.02508074e-06
  4.33328863e-04 -1.46157063e-04 -6.34650445e-06  2.82964982e-05
  2.78323977e-05  2.89534766e-04 -8.10583212e-06 -2.08769218e-06
  2.62585544e-06  1.84288167e-05  5.66008010e-05  5.21440920e-06
 -2.78386647e-06 -1.10883439e-05 -1.30102566e-05  5.11297372e-06
  1.61563393e-05  1.03619640e-06  1.64434318e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.52161362e-05  2.49823605e-04  3.04526407e-07  1.81069503e-06
  3.84785211e-04 -1.08076220e-04 -3.90435932e-06  2.01867517e-05
  1.19532714e-05  2.03766962e-04 -1.98731734e-06  2.40344541e-05
  2.05993667e-07  6.98147793e-06  3.66059408e-05  4.35327343e-06
  9.53184880e-06 -3.13708185e-06 -1.20652021e-05  1.36912624e-06
 -1.26263543e-05  1.39707205e-07  1.04564603e-07]"
"[70.0, 100.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.01571818e-05  1.84733328e-04  1.78534834e-07  2.07011828e-07
  3.35443544e-04 -6.35851797e-05 -2.19615769e-06  1.44075581e-05
  1.19081797e-05  1.37708160e-04 -6.86697600e-07  1.15673174e-05
  5.62343146e-07  7.98466784e-06  2.54861486e-05 -3.17031338e-07
 -2.39095978e-05  3.04321340e-06  1.93760537e-05 -2.62082496e-06
  8.79775227e-06  3.56167486e-07  1.85376428e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[850.0, 900.0]","[ 6.44024415e-06  1.28976421e-04 -7.37072123e-09 -5.84795712e-07
  2.93491984e-04 -5.24700029e-05 -9.10806241e-07  7.99751349e-06
 -4.60758652e-06  7.50013309e-05  2.91310362e-06  2.87385711e-05
 -3.95421207e-07  1.93955867e-06  1.34961937e-05 -1.48788577e-06
  2.36597806e-05  4.40792041e-06  2.12000577e-05 -3.45575553e-06
 -1.30883221e-06  7.26707605e-09  3.99927616e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 5.94064342e-06  1.87422489e-04 -1.75592536e-08  3.61367925e-08
  4.89577182e-04 -5.00839133e-05 -4.22278416e-07  1.07350924e-05
  4.59417033e-06  8.14747052e-05  1.52363273e-06  4.26985748e-05
  3.79143596e-08  3.18761493e-06  1.72162233e-05 -4.24145117e-07
 -1.72002266e-06  2.50969769e-06  2.23504168e-05 -1.33866784e-06
  3.00634046e-06 -3.42938333e-07  8.32494350e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[1000.0, 1200]","[ 6.38338217e-06  1.84763977e-04  8.87873637e-08  3.56461949e-06
  6.96633926e-04 -3.68332095e-05 -9.13789872e-07  6.30392533e-06
  1.18630223e-05  4.19025334e-05  1.09360042e-06  6.38172804e-05
  5.08727585e-07 -2.71015403e-06  4.12888843e-05 -1.03058079e-06
 -1.22681323e-05 -8.49847504e-06 -2.19426746e-05  5.37793984e-06
  6.78826098e-06  5.24509660e-07  2.48831240e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[1200, 1400]","[ 1.85973222e-06  7.31620628e-05 -3.28327559e-08 -1.62955243e-06
  4.29076088e-04 -4.73154432e-06  5.84014507e-08  9.99626569e-07
 -6.63632393e-06 -2.91960330e-05 -1.88590478e-06  2.65062359e-05
 -8.64802604e-09  1.94833925e-06  9.50918530e-07  3.69770976e-06
 -8.65386270e-06  3.00345514e-06  3.34159360e-05 -1.18692745e-06
 -1.62403329e-06 -2.69145449e-07 -3.12269088e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[250.0, 270.0]","[ 3.28479713e-05  1.16808036e-04  2.22218263e-05  3.25501236e-05
  1.67362417e-04 -1.30813567e-04 -5.32185351e-05  1.06432377e-04
  1.19210748e-04  2.73658173e-04 -6.09150668e-05 -1.62287350e-04
  5.37157858e-05  1.29409102e-04  1.49577297e-04 -4.58805395e-06
  3.44718944e-05  7.43224449e-06  2.17975399e-05 -6.56754878e-06
 -3.80717478e-06  1.92837933e-06  1.46755721e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[270.0, 290.0]","[ 5.29320918e-05  2.01892317e-04  2.77034854e-05  4.31882604e-05
  2.89915005e-04 -2.01365445e-04 -7.62079250e-05  1.48331780e-04
  1.85549017e-04  4.80750553e-04 -1.00287677e-04 -2.48513883e-04
  6.81178772e-05  1.79721423e-04  2.20809939e-04  6.16591616e-06
 -3.47385787e-05 -1.92265927e-05 -3.24048776e-05  1.99943639e-05
 -1.71817200e-06 -4.53835287e-07 -5.55979911e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[290.0, 310.0]","[ 6.27077177e-05  2.32626145e-04  2.35899444e-05  2.92631323e-05
  3.14545165e-04 -2.37025815e-04 -7.57465219e-05  1.49614251e-04
  1.68545377e-04  5.43780479e-04 -8.01278858e-05 -2.71073595e-04
  5.29512875e-05  1.71333192e-04  1.91599216e-04 -5.75308353e-06
  4.98117780e-06  5.10919658e-06  2.26681537e-05 -4.56032812e-06
  5.88112352e-06  2.01761701e-06 -7.22493985e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[310.0, 330.0]","[ 7.20679871e-05  2.78890537e-04  2.06180680e-05  2.18873588e-05
  3.42743116e-04 -2.83747710e-04 -7.66165802e-05  1.53309912e-04
  1.63795997e-04  6.13812160e-04 -9.07191709e-05 -3.31000545e-04
  4.62851513e-05  1.73284510e-04  1.74160623e-04  5.83568208e-06
 -2.15888336e-05  5.87953216e-06  2.65899277e-05 -3.61354007e-08
  4.00626081e-06 -6.26966707e-07 -2.52200896e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[330.0, 350.0]","[ 8.92561508e-05  3.15872442e-04  1.83958975e-05  1.97432997e-05
  3.21170238e-04 -3.30062427e-04 -8.06247737e-05  1.51683568e-04
  1.54647605e-04  6.34871987e-04 -8.48833989e-05 -3.39245816e-04
  3.84568653e-05  1.55251090e-04  1.53876711e-04  2.32349677e-06
 -1.63377905e-05  7.35116766e-08 -3.70811491e-06 -1.98992642e-06
  1.79514123e-05  1.04585619e-06  1.39007985e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.14390173e-04  3.94370827e-04  1.69078016e-05  1.35581167e-05
  3.41845326e-04 -4.10926896e-04 -8.69567804e-05  1.60490878e-04
  1.43226585e-04  7.28619390e-04 -7.68940353e-05 -3.69545617e-04
  3.05541644e-05  1.47859665e-04  1.32741397e-04 -2.32861491e-06
 -7.21658702e-06  2.16667244e-06  3.57871339e-06 -1.63025334e-06
  2.85910808e-06  3.34698479e-07 -9.10439578e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.17854910e-04  4.40554146e-04  1.48676581e-05  1.10308945e-05
  3.41145174e-04 -4.40208716e-04 -8.20494743e-05  1.56842845e-04
  1.38236482e-04  7.60609263e-04 -5.72862817e-05 -3.34941680e-04
  2.38101102e-05  1.28242936e-04  1.29805700e-04 -1.00842206e-05
 -7.52503307e-06 -2.03587145e-06 -2.73691396e-05  2.93711471e-06
  6.32625702e-06  1.62261397e-08  4.93227627e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.09541830e-04  4.62393843e-04  1.13977696e-05  7.66231217e-06
  3.13748293e-04 -4.44953942e-04 -6.82395661e-05  1.48386995e-04
  1.14695037e-04  7.31337728e-04 -4.74572171e-05 -3.21407797e-04
  1.84834466e-05  1.16639264e-04  9.63856288e-05 -1.00837714e-05
  2.38233113e-05  5.10115844e-06  4.13235260e-05 -3.62800780e-06
  1.94414646e-06  1.49258968e-06 -8.21462274e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.05179906e-04  4.29518292e-04  9.79867530e-06  2.15609558e-06
  3.15808063e-04 -4.08135381e-04 -6.24189397e-05  1.27574755e-04
  9.37154690e-05  6.76621641e-04 -4.46200869e-05 -2.83202275e-04
  1.49005455e-05  1.00800526e-04  8.31888877e-05  1.86410743e-06
  2.33096839e-05  2.43042986e-05  2.95567515e-05 -2.22264159e-05
  9.89763936e-06  1.55898676e-06  4.60418890e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[430.0, 450.0]","[ 8.63058318e-05  4.12073406e-04  7.30291980e-06  5.69949325e-06
  3.05389356e-04 -3.57441792e-04 -4.74095120e-05  1.09505025e-04
  8.80832979e-05  6.17732154e-04 -2.73148129e-05 -2.24557903e-04
  1.06702709e-05  8.16289797e-05  8.48313128e-05 -4.11454136e-06
  2.50045658e-06 -6.23949488e-06 -1.00749261e-05  6.51167542e-06
 -4.38511759e-06  1.14004864e-07  1.83005562e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[450.0, 490.0]","[ 1.34630587e-04  7.30198161e-04  9.95327085e-06  7.38594182e-06
  5.51701700e-04 -5.92917871e-04 -6.90719045e-05  1.70439345e-04
  1.18490985e-04  1.04157519e-03 -3.96524014e-05 -3.14471863e-04
  1.44217280e-05  1.19132676e-04  1.26230898e-04  8.61143098e-07
  2.07443995e-05  2.48864202e-06 -6.97002523e-06 -2.89100644e-06
 -5.72391076e-06  9.07453205e-07  1.30205404e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[490.0, 530.0]","[ 9.41473274e-05  5.94361731e-04  5.92755050e-06 -1.03959652e-06
  5.04209574e-04 -4.28383611e-04 -4.34230653e-05  1.16257685e-04
  7.03986361e-05  7.94355764e-04 -2.04047940e-05 -2.09045272e-04
  7.82376756e-06  8.20199924e-05  7.27576585e-05  1.30980150e-06
  6.68442805e-06  2.01872614e-05  6.78397354e-05 -1.19732479e-05
  1.18399345e-05 -1.31407303e-06  9.80488152e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[530.0, 570.0]","[ 6.63784842e-05  5.06579157e-04  3.82097902e-06 -1.38798859e-07
  4.46875065e-04 -3.35566591e-04 -2.86520582e-05  8.40660126e-05
  4.70830881e-05  6.53044138e-04 -1.42441864e-05 -1.33265662e-04
  5.22724480e-06  5.74095555e-05  6.63841392e-05  4.30786088e-06
 -3.78197698e-06  1.01964867e-05  3.27017504e-05 -7.33026806e-06
  9.82744966e-06 -4.24290896e-07 -1.42523981e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[570.0, 610.0]","[ 4.61426343e-05  4.02671696e-04  2.17736688e-06 -2.55532798e-06
  4.13334272e-04 -2.29434049e-04 -1.74958596e-05  5.61751128e-05
  2.05750103e-05  5.01498783e-04 -9.31185133e-07 -6.53641119e-05
  1.56725382e-06  3.92261047e-05  5.60956995e-05 -3.06533797e-06
  9.00639695e-06  1.42368201e-05  4.97037693e-06 -1.08516262e-05
  7.50913650e-06  4.70187942e-07 -2.83604800e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[610.0, 650.0]","[ 3.13634854e-05  3.21635095e-04  1.48975881e-06  1.60228086e-06
  3.47847816e-04 -1.66596352e-04 -1.15608180e-05  3.59420514e-05
  2.17637779e-05  3.61054835e-04 -2.26045453e-06 -2.18782132e-05
  1.79805008e-06  2.09300536e-05  3.86895124e-05 -2.16179888e-08
 -2.04991161e-05  2.96800802e-06  2.70510679e-05 -3.73525030e-06
  2.12400474e-05  7.93586159e-07 -2.62594221e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[650.0, 700.0]","[ 2.43430824e-05  3.03967061e-04  9.07416647e-07 -1.59858565e-06
  3.70704342e-04 -1.49412298e-04 -7.70012312e-06  3.04804631e-05
  3.16513807e-06  2.85411274e-04  1.68092419e-06 -8.25301561e-06
  4.15103389e-07  1.63826585e-05  2.30591665e-05  8.60485111e-07
  1.29141142e-05  1.08963143e-05  4.96722461e-05 -8.55882931e-06
  2.30616240e-06 -8.00978628e-08  8.89762731e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.72245790e-05  2.46566934e-04  5.71652304e-07  1.85348878e-06
  3.57517972e-04 -1.00417593e-04 -5.00218743e-06  2.00222008e-05
  1.88648945e-05  2.42707421e-04 -1.71926735e-06  1.72945098e-05
  7.97986261e-07  8.56456548e-06  3.60708406e-05  1.05834669e-06
 -1.71780822e-05 -3.85660308e-06 -1.04632423e-05  2.88162495e-06
 -2.08514490e-06  2.53467082e-07 -3.44208579e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[750.0, 800.0]","[ 9.85324521e-06  1.88091035e-04  1.97344607e-07  1.76964854e-06
  3.19813308e-04 -6.74904034e-05 -2.23678678e-06  1.46955796e-05
  1.75004191e-05  1.92838481e-04  2.36094184e-06  3.40649494e-05
 -3.66530201e-09  6.40177912e-06  3.63350036e-05 -1.73274369e-06
 -1.53206899e-05 -4.28403483e-06 -2.09421764e-05  4.28266148e-06
  5.28069021e-06 -8.72248195e-09 -1.33665049e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[800.0, 850.0]","[ 7.42434235e-06  1.43132078e-04  1.42972884e-07  5.20285988e-07
  2.66457299e-04 -4.95482045e-05 -1.66663484e-06  1.10558419e-05
  2.59715099e-06  1.00324702e-04 -3.61292958e-06  1.49695989e-05
  8.81054344e-07  4.71507087e-06  1.52605978e-05  3.50679405e-06
 -8.40848959e-06  1.75598320e-06  2.50524366e-05 -2.24570395e-06
  4.64483941e-06  3.70389296e-07 -1.12504740e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[850.0, 900.0]","[ 4.56022849e-06  1.17475207e-04  1.21290830e-07  1.60881910e-06
  2.38561439e-04 -3.64418206e-05 -9.28415583e-07  9.07925060e-06
  8.36937125e-06  7.42565127e-05 -1.91079766e-06  3.00677440e-05
  6.30216588e-07  1.32718844e-06  1.78553213e-05  2.07843221e-06
 -2.88684209e-05 -6.82463511e-06 -1.01865561e-05  5.93025883e-06
  6.10413504e-06 -6.84934922e-08 -1.28521710e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 4.87190977e-06  1.45978691e-04 -7.80700382e-08  4.26462663e-07
  3.85272769e-04 -4.10078634e-05 -3.06852703e-07  9.55633418e-06
  4.36037153e-06  4.22109789e-05  2.10818271e-06  2.17119532e-05
 -3.89370935e-07  4.88118899e-06  2.13177186e-05  1.46740119e-08
 -1.18567478e-05  1.23501506e-06  1.75610212e-06 -1.08942115e-06
  1.08021000e-05  2.33027812e-07  3.06273169e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[1000.0, 1200]","[ 4.38030646e-06  1.44468275e-04 -1.47146211e-07 -4.18459992e-07
  5.83106632e-04 -2.45435326e-05  2.71321998e-08  3.49643423e-06
 -3.61414964e-06  2.34015593e-05  4.25618925e-06  6.45960664e-05
 -7.84730280e-07 -2.49317107e-06  1.66468870e-05 -2.83235492e-06
  1.92053326e-06  5.73537820e-06  1.73819153e-05 -5.02789430e-06
  1.61082647e-05  3.02123124e-07  5.25948539e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[1200, 1400]","[ 1.89543171e-06  5.06057137e-05 -5.39929125e-08 -8.37353377e-07
  3.74141841e-04 -5.23635453e-06  1.97781527e-08 -9.58288704e-07
 -3.22128832e-06 -3.78692223e-05 -1.15260413e-06  1.22687959e-05
 -1.73112238e-07  5.92444564e-06  1.08661673e-05  2.32231289e-06
 -3.63838589e-06  4.88113502e-06  1.26129277e-05 -3.79068120e-06
  3.62017550e-06 -8.79112169e-08 -1.58132512e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.94025143e-05  7.35120292e-05  1.41580103e-05  2.19335356e-05
  1.05873175e-04 -7.13204187e-05 -3.22416908e-05  6.44566005e-05
  7.88484853e-05  1.75659288e-04 -3.23622602e-05 -9.68157468e-05
  3.49717888e-05  8.22865291e-05  9.45861066e-05 -6.60194546e-06
  1.19564553e-05  1.56338788e-05  3.94957503e-05 -1.23530855e-05
  1.26115970e-05  1.42853587e-08  1.09859815e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[270.0, 290.0]","[ 2.62794891e-05  1.29141677e-04  1.67731733e-05  2.69547380e-05
  1.90837394e-04 -1.18183690e-04 -4.04602810e-05  9.19550919e-05
  1.11349096e-04  3.14034721e-04 -4.90265941e-05 -1.53236362e-04
  4.23898543e-05  1.17644125e-04  1.44744041e-04 -6.78595889e-06
  1.35840243e-05 -1.35674027e-06  1.32097211e-05  3.39170264e-06
 -5.65649070e-06  1.10757897e-06  4.89616657e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[290.0, 310.0]","[ 3.43220811e-05  1.57257735e-04  1.54767241e-05  1.97405843e-05
  2.28055663e-04 -1.41295676e-04 -4.55520891e-05  9.61810098e-05
  1.12392468e-04  3.76717901e-04 -5.01078340e-05 -1.63369580e-04
  3.59838681e-05  1.14752616e-04  1.39814901e-04 -2.74699294e-06
  1.12298448e-05  7.27044574e-06 -2.22902039e-06 -2.54968250e-06
 -9.22367284e-06  3.91462789e-07 -4.27984978e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[310.0, 330.0]","[ 3.86820336e-05  1.85555271e-04  1.29386370e-05  1.95721095e-05
  2.44338329e-04 -1.66059188e-04 -4.38818797e-05  9.77682797e-05
  1.14850155e-04  4.23866318e-04 -4.68153469e-05 -1.77431838e-04
  2.99380084e-05  1.09228120e-04  1.30608696e-04 -5.14691901e-06
  3.14226372e-06 -5.03150465e-06  4.15641034e-06  4.04596024e-06
 -1.54142063e-07  1.16482012e-06 -3.02528084e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[330.0, 350.0]","[ 4.87761366e-05  2.07068354e-04  1.12654798e-05  1.34126573e-05
  2.43638638e-04 -2.00130705e-04 -4.62937921e-05  9.48573968e-05
  1.01841577e-04  4.52950246e-04 -4.77891592e-05 -1.90970284e-04
  2.39612863e-05  9.88566762e-05  1.11863526e-04 -2.14284994e-06
  2.02389666e-05  4.28806614e-06 -1.04504892e-05 -4.83010253e-06
 -3.49990537e-06  1.00936252e-06  3.05502649e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[350.0, 370.0]","[ 6.44279355e-05  2.49585867e-04  1.12055756e-05  1.04744830e-05
  2.49767706e-04 -2.45715855e-04 -5.33223670e-05  1.04578860e-04
  1.01785199e-04  4.90125226e-04 -5.23351806e-05 -2.46319184e-04
  2.20352386e-05  1.05277718e-04  1.03049516e-04  1.39424980e-06
 -8.28657876e-06  9.10040720e-07  4.05797903e-06 -1.26964504e-06
  9.97042344e-06  9.75120138e-07  5.15079052e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[370.0, 390.0]","[ 6.52781007e-05  2.70170484e-04  9.26521106e-06  5.74216741e-06
  2.59934551e-04 -2.51234574e-04 -4.81025366e-05  9.81994111e-05
  9.10230799e-05  5.08869395e-04 -3.93992231e-05 -2.22685259e-04
  1.62228396e-05  9.21722576e-05  9.10405590e-05 -2.21756441e-06
 -1.13005167e-05  4.98098510e-06 -6.11525532e-06 -1.25031857e-06
 -9.15827017e-07 -3.14175752e-07 -8.69648824e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[390.0, 410.0]","[ 6.60876350e-05  2.74040417e-04  7.63891054e-06  7.26138256e-06
  2.41223728e-04 -2.53556069e-04 -4.36660376e-05  9.26519414e-05
  9.02298210e-05  4.84013661e-04 -3.50035636e-05 -2.16744040e-04
  1.36202891e-05  8.21070566e-05  8.54920220e-05 -1.72218750e-06
 -1.56631151e-05 -9.70230061e-07 -2.54588956e-05 -1.69335213e-07
  1.21139353e-05  9.26412191e-07  2.74471353e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[410.0, 430.0]","[ 6.01033227e-05  2.79763922e-04  5.89457576e-06  3.91792425e-06
  2.36959389e-04 -2.35882876e-04 -3.60603941e-05  7.76852328e-05
  6.21769131e-05  4.78994777e-04 -2.59956171e-05 -1.77396023e-04
  9.78736986e-06  6.76103645e-05  6.39723564e-05  6.10823599e-07
 -1.25666799e-05 -1.89096269e-06  1.70032829e-06  1.87348473e-06
  2.73178314e-06  1.84270486e-08 -1.24133104e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[430.0, 450.0]","[ 4.94816862e-05  2.72309679e-04  4.62224899e-06  3.75057319e-06
  2.19871413e-04 -2.27219362e-04 -2.84920331e-05  7.34691536e-05
  5.80698383e-05  4.37279304e-04 -1.59403698e-05 -1.41002910e-04
  6.84617029e-06  5.54090207e-05  5.97004358e-05 -4.00093038e-06
  1.59751503e-05  1.58350530e-06 -4.47213538e-06 -1.60391410e-06
 -3.27965747e-07  5.86494153e-07  1.00271433e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[450.0, 490.0]","[ 8.03787836e-05  4.96525366e-04  6.38796333e-06  4.72545145e-06
  4.22562642e-04 -3.73436011e-04 -4.11794406e-05  1.12702873e-04
  9.06052129e-05  7.83579876e-04 -3.25687639e-05 -2.36298384e-04
  1.13912516e-05  9.17895139e-05  9.20127710e-05  8.99369746e-06
 -2.43750357e-05  2.90367075e-06  1.97599069e-05 -3.83497049e-06
  2.00121181e-05  6.20989809e-07 -4.70448290e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[490.0, 530.0]","[ 6.14315867e-05  4.21134180e-04  3.93302190e-06  4.96750650e-06
  3.90742231e-04 -2.97648895e-04 -2.83904297e-05  7.96466730e-05
  6.38703890e-05  6.43342314e-04 -1.84626171e-05 -1.40779122e-04
  6.52332741e-06  6.01190157e-05  9.01222406e-05  6.88484721e-06
  1.73176598e-05  4.34311008e-07 -1.90347466e-05 -3.34184410e-06
 -7.97516596e-07  9.98535870e-08  1.06221641e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[530.0, 570.0]","[ 4.11399016e-05  3.47201478e-04  2.15936330e-06  3.23663073e-06
  3.55735319e-04 -2.11061768e-04 -1.63323381e-05  5.93217250e-05
  4.46483075e-05  4.94173838e-04 -2.38020374e-06 -8.59632038e-05
  2.73212935e-06  4.04969078e-05  5.34388889e-05  1.97360998e-06
 -3.06570947e-05 -1.06774354e-05 -1.19075531e-06  1.03237487e-05
  9.05461111e-06 -2.05105095e-06  3.67137575e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[570.0, 610.0]","[ 3.14236135e-05  2.78887854e-04  1.39034302e-06 -2.63311495e-07
  3.20778715e-04 -1.68632663e-04 -1.17742285e-05  3.62305037e-05
  1.59842481e-05  3.73104579e-04 -2.04664147e-07 -3.83909205e-05
  8.68354619e-07  2.34783819e-05  4.13136255e-05 -1.91168231e-06
  1.23515115e-05  7.98320875e-06  9.66647033e-06 -6.44156770e-06
  1.42789620e-05  3.16992010e-07  1.10546619e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[610.0, 650.0]","[ 1.91657073e-05  2.19872615e-04  7.08972460e-07  1.30820362e-06
  2.96575022e-04 -1.00696366e-04 -6.07882147e-06  2.43142436e-05
  1.99827634e-05  2.90924584e-04  3.45588068e-06 -1.46779100e-05
  4.15176502e-07  1.82232028e-05  3.40081242e-05 -4.99385010e-06
 -1.05186024e-05  3.24580634e-06  2.35746556e-05 -2.16752998e-06
  1.39213382e-05  1.11319290e-07 -1.47281599e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[650.0, 700.0]","[ 1.78943234e-05  2.30425659e-04  8.15665744e-07  5.07212981e-07
  3.25723267e-04 -9.21360411e-05 -6.40986625e-06  2.26988319e-05
  1.43779391e-05  2.85119087e-04 -1.68908726e-06 -1.73779719e-06
  1.27423779e-06  1.31453719e-05  3.29826963e-05  3.11714115e-06
 -7.52445225e-06  4.07370577e-06  1.73105102e-05 -3.13852721e-06
  4.76490518e-06 -6.94224433e-07  2.54166131e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.16627335e-05  1.83418856e-04  4.33802430e-07 -8.60462276e-09
  2.92375630e-04 -6.38630688e-05 -3.64136586e-06  1.44932678e-05
  1.30824211e-05  2.06814878e-04  6.26269732e-06  3.65200193e-05
 -5.99862203e-07  4.45583080e-06  2.78976284e-05 -2.44154240e-06
 -2.13619067e-05  3.82345653e-06 -4.93785360e-06 -2.68035059e-06
  1.25163161e-05 -3.93356184e-07 -8.47408829e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[750.0, 800.0]","[ 7.55307469e-06  1.48513997e-04  3.03959083e-08  3.05505942e-07
  2.54098271e-04 -6.00798471e-05 -1.30090869e-06  1.46407995e-05
  1.80930254e-05  1.50087976e-04  5.86297329e-06  1.92347295e-05
 -9.18870788e-07  4.21028204e-06  3.64670145e-05 -2.87410012e-06
 -2.16919199e-05 -1.13998184e-06 -2.62512625e-05  1.57447274e-06
  3.99598798e-06 -3.93657168e-07  4.92656911e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[800.0, 850.0]","[ 5.29195982e-06  9.99421022e-05 -1.77760783e-08 -8.38042920e-07
  2.32322695e-04 -3.55533950e-05 -7.84837370e-07  4.29420570e-06
 -4.68939125e-06  8.16072769e-05  3.02422690e-06  3.32310798e-05
 -8.24304586e-07 -3.14835790e-07  1.04579745e-05 -3.42111968e-06
  3.76453392e-07  2.99494222e-06 -7.15752695e-06 -2.16225004e-06
  5.50184765e-06  6.45571110e-07  3.05847658e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[850.0, 900.0]","[ 3.93665394e-06  9.54732370e-05  1.75790944e-07  1.30622315e-07
  2.03856051e-04 -2.66606187e-05 -1.22077325e-06  8.14141610e-06
  8.92725752e-06  8.01323795e-05  1.38190538e-06  2.22239415e-05
  4.22941532e-07  3.46412635e-06  1.54897050e-05 -2.66284719e-06
 -1.56048415e-05  1.33315389e-06 -7.07890976e-06 -6.57902485e-07
  7.00541155e-06  3.48894858e-07  7.23256296e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 3.80746119e-06  1.23568130e-04  2.78710472e-09 -1.65120830e-06
  3.55564167e-04 -4.25647764e-05 -2.82727182e-07  9.05670403e-06
 -8.08538649e-06  7.25922298e-05  1.53691404e-06  1.50313479e-05
 -3.68687297e-07  7.02970474e-06  1.54794635e-05 -7.41850905e-07
  2.78018372e-05  1.89005378e-06  7.37894119e-06 -3.13292364e-08
 -1.65234787e-05  3.14377222e-07  7.11732982e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[1000.0, 1200]","[ 3.49826670e-06  1.12529347e-04  7.54892418e-08  1.45401960e-06
  5.04631434e-04 -2.77653666e-05 -3.82406261e-07  2.03775413e-06
 -1.29998208e-07  5.21520170e-05  6.49318314e-07  5.25576300e-05
  2.60452285e-07 -1.22731553e-06  1.94025023e-05 -4.48914245e-07
  2.29615668e-06 -1.68571974e-06 -1.67436832e-05  5.31015868e-07
  4.39441798e-06  2.22833196e-07  1.12386927e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[1200, 1400]","[ 1.23294031e-06  5.40645460e-05  1.55268679e-08  2.99269057e-06
  3.29731439e-04 -8.98897096e-06 -1.79058714e-07  7.46382067e-07
  7.62724700e-06  3.29917134e-06 -2.27286582e-06  1.86972983e-05
  5.94669904e-07  1.84358619e-06  2.51791558e-05  2.50642828e-06
 -5.15152863e-06 -6.12941906e-06 -3.04726302e-05  3.23000078e-06
  1.39402383e-06 -4.58493371e-08  8.32503126e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[250.0, 270.0]","[ 5.92763660e-06  3.20725341e-05  6.54031164e-06  1.29938950e-05
  7.35743280e-05 -3.06039841e-05 -1.19201940e-05  3.06733444e-05
  4.27275188e-05  9.53003387e-05 -1.79085210e-05 -4.58467675e-05
  1.86795368e-05  4.43025894e-05  6.02383013e-05  1.67581808e-06
  3.22254431e-06  2.52695321e-06  2.00320775e-06 -3.84508080e-06
  3.21987696e-06  5.36954687e-07  3.27520385e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.07286598e-05  5.76968691e-05  8.67621938e-06  1.61474355e-05
  1.08678083e-04 -4.86342123e-05 -1.87608250e-05  4.60269214e-05
  6.18828589e-05  1.59171542e-04 -2.51614010e-05 -7.71375625e-05
  2.38308236e-05  6.61163766e-05  8.81422687e-05  1.75754026e-07
  1.04037450e-05  6.37995696e-06  9.94087220e-06 -5.45934261e-06
  3.14534366e-06 -5.12796305e-07  9.96523637e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[290.0, 310.0]","[ 1.10788403e-05  7.70077030e-05  7.11224366e-06  1.29774356e-05
  1.31508216e-04 -5.84794276e-05 -1.71814101e-05  4.58539938e-05
  6.36588805e-05  2.06551568e-04 -1.81165365e-05 -7.65722172e-05
  1.85312452e-05  6.22716392e-05  8.65678732e-05 -4.25934813e-06
 -2.58553979e-06  1.13786729e-06  1.01475410e-05  4.33027234e-08
  6.69076691e-06 -2.55328901e-08 -1.40188779e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[310.0, 330.0]","[ 1.51389405e-05  8.62009492e-05  6.63385829e-06  1.07062820e-05
  1.45003317e-04 -6.69822547e-05 -1.95186719e-05  4.61613166e-05
  5.97986462e-05  2.25543871e-04 -2.82662935e-05 -9.18769189e-05
  1.74626935e-05  6.19496472e-05  7.74617725e-05  2.77993481e-06
 -9.74177722e-06 -1.21513333e-07  5.08422638e-06  1.05968761e-06
  5.35917667e-06  8.51778292e-07 -8.32793950e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[330.0, 350.0]","[ 1.71777602e-05  1.02287653e-04  5.50539722e-06  6.77313712e-06
  1.60168659e-04 -8.21947567e-05 -1.91991062e-05  4.77245485e-05
  5.58147623e-05  2.47294101e-04 -2.23286999e-05 -1.08352719e-04
  1.31948784e-05  6.06018209e-05  7.07209673e-05  1.04902711e-06
 -1.59502762e-06  4.11964942e-06 -3.05515531e-08 -2.06619042e-06
 -4.66305709e-06 -5.47404294e-07 -4.02911894e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[350.0, 370.0]","[ 2.24931574e-05  1.16507305e-04  5.09048740e-06  5.20352506e-06
  1.65949624e-04 -1.01731229e-04 -2.10738838e-05  4.93701854e-05
  5.67261639e-05  2.73715486e-04 -1.82535279e-05 -1.14199421e-04
  1.06860252e-05  5.71823485e-05  6.36574421e-05 -4.03905683e-06
 -5.42783768e-06  4.21280153e-06  1.22462757e-05 -1.13288134e-06
  5.79680261e-06 -5.15307676e-07 -4.81022471e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[370.0, 390.0]","[ 2.45680503e-05  1.26057801e-04  4.18279739e-06  5.51284880e-06
  1.63863412e-04 -1.01725350e-04 -1.96055395e-05  4.40876778e-05
  5.58718858e-05  2.73976355e-04 -1.95948470e-05 -1.04483568e-04
  8.81884446e-06  5.13560378e-05  6.21948660e-05 -6.72261520e-07
 -2.47753492e-05 -7.32218152e-08 -1.01279646e-05 -4.77801937e-07
  1.10173590e-05  1.50154476e-07 -8.12348839e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[390.0, 410.0]","[ 2.43207664e-05  1.27988580e-04  3.53019352e-06  4.86514690e-06
  1.63028148e-04 -1.04629828e-04 -1.78057468e-05  4.32650571e-05
  4.79962103e-05  2.79121406e-04 -1.25489992e-05 -1.07062075e-04
  6.76972695e-06  4.75541376e-05  6.09909135e-05 -2.08706425e-06
 -4.33414086e-06 -1.91420540e-06 -1.55685399e-05  1.96321791e-07
  6.19947908e-06 -3.25364814e-08  1.79701194e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[410.0, 430.0]","[ 2.27165092e-05  1.36658990e-04  2.62908650e-06  4.20361274e-06
  1.52798670e-04 -1.07260463e-04 -1.46015471e-05  4.04384979e-05
  4.36125821e-05  2.67727999e-04 -1.11078957e-05 -9.05413351e-05
  5.33442079e-06  3.87669482e-05  4.98934452e-05 -5.39515173e-07
 -1.85422648e-05 -5.11046283e-06 -1.76923601e-05  3.92173624e-06
  8.37909894e-06 -3.37005264e-07  8.89889309e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.20681081e-05  1.36745090e-04  2.54162839e-06  1.81904574e-06
  1.53754434e-04 -1.01051718e-04 -1.40691362e-05  3.77063068e-05
  3.46876959e-05  2.63507782e-04 -9.96413581e-06 -9.64847262e-05
  4.62760318e-06  3.84840842e-05  4.29389683e-05  1.61950122e-06
 -1.15856680e-05 -1.85395485e-07 -2.00824998e-08  9.81876370e-07
  1.90720390e-06 -4.60308266e-07  7.15004270e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[450.0, 490.0]","[ 3.61276510e-05  2.43279763e-04  3.23948676e-06  3.41950010e-06
  2.85736909e-04 -1.59412271e-04 -1.99659845e-05  5.34637378e-05
  5.44438768e-05  4.62974542e-04 -8.92864390e-06 -1.18378226e-04
  4.79527469e-06  5.06645577e-05  7.47639302e-05 -3.44404150e-06
 -2.40503512e-05 -1.11654679e-06 -3.49193962e-05  2.54104018e-06
  9.43651795e-06 -8.24451053e-07  1.00259082e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[490.0, 530.0]","[ 2.83225975e-05  2.25444934e-04  2.03882957e-06  5.19990066e-06
  2.54138308e-04 -1.46704282e-04 -1.36491639e-05  4.46590671e-05
  4.52325615e-05  3.96251628e-04 -1.41050294e-05 -1.01254125e-04
  5.02418518e-06  4.29589422e-05  5.06828747e-05  3.62210268e-06
 -1.73575669e-05 -3.14207034e-06  9.67210466e-06 -8.24429776e-07
  2.04843222e-05  7.43009522e-07  8.60468256e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[530.0, 570.0]","[ 2.00874733e-05  1.81917859e-04  1.31321762e-06  3.70030235e-06
  2.51384432e-04 -1.02193235e-04 -8.86883608e-06  2.94635573e-05
  2.75747423e-05  3.26838648e-04 -4.44435324e-06 -4.23085026e-05
  2.55864458e-06  2.47758369e-05  4.92255281e-05 -1.42620826e-06
  2.03574794e-05 -2.96240730e-06 -2.76991969e-05  7.58233761e-07
 -1.97433151e-05  5.36093233e-07  9.05873124e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.47544758e-05  1.52160238e-04  9.18542607e-07  2.64327848e-06
  2.17951824e-04 -8.14591824e-05 -6.16680311e-06  2.29916269e-05
  2.64754808e-05  2.34427514e-04 -1.68749564e-06 -3.04782163e-05
  1.51448559e-06  1.79046452e-05  3.31420440e-05  1.48180880e-07
 -2.94630786e-06 -2.67539304e-06  8.86723499e-06  1.14998548e-06
  1.08242734e-05 -1.66703866e-07  1.39402973e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[610.0, 650.0]","[ 1.07403253e-05  1.33236777e-04  5.43194377e-07  5.32086822e-07
  1.96571645e-04 -6.81386554e-05 -3.94005894e-06  1.74936210e-05
  1.17044426e-05  2.08224518e-04 -1.80590036e-06 -1.89804517e-05
  1.03853003e-06  1.47156077e-05  2.21198423e-05  5.12585699e-07
 -7.48683149e-06 -8.52086704e-08 -5.12538591e-06 -5.17690647e-09
  4.52972926e-06  2.68308363e-07 -1.06005305e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[650.0, 700.0]","[ 1.03920013e-05  1.32814323e-04  6.08983343e-07 -1.63163826e-06
  2.29984574e-04 -6.08335406e-05 -4.22995655e-06  1.44037076e-05
  1.84201880e-06  1.82800955e-04  1.68847085e-06 -1.25491648e-05
  3.32435942e-07  9.86395773e-06  1.53052680e-05 -2.08345295e-06
  1.01280623e-05  4.18186585e-06  1.47699152e-05 -2.09220243e-06
 -4.95727338e-06  1.82863233e-07  2.26905738e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[700.0, 750.0]","[ 6.66772117e-06  1.07345691e-04  1.96224575e-07  2.58351087e-06
  2.05096577e-04 -4.41999438e-05 -1.63632290e-06  1.27170176e-05
  1.59700111e-05  1.37146936e-04 -3.56515514e-06 -1.31552116e-05
  1.44603488e-06  1.07671978e-05  2.51003172e-05  1.80428262e-06
 -2.57614602e-05 -7.69415862e-06 -1.03394173e-05  5.45723145e-06
  5.80499395e-06  3.94510977e-07  1.20522389e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[750.0, 800.0]","[ 5.42247876e-06  9.25942677e-05  2.69757064e-07 -9.73299551e-07
  1.86195821e-04 -3.72612801e-05 -1.83500995e-06  6.28467304e-06
  5.13189923e-06  1.18809520e-04  1.13813163e-06  1.57057857e-05
 -3.01614297e-07  1.80705696e-06  1.65298144e-05 -7.15214400e-07
 -6.77919568e-06  2.21112299e-06 -9.54960322e-06 -1.21787469e-06
  3.89539269e-06  2.63526890e-07 -6.42332349e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[800.0, 850.0]","[ 3.24107841e-06  6.77982421e-05  8.75312893e-08 -8.33423884e-07
  1.55466062e-04 -2.34586634e-05 -9.65286743e-07  3.32039024e-06
 -1.24147477e-06  7.82404661e-05  9.24099368e-07  1.08588138e-05
 -2.01142009e-07  1.48207915e-06  4.70175786e-06 -1.71805833e-07
  2.01962607e-06  3.50550427e-06  2.22729324e-05 -2.62469267e-06
  5.97377935e-06  1.78321893e-07 -7.64455182e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[850.0, 900.0]","[ 2.35473173e-06  5.27457093e-05 -3.02246267e-08  2.06953967e-06
  1.48797396e-04 -1.51959729e-05 -2.84982015e-07  2.44791844e-06
  7.94292831e-06  6.68749325e-05 -2.91383964e-06  1.36501430e-05
  4.61812587e-07  1.27060017e-06  7.49161710e-06  2.08647549e-06
 -1.26641679e-05 -4.90278639e-06  7.51530173e-06  3.02438024e-06
  2.26369092e-06  2.53941485e-07 -1.45081938e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 2.04055577e-06  7.73052689e-05 -2.29673404e-08  2.24541132e-07
  2.48295400e-04 -2.00933617e-05 -1.14836988e-08  6.06518885e-06
  1.63414271e-06  7.42665224e-05  1.86289072e-06  2.45448733e-05
  1.25447608e-07  1.54850102e-06  1.27045864e-05 -1.19395727e-06
  1.13951607e-05  2.25180317e-06  1.15027932e-05 -2.21426322e-06
 -1.83815336e-06 -1.37723437e-10 -1.49039879e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[1000.0, 1200]","[ 1.72883957e-06  8.85049506e-05 -7.51493488e-08 -8.62178747e-07
  3.79677634e-04 -2.20005811e-05  3.09331433e-07  3.39603804e-06
  4.03814949e-06  6.76491617e-05  1.44788316e-06  3.41515159e-05
 -4.13009192e-07 -1.06300439e-06  1.36328160e-05  4.92311473e-09
 -1.69801224e-05  3.64785098e-07  5.92984210e-06  9.67362511e-07
  4.22616327e-06 -1.70127041e-07 -7.57862729e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[1200, 1400]","[ 4.61716274e-07  3.18776906e-05 -1.77981352e-08 -4.46963757e-07
  2.41131632e-04  2.12362214e-06  4.33201767e-08 -1.50599666e-07
 -5.10750168e-06  2.36281080e-06 -9.68878496e-08  1.06334608e-05
  9.62009227e-08  1.41146039e-06  3.94278356e-06  5.56122795e-07
 -4.19779742e-07  2.35930793e-06  1.90171922e-05 -1.65424268e-06
 -5.33516415e-06 -6.03333530e-08 -7.24752082e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.26301672e-06  1.29755513e-05  2.75777598e-06  9.83401442e-06
  5.06106111e-05 -6.15664213e-06 -3.45116964e-06  1.14331705e-05
  2.14440249e-05  5.12710309e-05 -8.87130558e-06 -9.58528447e-06
  1.03605517e-05  2.22632613e-05  4.38193509e-05  1.04083575e-07
 -4.50479031e-06 -4.84240844e-06 -1.19660249e-05  4.18392441e-06
 -1.77955364e-06  2.37707132e-07 -2.65119234e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.84413689e-06  2.40767034e-05  3.44975180e-06  1.17520352e-05
  7.51957885e-05 -1.50222789e-05 -5.08075388e-06  1.72349420e-05
  2.99517789e-05  8.33713133e-05 -8.47808896e-06 -2.36760431e-05
  1.22483740e-05  3.23595006e-05  6.09821758e-05 -1.99940273e-06
  3.08715944e-06 -4.31078517e-07  5.25800684e-07  8.03231066e-07
  2.53453357e-06  1.32779187e-06  7.07299157e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[290.0, 310.0]","[ 2.20657370e-06  3.52977826e-05  2.79301684e-06  1.20015294e-05
  1.01429139e-04 -1.69710613e-05 -4.55867364e-06  2.04870503e-05
  4.00141590e-05  1.18576116e-04 -8.28839871e-06 -2.34364389e-05
  1.06049107e-05  3.25283970e-05  6.65227219e-05  1.45418867e-06
 -1.00233952e-05 -4.75002578e-06 -1.06789543e-05  4.33277390e-06
 -6.90072621e-07 -1.03917046e-06  3.86680117e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[310.0, 330.0]","[ 3.46430427e-06  4.00268654e-05  2.62197379e-06  7.10345999e-06
  9.86382956e-05 -2.89356345e-05 -5.65992241e-06  2.00303899e-05
  3.12385543e-05  1.22961097e-04 -6.70232846e-06 -3.02369133e-05
  8.13064992e-06  3.09396408e-05  5.52714972e-05 -9.40575147e-07
  1.41816386e-05  2.48680193e-06  1.23454802e-05 -1.79463867e-06
  4.91484078e-06 -1.07025771e-07  8.31104142e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[330.0, 350.0]","[ 4.02720160e-06  5.16835704e-05  2.21817188e-06  8.29210422e-06
  1.35700300e-04 -2.89189387e-05 -5.77669552e-06  2.13633872e-05
  3.82577115e-05  1.69902608e-04 -1.03801395e-05 -3.92977164e-05
  8.03517080e-06  3.43384546e-05  6.40925084e-05  5.49660379e-07
 -2.77962733e-06 -3.23666228e-06 -6.40533589e-06  1.93136228e-06
 -3.58987781e-06  3.43011987e-07 -8.09159367e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[350.0, 370.0]","[ 5.58351778e-06  4.59916454e-05  2.10525315e-06  3.88556845e-06
  1.31438418e-04 -2.31220480e-05 -6.68355630e-06  1.85325782e-05
  2.65226138e-05  1.45848937e-04 -1.01340246e-05 -5.00032992e-05
  6.25171485e-06  3.16484629e-05  4.53250405e-05  1.13308502e-07
 -1.30720242e-05  2.05104968e-06  6.30932719e-07 -6.54036694e-07
  3.31625054e-06  9.98429898e-07 -4.02508183e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[370.0, 390.0]","[ 6.00147443e-06  5.79769501e-05  1.60239406e-06  6.66437587e-06
  1.35597871e-04 -3.89248516e-05 -6.06754329e-06  1.99142584e-05
  3.09493827e-05  1.67673703e-04 -1.03033092e-05 -3.42842239e-05
  5.44991787e-06  2.68118793e-05  5.21608944e-05  1.47197458e-06
  9.04289447e-07 -5.26370043e-06 -1.67656147e-05  3.20676951e-06
 -2.38000491e-06 -1.30802032e-07 -1.22596459e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[390.0, 410.0]","[ 6.29202342e-06  6.36712830e-05  1.49899750e-06  4.28565692e-06
  1.27504130e-04 -4.70240007e-05 -5.90263775e-06  2.08523107e-05
  3.02802244e-05  1.63517732e-04 -6.70602718e-06 -4.71874780e-05
  4.15011735e-06  2.65497756e-05  4.59338674e-05 -1.06545728e-06
  1.23472510e-05  3.70343891e-08 -3.52124746e-06 -4.05408012e-07
 -2.84084133e-06 -8.63962307e-08  9.36356357e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[410.0, 430.0]","[ 5.98535093e-06  6.65711501e-05  1.18292150e-06  1.04717676e-06
  1.33482537e-04 -3.85202901e-05 -4.93424920e-06  1.71600808e-05
  2.11094047e-05  1.69767268e-04 -2.60001467e-06 -3.88168860e-05
  2.52651668e-06  2.16800190e-05  3.75309778e-05 -3.30040447e-06
 -6.19059375e-08  2.46689468e-06 -2.99478995e-06  1.70268829e-07
 -2.45205537e-06 -9.22835568e-08 -4.49480879e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[430.0, 450.0]","[ 7.65886915e-06  5.08257027e-05  1.12376013e-06  6.30265431e-07
  1.31914661e-04 -2.71316783e-05 -5.47220841e-06  1.35921753e-05
  1.52453546e-05  1.46650106e-04 -6.73523818e-06 -4.39767785e-05
  3.00418773e-06  2.20229264e-05  2.35539046e-05  7.82214371e-07
 -4.43105831e-06  4.13229775e-06  2.61047303e-05 -3.19730115e-06
  5.91873470e-06  4.48481269e-07 -8.54197754e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[450.0, 490.0]","[ 1.07161565e-05  1.03026193e-04  1.48888844e-06  2.09450289e-06
  2.51617972e-04 -5.77193844e-05 -6.93226618e-06  2.37188084e-05
  2.79097296e-05  2.81204082e-04 -6.41007381e-06 -6.85762298e-05
  3.63164519e-06  3.45871612e-05  4.77513458e-05 -1.27769878e-06
  2.99663864e-06  3.07707669e-06  3.06885726e-05 -1.06354154e-06
  3.53810146e-06  7.27719901e-08 -9.87936526e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.01580332e-05  1.02225870e-04  1.19885172e-06 -5.58616391e-07
  2.39177672e-04 -5.10622441e-05 -6.28127402e-06  1.78969567e-05
  1.48400728e-05  2.55122842e-04 -1.18015241e-06 -4.34245938e-05
  1.66775128e-06  2.26817164e-05  3.69680117e-05 -1.07844658e-06
  1.65944023e-05  6.48027845e-06  1.35652013e-05 -3.55779558e-06
 -1.00712807e-05 -6.14623133e-07 -1.02990245e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[530.0, 570.0]","[ 8.41600491e-06  8.85761846e-05  6.99444708e-07  4.75607430e-07
  2.18595452e-04 -3.99394599e-05 -4.28834190e-06  1.37585300e-05
  1.76870907e-05  2.22873120e-04 -2.28119660e-06 -3.46237993e-05
  1.46582252e-06  1.96084978e-05  3.33294776e-05  5.97866795e-07
  9.51970869e-06  7.91889697e-06  1.75185993e-05 -7.46528294e-06
  5.04487476e-06 -5.80213594e-08  1.10817727e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[570.0, 610.0]","[ 7.23935133e-06  8.21102887e-05  5.91210604e-07  3.97850935e-07
  2.04093266e-04 -4.38558641e-05 -3.47975636e-06  1.36026193e-05
  1.30711231e-05  1.81376247e-04 -1.49953662e-06 -3.24292043e-05
  1.14150410e-06  1.77988478e-05  2.55237953e-05  3.25718589e-07
  3.76316921e-06  2.34531571e-06  1.93519628e-05 -1.72306572e-06
  4.45587966e-06 -1.05947200e-07 -1.68972415e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[610.0, 650.0]","[ 4.97550167e-06  8.28284995e-05  1.63598333e-07  2.67025906e-06
  1.97933640e-04 -4.01732178e-05 -1.51060694e-06  1.28552234e-05
  1.66795621e-05  1.80625716e-04 -2.47719116e-06 -1.32267633e-05
  9.91006545e-07  1.21168419e-05  2.83760162e-05  9.47998334e-07
 -3.43589103e-07 -3.87961543e-06 -4.29008923e-06  1.32971384e-06
 -1.07394345e-06  3.48648092e-07  2.85120360e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[650.0, 700.0]","[ 4.48698390e-06  8.57631691e-05  1.42582945e-07  3.71684653e-06
  2.49585869e-04 -3.34172840e-05 -1.19960164e-06  1.08627232e-05
  1.81253397e-05  1.94927745e-04 -2.56434987e-06 -1.24691003e-05
  1.31012719e-06  1.17318547e-05  3.87599613e-05  6.67736600e-07
 -1.15520691e-05 -1.02638522e-05 -3.69150042e-05  7.27009910e-06
 -4.79766263e-06  2.82010636e-07  1.10601631e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[700.0, 750.0]","[ 3.66774025e-06  7.67233210e-05  1.27313682e-07  1.16982382e-06
  2.31953329e-04 -2.55296299e-05 -1.15530128e-06  6.81804180e-06
  5.99700185e-06  1.73624466e-04 -4.05911953e-06 -1.02751617e-05
  8.32370925e-07  9.41780454e-06  1.87175036e-05  3.23137985e-06
 -4.86761605e-06 -2.92388141e-06  3.34577290e-06  2.71656854e-06
 -9.32857680e-06 -1.23121735e-07 -1.62898113e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[750.0, 800.0]","[ 3.07035451e-06  5.94211691e-05  8.74081371e-08 -8.62921333e-07
  1.99921130e-04 -1.95976447e-05 -8.24074807e-07  3.61842787e-06
 -3.06167263e-06  1.22011593e-04  1.87526814e-06 -1.42093027e-06
 -5.03198866e-07  3.93022122e-06  1.24353993e-05  6.76029905e-07
  1.49829979e-05  1.59457070e-06  3.58930748e-06 -4.87632089e-07
 -2.28943505e-06 -4.42298745e-07  1.00664441e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.96579250e-06  4.55444729e-05  4.58500630e-08 -1.60299207e-07
  1.83967017e-04 -8.48154575e-06 -3.03930836e-07  2.78609592e-06
  3.84675308e-06  9.79059749e-05 -1.51636500e-06  1.45604067e-06
  2.72804976e-07  4.52600963e-06  8.07933042e-06  1.94604600e-06
 -1.13207632e-05  4.21812940e-07  2.35782259e-05  3.57199114e-07
  4.56798865e-06 -1.13434266e-07 -1.40470757e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[850.0, 900.0]","[ 1.45257125e-06  3.63048088e-05  6.79550643e-08  1.34120435e-06
  1.67803455e-04 -2.18560559e-06 -3.69024290e-07  2.84054676e-07
  3.97120084e-06  7.74487426e-05 -1.10269214e-06  1.19048075e-05
  3.66623296e-07  1.03042600e-06  1.15077527e-05  1.65157226e-06
 -6.91181517e-06 -4.24811080e-06  6.33877041e-06  2.94694093e-06
  2.67692065e-06 -9.25662094e-08 -9.18246221e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 1.81752910e-06  6.48211358e-05  5.35506891e-08  8.98931342e-07
  2.98444130e-04 -1.25063007e-05 -2.90640822e-07  3.86684930e-06
  9.05714928e-06  1.20497815e-04  3.50098922e-07  1.99501509e-05
  2.53358058e-07  1.80999976e-06  1.84615881e-05  4.63126170e-07
 -3.23436860e-06 -9.38933276e-07 -7.75981823e-06  1.86153299e-07
  5.17072789e-06 -8.26147316e-08  1.55585161e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[1000.0, 1200]","[ 1.49446014e-06  6.39768986e-05 -4.46179478e-08  1.02296608e-06
  4.70451432e-04 -7.57454937e-06  1.12266418e-07 -7.17406435e-07
 -8.53426378e-07  1.26802187e-04 -1.34609123e-06  3.20225493e-05
  2.95456499e-07  3.34331529e-07  1.44570099e-05  1.84029747e-06
  1.37476877e-05 -6.85555345e-07  1.12011436e-05  6.11103387e-09
 -4.31364451e-06 -9.62334923e-08 -8.18003714e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[1200, 1400]","[ 8.80279626e-07  4.04406261e-05  2.36256108e-08 -8.42663549e-07
  3.05977137e-04 -5.20881312e-06 -2.07370015e-07  1.96389181e-06
 -3.49500149e-07  5.50907790e-05  1.58853707e-06  1.47473193e-05
 -1.48423570e-07  3.42368927e-07  3.23965265e-06 -1.00020299e-06
 -1.50855362e-06  3.89057661e-06  2.59527172e-05 -3.07875023e-06
  4.26174419e-06  8.72540327e-08 -1.26734411e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.07951338e-04  3.88178899e-04  6.87301057e-05  9.45287670e-05
  5.09903657e-04 -4.16992496e-04 -1.72631229e-04  3.26743132e-04
  3.80499191e-04  8.91046029e-04 -2.08109607e-04 -4.67854884e-04
  1.63461351e-04  3.75461039e-04  4.43274386e-04  3.61503222e-06
  2.59260382e-05  1.05149930e-05  3.59128106e-06 -9.63337313e-06
 -4.31923074e-06  1.57142237e-06  1.35625013e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.62376795e-04  5.68622821e-04  7.79273464e-05  1.04022918e-04
  7.41734619e-04 -6.03025648e-04 -2.25022150e-04  4.13418660e-04
  4.80101035e-04  1.29795630e-03 -2.43131301e-04 -6.35526067e-04
  1.76809355e-04  4.68422380e-04  5.53079435e-04 -1.35788061e-05
  3.07421971e-06  1.13211790e-05 -5.84907612e-07 -1.07039816e-05
  1.90049378e-05  1.33090630e-06 -8.84489168e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.94088898e-04  6.63548299e-04  6.77318260e-05  7.33567346e-05
  8.11372974e-04 -7.19353629e-04 -2.28830586e-04  4.26318922e-04
  4.55162631e-04  1.46623747e-03 -2.50246986e-04 -8.22677462e-04
  1.47659466e-04  4.75619142e-04  4.95190992e-04  1.34636441e-06
  3.79484001e-05  3.14479763e-05  7.23407227e-05 -2.97363615e-05
  1.34280060e-05  4.77739382e-06  9.93190463e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[310.0, 330.0]","[ 2.12585774e-04  7.66975732e-04  5.50517136e-05  5.93799475e-05
  8.29293109e-04 -8.28177014e-04 -2.16338758e-04  4.16664888e-04
  4.29568201e-04  1.59240345e-03 -2.19144437e-04 -8.54840406e-04
  1.12982068e-04  4.29691592e-04  4.49542773e-04 -5.91502815e-06
  5.40574043e-05 -5.00161504e-06 -2.04851161e-05  5.05709202e-06
 -2.71769129e-05  1.80703708e-06  2.80432239e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[330.0, 350.0]","[ 2.58217839e-04  8.64547465e-04  4.72816464e-05  3.59798429e-05
  7.81431181e-04 -9.50209542e-04 -2.20810537e-04  4.03306895e-04
  3.65998189e-04  1.65027312e-03 -1.97211107e-04 -9.25393904e-04
  8.65520902e-05  3.91189632e-04  3.63298854e-04 -1.01912971e-05
  3.03665589e-05  2.42944546e-05 -2.88855971e-06 -1.61341428e-05
  1.74019927e-05 -5.12275758e-07  3.91035242e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[350.0, 370.0]","[ 3.42786831e-04  1.07039890e-03  4.41460918e-05  3.38325041e-05
  7.54643603e-04 -1.20927630e-03 -2.44714493e-04  4.35375228e-04
  3.69984586e-04  1.80663657e-03 -2.06583677e-04 -9.87888173e-04
  7.41382198e-05  3.63735361e-04  3.15877267e-04  3.94125064e-06
 -1.19732695e-05 -6.62724856e-06 -3.90163948e-05  3.25311524e-07
 -1.99334786e-06  1.12395616e-06 -9.43876457e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[370.0, 390.0]","[ 3.47707626e-04  1.10712885e-03  3.63483406e-05  2.48753404e-05
  6.42560886e-04 -1.23204085e-03 -2.22296978e-04  4.06532812e-04
  3.09742510e-04  1.68093986e-03 -1.63530503e-04 -9.38621456e-04
  5.55634478e-05  3.15876159e-04  2.39413883e-04 -2.55909807e-07
  1.78163854e-05 -2.14662279e-06  4.11349317e-05 -4.93738272e-06
  1.12266328e-05  1.60160226e-06  1.53007895e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[390.0, 410.0]","[ 3.02017681e-04  1.06202181e-03  2.78275749e-05  2.07443218e-05
  6.10510944e-04 -1.11265617e-03 -1.78659949e-04  3.48028125e-04
  2.55982034e-04  1.54141719e-03 -1.28986723e-04 -7.83689940e-04
  4.19752433e-05  2.57228480e-04  2.04303126e-04  7.28714742e-06
  2.61909418e-05 -1.55181273e-05 -3.78460601e-06  7.78474022e-06
 -2.09655309e-05  4.49639931e-07  1.86366930e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[410.0, 430.0]","[ 2.56778930e-04  1.00435113e-03  2.13716625e-05  1.39658102e-05
  5.59911056e-04 -9.73019000e-04 -1.43416321e-04  2.94950625e-04
  2.11562864e-04  1.39113844e-03 -8.58382867e-05 -6.28584269e-04
  2.91344309e-05  2.08822429e-04  1.65670674e-04  3.63998709e-06
 -5.00929405e-05 -9.45259408e-06  2.72412548e-05  1.11270928e-05
  1.57879125e-05 -3.68414689e-06 -1.90446731e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[430.0, 450.0]","[ 2.05603396e-04  8.80625018e-04  1.48717803e-05  7.93582269e-06
  5.25414708e-04 -8.21386946e-04 -1.05890517e-04  2.31497465e-04
  1.52602605e-04  1.19761512e-03 -6.40665742e-05 -4.48410930e-04
  1.97602463e-05  1.55942819e-04  1.36617836e-04  1.08332645e-05
 -1.81310455e-05  6.90029369e-06 -1.01035180e-05 -9.25340878e-06
  8.28817282e-06 -8.01867898e-07 -2.60006933e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[450.0, 490.0]","[ 3.08657123e-04  1.49402450e-03  2.01935290e-05  1.27798293e-05
  9.35346481e-04 -1.28253503e-03 -1.50009554e-04  3.43195199e-04
  2.20664923e-04  1.90847658e-03 -8.11958482e-05 -5.99780844e-04
  2.63996230e-05  2.17441891e-04  2.33145393e-04  4.59052200e-06
  5.67912627e-06  3.96056549e-06 -9.88514138e-05 -9.90601571e-06
  5.99720965e-06  3.38156575e-06  3.27010881e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.82926284e-04  1.14261716e-03  9.95556901e-06  7.33468259e-06
  7.87856467e-04 -8.62475457e-04 -7.88255573e-05  2.23096760e-04
  1.43328307e-04  1.35572964e-03 -2.36516146e-05 -3.47979364e-04
  1.12407686e-05  1.29242906e-04  1.54461337e-04 -1.13700283e-05
 -3.90350613e-05 -8.71367778e-06 -4.55597039e-05  6.62201060e-06
  1.93547056e-05  1.87469296e-06  3.72690989e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.19989612e-04  8.47742088e-04  6.47940543e-06  5.02676547e-06
  6.87725988e-04 -5.74277067e-04 -5.06340350e-05  1.41272676e-04
  9.19145651e-05  1.00508888e-03 -2.13134493e-05 -1.80188822e-04
  8.91408750e-06  8.58025359e-05  1.30201996e-04  1.80530072e-06
  4.77074331e-05  9.19899511e-06 -3.08383875e-05 -1.26485181e-05
 -1.85654017e-05  2.66063708e-06  2.12609191e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[570.0, 610.0]","[ 7.16666567e-05  6.38241224e-04  3.03541436e-06  2.72091575e-06
  5.39680614e-04 -3.96208558e-04 -2.65357219e-05  9.20310006e-05
  3.91985665e-05  6.57577262e-04 -2.37287432e-06 -9.88353518e-05
  2.85826123e-06  5.27020499e-05  7.80176374e-05  5.65414469e-06
 -1.19593083e-05 -5.65668976e-07  1.15639855e-05  6.32358425e-07
  1.34648903e-05 -2.18984046e-06  5.21248440e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[610.0, 650.0]","[ 4.58715530e-05  5.03207712e-04  1.58916832e-06  1.14250523e-06
  4.75195832e-04 -2.66163223e-04 -1.52925589e-05  6.04550203e-05
  3.66549204e-05  5.15098309e-04 -5.11948021e-06 -3.42102250e-05
  1.98517377e-06  3.37135415e-05  5.67050252e-05  6.45221170e-06
 -5.04621649e-05  5.63374462e-06  2.49862077e-05 -4.73623284e-06
  3.08694870e-05 -8.34535582e-07 -2.45095120e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[650.0, 700.0]","[ 3.40559661e-05  4.49361585e-04  8.43479452e-07  3.22788428e-07
  4.93316151e-04 -2.12441386e-04 -9.52724312e-06  4.87707231e-05
  2.16060528e-05  4.10972404e-04  5.41003198e-06  2.65839337e-05
  2.56048014e-07  1.51714170e-05  5.41416996e-05 -4.99270637e-06
 -3.10264563e-05 -1.73749736e-06 -8.08532935e-06  4.99773200e-06
  1.76831654e-05 -1.46392144e-07 -8.30586623e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[700.0, 750.0]","[ 2.10313525e-05  3.04386154e-04  5.95136052e-07  2.44543573e-06
  3.99242354e-04 -1.42575283e-04 -5.93035117e-06  2.69921959e-05
  6.99385709e-06  2.41266101e-04 -4.14265779e-06  1.76076781e-05
  1.53470118e-06  9.77684482e-06  2.19925802e-05  3.20790899e-06
  1.94317469e-05 -2.20738898e-06  3.77424729e-05  1.23586528e-06
  1.47606293e-06  2.83062342e-07 -2.19626304e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.25836632e-05  2.10117227e-04  2.72471675e-07  1.64596363e-06
  3.31886305e-04 -8.02221757e-05 -3.23535155e-06  1.53020894e-05
  5.56023384e-06  1.45276042e-04  1.26399851e-06  3.70219423e-05
 -6.11056609e-08  3.14834664e-06  2.23508414e-05  1.00127600e-06
 -1.79366723e-05 -6.33660481e-06 -2.78658971e-06  4.27956777e-06
  1.05978698e-05  1.35206929e-07 -7.67575687e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[800.0, 850.0]","[ 7.24742312e-06  1.59442383e-04  3.28064565e-07  7.59014030e-07
  2.85234617e-04 -5.91558900e-05 -2.21375026e-06  1.23706800e-05
 -1.33291925e-06  9.52662004e-05 -6.68111156e-08  1.76650104e-05
  7.39192031e-07  4.58866559e-06  1.80030539e-05 -1.07050659e-06
  2.35351373e-05 -2.73065949e-06  2.54775335e-06  2.39341679e-06
 -1.49017746e-05  6.20326650e-07  1.14009508e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[850.0, 900.0]","[ 6.27371124e-06  1.15550244e-04  2.44693025e-07 -1.50469217e-06
  2.29671634e-04 -3.29141705e-05 -2.00238755e-06  5.89060921e-06
 -4.17750324e-07  5.26303056e-05  2.59488865e-06  8.86768690e-06
 -1.53962990e-07  3.44174831e-06  1.04684743e-05 -1.10734357e-06
 -3.79500274e-06  5.58991100e-06  1.77867230e-05 -4.13706926e-06
  1.24780388e-05 -4.34490126e-08  1.18347028e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 6.02128820e-06  1.37355222e-04  2.93307193e-07 -3.52193139e-06
  3.47167790e-04 -4.50014210e-05 -2.01643864e-06  5.85260353e-06
 -6.73242242e-06  2.49190023e-05  5.97867139e-06  3.29557419e-05
 -1.24179516e-06 -1.00573668e-06  1.29270248e-05 -1.49730460e-06
  5.78404520e-06  9.06138778e-06  2.13033045e-05 -4.66267291e-06
  1.42615946e-05 -4.42654358e-07  8.66067227e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[1000.0, 1200]","[ 4.72232078e-06  1.19759141e-04  8.85422766e-08  1.46673765e-06
  4.59866330e-04 -3.53222009e-05 -9.88884646e-07  6.51333119e-06
 -6.06644459e-06 -4.91265978e-06  1.90904210e-06  5.25997435e-05
  2.83121305e-08 -1.60389923e-06  2.53709516e-05 -1.20436996e-06
  2.20781459e-05 -1.56695164e-06 -3.10224880e-05  2.63451859e-07
 -1.55103502e-05  1.67377713e-07  1.37355336e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[1200, 1400]","[ 8.85016194e-07  4.62387213e-05 -6.21793672e-08 -6.02800745e-07
  2.41591974e-04 -1.55311759e-05  1.73132548e-07  1.04630079e-06
 -1.91006940e-06 -3.73912935e-05  1.72751009e-06  1.54208344e-05
 -5.59562238e-07 -9.79122953e-07  6.79977232e-06 -1.34152038e-06
  1.67515762e-05  2.28785799e-06 -7.50691997e-06 -1.31536431e-06
 -1.97112573e-06  1.26102400e-07  1.80405325e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.12383075e-04  3.76406222e-04  7.24932063e-05  1.01457319e-04
  5.34970186e-04 -4.13430753e-04 -1.81099957e-04  3.36461903e-04
  3.94849008e-04  8.94814536e-04 -2.20536372e-04 -5.16312951e-04
  1.73625731e-04  4.03814018e-04  4.67166376e-04  4.41552892e-06
 -1.45065405e-05  2.78270044e-06  1.94743968e-05 -2.15250269e-06
  1.52596734e-05  3.98338188e-06  8.89570452e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.79629756e-04  6.63519847e-04  8.64288512e-05  1.23380324e-04
  8.60077043e-04 -6.82034802e-04 -2.49648749e-04  4.69871561e-04
  5.54456639e-04  1.51900553e-03 -2.92143114e-04 -7.34270997e-04
  2.01365576e-04  5.30929260e-04  6.40763648e-04  4.14053854e-06
 -2.47992507e-05 -1.84365791e-05 -6.84941193e-05  9.01020594e-06
 -1.60777287e-05  2.50542889e-06 -2.34658586e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[290.0, 310.0]","[ 2.13557609e-04  7.46625348e-04  7.47819161e-05  9.69750061e-05
  9.24844335e-04 -7.81734421e-04 -2.52555754e-04  4.69286756e-04
  5.31356798e-04  1.66661264e-03 -2.83979420e-04 -8.82071877e-04
  1.67440191e-04  5.26021657e-04  5.87414483e-04  3.92650228e-06
 -4.73105654e-05 -1.14035323e-05 -2.33602904e-05  3.12498309e-06
  2.26576644e-05  2.26591730e-06 -2.51719371e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[310.0, 330.0]","[ 2.51963068e-04  8.87543095e-04  6.30063698e-05  6.94506043e-05
  9.30218998e-04 -9.44320899e-04 -2.51642036e-04  4.64884141e-04
  4.71419208e-04  1.82884374e-03 -2.63266718e-04 -9.40806656e-04
  1.31005681e-04  4.83191125e-04  5.03808299e-04 -1.01616114e-08
  3.39664601e-05  8.08525828e-06  5.49112501e-06 -1.18461900e-05
 -6.52631008e-07  4.31717393e-06 -1.16844157e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[330.0, 350.0]","[ 3.17015263e-04  1.01981185e-03  5.73397688e-05  5.14110451e-05
  9.29817464e-04 -1.12429624e-03 -2.69217401e-04  4.81775886e-04
  4.57483535e-04  1.94596159e-03 -2.56410866e-04 -1.08257785e-03
  1.09296021e-04  4.60865004e-04  4.39733280e-04  2.43811827e-07
  5.08282742e-06  5.89067696e-06  3.93612249e-06 -1.44785069e-05
  6.60125960e-06  5.93206604e-06 -1.13390513e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[350.0, 370.0]","[ 4.22001003e-04  1.24783026e-03  5.43177429e-05  3.84484813e-05
  8.92716358e-04 -1.41408745e-03 -3.01992277e-04  5.18938023e-04
  4.42162039e-04  2.10629957e-03 -2.49394637e-04 -1.21068763e-03
  9.11768915e-05  4.44142986e-04  3.71951146e-04 -1.18351688e-06
 -4.83146315e-05  5.30372802e-06  7.55113510e-06 -1.00199671e-05
  3.24035841e-05  2.02144827e-06 -1.10777769e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[370.0, 390.0]","[ 4.32001440e-04  1.39200335e-03  4.64055700e-05  3.55274366e-05
  8.94393277e-04 -1.51984330e-03 -2.79554556e-04  5.04799658e-04
  4.08888036e-04  2.19966252e-03 -2.30790826e-04 -1.12368483e-03
  7.60292252e-05  3.91672758e-04  3.43433265e-04  1.96636115e-05
 -5.71676312e-05 -2.17571893e-05 -1.09347358e-04  1.11434633e-05
  1.23132625e-06  3.49712569e-07 -6.98568570e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[390.0, 410.0]","[ 3.84087228e-04  1.37214262e-03  3.58251446e-05  2.19932913e-05
  7.80070574e-04 -1.41843073e-03 -2.29576730e-04  4.45922782e-04
  3.32090257e-04  1.99544558e-03 -1.55992512e-04 -1.01626356e-03
  5.21399352e-05  3.35199328e-04  2.57184371e-04  3.53914088e-06
 -7.34873559e-05 -7.61675093e-06  3.91937674e-05  6.39057112e-07
  4.59339200e-05  1.78619542e-06 -3.91335381e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[410.0, 430.0]","[ 3.29111941e-04  1.27389383e-03  2.69282575e-05  1.31648026e-05
  7.22725403e-04 -1.25028836e-03 -1.82874992e-04  3.68429174e-04
  2.57966598e-04  1.76836425e-03 -1.10091332e-04 -7.83290308e-04
  3.63148988e-05  2.60013617e-04  2.17001570e-04 -9.55605923e-07
  3.01403652e-06  2.04664791e-05  2.41258848e-05 -1.77380789e-05
  2.92411426e-05 -9.41867857e-07  2.20187095e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[430.0, 450.0]","[ 2.72101815e-04  1.17870531e-03  2.08441491e-05  1.99123227e-05
  7.10090086e-04 -1.07959235e-03 -1.43828075e-04  3.14947492e-04
  2.29395547e-04  1.62070155e-03 -9.70137936e-05 -6.68463247e-04
  3.18361028e-05  2.24027965e-04  1.92362267e-04  1.89061097e-05
 -7.35393674e-05 -3.09442243e-05 -2.02771201e-05  1.82714860e-05
  2.06444353e-05 -1.96789107e-07  2.03626817e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[450.0, 490.0]","[ 3.90845520e-04  1.98425513e-03  2.58961238e-05  1.56731384e-05
  1.25914945e-03 -1.64941081e-03 -1.89460646e-04  4.52863272e-04
  3.14406327e-04  2.58685487e-03 -8.64729556e-05 -8.31837534e-04
  3.26285868e-05  2.97798291e-04  2.99798931e-04  7.54380633e-07
 -5.76115454e-05  6.97134899e-08  9.16451216e-06  1.12953408e-06
  6.11473514e-05 -3.14908702e-06  6.05315757e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[490.0, 530.0]","[ 2.56180878e-04  1.57923079e-03  1.47149146e-05  2.12799871e-06
  1.07630182e-03 -1.15890312e-03 -1.13569610e-04  3.01674714e-04
  1.68112689e-04  1.87396788e-03 -2.74150433e-05 -4.76876041e-04
  1.38749762e-05  1.81355200e-04  1.83574369e-04 -7.86195807e-06
 -1.96990327e-05  1.67576306e-05  5.82307710e-05 -1.35284627e-05
  1.90261479e-05  8.24221782e-07  1.81355596e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.73544123e-04  1.20313561e-03  8.89230787e-06  1.79135603e-07
  9.63143881e-04 -8.06963941e-04 -7.25592784e-05  1.89074799e-04
  1.16587369e-04  1.39238243e-03 -2.27266212e-05 -2.42842969e-04
  8.83077860e-06  1.08671344e-04  1.43904708e-04  1.08801971e-06
 -2.81991399e-05  2.48107561e-05  2.49437667e-05 -2.33264183e-05
  5.17702443e-05  3.07009862e-06  1.10276386e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[570.0, 610.0]","[ 1.09123733e-04  9.25062376e-04  5.23588666e-06  5.35445913e-06
  8.02816993e-04 -5.82001935e-04 -4.28510609e-05  1.34165426e-04
  6.91098940e-05  9.65874040e-04 -1.37346525e-05 -1.38871298e-04
  7.08318202e-06  7.55360236e-05  1.16471938e-04  7.79784825e-06
  4.13839026e-05  1.04698538e-05  5.16324839e-05 -1.22841583e-05
  1.72120624e-05 -1.23060023e-07  4.62692251e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[610.0, 650.0]","[ 7.18970403e-05  7.17540995e-04  3.02024785e-06  3.06923339e-06
  7.29992866e-04 -3.90009450e-04 -2.61356146e-05  8.73246623e-05
  5.08869430e-05  7.02056564e-04 -1.11698991e-05 -4.52693563e-05
  3.77061695e-06  4.15756007e-05  8.80414468e-05  8.21843473e-06
  1.55488060e-05  2.97468232e-06  1.50908342e-06 -5.10687856e-06
 -1.05972587e-05  9.37790822e-07  2.24494037e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[650.0, 700.0]","[ 5.45079891e-05  6.59769287e-04  1.31487453e-06  1.97350091e-06
  7.80163310e-04 -3.40854571e-04 -1.50031792e-05  6.92319121e-05
  1.66057429e-05  6.03814399e-04  6.35074043e-06  1.90259048e-05
  2.63465710e-07  2.83179889e-05  6.79446301e-05 -4.27279457e-06
  4.57404847e-05  2.34146653e-07  2.40356708e-05  5.81106646e-07
 -6.33450421e-06  2.01584532e-07  1.95516080e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[700.0, 750.0]","[ 3.70666279e-05  4.82816198e-04  1.12106705e-06 -2.34833677e-06
  6.56571185e-04 -2.19004989e-04 -1.10124980e-05  4.12451105e-05
  1.21891723e-05  4.00960406e-04  5.39987860e-06  3.34523018e-05
 -8.30880396e-07  1.74630373e-05  5.11329811e-05  2.79125166e-07
  1.21647782e-07  1.28530333e-05  3.49737626e-05 -1.00750827e-05
  1.42588516e-05 -1.99972847e-07 -2.17785576e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[750.0, 800.0]","[ 2.18469483e-05  3.44564993e-04  5.95408451e-07 -2.02078473e-07
  5.49738089e-04 -1.22183586e-04 -6.04834241e-06  2.44985358e-05
 -9.70877514e-07  2.51801963e-04  5.42736861e-06  6.70222435e-05
 -1.96910744e-07  5.76130814e-06  3.53165419e-05 -3.34316715e-06
  2.57014342e-06  2.05521683e-06  4.35645910e-05 -1.66028064e-07
 -5.45249869e-06  2.86803570e-07 -3.72705606e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.45042717e-05  2.62381814e-04  4.41730112e-07  1.98865358e-06
  4.77395810e-04 -1.16828838e-04 -4.06396040e-06  2.25490690e-05
  1.50739743e-05  1.62273027e-04 -1.63104407e-06  3.08164454e-05
  7.37352164e-07  1.00815355e-05  5.06046449e-05  4.00026097e-06
  1.33526048e-05 -2.20262033e-06 -2.68245385e-05  1.56922497e-06
 -7.68822524e-06 -3.68375370e-07  1.37117171e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[850.0, 900.0]","[ 8.86860460e-06  1.90295114e-04  1.86321596e-07  1.42122347e-06
  3.89867111e-04 -6.40079153e-05 -2.01933003e-06  1.01329454e-05
  5.09857452e-06  9.17623295e-05  1.46186989e-06  5.10109423e-05
  2.49074539e-07  2.91684910e-07  2.44731490e-05  5.04095179e-08
  6.65950987e-06  9.75659646e-07  1.39435358e-05 -1.30610555e-06
  6.75336244e-06 -3.33770866e-07 -2.70542594e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 9.40750733e-06  2.75993301e-04  4.30202711e-08  2.07891601e-06
  6.50266214e-04 -7.05292678e-05 -1.10155772e-06  1.22630614e-05
  1.65465579e-05  1.41000036e-04 -2.96428603e-07  6.98953560e-05
  2.43122485e-07  4.67705447e-07  4.27076635e-05  1.02604747e-06
 -5.59740909e-06 -6.51040119e-06 -1.73922491e-05  5.79660907e-06
 -1.03565532e-05  8.40902280e-08 -2.45848496e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[1000.0, 1200]","[ 7.32447392e-06  2.44124376e-04  1.63002930e-07 -4.83806115e-06
  8.67794599e-04 -6.52250398e-05 -1.25162913e-06  1.08316735e-05
 -1.65265932e-05  1.42183737e-05  1.14872703e-05  9.67369506e-05
 -2.41697117e-06 -3.57399581e-06  3.12696751e-05 -6.53775474e-06
  4.71268006e-06  4.94213711e-06 -3.95644125e-05  6.77311748e-07
  1.83786382e-06  2.99001525e-08  7.04926807e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[1200, 1400]","[ 1.53681457e-06  9.28620385e-05 -8.78858786e-09 -2.17519934e-06
  4.97654874e-04 -1.69582165e-05  7.82646896e-09  3.08300662e-06
  1.89905062e-06 -4.33661129e-05  6.28599516e-06  4.61762191e-05
 -1.15761075e-06 -5.10392704e-06  7.13815655e-06 -4.08545536e-06
  5.63612496e-06  8.83901892e-06  1.82905593e-05 -6.05571592e-06
  2.49563627e-06 -1.36738362e-07 -3.58812490e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[250.0, 270.0]","[ 9.23853639e-05  3.30513232e-04  6.03894754e-05  8.82974669e-05
  4.60184125e-04 -3.51691453e-04 -1.50502844e-04  2.80363533e-04
  3.34604874e-04  7.77965428e-04 -1.73803703e-04 -4.01466094e-04
  1.44286464e-04  3.29575894e-04  4.04381898e-04 -5.02402059e-06
  2.35583742e-06 -1.33797758e-06 -2.45932451e-05  1.67982064e-06
 -2.45165801e-07  1.41044156e-06  6.46688715e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.53416079e-04  5.08370607e-04  7.41438131e-05  8.79035276e-05
  6.97344971e-04 -5.57182360e-04 -2.13453904e-04  3.94315891e-04
  4.42828133e-04  1.19165755e-03 -2.28007867e-04 -6.64901803e-04
  1.67905406e-04  4.55493770e-04  5.07802068e-04 -1.08527401e-05
  3.21429496e-05  4.33132208e-05  8.46653754e-05 -3.60005807e-05
  3.05096701e-05  1.47617482e-06  1.05102232e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.83377276e-04  6.50962102e-04  6.43782590e-05  8.21467682e-05
  7.99754452e-04 -6.94234846e-04 -2.17166437e-04  4.07886124e-04
  4.54628241e-04  1.44936543e-03 -2.42537706e-04 -7.55819329e-04
  1.43609304e-04  4.52629570e-04  5.16771236e-04  3.55581875e-06
 -9.67119328e-07  6.96163866e-07 -3.94158970e-05 -7.67477388e-06
  7.63798070e-06  3.62311342e-06  2.07954176e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[310.0, 330.0]","[ 2.14246104e-04  7.33778041e-04  5.45064385e-05  5.72077621e-05
  7.97779960e-04 -7.75032493e-04 -2.15745175e-04  3.94723293e-04
  4.13057363e-04  1.53049819e-03 -2.19579518e-04 -7.98922780e-04
  1.12381721e-04  4.08686966e-04  4.37424987e-04 -7.88473895e-06
 -8.70091551e-06  2.07753044e-06 -3.17906940e-05  1.89243775e-06
  2.91481133e-06  1.49995119e-06  8.85639413e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[330.0, 350.0]","[ 2.63084968e-04  8.65561316e-04  4.83505522e-05  4.68336964e-05
  7.98039238e-04 -9.56536832e-04 -2.24813183e-04  4.06283684e-04
  3.72125339e-04  1.68101895e-03 -2.13693864e-04 -9.05950179e-04
  9.16318006e-05  3.93872278e-04  3.65890877e-04 -1.98766732e-06
  2.69170876e-05 -6.91419056e-06  8.26600994e-06  4.05583120e-06
 -5.67414027e-06  1.42239207e-06 -1.50618476e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[350.0, 370.0]","[ 3.54747938e-04  1.06164782e-03  4.75908669e-05  2.81280705e-05
  7.88076562e-04 -1.20818075e-03 -2.59031642e-04  4.42835781e-04
  3.61300876e-04  1.82884236e-03 -2.10481953e-04 -1.05020575e-03
  7.86251663e-05  3.84334194e-04  3.07304136e-04 -7.50663047e-06
  1.56119165e-05  2.32030382e-05  4.51543543e-05 -2.43521592e-05
  3.55182425e-05  4.47766361e-06  2.57456321e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[370.0, 390.0]","[ 3.62708227e-04  1.19275383e-03  4.02275424e-05  2.72416851e-05
  7.35038138e-04 -1.29833747e-03 -2.38254884e-04  4.37739744e-04
  3.49736433e-04  1.85175310e-03 -1.94672372e-04 -9.84229030e-04
  6.53965306e-05  3.43396637e-04  2.62584286e-04  6.67912962e-06
 -1.29375419e-05  9.45115665e-06  5.68474812e-05 -1.09055153e-05
  3.17014451e-05  9.53225552e-07  5.30507777e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[390.0, 410.0]","[ 3.35926480e-04  1.16902294e-03  3.22696834e-05  1.63515923e-05
  7.34281073e-04 -1.20089359e-03 -2.03559436e-04  3.79311494e-04
  2.88684502e-04  1.76659976e-03 -1.47400936e-04 -8.30591252e-04
  4.87821553e-05  2.83733510e-04  2.23768038e-04  8.96709129e-07
 -3.85755183e-05  1.48068175e-05  4.73174723e-05 -1.03516244e-05
  4.26302776e-05 -3.01233458e-07 -2.65332935e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[410.0, 430.0]","[ 2.85767112e-04  1.16145466e-03  2.44166112e-05  1.41673707e-05
  7.06028054e-04 -1.10940872e-03 -1.61734504e-04  3.31327021e-04
  2.33191087e-04  1.69896878e-03 -1.02391197e-04 -6.84074973e-04
  3.43388527e-05  2.35297051e-04  1.99767725e-04 -3.18245918e-06
  2.71255753e-05  9.68372674e-06 -1.40957556e-06 -7.19899276e-06
 -3.45429298e-06  5.00637312e-07 -9.30380027e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[430.0, 450.0]","[ 2.42912223e-04  1.06650096e-03  1.87381110e-05  1.32534014e-05
  6.53057321e-04 -9.65478772e-04 -1.28941454e-04  2.83254224e-04
  2.04006840e-04  1.46029592e-03 -8.49748952e-05 -5.62701235e-04
  2.77860156e-05  1.91703247e-04  1.70425872e-04  3.03928337e-06
 -4.83576458e-06 -7.50583898e-06 -4.93596547e-06  2.75363583e-06
 -2.99432194e-07  3.37592812e-06  9.23970501e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[450.0, 490.0]","[ 3.67741824e-04  1.90568415e-03  2.51805752e-05  1.94464531e-05
  1.19957710e-03 -1.61045509e-03 -1.81639543e-04  4.43396494e-04
  2.97201334e-04  2.47581483e-03 -1.01087564e-04 -8.21758906e-04
  3.50380838e-05  2.86548962e-04  2.91485647e-04  1.10870887e-05
  3.38570021e-05 -1.52138443e-05 -1.52591413e-05  9.25059498e-06
 -2.60520430e-05  5.50632329e-07  1.72197316e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[490.0, 530.0]","[ 2.34206548e-04  1.55177490e-03  1.27620197e-05  1.53220355e-05
  1.08808353e-03 -1.12085496e-03 -1.00598122e-04  2.88627322e-04
  1.97087249e-04  1.93397362e-03 -3.49831424e-05 -4.15011857e-04
  1.63195578e-05  1.68969716e-04  2.31167486e-04 -1.30439029e-05
 -5.36103683e-06 -2.05715826e-05 -6.50578087e-05  1.62329361e-05
 -9.75674447e-06  1.85369464e-06  1.41621257e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.58168783e-04  1.19927227e-03  8.03548904e-06  1.70153169e-05
  9.71182804e-04 -7.89519028e-04 -6.50145972e-05  1.99859820e-04
  1.47545973e-04  1.42526007e-03 -3.98825967e-05 -2.35443280e-04
  1.40327968e-05  1.16376814e-04  1.82638263e-04  6.60083375e-06
 -3.47201310e-05 -2.99918066e-05 -8.69320954e-05  1.97895436e-05
 -1.39896632e-06  3.19157359e-06  5.74788705e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[570.0, 610.0]","[ 1.04754996e-04  9.06677171e-04  4.80416478e-06 -2.54113603e-06
  8.36208259e-04 -5.44565804e-04 -3.95930562e-05  1.22989693e-04
  5.59761766e-05  9.86221257e-04  2.93046536e-08 -1.19591222e-04
  2.43395244e-06  6.86698435e-05  1.05636455e-04 -4.95599702e-07
 -2.27147440e-05  6.43498879e-06  1.20712984e-06  4.40985711e-07
  2.48058909e-05 -1.09326125e-06  9.16605791e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[610.0, 650.0]","[ 7.23424966e-05  7.35858606e-04  3.16842089e-06  5.64387772e-06
  7.83667166e-04 -3.92958942e-04 -2.58754564e-05  9.33315043e-05
  7.00515091e-05  7.97953424e-04 -1.33568158e-05 -5.61044648e-05
  5.80294838e-06  5.35765992e-05  1.10370489e-04  4.72874654e-06
 -4.30769392e-05 -1.21577224e-05 -2.82057992e-05  9.30159450e-06
  1.03184166e-05  1.62274212e-06 -6.96706443e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[650.0, 700.0]","[ 5.65426778e-05  6.82846154e-04  1.75698319e-06  1.20976323e-06
  8.14610923e-04 -3.44420073e-04 -1.68208235e-05  7.67294462e-05
  4.03410523e-05  6.30649131e-04 -4.45251563e-06 -5.24578774e-06
  2.25941899e-06  4.26225031e-05  9.43795530e-05  2.94989345e-06
 -3.20182481e-05  3.85455507e-06 -1.64595100e-05 -3.23770231e-06
  1.38540993e-05  8.85471343e-07  1.85884478e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[700.0, 750.0]","[ 3.68645444e-05  5.01519369e-04  1.15475795e-06  1.40872533e-06
  7.07407423e-04 -2.35319411e-04 -1.12397271e-05  4.85586256e-05
  1.50803899e-05  4.13483683e-04 -7.03036247e-07  2.35120958e-05
  1.26150383e-06  2.22540098e-05  5.68328545e-05  5.56362527e-06
 -8.46317949e-06  3.91973425e-06  4.79583810e-05 -4.43699213e-06
  1.01850044e-05 -5.09622999e-07 -1.43494310e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[750.0, 800.0]","[ 2.46730874e-05  3.83385849e-04  8.81948601e-07  1.87735070e-06
  5.88744064e-04 -1.64147734e-04 -7.28381299e-06  3.24851753e-05
  1.36750941e-05  2.86690494e-04  5.66857105e-06  5.44077265e-05
  4.05997832e-07  7.08028461e-06  5.81586541e-05 -2.50067528e-06
  2.76020372e-06 -8.72910346e-06 -3.22843350e-05  8.48335506e-06
 -8.15880771e-06 -3.80044114e-07  7.46769426e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.45735404e-05  2.81517766e-04  3.95432845e-07  1.14590633e-07
  5.07254952e-04 -1.04810172e-04 -3.63587166e-06  1.99688761e-05
  1.02224193e-06  1.71907127e-04  3.52618665e-06  4.72585996e-05
 -3.79941011e-07  2.38321889e-06  3.18274871e-05 -1.14273977e-06
  6.80366262e-06  4.28550930e-07  3.23065562e-06  4.13043429e-07
 -6.16835274e-06  1.40398945e-07  2.69462120e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[850.0, 900.0]","[ 1.07126514e-05  2.18435418e-04  2.73137232e-07  1.88151278e-06
  4.48160149e-04 -7.14946403e-05 -2.85156443e-06  1.15117001e-05
  6.61233591e-06  1.33555697e-04  2.61656117e-06  5.31477516e-05
 -1.67691127e-07  4.98530776e-07  3.99733814e-05 -1.48214566e-06
 -1.25230611e-06 -3.05035344e-06 -1.90900799e-05  1.62501896e-06
 -1.41247978e-06  3.68046077e-07 -2.95781108e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 1.16641649e-05  3.03562467e-04  1.38400594e-07  1.74870245e-06
  7.10090222e-04 -9.60148256e-05 -1.89552702e-06  1.94906206e-05
  1.37381959e-05  1.40119290e-04  1.95022919e-06  6.94482069e-05
  5.73684852e-07  4.20881905e-06  3.68447909e-05 -8.63154892e-07
 -1.47475436e-05  1.86487399e-07  1.28223609e-05 -5.58527900e-07
  7.91148762e-06  1.00818183e-07  5.46994700e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[1000.0, 1200]","[ 9.36002171e-06  2.76580756e-04  3.85057387e-07 -5.03337593e-06
  9.94442232e-04 -5.42198230e-05 -2.42742742e-06  1.05302290e-05
 -1.33242919e-05  7.15882006e-07  8.40394937e-06  7.89755586e-05
 -1.44351371e-06  2.13770494e-06  2.69663086e-05 -3.76725216e-06
  1.08432900e-05  1.21343306e-05  3.68567444e-05 -6.07820880e-06
 -2.29078133e-06 -4.81639407e-07  1.61835301e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[1200, 1400]","[ 2.69767475e-06  1.21199809e-04  7.78342921e-08  1.32468702e-06
  6.22681605e-04 -2.78362432e-05 -5.43609679e-07  8.29409020e-06
  1.21254850e-05 -2.64439921e-05 -3.51917285e-07  3.68554623e-05
  5.78699004e-07  6.60159780e-07  2.83869104e-05 -2.15402649e-07
 -9.62988119e-06 -3.33389608e-07 -5.75924499e-06 -5.57292435e-07
 -7.72143451e-06  2.48023350e-07  1.00962380e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[250.0, 270.0]","[ 4.75915485e-05  1.53237064e-04  3.13728653e-05  4.84686852e-05
  2.57368538e-04 -1.58653152e-04 -7.69521325e-05  1.41554661e-04
  1.76393022e-04  4.02153687e-04 -9.14980359e-05 -1.91345968e-04
  7.62074619e-05  1.70390802e-04  2.17938062e-04 -4.03992428e-06
  4.19144505e-06 -4.30563454e-07 -1.53270014e-05 -2.09560207e-06
 -3.55886394e-06  1.98627354e-06 -5.47668223e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[270.0, 290.0]","[ 8.10304287e-05  2.60040743e-04  3.92014288e-05  4.67031964e-05
  3.89450229e-04 -2.81746658e-04 -1.12358973e-04  2.04029956e-04
  2.33686281e-04  6.31598566e-04 -1.18853241e-04 -3.53995457e-04
  8.89407861e-05  2.45502020e-04  2.72163006e-04 -1.03944692e-05
  1.11317990e-05  2.20010221e-05  4.79027600e-05 -1.45557114e-05
  1.67645037e-05  2.12637922e-06  2.88519080e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[290.0, 310.0]","[ 9.37372897e-05  3.41889957e-04  3.40497632e-05  4.19875433e-05
  4.47309603e-04 -3.54012737e-04 -1.12620565e-04  2.15497106e-04
  2.48405280e-04  7.84986674e-04 -1.22184603e-04 -3.86801716e-04
  7.59700261e-05  2.40380009e-04  2.77161722e-04 -4.21512888e-06
 -2.01371136e-06  4.84620138e-06 -4.02642005e-06 -1.69638633e-06
  3.57984887e-06 -8.65158354e-07 -5.31843694e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[310.0, 330.0]","[ 1.12447651e-04  3.80533194e-04  2.98617143e-05  2.81200478e-05
  4.25554626e-04 -4.00792900e-04 -1.15328616e-04  2.12516135e-04
  2.15342989e-04  8.02381351e-04 -1.16866229e-04 -4.33884889e-04
  6.12900766e-05  2.23538229e-04  2.23466692e-04 -4.52694642e-06
  1.82584927e-05  1.45409535e-05  2.68991771e-05 -8.69506908e-06
  2.26828366e-06  7.06919904e-07  1.22342109e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[330.0, 350.0]","[ 1.32824408e-04  4.56958280e-04  2.57420881e-05  2.61746209e-05
  4.42301225e-04 -4.95517905e-04 -1.16547123e-04  2.18318868e-04
  2.17199922e-04  9.01212457e-04 -1.10744566e-04 -4.83328161e-04
  5.03274204e-05  2.12981379e-04  2.08103051e-04 -5.14094027e-06
 -2.51858073e-06 -1.31770041e-06  9.53228401e-06  8.52335451e-07
  1.51161685e-05  3.83268510e-07  1.37493335e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.77848452e-04  5.61333594e-04  2.46182196e-05  1.80128482e-05
  4.49384258e-04 -6.16891497e-04 -1.31661098e-04  2.37369051e-04
  2.10591699e-04  9.92962983e-04 -1.05786666e-04 -5.76058455e-04
  4.20897123e-05  2.16181854e-04  1.83901869e-04 -9.24507142e-06
 -2.63620389e-05  2.60322391e-06  7.01146921e-06 -1.97272907e-06
  2.76691145e-05  8.53761323e-07  2.75347378e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.86654465e-04  6.55245841e-04  2.14958767e-05  1.26436339e-05
  4.42142544e-04 -7.10057322e-04 -1.25022040e-04  2.41643940e-04
  1.90162417e-04  1.05142071e-03 -9.71282783e-05 -5.59938993e-04
  3.48554037e-05  1.96582416e-04  1.60909013e-04  5.18524359e-06
  2.44776260e-05  9.61983220e-06  1.73272125e-05 -1.18767553e-05
  4.80571576e-06  5.55712725e-07  1.52720929e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.69008986e-04  6.41796861e-04  1.63233987e-05  1.17875786e-05
  4.18078799e-04 -6.46562200e-04 -1.02695505e-04  2.07226923e-04
  1.51776076e-04  9.94377856e-04 -7.73024758e-05 -4.69224628e-04
  2.53816222e-05  1.62618188e-04  1.23847717e-04  2.40081835e-06
  2.25029919e-05  7.23865767e-06  3.77909856e-05 -1.02470700e-05
  4.78891641e-06  1.23581169e-06  3.14211307e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.45863951e-04  6.20500662e-04  1.25893572e-05  5.95245211e-06
  3.98890642e-04 -5.94410004e-04 -8.23400014e-05  1.84245526e-04
  1.35629310e-04  9.10346026e-04 -5.05467931e-05 -4.25218718e-04
  1.86040809e-05  1.44220837e-04  1.01343713e-04 -4.91309084e-06
 -4.75644254e-06  9.53730313e-06  8.30818904e-05 -1.07815020e-05
  2.38529559e-05  1.98607253e-06 -1.45300299e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.27536324e-04  5.67016486e-04  1.03485416e-05  2.50239012e-06
  3.57505039e-04 -5.09909564e-04 -6.91326920e-05  1.48842630e-04
  9.25113732e-05  7.95737213e-04 -3.36537434e-05 -2.90156184e-04
  1.27141687e-05  1.00652588e-04  8.25900025e-05 -8.60659468e-06
 -1.16474249e-06  7.83549779e-06  1.70251607e-05 -3.45134419e-06
  1.31759967e-05  1.25818077e-06 -9.85326766e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[450.0, 490.0]","[ 1.96808671e-04  1.01095905e-03  1.31781691e-05  1.40690618e-05
  6.98897878e-04 -8.28138386e-04 -9.62319515e-05  2.35784930e-04
  1.61908844e-04  1.38302654e-03 -5.29873420e-05 -4.67983304e-04
  1.87619760e-05  1.72602210e-04  1.69198816e-04  6.01758046e-06
  7.70074666e-06 -1.22499376e-05  4.38495600e-06  5.67495689e-06
 -6.30895289e-06 -1.20411174e-07  1.82752172e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.39753906e-04  8.24356508e-04  8.18803901e-06  6.60754347e-06
  5.89650185e-04 -6.31062563e-04 -6.29476406e-05  1.64973950e-04
  1.06421826e-04  1.03600068e-03 -2.94232926e-05 -3.07686242e-04
  1.11920800e-05  1.14055191e-04  1.22786193e-04  6.78275182e-06
 -1.31998239e-05  4.13564580e-06  3.31138860e-05 -6.73744902e-06
  2.79397797e-05  6.43082240e-08  3.37512411e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[530.0, 570.0]","[ 9.20596654e-05  6.61993842e-04  4.72937195e-06  3.72287793e-06
  5.56164707e-04 -4.53657840e-04 -3.78282256e-05  1.06374057e-04
  5.94921565e-05  8.06404911e-04 -1.18754914e-05 -1.23425525e-04
  5.30189223e-06  6.15260149e-05  8.99665725e-05 -3.70484131e-06
  4.46046553e-05  5.65028459e-06  1.86573433e-07 -9.05534763e-06
 -9.80902150e-06  2.53276756e-06 -3.55263970e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[570.0, 610.0]","[ 6.47314629e-05  5.26995611e-04  3.12447499e-06 -1.87620300e-06
  5.33817005e-04 -3.18432039e-04 -2.59636250e-05  7.51287010e-05
  3.50752077e-05  6.31214870e-04 -3.06375494e-06 -6.93622960e-05
  2.03305878e-06  4.36769301e-05  6.36224428e-05 -9.67312935e-07
  2.21708098e-05  1.60708226e-05  2.91645096e-05 -1.09044083e-05
  3.95398470e-06 -1.34151664e-08 -4.87081762e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[610.0, 650.0]","[ 4.11714447e-05  4.37326250e-04  1.52428214e-06  1.71745376e-06
  4.66642506e-04 -2.15965763e-04 -1.38895023e-05  4.63011673e-05
  2.96467421e-05  4.85251446e-04 -1.14027423e-06 -5.56070818e-06
  1.25534269e-06  2.22670177e-05  5.47613365e-05 -2.16536120e-06
 -6.10878210e-06 -4.21807624e-07 -8.69331545e-06 -5.20110632e-07
 -3.69259275e-06  1.39694078e-06  9.82603511e-07]"
"[70.0, 100.0]","[0.25, 0.5]","[650.0, 700.0]","[ 3.34165568e-05  4.18994521e-04  7.36779786e-07  1.25134688e-06
  4.86342250e-04 -2.17356603e-04 -8.84989907e-06  4.40311217e-05
  2.37039179e-05  4.06595942e-04  4.03760488e-06  1.06821512e-05
 -2.29009552e-07  1.36511098e-05  4.62209079e-05 -2.73655306e-06
 -1.50371913e-05 -2.90977830e-06  3.12212722e-06  3.91150833e-06
  2.22117132e-05  2.41128214e-07  9.08749770e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[700.0, 750.0]","[ 2.07353853e-05  2.98727738e-04  6.55069254e-07  1.19643779e-06
  4.35801597e-04 -1.26536338e-04 -6.04163037e-06  2.33006877e-05
 -2.97839718e-06  2.44501043e-04 -1.99851046e-06  2.11998981e-05
  9.83812395e-07  8.90994232e-06  2.33412087e-05 -1.01389534e-06
  4.35076020e-05 -2.35378181e-06  2.08356393e-05  2.34827543e-06
 -1.36647724e-05  1.43581482e-06  1.75285123e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.15387600e-05  2.42676270e-04  7.05060095e-08  1.27158376e-06
  3.74407164e-04 -1.10607128e-04 -1.66624573e-06  2.21225118e-05
  7.39665039e-06  2.08478481e-04  4.54395564e-06  2.93100744e-05
 -3.74643065e-07  6.37967286e-06  3.85589363e-05 -1.55788990e-06
  2.36316745e-05 -6.16548128e-06 -5.17955624e-05  5.76691273e-06
 -1.26567527e-05 -3.71516871e-07  1.77417697e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[800.0, 850.0]","[ 8.80512348e-06  1.71701849e-04  3.45285053e-07  4.20868035e-07
  3.23945591e-04 -5.60867032e-05 -2.72347970e-06  8.47412327e-06
 -1.64905992e-06  1.23329985e-04  9.34129062e-07  2.23564797e-05
  1.54066381e-07  3.14568056e-06  2.02474789e-05  1.51276117e-08
  3.16157683e-07  1.40294315e-06  3.34717079e-06 -5.60371535e-07
  1.87676149e-06 -3.74210072e-08  7.13749586e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[850.0, 900.0]","[ 6.21229304e-06  1.31674189e-04  2.53545978e-07  1.79423206e-06
  2.86043653e-04 -4.15482857e-05 -1.97350625e-06  8.64278593e-06
  4.52329636e-06  7.36161787e-05 -3.76990954e-06  2.40052104e-05
  1.17146998e-06  1.84849798e-06  2.08070058e-05  4.26047497e-06
 -1.92176374e-05 -5.61634597e-06 -1.69008134e-05  4.16515312e-06
  9.98909716e-06 -1.34905491e-07  2.17285868e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 7.69482570e-06  1.82655764e-04  6.39333669e-08 -1.23648343e-06
  4.97453263e-04 -5.45359450e-05 -1.40761099e-06  8.36790752e-06
  4.25592868e-06  9.33291972e-05  1.50302685e-06  5.43105793e-05
 -5.85362718e-07 -2.78136318e-08  1.84144860e-05 -2.66941491e-07
 -1.75476307e-05  4.36768802e-06  7.61876998e-06 -2.83055505e-06
  1.64080041e-05  6.40309659e-07 -1.21283275e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[1000.0, 1200]","[ 5.59044418e-06  1.88444685e-04  1.44297517e-07 -5.69225628e-07
  6.69872578e-04 -4.98522874e-05 -1.20854419e-06  7.88685181e-06
  7.56516806e-07  3.48334009e-05  2.45543844e-06  6.08922775e-05
 -4.23074280e-07  7.47856194e-07  2.94090260e-05 -1.57211813e-06
  1.38109152e-06  3.99434452e-06 -1.22439568e-06 -2.86306201e-06
  8.63912152e-06  5.35977170e-07 -5.45698995e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[1200, 1400]","[ 2.34316882e-06  7.67119629e-05  7.78527688e-08 -1.00332704e-06
  4.16985566e-04 -1.96344685e-05 -5.63552969e-07  1.32126932e-06
 -2.04589415e-06 -2.24957092e-05  1.34410657e-07  3.00135580e-05
 -2.67460926e-07 -1.70604658e-06  3.59811578e-06  9.18051305e-07
 -3.54038000e-06  1.58524049e-06  9.43046387e-06 -3.70087764e-07
  7.69912324e-06 -1.35934939e-07  1.13106317e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[250.0, 270.0]","[ 3.30972910e-05  1.06040334e-04  2.24117774e-05  2.57286741e-05
  1.75209134e-04 -1.19605888e-04 -5.42749905e-05  1.02880801e-04
  1.10772193e-04  2.65970572e-04 -5.41555658e-05 -1.62996099e-04
  5.11779640e-05  1.26131025e-04  1.35415738e-04 -9.12146154e-06
  2.96321511e-05  1.69146937e-05  3.84221708e-05 -1.01522592e-05
  1.18906865e-06  2.17465159e-06  9.23330664e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[270.0, 290.0]","[ 5.04365621e-05  1.96880668e-04  2.63927387e-05  4.67661343e-05
  2.86414633e-04 -1.99917493e-04 -7.18140360e-05  1.44866170e-04
  1.85874691e-04  4.67861045e-04 -9.87855166e-05 -2.37707930e-04
  6.77506218e-05  1.74618443e-04  2.20618481e-04  6.47830316e-06
 -2.47079778e-05 -2.36647431e-05 -3.35831707e-05  1.78523380e-05
 -1.14090371e-05  3.92509773e-08 -4.49615381e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[290.0, 310.0]","[ 6.12771969e-05  2.43212645e-04  2.35405348e-05  3.52232611e-05
  3.29836966e-04 -2.44813037e-04 -7.50107652e-05  1.51925882e-04
  1.80827752e-04  5.64212647e-04 -8.85041823e-05 -2.79467299e-04
  5.62733428e-05  1.76887226e-04  2.11191858e-04 -6.57963805e-07
 -8.08039674e-07 -3.85639197e-06 -1.17387098e-05  1.23227015e-06
 -7.40702312e-07  4.25753040e-07 -2.68681147e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[310.0, 330.0]","[ 7.06950791e-05  2.88951625e-04  2.02384765e-05  2.39845763e-05
  3.28253600e-04 -2.83502450e-04 -7.50432002e-05  1.52364833e-04
  1.70482325e-04  6.17888586e-04 -7.29115916e-05 -2.93816639e-04
  4.34351178e-05  1.62647253e-04  1.92197772e-04 -8.25922813e-06
 -5.20919728e-06  3.31587253e-06 -1.80554831e-05 -4.61118315e-07
  1.17308463e-05 -1.10373942e-06  1.75110332e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[330.0, 350.0]","[ 8.71659115e-05  3.20678973e-04  1.76098276e-05  2.04725552e-05
  3.39862422e-04 -3.26797235e-04 -7.74819819e-05  1.49995697e-04
  1.51158070e-04  6.61071798e-04 -7.24188599e-05 -3.33192810e-04
  3.49491437e-05  1.54378572e-04  1.57964639e-04 -6.15412875e-06
 -3.51771325e-06 -6.43221838e-06 -4.56134848e-06  1.43352741e-06
  9.96633465e-06  2.17553426e-06  8.62854303e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.13908882e-04  4.14243871e-04  1.73434386e-05  1.72671489e-05
  3.47263969e-04 -4.26872970e-04 -8.80910110e-05  1.70486796e-04
  1.61512575e-04  7.51960020e-04 -8.24585469e-05 -3.92279811e-04
  3.28322370e-05  1.55862333e-04  1.45777082e-04  2.77449276e-06
 -1.50410311e-05 -1.18365845e-05 -6.12279546e-07  7.42342162e-06
 -6.88685761e-06  1.08822245e-06 -1.18686707e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.23069408e-04  4.36866271e-04  1.54101002e-05  8.78684470e-06
  3.30505474e-04 -4.51992602e-04 -8.57340253e-05  1.62001344e-04
  1.33949362e-04  7.38818083e-04 -7.21718411e-05 -3.85028605e-04
  2.62768080e-05  1.41138746e-04  1.15883018e-04  2.45744413e-06
 -1.51690061e-05  9.55268461e-06  1.69999510e-05 -7.97846724e-06
  1.87987371e-05  8.08693136e-07  8.55177438e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.13163793e-04  4.47087737e-04  1.21588525e-05  6.20817496e-06
  3.31667159e-04 -4.27241448e-04 -7.21916754e-05  1.44543354e-04
  1.17769916e-04  7.25748710e-04 -4.93354738e-05 -3.26567046e-04
  1.90071245e-05  1.18866995e-04  1.06815993e-04 -1.15257586e-06
 -1.27135210e-05  6.36579733e-06  1.65544094e-05 -7.11537529e-06
  1.35564807e-05  8.56250772e-07 -2.64247988e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.00339998e-04  4.23582367e-04  9.50845527e-06  6.50681228e-06
  3.01613856e-04 -3.89006380e-04 -5.93495620e-05  1.26397265e-04
  1.02524643e-04  6.55732512e-04 -4.85855558e-05 -3.07588224e-04
  1.66217708e-05  1.08345721e-04  8.48868259e-05  7.54014657e-06
 -3.73713227e-05  1.60411238e-06  3.15105013e-05 -1.78906310e-06
  1.21601858e-05  1.65762457e-07 -8.72870573e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[430.0, 450.0]","[ 8.18594355e-05  3.96699922e-04  6.69828242e-06  6.53613862e-06
  3.00003416e-04 -3.42900561e-04 -4.41614510e-05  1.05493330e-04
  7.96877666e-05  6.17084050e-04 -2.80612638e-05 -2.11649550e-04
  1.06622391e-05  8.08834999e-05  7.94010850e-05 -4.69139404e-06
  9.09808998e-06 -4.32533780e-06 -8.75123244e-06  5.59436259e-06
 -8.55827891e-06  9.84487750e-08 -5.73859097e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[450.0, 490.0]","[ 1.35729872e-04  7.12792219e-04  9.84486348e-06  2.96354499e-06
  5.58778228e-04 -5.56795357e-04 -6.85673188e-05  1.62212226e-04
  1.11284308e-04  1.03462803e-03 -2.95705169e-05 -3.24792715e-04
  1.28137936e-05  1.24605140e-04  1.16626316e-04 -1.30418992e-05
 -1.88707108e-05  1.19409692e-05  3.15757848e-05 -5.66199523e-06
  1.33749512e-05  1.35094104e-06 -3.84200474e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[490.0, 530.0]","[ 9.44407638e-05  6.09298265e-04  6.02315910e-06  2.87616395e-06
  4.95176802e-04 -4.36213519e-04 -4.41506325e-05  1.18655086e-04
  6.93453593e-05  8.20416153e-04 -1.77936928e-05 -2.16867706e-04
  7.89920771e-06  8.02254703e-05  8.23695124e-05 -4.27180385e-06
 -3.17772993e-06  8.11025570e-06  3.38656127e-05 -6.94953162e-06
  2.13859957e-05  1.56827915e-06  1.87197807e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[530.0, 570.0]","[ 6.42282357e-05  4.96368944e-04  3.58238775e-06  3.86758105e-06
  4.62218350e-04 -3.15575510e-04 -2.70451487e-05  7.83608164e-05
  6.02562293e-05  6.55586827e-04 -1.08238097e-05 -1.04280277e-04
  4.66339205e-06  5.18522314e-05  8.04371551e-05 -2.86000723e-06
 -2.56027920e-05  1.79331975e-06 -4.35595971e-06 -4.05512669e-06
  1.45993009e-05  1.84388378e-06 -5.31481943e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[570.0, 610.0]","[ 4.31729024e-05  4.16455851e-04  1.91316159e-06  6.49919547e-06
  4.00328587e-04 -2.62323597e-04 -1.55615677e-05  6.83110265e-05
  4.44186720e-05  4.81755447e-04 -6.21380938e-06 -6.34884070e-05
  4.24642866e-06  3.91590955e-05  7.44885838e-05 -1.04752765e-06
  1.93610609e-05 -1.15390848e-05 -6.59867398e-05  7.63412095e-06
 -1.99465002e-05  9.86911362e-08  5.46091004e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[610.0, 650.0]","[ 2.95184519e-05  3.16776096e-04  1.01328192e-06  9.21034082e-07
  3.75537879e-04 -1.80230872e-04 -9.82563839e-06  3.76515175e-05
  1.89243295e-05  3.61180821e-04  1.75580009e-06 -2.44213785e-05
  4.95591932e-07  2.53195890e-05  4.04899637e-05  4.11983531e-07
 -1.47236949e-05 -1.68676427e-06  1.59581071e-05  3.17972563e-06
  1.29105903e-05 -1.11015140e-06 -1.61655561e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[650.0, 700.0]","[ 2.54065637e-05  3.22299406e-04  1.01655402e-06  3.55723893e-06
  4.10098057e-04 -1.47235151e-04 -8.91136087e-06  3.34495695e-05
  1.95340265e-05  3.50867725e-04 -3.17409101e-06  5.19980136e-06
  1.82022642e-06  1.63529127e-05  4.77560261e-05  1.19891354e-06
 -1.38870563e-05 -7.07936387e-06 -1.82589711e-05  5.24433509e-06
  4.85890832e-06  3.81282777e-07  6.38160758e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.56442044e-05  2.38445767e-04  5.57332086e-07  4.04073122e-06
  3.54352484e-04 -1.13123052e-04 -4.79223891e-06  2.19724993e-05
  1.37476296e-05  2.22964323e-04 -6.03820318e-06  1.11564606e-05
  1.70742984e-06  8.52754143e-06  3.36809370e-05  5.24532517e-06
  1.80619277e-06 -1.63447636e-05 -3.47716335e-05  1.30121631e-05
 -5.39626876e-06  2.57060603e-07  1.80339568e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[750.0, 800.0]","[ 9.54410317e-06  1.96386319e-04  2.45566984e-07  1.07539818e-06
  3.13198847e-04 -7.58974133e-05 -2.55038016e-06  1.61190967e-05
  1.04262628e-05  1.73768624e-04  3.86892572e-06  1.60590473e-05
 -3.18358801e-07  6.52306111e-06  3.51323179e-05 -2.05537226e-06
  2.53947196e-05 -2.07865519e-06 -1.99064429e-05  2.13089548e-06
 -2.41317474e-05  3.55578024e-08  1.56764095e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[800.0, 850.0]","[ 7.18624287e-06  1.46024431e-04  2.11066422e-08 -7.09497414e-07
  2.75627708e-04 -6.12273602e-05 -1.31233255e-06  1.33939740e-05
  5.51954155e-06  1.15398051e-04  2.19162570e-06  1.12636703e-05
 -3.71632157e-07  6.89733978e-06  1.63115344e-05 -6.72497773e-07
  1.81665164e-05  6.80179190e-06  1.97924167e-05 -5.07948199e-06
  1.63571632e-06 -4.77001938e-08  1.18506627e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[850.0, 900.0]","[ 4.58280855e-06  9.94548769e-05 -2.00866999e-08  2.45827050e-07
  2.40135671e-04 -2.10251540e-05 -5.69747744e-07  2.18526358e-06
  2.24341670e-06  6.19239804e-05  1.29049354e-06  2.77988175e-05
 -3.63678628e-07 -9.84176699e-07  1.91315404e-05  4.31216965e-07
 -1.53447618e-05 -1.74747663e-06 -1.59802119e-05  2.19935638e-06
  3.91072983e-07 -2.62259264e-07  7.03995724e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 4.12244318e-06  1.40069481e-04 -7.56055594e-10 -9.79788450e-07
  4.23765222e-04 -3.24697104e-05 -1.73323815e-07  5.61040098e-06
 -5.29714551e-07  8.53240161e-05  5.20660442e-06  3.71032095e-05
 -1.08367000e-06  2.94682915e-06  2.97788310e-05 -2.27920906e-06
  2.66977504e-06 -1.31665008e-06 -1.72156854e-05  3.23271676e-06
 -6.93281347e-06 -1.82906452e-07 -3.84047653e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[1000.0, 1200]","[ 4.58712256e-06  1.38905750e-04  9.27771778e-08  9.01404100e-07
  5.81705914e-04 -3.08479100e-05 -8.33728019e-07  5.17832734e-06
 -7.71713037e-06  8.98610477e-06 -3.21114353e-06  3.65113465e-05
  8.16216910e-07  5.80101927e-06  2.69561044e-05  3.50454328e-06
 -3.63780397e-06 -6.07152494e-06 -4.25227290e-05  4.95463425e-06
 -6.41638917e-06  4.62827069e-07  9.88130434e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[1200, 1400]","[ 1.23467847e-06  6.37936483e-05 -5.97596255e-08  3.83211276e-07
  3.65121692e-04 -7.04845016e-06  1.48275649e-07  2.62201958e-06
 -1.45329114e-06 -2.55019004e-05 -9.91762521e-07  1.91700991e-05
  3.20801388e-07 -1.48432771e-06  2.00558499e-06  2.19201829e-06
  9.02596721e-06  2.57666152e-07  1.71303130e-05 -2.07056973e-07
 -8.90490604e-06 -4.20593104e-07  1.19440823e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.74863002e-05  6.89135334e-05  1.40619536e-05  2.19587593e-05
  1.09717925e-04 -6.14206072e-05 -3.03283855e-05  6.28248163e-05
  7.88863835e-05  1.73154639e-04 -3.53251198e-05 -7.46088172e-05
  3.53903005e-05  7.95552640e-05  1.02579551e-04 -3.67142096e-06
  7.53469461e-06  4.54909933e-06  1.30665014e-05 -2.59948036e-06
  7.41145879e-07  1.84275089e-07  1.68757294e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[270.0, 290.0]","[ 2.87823932e-05  1.16424800e-04  1.77359158e-05  2.38924472e-05
  1.84082362e-04 -1.17257824e-04 -4.39998359e-05  9.56733801e-05
  1.09894793e-04  2.89374877e-04 -5.21850448e-05 -1.59895235e-04
  4.29929973e-05  1.19126103e-04  1.36567587e-04 -3.59923125e-06
  1.47847990e-05  4.78977323e-06  1.89025948e-05  1.02735389e-07
  1.60581746e-06  2.43798406e-07  1.35698219e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[290.0, 310.0]","[ 3.53341512e-05  1.53335633e-04  1.58008167e-05  1.98209112e-05
  2.25393995e-04 -1.49044953e-04 -4.63472804e-05  9.94317286e-05
  1.15001990e-04  3.66597531e-04 -5.41877421e-05 -1.75748071e-04
  3.72527405e-05  1.18826211e-04  1.28915148e-04 -5.31279359e-07
  1.13795913e-05  1.14663337e-05  3.43795463e-05 -8.41591414e-06
  1.24962023e-06  9.15870129e-07 -8.58444541e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[310.0, 330.0]","[ 3.92563378e-05  1.81717141e-04  1.30742374e-05  1.98957326e-05
  2.35797910e-04 -1.61848831e-04 -4.44670713e-05  9.54968593e-05
  1.13926244e-04  4.19055532e-04 -5.49892803e-05 -1.71713201e-04
  3.14905826e-05  1.07490264e-04  1.28752061e-04  1.77783125e-06
  1.00022609e-05 -1.08755695e-06  8.92208574e-06 -5.62668731e-07
  2.15486042e-07  3.40773188e-07  1.98598373e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[330.0, 350.0]","[ 4.50907174e-05  2.05946074e-04  1.14721163e-05  1.56005120e-05
  2.45873099e-04 -1.89528770e-04 -4.50627234e-05  9.71828738e-05
  1.12629534e-04  4.52128596e-04 -4.88341027e-05 -2.11255397e-04
  2.56938107e-05  1.06248465e-04  1.18077968e-04 -4.41658498e-07
 -3.54701215e-05 -9.85072474e-06  4.46098475e-07  9.04341959e-06
  2.05852902e-05 -3.05588771e-07  3.07311757e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[350.0, 370.0]","[ 6.25563453e-05  2.40869094e-04  1.08459128e-05  9.23691935e-06
  2.44753464e-04 -2.40652524e-04 -5.12408749e-05  9.94719665e-05
  9.34635341e-05  4.84163143e-04 -5.63843681e-05 -2.41202218e-04
  2.23190021e-05  1.03295189e-04  1.01187100e-04  4.39139682e-06
  7.64833690e-06  7.57483169e-06 -2.40608519e-06 -4.84296375e-06
 -1.23306767e-06 -1.18850512e-07  3.63236810e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[370.0, 390.0]","[ 6.77156885e-05  2.91273578e-04  9.18138961e-06  1.18255562e-05
  2.57651915e-04 -2.77021936e-04 -4.88436471e-05  1.05138969e-04
  1.02316114e-04  5.31101668e-04 -4.99531351e-05 -2.42775299e-04
  1.90528450e-05  9.74290574e-05  1.00188177e-04  3.29454918e-06
 -5.42452537e-06 -9.92520619e-06 -1.10962456e-05  5.45955066e-06
 -7.06034883e-06  8.69323689e-07 -4.89551637e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[390.0, 410.0]","[ 6.72196420e-05  2.91867122e-04  7.82681042e-06  6.32611557e-06
  2.52696215e-04 -2.65048024e-04 -4.45628055e-05  9.35192436e-05
  8.55603814e-05  5.09605947e-04 -3.66411166e-05 -2.01655987e-04
  1.37259548e-05  7.91754159e-05  8.29027049e-05  1.89520728e-06
 -1.26611554e-05 -2.08160941e-06 -1.69881293e-05  1.84907020e-06
 -2.96409945e-06 -1.52218881e-07 -7.40989077e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[410.0, 430.0]","[ 5.57904710e-05  2.79355180e-04  5.60938135e-06  8.40974246e-06
  2.27273793e-04 -2.46292611e-04 -3.37031012e-05  8.43387220e-05
  7.45059635e-05  4.70156534e-04 -2.79749994e-05 -1.95670567e-04
  1.02817351e-05  7.32600516e-05  7.84796928e-05  4.84194631e-06
  8.55256007e-06 -1.22276336e-05 -2.64315466e-05  9.17808934e-06
 -1.82021117e-05 -8.59081754e-07  6.16972475e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[430.0, 450.0]","[ 5.18429559e-05  2.70665456e-04  4.73862662e-06  6.91389016e-07
  2.20015933e-04 -2.18777030e-04 -2.96995374e-05  7.08753392e-05
  5.23328001e-05  4.24250250e-04 -1.72749774e-05 -1.55702421e-04
  7.07898918e-06  5.70662057e-05  5.47647149e-05 -1.82663741e-06
  6.18800808e-06  8.65058404e-06 -2.64770901e-06 -4.50835366e-06
 -1.60815383e-06 -7.60707096e-07  2.10954627e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[450.0, 490.0]","[ 8.46769878e-05  5.01897275e-04  6.37688300e-06  6.07347511e-06
  4.49107319e-04 -3.68346779e-04 -4.28054547e-05  1.14308111e-04
  9.05332276e-05  8.12948110e-04 -2.44759570e-05 -2.36675202e-04
  1.02614645e-05  9.42768374e-05  9.52363233e-05  1.04864781e-06
 -2.15279477e-06 -6.15589279e-06  2.02350032e-05  5.91092107e-06
  4.32528828e-06 -1.34233819e-06  1.11200245e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[490.0, 530.0]","[ 5.75190309e-05  4.17232728e-04  3.54367928e-06  3.74591506e-06
  3.87111449e-04 -2.96560916e-04 -2.57162605e-05  8.45170409e-05
  5.98311789e-05  6.12007614e-04 -1.01879337e-05 -1.69323600e-04
  5.58767722e-06  6.81918478e-05  7.46897341e-05 -4.35795947e-07
 -8.35450889e-06 -1.49021474e-06  2.01048624e-05  2.72671291e-06
  1.87515955e-05 -1.03315607e-06  1.78774176e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[530.0, 570.0]","[ 4.23985796e-05  3.45790714e-04  2.22825946e-06  2.40923932e-06
  3.62758115e-04 -2.20288858e-04 -1.76500962e-05  5.74645046e-05
  4.41360125e-05  4.88599128e-04 -4.22397396e-06 -9.04563954e-05
  2.67742173e-06  4.27231067e-05  6.03719301e-05  4.31095677e-07
 -1.08163322e-05 -1.31813555e-06  7.82093068e-06  2.39347925e-06
  4.95506705e-06 -1.03476642e-06 -8.20436379e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[570.0, 610.0]","[ 3.11280483e-05  2.91504739e-04  1.60543529e-06  2.06969045e-06
  3.12779379e-04 -1.68086400e-04 -1.26599270e-05  4.15055464e-05
  2.98928146e-05  4.05956658e-04 -3.07596524e-06 -5.08776197e-05
  2.33128707e-06  2.75960509e-05  4.98384154e-05 -2.98450208e-06
  3.42415779e-05  8.56369401e-06  2.73485954e-05 -8.34134507e-06
  6.12207291e-06  5.49114833e-07  2.30428454e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[610.0, 650.0]","[ 2.17724467e-05  2.41121233e-04  9.36071098e-07  1.48789613e-06
  3.13957029e-04 -1.16434516e-04 -7.99707935e-06  2.75411620e-05
  2.39475859e-05  3.31151819e-04 -1.71074207e-06 -1.53275821e-05
  9.28183604e-07  1.87998790e-05  4.09743950e-05  1.13099584e-06
  6.70591290e-06  2.97859281e-06 -2.20529687e-06 -3.05180071e-06
 -7.68360523e-06 -1.18798795e-07 -7.78943723e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[650.0, 700.0]","[ 1.80479488e-05  2.33663071e-04  7.16599928e-07 -6.27009245e-07
  3.33475573e-04 -1.12682216e-04 -5.93500563e-06  2.24568579e-05
  4.23716237e-06  2.83908233e-04  1.96848200e-06  7.59420746e-06
  1.03210900e-07  1.31535291e-05  3.38721041e-05 -2.38267400e-07
  8.50046236e-06  3.28381003e-06  1.36226975e-06 -1.56218309e-06
 -7.44182547e-07 -9.01043952e-08 -1.38199801e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.19852796e-05  1.80205283e-04  4.00091203e-07  2.21554903e-06
  2.95326962e-04 -7.93173996e-05 -3.71677237e-06  1.55505782e-05
  1.27987395e-05  2.08440420e-04 -4.32616839e-06  1.12234694e-05
  1.47116042e-06  8.03531127e-06  2.59380518e-05  2.48754024e-06
  5.70941660e-06 -2.17448786e-06 -7.82456769e-06  9.41042990e-07
 -7.08292267e-06  3.20719683e-07  3.38698862e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[750.0, 800.0]","[ 7.39528308e-06  1.44431553e-04  9.65048978e-08 -2.70241515e-07
  2.58896940e-04 -6.47708054e-05 -1.56498437e-06  1.37245213e-05
  6.91569903e-06  1.49121968e-04 -1.28949060e-07 -4.68988213e-06
 -6.05401432e-08  1.05141248e-05  2.23036451e-05  3.43581389e-06
  2.69672583e-06  6.35890393e-07 -9.05792335e-06  1.37461769e-07
 -1.81663067e-06 -5.10293471e-07  1.15286427e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[800.0, 850.0]","[ 6.04693505e-06  1.05312210e-04  1.74788196e-07 -2.68832251e-07
  2.28211467e-04 -3.81650033e-05 -1.66040001e-06  7.10253393e-06
 -8.74365776e-07  1.03415767e-04  1.45375939e-07  1.93384750e-05
  2.66488482e-07  2.28978276e-06  1.60192039e-05 -1.06863667e-06
 -5.67091766e-06  1.82021061e-06  5.51768336e-06 -1.33287887e-06
  5.03559160e-06  4.62777925e-07 -1.53330670e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[850.0, 900.0]","[ 2.50929793e-06  8.29225054e-05 -1.15001776e-07  2.55061602e-07
  2.15654052e-04 -3.08013296e-05  2.94815516e-07  4.14816450e-06
 -4.88576897e-06  7.08572302e-05  8.82089025e-07  9.80993574e-06
 -4.23632166e-07  4.72840227e-06  1.17501269e-05  5.01157168e-07
  1.31355083e-05 -3.54080060e-06 -9.19022655e-06  3.55597749e-06
 -1.34417886e-05  2.81427974e-08  1.01995437e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 3.90115460e-06  1.14467042e-04 -6.45270722e-09  1.91971842e-06
  3.41672504e-04 -2.64909240e-05 -4.21969449e-07  3.67280112e-06
  4.81458913e-06  6.14461683e-05 -6.65657519e-07  3.38406511e-05
  3.62709448e-07 -1.68853695e-06  1.48691532e-05 -8.14102789e-07
  5.07666175e-06 -6.33885727e-06 -1.87523308e-05  4.74681075e-06
 -8.15155186e-06  8.23747911e-07  1.74169403e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[1000.0, 1200]","[ 3.79725966e-06  1.07289937e-04  4.99379785e-08  4.55503867e-07
  4.79709224e-04 -1.58021292e-05 -5.22250088e-07 -1.74121057e-06
  5.61660126e-06  2.74367139e-05  8.42415596e-08  3.57075102e-05
 -2.21488993e-07 -6.10639555e-07  1.43684963e-05  4.11181350e-07
 -1.19697928e-05  2.04715939e-06  2.56058287e-05 -2.26234454e-06
  1.44440936e-05  2.58425952e-07  5.11352032e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[1200, 1400]","[ 1.87538410e-06  6.31641469e-05  8.75378374e-08  2.20906713e-06
  3.12264399e-04 -2.19005837e-05 -5.98437094e-07  5.47741362e-06
  2.99302281e-06  6.13057751e-06 -2.53536281e-06  1.70292704e-05
  9.90364867e-07 -2.13566786e-07  9.25122894e-06  6.01068436e-07
  1.19727223e-05 -4.27204564e-06 -5.99574076e-06  2.21871342e-06
 -1.68935714e-06  4.73205465e-07  1.85273521e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[250.0, 270.0]","[ 6.26733677e-06  3.20840002e-05  6.61361649e-06  1.32195523e-05
  6.15647910e-05 -2.74085401e-05 -1.27824874e-05  2.99311260e-05
  4.07196350e-05  8.76285126e-05 -1.29472820e-05 -3.52903918e-05
  1.74863880e-05  4.12981125e-05  5.84312137e-05 -3.50623073e-06
  6.62052148e-07  3.93326419e-07  8.55124186e-06  3.45355440e-07
  6.13218038e-06  1.99171136e-07  3.89432146e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[270.0, 290.0]","[ 8.46784837e-06  5.32367463e-05  7.63050736e-06  1.59632593e-05
  1.04847157e-04 -4.26201229e-05 -1.49780664e-05  4.31898572e-05
  5.95421444e-05  1.49649742e-04 -1.98414876e-05 -5.58803322e-05
  2.17038563e-05  5.73446369e-05  7.81668595e-05 -4.05813611e-06
  1.66485395e-05  2.97427333e-06  1.37703598e-05 -2.50411151e-06
 -2.90650164e-06  6.70368976e-07  3.13404244e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.11167785e-05  6.93692111e-05  7.20014946e-06  1.30840753e-05
  1.20478114e-04 -5.63382536e-05 -1.73621764e-05  4.46133235e-05
  5.40958225e-05  1.80514862e-04 -2.00448253e-05 -7.04169016e-05
  1.88120829e-05  5.86886266e-05  7.70922288e-05 -2.36650756e-06
  2.18108298e-05  2.73137350e-06  1.51888158e-05 -1.23307521e-06
 -5.23348848e-07 -1.20515429e-08  1.12405418e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[310.0, 330.0]","[ 1.38395895e-05  9.21214629e-05  5.98672592e-06  1.05838419e-05
  1.51643599e-04 -7.95887327e-05 -1.76703065e-05  4.84354452e-05
  6.01756524e-05  2.35265025e-04 -2.19770996e-05 -8.34333362e-05
  1.53934585e-05  5.99577658e-05  8.10760862e-05 -9.50784825e-07
  1.55943061e-05  1.45362319e-06 -9.29251222e-06 -9.70401208e-07
 -9.14095053e-06  5.26164870e-07 -2.11034922e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[330.0, 350.0]","[ 1.68151661e-05  1.03734166e-04  5.41568759e-06  6.81150766e-06
  1.52817926e-04 -8.74678932e-05 -1.88067082e-05  4.81586492e-05
  5.69974053e-05  2.48358721e-04 -2.07120100e-05 -1.02183631e-04
  1.25513980e-05  5.75390093e-05  7.06461919e-05 -1.66146837e-06
  6.89415539e-06  4.98271104e-06  6.21479165e-06 -1.93907150e-06
 -3.10272017e-07 -4.68492033e-07  9.02554501e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[350.0, 370.0]","[ 2.27160304e-05  1.17379623e-04  4.95942247e-06  7.44474154e-06
  1.62239166e-04 -9.79183650e-05 -2.07925817e-05  4.75109997e-05
  5.79927100e-05  2.73019010e-04 -2.64066074e-05 -1.12318296e-04
  1.19093557e-05  5.51439455e-05  6.75434327e-05  2.81935366e-06
 -1.40446444e-05 -1.69382620e-06 -2.32975110e-06 -4.60554950e-07
  6.24309365e-06  8.75515288e-07 -3.95077002e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[370.0, 390.0]","[ 2.55899095e-05  1.30844089e-04  4.19129183e-06  5.17874147e-06
  1.62964136e-04 -1.11440810e-04 -2.02320803e-05  4.55336950e-05
  5.00778004e-05  2.84954164e-04 -2.35292643e-05 -1.09391045e-04
  9.63200704e-06  4.96774681e-05  5.78998968e-05 -3.82322022e-08
  6.71264969e-06  3.64799171e-06  5.04577112e-06 -2.65775181e-06
 -1.64947808e-06  2.40001409e-07 -7.70382301e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[390.0, 410.0]","[ 2.40285467e-05  1.37905695e-04  3.51483940e-06  5.72414423e-06
  1.47464353e-04 -1.15092270e-04 -1.76174586e-05  4.58664022e-05
  4.87365644e-05  2.69818690e-04 -1.93112119e-05 -9.59008202e-05
  7.84187476e-06  4.35437515e-05  4.80260191e-05  1.79580594e-06
  2.21535039e-06 -1.33802217e-06  6.24316210e-06  1.16241656e-06
 -3.25714619e-07 -7.65826468e-07 -1.07981477e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[410.0, 430.0]","[ 2.28243162e-05  1.34736060e-04  2.62356701e-06  4.06786820e-06
  1.52757906e-04 -1.08424898e-04 -1.48289697e-05  3.83080979e-05
  3.76226851e-05  2.68607627e-04 -9.45220231e-06 -8.29515749e-05
  4.80259578e-06  3.58800416e-05  4.99285251e-05 -4.00636179e-06
 -2.61526929e-06 -4.42898776e-06 -3.31804993e-05  3.57406400e-06
  2.43688240e-06  2.01681218e-07  1.35336340e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[430.0, 450.0]","[ 2.15061650e-05  1.33438522e-04  2.30536572e-06  1.88823188e-06
  1.47511316e-04 -9.79111971e-05 -1.32422231e-05  3.44317297e-05
  2.87175480e-05  2.54510335e-04 -1.12744219e-05 -7.71950769e-05
  4.26743700e-06  3.35285248e-05  3.15627347e-05 -8.73709528e-08
 -5.78883512e-06  1.66957184e-06  1.49893141e-05  2.62024595e-07
 -1.92941583e-06 -1.10346154e-07 -1.69539928e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[450.0, 490.0]","[ 4.02737250e-05  2.32849948e-04  3.59372381e-06  9.39293558e-07
  2.76147139e-04 -1.74256720e-04 -2.27140303e-05  5.68827719e-05
  4.50973211e-05  4.40201828e-04 -1.41818966e-05 -1.52966853e-04
  5.90851527e-06  5.99981032e-05  6.28843602e-05  6.02178790e-07
  2.10376967e-05  1.80582660e-05  4.54886862e-05 -1.50909147e-05
  1.64609124e-05 -3.75018492e-07  1.05927646e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[490.0, 530.0]","[ 2.97325626e-05  2.19189125e-04  2.04726243e-06  2.93545429e-06
  2.71746822e-04 -1.44521882e-04 -1.41909450e-05  4.36046162e-05
  3.69776114e-05  3.90705896e-04 -1.27602726e-05 -8.60249266e-05
  4.37811539e-06  3.91825602e-05  4.45270458e-05  3.98670978e-06
  1.51682617e-05  3.02980206e-06  2.03404212e-05 -3.66556434e-06
 -1.60618927e-06 -2.33420470e-07  2.67943639e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[530.0, 570.0]","[ 2.16882778e-05  1.88822931e-04  1.44182772e-06 -1.05644874e-06
  2.37496968e-04 -1.12051142e-04 -9.82847047e-06  3.21393458e-05
  2.26836857e-05  3.10985219e-04 -3.49404389e-06 -7.33687588e-05
  1.77499687e-06  3.05310389e-05  2.88900644e-05  1.31862075e-07
 -9.04953431e-06  8.77847773e-06  4.21933513e-05 -5.50541321e-06
  1.21890498e-05 -5.62830619e-07 -9.23756616e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[570.0, 610.0]","[ 1.47747653e-05  1.69043169e-04  6.06669430e-07  1.01658989e-06
  2.31288681e-04 -9.02955955e-05 -5.23396303e-06  2.36141228e-05
  2.19884089e-05  2.78017730e-04 -2.28878920e-06 -3.17180747e-05
  1.30282802e-06  2.02227570e-05  2.97142430e-05  2.26150993e-06
 -1.32277098e-05 -2.35975651e-06  8.99021789e-06  2.91622796e-06
  9.59673677e-06 -4.86909165e-07  7.79300577e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[610.0, 650.0]","[ 1.20551420e-05  1.37599975e-04  4.33923035e-07 -7.90518654e-07
  1.97899910e-04 -6.97769770e-05 -4.14785278e-06  1.61841979e-05
 -4.12763907e-07  2.05814140e-04 -5.66231297e-07 -1.93945876e-05
  3.32265692e-07  1.27213961e-05  1.04519896e-05 -9.54144916e-07
  2.86064293e-05  4.49715565e-06  2.79133095e-05 -4.21207388e-06
 -9.25119176e-07  7.28972375e-07 -2.38378542e-08]"
"[200.0, 290.0]","[0.25, 0.5]","[650.0, 700.0]","[ 1.01435582e-05  1.30086870e-04  3.62610387e-07  1.24328215e-06
  2.29114962e-04 -4.92718305e-05 -3.33034323e-06  9.50103414e-06
  2.34086598e-06  1.92528553e-04  3.52592868e-06  1.43047843e-05
 -2.54145370e-07  4.53895411e-06  2.43622955e-05 -2.79770386e-06
 -4.17278450e-06 -6.55090236e-06 -2.22474757e-05  7.16130630e-06
  1.27456799e-06 -5.34819410e-07 -2.02302219e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[700.0, 750.0]","[ 7.48015487e-06  1.17048618e-04  7.78059925e-08  2.06144243e-06
  1.96064392e-04 -5.24088850e-05 -1.85779774e-06  1.31453924e-05
  1.47222647e-05  1.60275357e-04 -6.42624334e-07 -2.72620140e-06
  3.01646449e-07  8.48419377e-06  2.26399675e-05  1.25801560e-06
 -7.98068758e-09 -1.75203575e-06  1.63373815e-06 -4.84305696e-08
  7.01047044e-07  8.75795675e-08  7.50367294e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[750.0, 800.0]","[ 4.27857919e-06  8.06712442e-05  1.57728321e-07 -6.78313370e-07
  1.85964724e-04 -2.48340995e-05 -1.02520869e-06  7.01014998e-06
 -4.31525380e-07  9.58676014e-05  3.61737531e-06  9.66204709e-06
 -4.14000518e-07  2.47134330e-06  1.26994521e-05 -3.26161419e-06
  1.16561779e-05  6.86763543e-07  1.30912418e-06  9.07244726e-08
 -1.75906533e-06  1.76812931e-07  1.39346903e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[800.0, 850.0]","[ 3.32900750e-06  5.35717343e-05  8.06519169e-08 -8.15093884e-07
  1.70378445e-04 -1.87854915e-05 -8.37342803e-07  1.12086496e-06
 -6.99015016e-06  5.66542764e-05  2.27652744e-06  2.00629069e-05
 -5.74920063e-07 -2.86241499e-07  1.00690342e-05 -2.04883210e-06
  1.42895660e-05  2.16745682e-06 -6.00089245e-06 -7.62937775e-07
 -3.37213186e-06 -1.36447014e-07  6.88762679e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[850.0, 900.0]","[ 2.45311596e-06  4.39744703e-05  7.16606993e-08 -1.40887446e-07
  1.46412313e-04 -8.79880542e-06 -6.67551894e-07  2.52210591e-07
  1.95052394e-06  4.40131309e-05  7.92757953e-07  1.35303386e-05
 -8.92741945e-08  1.05596469e-06  5.04056094e-06  1.97414955e-07
 -1.75200765e-05  1.55043547e-06  7.50904927e-06 -1.03444972e-06
  4.11913777e-06 -2.67670224e-07 -7.29642230e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 2.18934222e-06  8.32602455e-05 -2.23471993e-08 -9.24476073e-07
  2.46432322e-04 -2.71442566e-05 -7.45671740e-08  4.11951183e-06
 -6.70321613e-06  7.54624679e-05  3.73017677e-06  2.43270615e-05
 -7.34503912e-07  1.57092447e-08  9.82345668e-06 -2.42634862e-06
  2.75459215e-05  1.31981452e-06  8.46869637e-06  1.07839580e-08
 -7.24404389e-06 -1.41427231e-07 -1.35184934e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[1000.0, 1200]","[ 1.93953267e-06  7.30907129e-05  9.99178672e-08 -1.67053072e-06
  3.53225729e-04 -1.12030907e-05 -3.50533481e-07 -2.07278560e-07
 -1.18449648e-05  2.36845962e-05  4.28259202e-06  3.80080677e-05
 -8.59433063e-07 -3.74567195e-06  6.30311697e-06 -2.43690934e-06
  1.81678803e-05  2.97917973e-06  7.08923250e-06 -7.06353172e-07
 -6.01334173e-06 -4.40196748e-08  2.22818011e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[1200, 1400]","[ 7.29180751e-07  3.73275847e-05  8.22709063e-08 -2.47963872e-07
  2.45940074e-04 -4.95369074e-06 -2.54043269e-07  2.16280909e-06
  4.60519421e-06  1.41015888e-05 -1.57219259e-06  4.92196572e-06
  2.85273992e-07  2.23431737e-06  5.89460805e-06  2.26076308e-06
 -9.72803116e-06  7.56745857e-07  7.36897574e-06 -2.84890430e-07
 -4.23100353e-06 -2.36522931e-07  8.41694475e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[250.0, 270.0]","[ 2.11340252e-06  1.07971050e-05  2.53109449e-06  8.55064111e-06
  4.62502578e-05 -4.78283978e-06 -3.87096470e-06  1.03378866e-05
  1.89305439e-05  4.77764025e-05 -2.89997543e-06 -3.72889701e-06
  8.45278393e-06  1.92315496e-05  3.84669849e-05 -1.91153315e-06
  3.52824392e-06  2.77349029e-06  1.74149981e-06 -1.56487314e-06
 -4.57312071e-07  2.20165684e-07 -3.10942588e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.46030275e-06  2.51214020e-05  3.30456190e-06  1.20354950e-05
  7.09270408e-05 -1.58110297e-05 -4.59913282e-06  1.77936198e-05
  2.88614908e-05  8.10175257e-05 -8.71985296e-06 -2.02232941e-05
  1.23410086e-05  3.11540696e-05  5.80703588e-05 -1.95958671e-06
  1.83849527e-06 -1.65534892e-06 -6.30471588e-06  1.41814600e-06
 -1.33625016e-06  9.70422065e-07  1.48254320e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[290.0, 310.0]","[ 2.45839310e-06  2.95372195e-05  2.99814369e-06  8.69151447e-06
  9.34099280e-05 -1.94175381e-05 -5.13242627e-06  1.89600611e-05
  2.86255781e-05  9.02485363e-05 -6.36274868e-06 -2.82040791e-05
  9.95283060e-06  3.21504779e-05  5.95967893e-05 -2.00733071e-06
  1.15607054e-05  1.52792858e-06  1.17259167e-05 -1.04641643e-06
  2.86491234e-06  8.30760974e-07  1.33126387e-05]"
"[290.0, 2500.0]","[0.25, 0.5]","[310.0, 330.0]","[ 3.77545558e-06  3.79772300e-05  2.67616062e-06  9.61330408e-06
  1.20978273e-04 -2.25485583e-05 -5.93656696e-06  2.13597103e-05
  3.85432537e-05  1.26610135e-04 -9.89563708e-06 -4.09415635e-05
  9.38163353e-06  3.50510026e-05  6.76072945e-05  4.81031237e-07
 -1.13318000e-05 -5.54632331e-06 -9.12107364e-06  3.57574949e-06
 -2.22497955e-07  4.87742477e-08 -1.35105524e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[330.0, 350.0]","[ 4.71196023e-06  4.48045783e-05  2.42127619e-06  6.73656859e-06
  1.13226700e-04 -2.94699707e-05 -6.40100018e-06  2.07407677e-05
  3.12270562e-05  1.33777659e-04 -1.17106338e-05 -4.56726019e-05
  8.01767391e-06  3.34896063e-05  5.59712369e-05  2.33262792e-06
 -2.07691532e-06 -3.89615547e-07 -8.20463864e-07 -6.21243511e-07
  1.36339189e-06  3.04360879e-07  1.33058457e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[350.0, 370.0]","[ 5.21582542e-06  4.90245211e-05  1.80359355e-06  4.72200197e-06
  1.20468606e-04 -3.24480505e-05 -5.78978457e-06  1.89467273e-05
  2.71387194e-05  1.47165182e-04 -7.19782779e-06 -3.73906902e-05
  5.41109633e-06  2.83923334e-05  4.57883662e-05 -1.93072892e-06
 -4.42639625e-08  2.92355831e-06  1.21332653e-05 -2.85030083e-06
  6.41660137e-06  9.12685368e-07 -3.44054695e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[370.0, 390.0]","[ 6.67260105e-06  5.56247038e-05  1.75271131e-06  3.71009377e-06
  1.29634683e-04 -3.64080616e-05 -6.53728176e-06  1.79477850e-05
  3.09843817e-05  1.61106404e-04 -6.96444529e-06 -4.46992580e-05
  4.63723811e-06  2.79442671e-05  4.83494769e-05 -1.06059258e-06
 -7.90553007e-06 -1.03367831e-07 -1.33147995e-05  7.55024597e-07
  3.59994329e-06  8.04061682e-08  5.85346907e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[390.0, 410.0]","[ 7.34573660e-06  5.62093711e-05  1.74725464e-06  1.78278354e-06
  1.36702781e-04 -3.69208276e-05 -6.80629463e-06  1.81587755e-05
  2.23060255e-05  1.66054294e-04 -8.60795627e-06 -5.11994593e-05
  4.40244841e-06  2.77048709e-05  3.85402999e-05 -7.01797538e-08
  4.37056728e-06  5.43618922e-06  3.36679740e-06 -3.88333811e-06
  1.31545301e-06  1.31042568e-07  3.16558020e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[410.0, 430.0]","[ 7.27158432e-06  5.46258455e-05  1.30464438e-06  2.01693901e-06
  1.25358949e-04 -3.91839900e-05 -5.87892196e-06  1.59676918e-05
  1.61224011e-05  1.51754110e-04 -5.69246053e-06 -4.29191972e-05
  3.23639242e-06  2.28918708e-05  3.22898640e-05 -2.05633928e-06
  1.76598567e-05  3.48726127e-06  1.53862187e-05 -1.92256987e-06
 -2.61887288e-06  9.84259286e-08 -1.52023738e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[430.0, 450.0]","[ 7.85334665e-06  5.76223142e-05  1.24540519e-06  1.94559353e-06
  1.34735249e-04 -3.94993687e-05 -5.74412079e-06  1.65616156e-05
  1.99635435e-05  1.62406932e-04 -7.25115043e-06 -5.26652091e-05
  2.96324243e-06  2.42644160e-05  3.80045507e-05  1.09481504e-06
 -4.95843697e-06  1.61017515e-06 -1.05381374e-05 -1.51537982e-06
  4.84404767e-06  2.37419290e-07  4.98441472e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[450.0, 490.0]","[ 1.18998204e-05  1.13210426e-04  1.50155390e-06  2.77738408e-06
  2.48422634e-04 -6.21681078e-05 -7.52340522e-06  2.52151514e-05
  3.47992771e-05  2.93191510e-04 -4.33795791e-06 -4.79232751e-05
  3.19116215e-06  3.09008858e-05  5.96313870e-05 -1.82966855e-06
 -6.92475023e-07  2.01041330e-06 -1.48733668e-05 -1.99260565e-06
  9.12427822e-07  2.05253106e-08  2.72136573e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.06433539e-05  1.05660451e-04  1.12045162e-06  3.70264156e-07
  2.45634098e-04 -5.47888217e-05 -6.02525783e-06  2.05800229e-05
  1.83845093e-05  2.68310528e-04 -5.13513075e-06 -5.63978714e-05
  2.38942289e-06  2.76113544e-05  3.29366042e-05  2.02500010e-06
  1.04445143e-05  7.61026377e-06  4.46800893e-05 -5.59464563e-06
  5.06773198e-06 -4.80164398e-07 -3.68702281e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[530.0, 570.0]","[ 8.03808811e-06  1.01165757e-04  5.39126264e-07  2.10956410e-06
  2.27617679e-04 -3.94199220e-05 -3.43363821e-06  1.52693967e-05
  2.06364367e-05  2.41693012e-04 -2.21288559e-06 -3.62095764e-05
  1.63179795e-06  1.92724480e-05  3.85310274e-05 -9.26867968e-07
 -1.82475361e-05 -3.51845171e-06 -7.31972373e-06  3.22262337e-06
  4.23278926e-06  2.94480504e-08  3.54457325e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[570.0, 610.0]","[ 6.80186845e-06  9.72420453e-05  5.11287492e-07  1.57656207e-06
  2.07243749e-04 -4.19286685e-05 -3.11334466e-06  1.41149788e-05
  2.08424315e-05  2.20622771e-04 -2.76736004e-06 -2.30403193e-05
  1.38836588e-06  1.55304116e-05  3.54634660e-05  2.84127330e-06
 -1.14325720e-05 -2.15021587e-06 -9.18799340e-06  1.23644122e-06
  1.58393406e-06 -2.30190416e-07 -3.53311484e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[610.0, 650.0]","[ 4.98002174e-06  8.58921210e-05  2.54895098e-07  4.98104806e-07
  2.04467797e-04 -3.62072773e-05 -1.76469848e-06  1.09700341e-05
  1.17501368e-05  1.89400809e-04  3.83831354e-07 -2.12819302e-05
  2.59741764e-07  1.08862646e-05  2.47060618e-05  8.11006937e-07
 -1.07450521e-06  7.18892225e-07  8.25205850e-07 -3.48998817e-07
  7.50872838e-06 -4.50787940e-07  1.62998431e-05]"
"[290.0, 2500.0]","[0.25, 0.5]","[650.0, 700.0]","[ 3.91788748e-06  7.60479076e-05  1.22325162e-07  1.56160399e-06
  2.45425454e-04 -2.66754631e-05 -1.10791427e-06  8.85907805e-06
  5.93019224e-06  1.69870860e-04 -9.30152912e-07 -9.46328473e-06
  3.22128189e-07  1.26341358e-05  2.59315176e-05  1.59712464e-06
  8.22835835e-06 -7.26482645e-07 -7.63637774e-06 -1.78878455e-07
 -7.05197967e-06 -1.46389521e-07  3.49688060e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[700.0, 750.0]","[ 3.13791002e-06  7.18784880e-05  5.64325271e-08  7.76693237e-07
  2.32872913e-04 -1.56823209e-05 -6.60932685e-07  4.00240961e-06
  4.43205453e-06  1.69153088e-04  9.61912644e-07  1.56752059e-05
  4.87904528e-08  4.52566276e-06  2.13818699e-05 -2.51728641e-07
 -4.43324560e-06 -3.02415284e-06 -4.42966724e-06  2.80556666e-06
  4.60316909e-06 -1.04403469e-07 -8.66216387e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[750.0, 800.0]","[ 2.44535547e-06  5.32673995e-05  1.13366184e-07  1.32477179e-06
  2.02010843e-04 -1.35743294e-05 -7.92147371e-07  4.79695669e-06
  5.94759045e-06  1.14435242e-04 -2.08530205e-06  3.39029564e-06
  8.02765315e-07  5.83966973e-06  1.58346743e-05  9.92376804e-07
 -1.73565416e-06 -3.32216388e-06 -7.35029680e-06  2.42254032e-06
 -1.70702888e-06  2.15791679e-07 -8.16965362e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[800.0, 850.0]","[ 2.22758083e-06  4.28732349e-05  1.17186949e-07  8.20815866e-07
  1.86898214e-04 -2.73433847e-06 -6.89771777e-07  3.31898763e-07
  1.28847320e-06  8.50908092e-05 -1.54084749e-06  1.30381867e-05
  4.80599834e-07  1.68406796e-06  1.47596231e-05  4.43679344e-07
 -4.75960558e-06 -4.08387115e-06 -1.79426110e-05  3.34285902e-06
 -2.77605388e-06  4.82220762e-07  3.88698025e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[850.0, 900.0]","[ 1.58172210e-06  4.90051048e-05  2.60505519e-08 -5.36754499e-07
  1.65322161e-04 -1.63883187e-05 -3.42526541e-07  4.96599485e-06
  3.13042759e-06  8.31885405e-05  1.03175315e-06 -3.68498804e-06
 -9.51098836e-08  5.85217421e-06  8.77945929e-06 -8.40041937e-07
  5.05007038e-06  2.26811286e-06  1.33903926e-05 -1.60495246e-06
 -3.40455407e-06  7.48753367e-08  1.31225641e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 2.11115698e-06  5.30671327e-05 -2.85314841e-10 -1.00284485e-06
  2.88365623e-04 -1.43085569e-05 -2.71553652e-07  2.29549377e-06
 -4.41213116e-06  7.23806623e-05  1.99065403e-06  9.38661763e-06
 -2.32277518e-07  1.18855769e-06  4.84626013e-06 -2.41564672e-06
  8.69208156e-06  2.33606503e-06  2.02543889e-05 -9.24215422e-07
  1.20860923e-06  5.18785980e-07  1.04235527e-05]"
"[290.0, 2500.0]","[0.25, 0.5]","[1000.0, 1200]","[ 1.67470704e-06  6.25606563e-05  5.19894265e-09  4.29085449e-07
  4.55124276e-04 -1.10452233e-05 -9.00665314e-08  2.26102841e-06
 -1.28635623e-06  1.05580172e-04 -4.52589236e-07  1.98147279e-05
  4.46467563e-07  6.69913009e-06  2.03667931e-05 -6.57383259e-07
  1.72458049e-05  1.48001519e-06  2.94698684e-06 -1.82238856e-06
  2.28965469e-06  4.89107876e-07  3.75659203e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[1200, 1400]","[ 1.06481153e-06  3.51030177e-05  8.03634046e-08  2.59544633e-07
  3.07162649e-04 -5.84874582e-06 -4.48072313e-07  1.13731428e-06
 -2.38245814e-07  3.21598535e-05  3.16139967e-07  2.29366501e-05
  5.62393139e-08 -2.03289736e-06  7.17192024e-06 -6.52307903e-07
 -1.30384381e-05 -1.80527497e-06 -2.19852168e-06  1.78541999e-06
 -1.75617920e-06  1.74183294e-07 -4.11011909e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.05589840e-04  3.43208324e-04  6.83613806e-05  9.00687075e-05
  4.78071552e-04 -3.85681607e-04 -1.72275680e-04  3.14315005e-04
  3.58046820e-04  8.10787368e-04 -1.91246645e-04 -4.65544722e-04
  1.58847828e-04  3.68841140e-04  4.24639233e-04 -4.43836315e-06
  2.75740388e-05  2.07771652e-05  3.95226047e-05 -1.80749043e-05
  1.73962599e-05  3.79507483e-06  3.21784229e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.71312194e-04  5.84495655e-04  7.97990988e-05  9.51650158e-05
  7.38718735e-04 -6.49423837e-04 -2.34584759e-04  4.36864475e-04
  4.76661241e-04  1.30963038e-03 -2.59216523e-04 -7.58423236e-04
  1.80558800e-04  4.97397571e-04  5.43791223e-04 -3.47931281e-06
  3.75431322e-05  3.62924829e-05  8.06022512e-05 -2.97669895e-05
  2.18922612e-05  4.48080070e-06  2.19684253e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[290.0, 310.0]","[ 1.93060915e-04  6.46704851e-04  6.73047828e-05  7.62846897e-05
  7.74985886e-04 -7.02248873e-04 -2.28248813e-04  4.18092360e-04
  4.51794357e-04  1.41406458e-03 -2.42955182e-04 -8.08410478e-04
  1.46002471e-04  4.65224454e-04  4.87793968e-04 -4.45387976e-06
 -1.45329127e-05  1.60719773e-05  5.40131804e-05 -1.40894231e-05
  4.58967047e-05  3.10776110e-06  2.78982203e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[310.0, 330.0]","[ 2.19423752e-04  7.55808576e-04  5.57494624e-05  5.47689143e-05
  7.95094147e-04 -8.14710775e-04 -2.20936968e-04  4.12173908e-04
  4.24549165e-04  1.55086404e-03 -2.30390440e-04 -8.62567135e-04
  1.14911465e-04  4.26642351e-04  4.25542104e-04  5.13504175e-06
 -3.08180984e-06  1.30848680e-05  3.29398823e-05 -1.30551510e-05
  6.65004743e-06  1.69052500e-06  4.77933241e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[330.0, 350.0]","[ 2.64977192e-04  8.68488412e-04  4.74908220e-05  3.98613335e-05
  7.75262945e-04 -9.59644270e-04 -2.24033078e-04  4.08044875e-04
  3.75871512e-04  1.63357017e-03 -1.98910370e-04 -9.29473144e-04
  8.71902604e-05  3.90461709e-04  3.57602572e-04 -8.16610128e-06
 -1.21491218e-05  5.41310161e-06  2.41743915e-05 -6.82582094e-06
  2.79872061e-05  2.41252410e-06  1.62697268e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[350.0, 370.0]","[ 3.41970320e-04  1.08005572e-03  4.50284581e-05  2.91628031e-05
  7.17385334e-04 -1.20061225e-03 -2.47930569e-04  4.36442250e-04
  3.66950148e-04  1.77018868e-03 -1.91219860e-04 -9.47439171e-04
  7.16999223e-05  3.47574194e-04  3.05130863e-04 -5.59267231e-06
 -1.80899473e-05 -2.65473460e-06 -2.53621950e-05  3.39089309e-07
 -9.21321331e-07  9.44256088e-07 -1.48731385e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[370.0, 390.0]","[ 3.50265672e-04  1.11966211e-03  3.72366107e-05  1.76675986e-05
  6.63051650e-04 -1.24987618e-03 -2.26033307e-04  4.06576589e-04
  2.92904763e-04  1.70731590e-03 -1.57492558e-04 -9.22369805e-04
  5.37523368e-05  3.09481437e-04  2.38943437e-04 -1.03968464e-05
  6.59229906e-05  2.24200379e-05  4.77849297e-06 -1.98428153e-05
  3.49851888e-06  1.53171087e-06  4.29495007e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[390.0, 410.0]","[ 3.06251525e-04  1.04660213e-03  2.90563257e-05  1.64284887e-05
  6.34378163e-04 -1.08769721e-03 -1.84908214e-04  3.43570642e-04
  2.47589492e-04  1.54885840e-03 -1.24374767e-04 -7.64629115e-04
  4.16334512e-05  2.56170563e-04  1.93397785e-04 -6.76697457e-06
 -2.46316734e-05 -1.69126759e-06  2.03601951e-06  4.29722984e-07
  1.67738347e-05  2.97019802e-06 -1.41424986e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[410.0, 430.0]","[ 2.61598956e-04  9.90620042e-04  2.11201264e-05  8.91230867e-06
  5.73194716e-04 -9.76294522e-04 -1.44896036e-04  2.85911811e-04
  1.88734877e-04  1.37237914e-03 -9.63600840e-05 -6.16818029e-04
  2.98727121e-05  2.02821725e-04  1.48737168e-04 -5.43136596e-06
  2.81518094e-05  2.05728936e-05  3.04901861e-05 -2.05430385e-05
  1.68965906e-05  4.57377881e-06  1.39431265e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.03152569e-04  9.14679351e-04  1.44550096e-05  1.17033117e-05
  5.21093214e-04 -8.26104577e-04 -1.04968865e-04  2.35648433e-04
  1.67991304e-04  1.22673374e-03 -5.43664642e-05 -4.67206817e-04
  1.89954535e-05  1.54266659e-04  1.36376508e-04 -7.01303349e-06
 -5.48298636e-05 -1.43336978e-05  6.51362272e-06  1.21213192e-05
  3.07641474e-05  4.60769854e-08 -1.12308076e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[450.0, 490.0]","[ 2.95347046e-04  1.45019831e-03  1.93264612e-05  1.03611512e-05
  9.27396102e-04 -1.20335948e-03 -1.43844704e-04  3.27865511e-04
  2.12354245e-04  1.85811813e-03 -6.35586743e-05 -6.02420086e-04
  2.34051015e-05  2.08902539e-04  1.97201826e-04 -8.58143895e-06
 -5.23131504e-05  3.05800174e-06 -2.20156441e-07  3.38654967e-07
  4.58523726e-05  2.26897538e-07  1.19855835e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.90612937e-04  1.11568253e-03  1.04588814e-05  4.64292469e-06
  7.84353330e-04 -8.57778567e-04 -8.45328094e-05  2.15739203e-04
  1.27339564e-04  1.36456005e-03 -3.33011314e-05 -3.38304235e-04
  1.16482896e-05  1.31233769e-04  1.41391556e-04 -1.57708090e-06
 -1.98355017e-05  1.06737402e-05  3.69715285e-05 -8.68202884e-06
  3.56639763e-05  9.29404944e-07 -2.90262860e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.19161910e-04  8.80758725e-04  6.13272691e-06  5.15081022e-06
  6.49157397e-04 -6.03620966e-04 -4.98242525e-05  1.41821253e-04
  7.15777183e-05  9.71820684e-04 -2.00008330e-05 -2.10978921e-04
  7.88856177e-06  8.17423860e-05  9.75216241e-05  9.02575725e-06
  2.73773505e-05 -1.16722223e-05  1.73313432e-05  8.05280325e-06
 -2.44093584e-05 -3.93405897e-08  1.61099197e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[570.0, 610.0]","[ 7.29286642e-05  6.62672116e-04  3.23291779e-06  1.73436066e-06
  5.62779692e-04 -4.21670917e-04 -2.82335792e-05  9.18262658e-05
  4.05868206e-05  6.97585240e-04  1.49463294e-06 -5.88529054e-05
  1.78255171e-06  4.17683371e-05  9.66613232e-05 -1.39840714e-06
  3.12577471e-06  1.17537239e-06 -3.12305788e-05  1.12455902e-06
 -8.58575939e-06 -1.29771965e-06 -1.84957949e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[610.0, 650.0]","[ 4.60106201e-05  4.78744401e-04  1.95945590e-06  2.41710202e-06
  4.71398100e-04 -2.65546528e-04 -1.68163200e-05  5.93320202e-05
  3.62411559e-05  4.89853876e-04  3.96196857e-06 -4.31748241e-05
  1.59737357e-06  2.90440015e-05  6.41237089e-05 -1.68906393e-06
 -2.61302141e-05 -5.54121144e-06  8.08597131e-06  6.67330881e-06
  1.31867101e-05 -1.18452384e-06  4.42546711e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[650.0, 700.0]","[ 3.67857929e-05  4.63471074e-04  9.18832775e-07  6.41941100e-07
  4.95281363e-04 -2.50403220e-04 -1.09198310e-05  5.19590572e-05
  2.10196839e-05  4.28742091e-04  1.67217303e-06 -4.61877304e-06
  3.19044662e-07  2.17629655e-05  4.98961860e-05 -2.15001623e-06
  3.38428914e-05  4.01248843e-06  1.50495035e-05 -3.78025599e-06
 -4.96845060e-06  1.23851441e-06 -2.46575925e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.10310452e-05  3.13179096e-04  7.07218844e-07  1.27399293e-06
  4.21775264e-04 -1.48718052e-04 -6.74417308e-06  3.20215088e-05
  1.01131705e-05  2.59039027e-04 -4.98662369e-08 -1.36054848e-05
  7.99447365e-07  2.01112839e-05  3.83238695e-05  1.78490897e-06
 -1.59627279e-05 -6.75815951e-06 -1.07970550e-05  6.67947064e-06
 -3.71324461e-06 -3.00012432e-07  6.18415739e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.44353460e-05  2.18319031e-04  5.24928098e-07  3.88061130e-06
  3.35442083e-04 -1.00001582e-04 -4.75120462e-06  2.18817317e-05
  1.83490545e-05  1.72747071e-04 -4.73401078e-06  1.59281215e-05
  1.68834721e-06  9.08222329e-06  4.10162477e-05  3.95101265e-06
 -9.82987879e-06 -8.34065989e-06 -2.74450578e-05  5.54828728e-06
 -6.51629763e-06 -3.42400729e-07  3.96586909e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[800.0, 850.0]","[ 8.49899548e-06  1.50298742e-04  2.66848582e-07  1.67952492e-06
  2.77773555e-04 -5.48592640e-05 -2.64550728e-06  7.85390417e-06
  1.25451153e-05  9.78676577e-05 -1.99390004e-06  3.83264598e-05
  2.74695987e-07 -1.88284854e-06  1.55011196e-05  1.13473839e-06
 -2.05612621e-05 -2.07507427e-06  1.19440989e-05  8.62091356e-07
  9.03749006e-06  5.90731680e-07 -8.05312483e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[850.0, 900.0]","[ 5.21768957e-06  1.13488906e-04  1.71976875e-07 -1.68588678e-07
  2.25436813e-04 -3.93174841e-05 -1.53966943e-06  6.86188926e-06
  1.43294562e-06  5.90586482e-05  3.82860829e-06  1.68109850e-05
 -4.72963993e-07  1.84914889e-06  1.42611467e-05 -2.85661920e-06
  1.82263633e-06  2.18670390e-07 -5.38164761e-06  4.32667227e-07
 -6.84896905e-06  4.57390121e-08  1.03261521e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 5.64936276e-06  1.40049193e-04  1.91702587e-07  2.84929925e-06
  3.45836484e-04 -4.68551594e-05 -1.34767377e-06  8.98846671e-06
  6.07017425e-06  4.55017192e-05 -3.98689086e-06  2.97036524e-05
  1.53088871e-06  3.74069507e-06  1.04419417e-05  2.27866618e-06
  1.54065804e-05 -1.69362454e-06  1.71699118e-05 -6.13350225e-07
 -5.00958569e-06  3.84541394e-07  5.82358985e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[1000.0, 1200]","[ 4.20494151e-06  1.28876097e-04  1.33421328e-07  2.16569959e-07
  4.48921899e-04 -3.38258110e-05 -1.13837442e-06  5.70826394e-06
  2.89213752e-06  8.67990582e-06 -2.08867752e-06  3.42026019e-05
  3.84611201e-07  1.31184785e-06  1.95125055e-05  2.60153176e-06
 -5.81683432e-06 -6.99557717e-08  8.11517204e-06  2.94258622e-07
 -3.99006086e-06  8.64361835e-08 -2.39052984e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[1200, 1400]","[ 8.76935027e-07  4.57422763e-05  3.33057870e-08  2.03443610e-06
  2.44707320e-04 -4.28267102e-06 -1.84714135e-07  1.38937137e-06
  8.89165027e-06 -2.98976168e-05 -3.82541596e-06  2.04324827e-05
  8.65030008e-07 -2.16786397e-06  6.63033678e-06  2.75455263e-06
 -1.56398350e-05 -5.93616147e-06 -4.46609416e-06  4.32717585e-06
  7.02767598e-07  8.00960811e-08 -4.49177880e-07]"
"[20.0, 40.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.13415696e-04  3.56857997e-04  7.24725222e-05  1.04734798e-04
  5.25870376e-04 -3.90074026e-04 -1.82749152e-04  3.27195979e-04
  3.85513053e-04  8.73621392e-04 -2.06580437e-04 -4.84520325e-04
  1.71520912e-04  3.96663890e-04  4.67655049e-04 -5.14016782e-06
 -1.63830122e-06  5.67766197e-06  2.56255371e-05 -1.01470867e-05
  2.17500776e-05  2.66570889e-06  5.99671449e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.80099595e-04  6.04779179e-04  8.71193987e-05  1.18839158e-04
  8.28278477e-04 -6.52367793e-04 -2.51450014e-04  4.63921614e-04
  5.49400595e-04  1.42379441e-03 -2.93421209e-04 -7.60639456e-04
  2.01368813e-04  5.35744462e-04  6.30384876e-04  7.97215248e-06
 -7.26896390e-05 -1.31330352e-05 -5.24042261e-05  6.33161607e-06
  2.77288376e-05  3.04758511e-06  8.77378134e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[290.0, 310.0]","[ 2.11380548e-04  7.37861804e-04  7.44513795e-05  8.79086086e-05
  9.25217084e-04 -7.93690103e-04 -2.51470818e-04  4.71225668e-04
  5.10271248e-04  1.65262934e-03 -2.74456903e-04 -9.06392284e-04
  1.63745709e-04  5.29621566e-04  5.53288033e-04 -1.12856547e-06
  4.38534064e-06  1.48631650e-05  7.09176805e-05 -1.14120140e-05
  1.57763748e-05  9.37629839e-07 -2.34174853e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[310.0, 330.0]","[ 2.46368455e-04  8.43571928e-04  6.30554107e-05  6.60291538e-05
  9.18614518e-04 -9.08237914e-04 -2.49038788e-04  4.59053211e-04
  4.78075471e-04  1.77165768e-03 -2.55939140e-04 -9.58648155e-04
  1.30835450e-04  4.82393533e-04  4.95081161e-04 -5.01733053e-06
 -2.72094438e-05  6.29398010e-06  1.95237186e-05 -1.96544301e-06
  2.84729436e-05  1.06283086e-06 -1.14006202e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[330.0, 350.0]","[ 3.06546257e-04  1.03654493e-03  5.52657596e-05  5.10343984e-05
  9.02081040e-04 -1.12657070e-03 -2.59809865e-04  4.74196103e-04
  4.46968713e-04  1.94324479e-03 -2.37102165e-04 -1.00937067e-03
  1.03098539e-04  4.37776375e-04  4.32621377e-04 -9.94094761e-06
  1.96894714e-05  1.40508970e-07 -2.57974783e-05 -1.49940964e-06
 -2.16259371e-06  1.40849765e-06  7.92549865e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[350.0, 370.0]","[ 4.17732824e-04  1.25113243e-03  5.41972458e-05  3.60311293e-05
  8.57814275e-04 -1.43066062e-03 -2.99642694e-04  5.17595370e-04
  4.27550985e-04  2.07627777e-03 -2.43700350e-04 -1.15393984e-03
  8.85392263e-05  4.20685731e-04  3.53652326e-04 -4.30347851e-06
  2.84622896e-05  8.35150452e-06 -1.54030370e-05 -1.09753468e-05
 -1.64398707e-07  2.09613504e-06  2.10874275e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[370.0, 390.0]","[ 4.17249876e-04  1.36894013e-03  4.46907292e-05  3.08133860e-05
  8.26081731e-04 -1.49808740e-03 -2.70053508e-04  4.95311824e-04
  3.86037833e-04  2.10883735e-03 -1.94682826e-04 -1.11443474e-03
  6.81921465e-05  3.78627110e-04  3.02704752e-04 -1.37510116e-05
 -5.93296313e-06 -1.01728465e-05  6.51678369e-06  3.81324804e-06
  1.32524150e-05  3.32998344e-06 -4.34192531e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[390.0, 410.0]","[ 3.81631625e-04  1.33158036e-03  3.54470495e-05  2.25038611e-05
  7.68450546e-04 -1.38260399e-03 -2.27946332e-04  4.32332080e-04
  3.16070646e-04  1.94475003e-03 -1.52249078e-04 -9.44942730e-04
  5.09247046e-05  3.15422381e-04  2.49341878e-04  2.01965480e-06
 -7.02189699e-06 -2.86061790e-06  1.59827321e-05 -1.42638949e-06
  2.60444979e-05 -2.99241696e-07  1.10483956e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[410.0, 430.0]","[ 3.28155351e-04  1.24857304e-03  2.71897644e-05  1.28381845e-05
  7.03197556e-04 -1.24624033e-03 -1.83336824e-04  3.68844149e-04
  2.52423745e-04  1.72942077e-03 -1.18428560e-04 -8.04269685e-04
  3.86297173e-05  2.61000744e-04  1.97607862e-04 -4.80169544e-06
  3.07063896e-05  2.24054609e-05  5.86107342e-05 -1.59894997e-05
  2.55663496e-05 -2.73275681e-07  2.49002367e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.70620495e-04  1.17509432e-03  1.99727228e-05  1.11513515e-05
  6.80379911e-04 -1.08860735e-03 -1.41675508e-04  3.09015769e-04
  2.08353815e-04  1.59615279e-03 -8.16563704e-05 -6.28972018e-04
  2.61053739e-05  2.07327056e-04  1.79991968e-04  1.11767011e-06
 -8.64654433e-08 -2.74257779e-06 -1.08159248e-05  1.05602930e-06
 -4.48049732e-07  7.57859615e-07 -9.51366931e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[450.0, 490.0]","[ 4.01255402e-04  2.04477222e-03  2.63574246e-05  2.49776055e-05
  1.28705537e-03 -1.73884747e-03 -1.95823397e-04  4.67356004e-04
  3.32247006e-04  2.67525695e-03 -1.18168124e-04 -8.55306262e-04
  3.79277062e-05  3.04103680e-04  3.29693582e-04  1.78596174e-05
 -3.90965487e-05 -2.19672710e-05 -1.13000482e-04  9.52242078e-06
 -1.09677528e-05  2.10631854e-06 -2.67120736e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[490.0, 530.0]","[ 2.54314963e-04  1.59450370e-03  1.44480773e-05  6.08663747e-06
  1.09065601e-03 -1.21026982e-03 -1.13705804e-04  3.01628710e-04
  1.84574002e-04  1.96608323e-03 -3.55804332e-05 -4.57480261e-04
  1.52527302e-05  1.73595944e-04  2.04981306e-04  4.97737162e-06
 -1.79880212e-06  9.55748738e-06  3.10864818e-05 -2.70182233e-06
  2.67889323e-05 -5.37489359e-06  1.56151485e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.68742521e-04  1.23171371e-03  7.88528508e-06  2.57873970e-06
  9.35986093e-04 -8.53130570e-04 -6.81962419e-05  2.02886756e-04
  1.18456833e-04  1.41485714e-03 -1.80093182e-05 -2.81400030e-04
  8.16789857e-06  1.13974112e-04  1.46046436e-04 -1.06402242e-05
 -1.82570841e-05  1.14262913e-05  2.79232666e-05 -9.30395281e-06
  3.57652977e-05  3.04945689e-06  2.10725549e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[570.0, 610.0]","[ 1.10131940e-04  9.75877057e-04  4.65684291e-06  5.89727686e-06
  8.34429157e-04 -6.06247804e-04 -4.20310596e-05  1.37212101e-04
  8.81271601e-05  1.09247834e-03 -1.38097619e-05 -1.48038979e-04
  5.21954821e-06  7.63302704e-05  1.47291350e-04  7.35020805e-06
 -1.66487722e-05 -1.76956273e-06 -7.00915707e-05 -1.85861648e-06
 -1.71490327e-06  3.79043197e-07  3.07799081e-07]"
"[20.0, 40.0]","[0.5, 0.75]","[610.0, 650.0]","[ 7.15291968e-05  7.30563399e-04  2.57015580e-06  3.68616498e-06
  6.95415317e-04 -4.15246584e-04 -2.41107668e-05  9.08969112e-05
  3.66146015e-05  7.01944023e-04 -5.05777361e-06 -3.92587368e-05
  2.48604661e-06  4.43119738e-05  9.19386460e-05  3.11287129e-06
  1.66001597e-05 -9.03636581e-06 -2.89972513e-05  6.79366792e-06
 -1.46882108e-05  2.43399942e-07 -1.99571736e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[650.0, 700.0]","[ 5.64279945e-05  7.05556810e-04  1.57366059e-06 -7.65948663e-07
  7.47489189e-04 -3.85099849e-04 -1.75074472e-05  7.65065876e-05
  3.16370977e-05  6.48339361e-04  5.28508655e-06 -2.05253095e-06
 -3.71841279e-07  2.56629792e-05  7.43593118e-05 -3.14438572e-06
  4.52308621e-05  1.58761568e-05  3.31829848e-05 -1.38919395e-05
  1.06038972e-05  2.48500672e-07  1.82968621e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[700.0, 750.0]","[ 3.42376122e-05  4.95392351e-04  9.44277452e-07  1.74753296e-06
  6.87822227e-04 -2.44871771e-04 -9.94871548e-06  5.17978469e-05
  2.05529581e-05  4.01684568e-04 -8.05260899e-07  1.80383354e-06
  1.42666619e-06  2.17076763e-05  6.62990478e-05  1.39900707e-06
 -1.90222236e-05 -1.01377531e-05 -1.13122976e-05  9.58664533e-06
  1.39212575e-05  3.90279111e-07  9.19498824e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[750.0, 800.0]","[ 2.14233847e-05  3.60379618e-04  7.91890220e-07  1.81851512e-06
  5.49020558e-04 -1.54009407e-04 -6.72788701e-06  2.94910120e-05
  5.25493753e-06  2.74047012e-04  4.34965576e-07  3.38466722e-05
  7.55927712e-07  8.70370927e-06  4.82604555e-05 -8.09887242e-07
  1.72985623e-05 -9.35845002e-06 -3.50452809e-05  8.17075327e-06
 -1.57809628e-05  1.33542561e-06  8.14261172e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.32436522e-05  2.77120355e-04  3.13293958e-07 -1.07218102e-07
  4.73564649e-04 -1.27861978e-04 -3.09543939e-06  2.61148715e-05
  6.34196153e-06  1.90562224e-04  2.67148007e-06  5.76328214e-06
  3.42996419e-07  1.45848132e-05  4.10918636e-05 -6.17062675e-07
  1.42993335e-05  3.79000564e-06  6.69646339e-06 -2.75620694e-06
  3.11522501e-06 -5.82821059e-08  1.30584188e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[850.0, 900.0]","[ 8.53663217e-06  1.90396158e-04  1.18356572e-07 -6.33436534e-07
  4.07936085e-04 -6.33633458e-05 -1.63239281e-06  1.07863359e-05
 -4.19020366e-06  9.71469361e-05  2.60656060e-06  2.96513212e-05
 -1.22386688e-08  4.32858859e-06  2.57041519e-05  6.56468818e-07
  2.12956081e-05  2.62235262e-06 -6.70164434e-06 -1.52209697e-06
 -9.33761035e-06 -4.72305227e-07  1.34743316e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 9.17918989e-06  2.68002693e-04  1.13134540e-07  3.66370775e-07
  6.46685022e-04 -9.71215050e-05 -1.72110724e-06  1.67765839e-05
  2.29601164e-06  1.03393540e-04  3.25290832e-07  6.52793558e-05
  2.23195207e-07  1.58416323e-06  2.79011861e-05  2.34536166e-06
  8.21950964e-06  2.34089239e-06  2.77837868e-05 -1.85235586e-06
 -5.33812021e-07  6.63490357e-08 -5.68156275e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[1000.0, 1200]","[ 6.05307305e-06  2.31090322e-04  9.80820160e-08  2.82920549e-06
  8.82132879e-04 -4.73545985e-05 -7.89334306e-07  6.78499189e-06
  2.77660026e-06  3.11959756e-05 -5.95006478e-06  6.76916100e-05
  1.49092937e-06  6.15043268e-07  3.64744424e-05  7.03642995e-06
 -1.17347006e-05 -1.06632057e-05 -8.45912175e-06  8.84990107e-06
 -1.58921343e-05 -2.24520416e-07 -1.07054116e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[1200, 1400]","[ 1.92286924e-06  9.81228416e-05 -9.40731973e-09  1.82457253e-06
  5.03323259e-04 -2.35248899e-05 -1.87304669e-07  6.15478192e-06
  1.43191686e-05 -1.71793151e-05  1.05226230e-08  3.28042147e-05
  3.17230295e-07  2.57223478e-07  2.33381894e-05 -2.17846997e-07
 -2.04385800e-05 -2.50096951e-06 -1.85817996e-05  1.19075464e-06
  8.22395847e-06 -3.14964622e-08  1.00820802e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[250.0, 270.0]","[ 9.21599349e-05  3.16558669e-04  6.03387142e-05  8.68263501e-05
  4.53537662e-04 -3.40169883e-04 -1.50547539e-04  2.76137412e-04
  3.26906767e-04  7.63518255e-04 -1.85021547e-04 -4.22662628e-04
  1.43852305e-04  3.29825364e-04  4.00728493e-04  7.38119764e-06
 -2.61939999e-05 -1.58719671e-05 -8.78362784e-06  1.20034308e-05
  8.80965836e-06  4.47816307e-06  4.18587029e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.46105493e-04  5.11050303e-04  7.15747664e-05  9.36225627e-05
  7.21222250e-04 -5.37482433e-04 -2.04545959e-04  3.82823010e-04
  4.48075319e-04  1.21722725e-03 -2.28075515e-04 -6.29367635e-04
  1.64422797e-04  4.47524394e-04  5.20786951e-04 -7.79136095e-06
  3.45902200e-05  1.99861914e-05  4.10340467e-06 -1.62868637e-05
 -8.52935052e-06  1.73903208e-06 -5.62100647e-07]"
"[40.0, 70.0]","[0.5, 0.75]","[290.0, 310.0]","[ 1.84083333e-04  6.31436600e-04  6.52414159e-05  8.41137895e-05
  7.93398398e-04 -6.76909018e-04 -2.19638248e-04  4.06494610e-04
  4.58917433e-04  1.42155125e-03 -2.42949941e-04 -7.56331269e-04
  1.45740294e-04  4.51148878e-04  5.11648670e-04  2.82470459e-07
 -3.29558419e-05 -1.57817203e-05 -2.81383256e-05  1.20500343e-05
  1.30167271e-05 -2.19164386e-07  1.07462067e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[310.0, 330.0]","[ 2.10477315e-04  7.28555373e-04  5.52023178e-05  6.42898451e-05
  8.59404558e-04 -7.56804917e-04 -2.15444431e-04  3.99200424e-04
  4.41291468e-04  1.57554922e-03 -2.34345805e-04 -8.19571147e-04
  1.17899899e-04  4.23712347e-04  4.61847371e-04  6.86057768e-06
 -8.49408245e-05 -3.15933270e-05 -8.33396448e-05  2.61676979e-05
  4.00576633e-06  1.28138266e-06 -9.87629694e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[330.0, 350.0]","[ 2.66005975e-04  9.15695543e-04  4.89128401e-05  4.25630809e-05
  8.11274286e-04 -9.99021930e-04 -2.27637680e-04  4.25709433e-04
  4.00907482e-04  1.72609473e-03 -2.08775987e-04 -9.22233991e-04
  9.15352440e-05  3.96353455e-04  3.75784209e-04 -7.41262609e-06
  5.90649839e-05  1.34635446e-05  2.11886442e-05 -1.71004220e-05
 -9.63493476e-06  3.91963912e-06  1.80653008e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[350.0, 370.0]","[ 3.50522842e-04  1.13151393e-03  4.63162867e-05  4.10937473e-05
  7.98050063e-04 -1.26613553e-03 -2.53623786e-04  4.59114151e-04
  3.90670498e-04  1.90904999e-03 -2.33007186e-04 -1.02796381e-03
  8.22821492e-05  3.83841046e-04  3.35060468e-04  1.43302458e-05
  1.37606390e-05 -1.38331344e-05 -3.85782305e-05  7.19441857e-07
 -1.10537221e-05  3.29580901e-06  2.18717011e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[370.0, 390.0]","[ 3.63174365e-04  1.24026888e-03  3.97219383e-05  3.03468311e-05
  7.67256731e-04 -1.35041032e-03 -2.37581497e-04  4.50044494e-04
  3.73101925e-04  1.93166245e-03 -1.98148598e-04 -1.02113843e-03
  6.67535150e-05  3.48351973e-04  2.96274366e-04  6.91770470e-06
  9.53136720e-06 -2.36334554e-06 -1.59924494e-06 -3.69834970e-06
  7.94777839e-06  1.59622920e-06  2.02139944e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[390.0, 410.0]","[ 3.33583058e-04  1.20898700e-03  3.13934816e-05  2.40816196e-05
  7.44662815e-04 -1.25054483e-03 -2.00256193e-04  3.98721371e-04
  3.05642713e-04  1.79857577e-03 -1.35897517e-04 -8.64313931e-04
  4.75297942e-05  2.93982670e-04  2.50083171e-04 -1.08129653e-05
 -1.18070974e-05 -2.59592595e-05 -3.69694807e-05  1.96397421e-05
 -6.19885496e-06  2.00948588e-06  2.71796223e-07]"
"[40.0, 70.0]","[0.5, 0.75]","[410.0, 430.0]","[ 2.89300772e-04  1.18293567e-03  2.46801593e-05  1.63898716e-05
  6.79884368e-04 -1.16007460e-03 -1.64132034e-04  3.51750976e-04
  2.44795744e-04  1.64431697e-03 -1.06306564e-04 -7.27273588e-04
  3.59156564e-05  2.43899917e-04  1.94689362e-04 -2.84986043e-06
  3.17544820e-05  6.05608914e-06  2.84559334e-05 -1.12928886e-05
  1.18895219e-05  3.22421158e-06  3.85380860e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.41750439e-04  1.07593862e-03  1.82028164e-05  1.48898935e-05
  6.60896960e-04 -9.80662868e-04 -1.27840592e-04  2.83078308e-04
  1.97335929e-04  1.49468216e-03 -7.83219004e-05 -6.00179205e-04
  2.63430807e-05  1.98613944e-04  1.68167223e-04  1.32409292e-06
 -7.44947571e-06 -1.17165997e-05  5.05719213e-06  5.69172994e-06
  7.00054745e-06  1.50297042e-06  2.17258993e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[450.0, 490.0]","[ 3.65236728e-04  1.85771807e-03  2.47274469e-05  1.68458979e-05
  1.21787905e-03 -1.57075361e-03 -1.80768184e-04  4.32284430e-04
  3.08931143e-04  2.48225153e-03 -8.92821251e-05 -8.19580375e-04
  3.31889911e-05  2.91268699e-04  2.98836864e-04 -7.11376445e-07
 -2.38165098e-05  4.94119879e-06 -4.06919779e-06 -8.69731697e-06
  3.14138793e-05 -4.78859634e-07  1.52824415e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[490.0, 530.0]","[ 2.38091668e-04  1.50910897e-03  1.39585894e-05  1.01078211e-05
  1.07687710e-03 -1.12747821e-03 -1.07752379e-04  2.89449832e-04
  1.98525579e-04  1.89508126e-03 -4.60390440e-05 -4.52814437e-04
  1.76110981e-05  1.72935264e-04  2.12568001e-04 -1.24205388e-06
 -4.51154073e-05 -6.73207317e-06 -5.40679806e-06  1.00313615e-05
  3.04879956e-05 -8.82749572e-07 -7.68865257e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.59707120e-04  1.19756190e-03  7.98815795e-06  4.98288357e-06
  9.48449981e-04 -8.22574830e-04 -6.64391946e-05  1.98855476e-04
  1.24556617e-04  1.40832161e-03 -3.66205273e-05 -2.80669621e-04
  1.10829928e-05  1.16858538e-04  1.54536273e-04  1.02804017e-05
 -3.80614872e-05  4.91902659e-06 -2.58502852e-05 -2.77160099e-06
  2.05057220e-05  1.37029394e-06  1.66557421e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[570.0, 610.0]","[ 1.03188800e-04  9.08394689e-04  4.91397573e-06  3.05409041e-06
  8.46123482e-04 -5.24638043e-04 -4.08107168e-05  1.19393388e-04
  7.50354138e-05  1.00904295e-03 -9.64621141e-06 -9.88881655e-05
  5.61968193e-06  6.53021641e-05  1.16701592e-04 -1.09719893e-06
 -5.33764463e-05  5.10729725e-06  3.82265498e-06 -2.75761618e-06
  1.71687539e-05  1.17617003e-06 -1.69448574e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[610.0, 650.0]","[ 7.25539874e-05  7.13368782e-04  3.02876795e-06 -3.16582710e-07
  7.30435004e-04 -4.13073024e-04 -2.62454219e-05  8.95953434e-05
  3.74481587e-05  7.27232498e-04 -5.02167091e-07 -5.55321351e-05
  2.64813155e-06  4.56269388e-05  8.44447017e-05 -4.88588556e-06
  6.48769552e-06  1.28688429e-05  3.49456607e-05 -9.16694833e-06
  3.05904226e-05  9.92449257e-07  6.16073559e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[650.0, 700.0]","[ 5.55098655e-05  6.99310342e-04  1.85869842e-06 -3.18980385e-06
  8.25112333e-04 -3.53213178e-04 -1.80369822e-05  6.84874812e-05
  1.76316824e-05  6.83683857e-04  1.36827441e-05  2.26300304e-05
 -1.03126608e-06  2.65457933e-05  8.52903334e-05 -8.40088052e-06
  2.00198080e-05  1.17264765e-05 -1.20775405e-05 -5.06913521e-06
 -1.92484803e-05 -2.45691316e-07 -6.75422030e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[700.0, 750.0]","[ 3.53242935e-05  5.30703818e-04  8.22877069e-07 -2.05166764e-06
  6.95460607e-04 -2.47023068e-04 -9.89767264e-06  5.12817709e-05
  9.84162920e-06  4.36943099e-04  1.30645955e-06  1.41610652e-05
  7.86428052e-07  2.05423254e-05  6.00689468e-05 -2.68254359e-07
  8.44733146e-06  1.20657226e-05  1.23965231e-05 -9.01226313e-06
 -1.92693962e-06  8.10129433e-07 -7.48807106e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[750.0, 800.0]","[ 2.11349938e-05  3.87442464e-04  5.59208121e-07 -1.25684740e-07
  5.88129727e-04 -1.76119617e-04 -5.76484171e-06  3.57617695e-05
  9.33455824e-06  3.03800687e-04  4.36166202e-06  3.74551230e-05
  1.86002890e-07  1.21264460e-05  4.68874386e-05 -2.34422640e-06
  3.07796321e-05  5.53151277e-06  2.51070072e-05 -5.43759502e-06
 -3.45796801e-06  6.43611520e-07 -1.26837642e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.58346124e-05  3.04168223e-04  4.65189242e-07 -4.75458921e-07
  5.09704422e-04 -1.25157182e-04 -4.74496523e-06  2.77177965e-05
  3.24188499e-06  2.00772934e-04  2.02460163e-07  1.54478728e-05
  4.11834271e-07  1.13203871e-05  4.08161059e-05  2.14954532e-06
  3.92547708e-06 -1.09602785e-06 -1.99859939e-05  2.39632328e-06
 -8.07736107e-06  1.59111548e-07  1.69420419e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[850.0, 900.0]","[ 9.68161784e-06  2.34337814e-04  1.99479767e-07  2.99461127e-08
  4.53307451e-04 -9.11900945e-05 -2.53702123e-06  1.71687188e-05
 -1.05743331e-06  1.34456255e-04  1.64476409e-08  2.71307168e-05
 -3.23857357e-08  4.30720368e-06  3.77507399e-05  4.90945709e-06
  4.91437655e-06 -2.39702607e-06 -1.91870637e-05  3.42853191e-06
 -1.35767786e-05 -1.19924158e-06  2.45953647e-07]"
"[40.0, 70.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 9.55339868e-06  2.83946964e-04  8.10441670e-08 -3.78942997e-06
  7.36704363e-04 -8.21640125e-05 -1.67854565e-06  1.48120803e-05
 -8.49656997e-06  8.80020991e-05  1.39273180e-05  7.54685761e-05
 -2.34806886e-06 -8.38476005e-07  2.66551248e-05 -6.43863135e-06
  1.86459057e-05  9.09841248e-06  8.73855652e-06 -3.64354579e-06
 -2.51213506e-06 -1.36325576e-06  2.32074062e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[1000.0, 1200]","[ 7.04320318e-06  2.70328855e-04  4.87637616e-08 -1.68307932e-06
  1.02731477e-03 -4.97161150e-05 -7.72842719e-07  6.05927347e-06
 -5.22029588e-06  2.13199072e-05  7.80581627e-06  1.02961316e-04
 -1.15195502e-06 -5.82180862e-06  3.79693653e-05 -4.82903056e-06
 -8.36066991e-06  2.89627553e-06  8.96596821e-06 -1.55581521e-07
 -3.05050617e-06  1.74960501e-07 -1.23986193e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[1200, 1400]","[ 2.13546957e-06  1.23963048e-04  3.51192552e-09  3.13682050e-06
  6.16952367e-04 -2.50483057e-05 -1.50261039e-07  4.58497448e-06
  1.37212975e-05 -2.82706630e-05 -4.90991066e-06  4.06505480e-05
  1.33237063e-06  1.93941330e-06  2.07580616e-05  3.63577835e-06
 -2.16232591e-05 -7.01737900e-06 -1.03500316e-05  3.97791194e-06
  5.46973408e-06  3.42379466e-07  1.25285015e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[250.0, 270.0]","[ 4.71299121e-05  1.61756323e-04  3.15071196e-05  4.49045028e-05
  2.43011362e-04 -1.65982303e-04 -7.76570246e-05  1.43040968e-04
  1.71839762e-04  4.05035281e-04 -8.88667596e-05 -1.99366755e-04
  7.49567225e-05  1.72023829e-04  2.06860869e-04 -3.27778694e-06
 -8.10647642e-06  3.96099406e-06  4.94651377e-06 -2.78209043e-06
  5.09814764e-06  1.45429107e-06 -9.98560971e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[270.0, 290.0]","[ 7.94305096e-05  2.70485252e-04  3.96854821e-05  4.61616610e-05
  3.95153802e-04 -2.88773260e-04 -1.13289049e-04  2.07931287e-04
  2.30996241e-04  6.54451824e-04 -1.28821425e-04 -3.72218954e-04
  9.11139309e-05  2.53810136e-04  2.79403691e-04  3.08457592e-06
  6.71617536e-06  2.49845328e-05  5.77392441e-05 -1.98364657e-05
  2.24760284e-05  1.17112193e-06  1.64764241e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[290.0, 310.0]","[ 9.83623465e-05  3.43345170e-04  3.39153701e-05  4.36220049e-05
  4.25098790e-04 -3.57898349e-04 -1.14460552e-04  2.15362061e-04
  2.50102858e-04  7.64655302e-04 -1.22956168e-04 -3.82660346e-04
  7.55165068e-05  2.32870351e-04  2.68278541e-04 -6.28994580e-06
 -4.37232731e-06 -2.80759064e-06 -1.47157971e-05 -1.56145710e-07
  4.57709180e-06  2.68574052e-06  3.83778938e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[310.0, 330.0]","[ 1.12737107e-04  4.00245969e-04  2.96522164e-05  2.89774845e-05
  4.52952159e-04 -4.21658079e-04 -1.15376508e-04  2.15019317e-04
  2.17139317e-04  8.54713840e-04 -1.20422017e-04 -4.47539690e-04
  6.19090185e-05  2.31985978e-04  2.40249787e-04 -4.05111022e-07
  2.65567294e-05  1.35080980e-05  2.03817367e-05 -9.14451607e-06
 -8.04885207e-06  6.51600415e-07 -7.66853403e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[330.0, 350.0]","[ 1.36516354e-04  4.71520894e-04  2.66935647e-05  2.11654504e-05
  4.45528788e-04 -5.03463279e-04 -1.20634428e-04  2.22610592e-04
  2.09705430e-04  9.19366971e-04 -1.05429194e-04 -5.06182429e-04
  4.98126052e-05  2.19523329e-04  2.02795063e-04 -8.40484471e-06
  1.41708820e-05  1.44902244e-05  5.30756915e-05 -1.01949820e-05
  2.32038631e-05 -1.07974261e-07  1.27669673e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.81060470e-04  5.70006116e-04  2.51820744e-05  1.50228939e-05
  4.39781628e-04 -6.41656566e-04 -1.34339150e-04  2.37884724e-04
  1.99073763e-04  9.98229260e-04 -1.08519547e-04 -5.45788256e-04
  4.16969465e-05  2.04811744e-04  1.73951540e-04 -9.19789782e-06
  4.00936057e-05  1.59213907e-05  1.40671100e-05 -1.10502560e-05
  8.11792385e-07  6.53765265e-07  1.74231696e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.88848207e-04  5.99546585e-04  2.08442722e-05  1.36493311e-05
  4.11040470e-04 -6.47082690e-04 -1.23975437e-04  2.19400134e-04
  1.70882573e-04  9.75708172e-04 -1.00376655e-04 -5.06880363e-04
  3.38253104e-05  1.80273289e-04  1.45585822e-04  3.07039829e-06
 -1.03007213e-05  6.43276015e-06 -7.21357273e-06 -9.24599158e-06
  1.13238441e-05  1.69603720e-06 -1.60701073e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.72029880e-04  6.65110389e-04  1.65868219e-05  1.30693119e-05
  4.02036994e-04 -6.73549684e-04 -1.04328707e-04  2.16678187e-04
  1.69273324e-04  1.00383106e-03 -7.23801523e-05 -4.81790628e-04
  2.55958550e-05  1.64972001e-04  1.40596784e-04 -1.85892048e-06
  3.73419887e-05  9.57939688e-08  2.11643889e-05 -1.56108202e-06
 -9.57061607e-06 -7.38085767e-07  2.74827952e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.55320927e-04  6.19481055e-04  1.34037654e-05  1.11555261e-05
  4.11150043e-04 -5.89247868e-04 -8.84169419e-05  1.80948384e-04
  1.43427110e-04  9.32104779e-04 -6.82940872e-05 -3.91579282e-04
  2.20567477e-05  1.36225620e-04  1.17473916e-04  4.56065582e-06
 -3.43964879e-05 -4.08382087e-06 -7.53351379e-06  2.90209762e-07
  2.15215188e-05  1.75667002e-06 -3.43376226e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.29435860e-04  5.80969513e-04  9.98702119e-06  1.04584435e-05
  3.84984838e-04 -5.28967210e-04 -6.85744646e-05  1.58673434e-04
  1.21845272e-04  8.26404587e-04 -5.68732466e-05 -3.29640758e-04
  1.75486554e-05  1.18410567e-04  1.03667455e-04  8.61389511e-06
 -2.58873198e-05 -1.14791364e-05 -1.11062211e-05  5.48011687e-06
  9.79435142e-06  1.81885979e-06 -4.40036051e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.97938374e-04  1.03104159e-03  1.32686544e-05  1.21337482e-05
  7.18216707e-04 -8.64449421e-04 -9.84414971e-05  2.35314177e-04
  1.58114647e-04  1.43302248e-03 -5.74080647e-05 -4.49353887e-04
  1.92027330e-05  1.57707979e-04  1.47338026e-04  6.48861126e-06
  2.17697016e-05 -2.21909334e-06  3.24486949e-05 -1.72891719e-06
 -2.73154164e-06  7.38342597e-07 -1.72886708e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.34939902e-04  8.22562959e-04  8.55181240e-06  1.04682217e-06
  6.32545297e-04 -6.09881237e-04 -6.38358056e-05  1.55339093e-04
  8.47799386e-05  1.07516404e-03 -2.47529457e-05 -2.24386746e-04
  9.29725776e-06  9.37720137e-05  1.01219679e-04 -5.98707939e-06
  2.94894326e-05  2.09913234e-05  2.26466479e-05 -1.46533428e-05
  4.74145579e-06  1.06940387e-06 -2.44714179e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[530.0, 570.0]","[ 8.78078188e-05  6.66823242e-04  4.16215891e-06  7.47013106e-06
  5.75314874e-04 -4.33404613e-04 -3.51260272e-05  1.09937091e-04
  7.61254969e-05  8.07487692e-04 -2.18260847e-05 -1.38635651e-04
  7.32898419e-06  6.67239966e-05  1.04145096e-04  1.11361870e-06
 -3.64736320e-05 -1.54263663e-05 -5.26619591e-05  1.28614868e-05
 -1.42609330e-05  2.15585742e-06 -1.20274245e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[570.0, 610.0]","[ 6.28924468e-05  5.38191879e-04  2.75840053e-06  4.47756539e-06
  5.00530973e-04 -3.37953802e-04 -2.43534720e-05  7.66741455e-05
  4.97213010e-05  6.33753961e-04 -7.21098118e-06 -7.51779094e-05
  3.60993051e-06  4.22859669e-05  7.49148885e-05 -2.75496027e-06
 -7.40770659e-06  1.75181852e-07  4.47440820e-07 -1.00418328e-06
  1.59360719e-05  8.57710810e-07  7.18059524e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[610.0, 650.0]","[ 4.40084821e-05  4.18281909e-04  1.78551426e-06  4.38152018e-06
  4.53101791e-04 -2.35730536e-04 -1.60825881e-05  5.29095129e-05
  3.14223190e-05  4.31378147e-04 -1.72109223e-05 -6.32876111e-05
  4.62056812e-06  3.36855971e-05  5.16740935e-05  8.71474839e-06
  1.24084973e-05 -1.34007909e-06  1.85855982e-05 -2.00248686e-06
 -1.70234757e-05  1.26132604e-06  6.74672876e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[650.0, 700.0]","[ 3.52667721e-05  4.08057863e-04  1.22147418e-06  3.97476922e-06
  5.06211184e-04 -2.02512834e-04 -1.21473874e-05  3.75517614e-05
  2.14595524e-05  4.04022700e-04  5.08676456e-07  2.22221397e-05
  9.40706579e-07  1.20632963e-05  5.57592396e-05 -4.39252855e-06
 -1.69293981e-05 -8.99897022e-06 -3.56242794e-05  5.92080131e-06
  2.27055670e-06  1.01781714e-06  4.25548506e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.13181724e-05  2.95916891e-04  4.49897816e-07 -1.11826372e-06
  4.28120924e-04 -1.37358834e-04 -5.45878273e-06  2.99528007e-05
 -2.56486626e-06  2.41044937e-04  6.37237330e-07 -6.27347405e-06
  7.32435641e-07  1.54771386e-05  1.94295194e-05 -3.34955373e-06
  1.53545602e-05  8.63403590e-06  6.65299182e-05 -7.29964583e-06
  8.33555491e-06  1.13118786e-06  6.80152323e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.54299503e-05  2.39419533e-04  3.58041687e-07  1.62910686e-07
  3.72463455e-04 -1.23724424e-04 -4.42807061e-06  2.19915599e-05
  1.50135134e-06  1.88814029e-04  1.94526817e-06  2.27551650e-05
 -4.49649903e-08  4.55825533e-06  3.18360326e-05 -1.20361652e-06
  4.07260346e-05  2.24914536e-06 -2.45706231e-06 -1.42124575e-06
 -1.50471612e-05  2.01835084e-07  1.05144267e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.05727153e-05  1.84218660e-04  3.06506748e-07 -1.51706556e-06
  3.10921685e-04 -8.16868209e-05 -3.19323669e-06  1.50341627e-05
  9.19958628e-06  1.31553045e-04  2.44658257e-06 -1.08580634e-05
 -1.30970485e-07  1.09777020e-05  2.11303646e-05 -1.35420754e-06
  1.74839717e-05  1.32346474e-05  4.84519361e-05 -1.16708219e-05
  1.48673535e-05  4.68517355e-07  1.13093931e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[850.0, 900.0]","[ 6.33172881e-06  1.31732695e-04  1.93289906e-07 -1.08749245e-06
  2.78842278e-04 -3.87863065e-05 -1.78978203e-06  4.87849365e-06
 -7.21676869e-06  7.12036665e-05 -3.85147760e-07  2.07351052e-05
  6.65997122e-08  5.39844358e-07  5.57257830e-06 -1.10296501e-07
 -6.14335335e-08  6.71053408e-07  6.82195563e-06  9.11139186e-07
  1.30657650e-06  3.26845541e-07  2.63165458e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 7.97288085e-06  1.82731660e-04  1.03613414e-07  2.98127482e-06
  4.65030749e-04 -5.47253597e-05 -1.90600708e-06  7.40785585e-06
  5.07717822e-06  7.16237365e-05 -3.58086555e-06  4.37220268e-05
  7.57941723e-07  5.51674504e-07  2.35757186e-05  4.74177558e-06
 -1.20340737e-05 -6.31764375e-06 -1.23983800e-05  4.23142772e-06
 -3.07245720e-06 -4.03353467e-07  1.93917491e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[1000.0, 1200]","[ 5.03345358e-06  2.01559609e-04  5.02445215e-08  1.28560543e-06
  6.84454723e-04 -4.17390827e-05 -6.49474722e-07  7.70536120e-06
  5.28975975e-06  6.25892837e-05 -3.03372910e-07  5.70852416e-05
  4.42911835e-07  7.40873054e-07  3.44351880e-05  8.10765892e-07
 -3.03905989e-05 -3.63579581e-06 -1.94373822e-05  2.44347066e-06
 -7.53426982e-06  1.71936001e-07 -5.06613503e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[1200, 1400]","[ 2.38261903e-06  8.20895144e-05  1.31086521e-07  2.56440668e-06
  4.19357802e-04 -1.27177682e-05 -9.46738963e-07  5.63857674e-06
  7.72057031e-06 -9.73609467e-06 -5.49613925e-06  2.60883402e-05
  1.68812325e-06  2.45166824e-06  9.91293946e-06  3.61560774e-06
 -2.19062975e-05 -3.58575828e-06  2.83518625e-05  1.36511402e-06
  9.53995262e-06  2.71455944e-07 -1.43300934e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[250.0, 270.0]","[ 3.19135294e-05  1.07241629e-04  2.17916162e-05  3.66938146e-05
  1.78603080e-04 -1.11791132e-04 -5.25696828e-05  9.76442026e-05
  1.26855009e-04  2.77106089e-04 -6.95786776e-05 -1.54396071e-04
  5.53596530e-05  1.26505441e-04  1.66175602e-04  5.43857130e-06
 -1.94196312e-05 -1.54590527e-05 -2.60257867e-05  1.19862839e-05
 -5.77763182e-07 -5.47811331e-07  9.37393874e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[270.0, 290.0]","[ 5.12937615e-05  1.92474631e-04  2.70888583e-05  3.85159751e-05
  2.95968463e-04 -2.00703342e-04 -7.43614386e-05  1.48439550e-04
  1.78159526e-04  4.73102880e-04 -9.58168627e-05 -2.44855033e-04
  6.56972547e-05  1.77845624e-04  2.07702744e-04  6.43453611e-06
  7.08003956e-06  5.54553796e-07 -7.04918533e-06 -1.49091750e-06
 -1.53796787e-05  1.62136230e-06 -1.09375842e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[290.0, 310.0]","[ 6.24235249e-05  2.49338362e-04  2.40020478e-05  2.96513399e-05
  3.21792172e-04 -2.54040301e-04 -7.66433444e-05  1.56068863e-04
  1.79834973e-04  5.66588888e-04 -8.66306670e-05 -2.86075828e-04
  5.41762230e-05  1.77064374e-04  2.00553351e-04 -1.71086936e-06
 -6.16042039e-06 -1.04191126e-06  4.10710734e-06  5.44573256e-06
 -1.16841788e-07  2.33252535e-07  6.18367846e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[310.0, 330.0]","[ 7.08501503e-05  2.89040370e-04  2.06264176e-05  2.86929285e-05
  3.27149791e-04 -2.93254694e-04 -7.62034585e-05  1.54529386e-04
  1.75969894e-04  6.13921352e-04 -9.44040189e-05 -3.08019092e-04
  4.81677105e-05  1.66447796e-04  1.93248225e-04  8.59303373e-06
 -9.12579049e-06 -8.12090078e-06 -2.16290449e-05  5.86836520e-06
 -4.02715737e-07 -4.11382366e-07  8.23689828e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[330.0, 350.0]","[ 8.56628731e-05  3.23791156e-04  1.74939528e-05  1.82738178e-05
  3.32177022e-04 -3.32889576e-04 -7.67458969e-05  1.48005770e-04
  1.48479279e-04  6.59333032e-04 -7.50921511e-05 -3.12280316e-04
  3.52735073e-05  1.46209798e-04  1.64006409e-04 -4.17949402e-06
  4.23556679e-05  4.19940072e-06 -2.35960402e-05 -5.04332862e-06
 -1.13032650e-05  1.35909805e-06  2.37265629e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.11950790e-04  3.92036707e-04  1.71240212e-05  1.10728641e-05
  3.31239761e-04 -4.19211800e-04 -8.69306039e-05  1.63499226e-04
  1.42328694e-04  7.17269145e-04 -7.32255160e-05 -3.86613319e-04
  2.98929772e-05  1.51693836e-04  1.29807379e-04 -2.01782035e-06
  5.26571463e-06  1.00631889e-05  1.76384723e-05 -6.53400089e-06
  9.96875451e-06 -5.30314803e-07  1.28043732e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.18486555e-04  4.38476121e-04  1.40005619e-05  1.16626463e-05
  3.40560324e-04 -4.53142388e-04 -8.01885051e-05  1.58301513e-04
  1.36116808e-04  7.46518085e-04 -6.91809901e-05 -3.76995664e-04
  2.50011257e-05  1.38074622e-04  1.22378577e-04  3.60987640e-06
 -2.25400127e-05 -4.71134829e-06 -3.20577683e-06  2.96802161e-06
  2.45087926e-06 -2.33396783e-08 -1.36701427e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.10916815e-04  4.39553789e-04  1.15921000e-05  9.51125704e-06
  3.10929514e-04 -4.33394124e-04 -7.00011787e-05  1.42547317e-04
  1.22327810e-04  7.14273233e-04 -5.82853357e-05 -3.21015505e-04
  2.03493633e-05  1.15011354e-04  1.06331088e-04  3.62111451e-06
  2.99394783e-06  1.29803654e-06 -1.21129463e-06 -9.85834414e-07
 -7.81150487e-07 -5.68964295e-07  6.76537078e-08]"
"[100.0, 140.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.01289139e-04  4.51286048e-04  9.44538926e-06  7.78884889e-06
  2.90494999e-04 -4.27993820e-04 -5.95472111e-05  1.33931947e-04
  9.89081714e-05  6.74418661e-04 -4.41311017e-05 -3.00773490e-04
  1.50726770e-05  1.04992818e-04  8.72506117e-05  2.17993453e-06
  3.00309953e-05  1.77715100e-06  1.34017159e-05 -3.89945487e-06
 -1.50554801e-05  6.35807434e-07  1.01127058e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[430.0, 450.0]","[ 8.98917179e-05  4.05793287e-04  7.00522705e-06  5.69517213e-06
  2.84215870e-04 -3.64094732e-04 -4.84877468e-05  1.05454481e-04
  7.67307728e-05  6.06747832e-04 -3.29641842e-05 -2.14978928e-04
  1.11136276e-05  7.57734833e-05  7.97825659e-05 -2.41234542e-06
  1.55949675e-05  4.39139574e-06 -2.06177971e-05 -8.12295060e-06
  3.12250578e-06  2.92062478e-06  2.25195429e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.40640163e-04  7.58501339e-04  9.71989531e-06  2.30544993e-06
  5.52749613e-04 -6.39554732e-04 -7.03418312e-05  1.70339171e-04
  1.03978399e-04  1.08234532e-03 -4.27596068e-05 -3.46589498e-04
  1.25792634e-05  1.22986375e-04  1.20972907e-04  5.71791054e-06
  6.98844642e-05  1.96848089e-05 -2.10978526e-06 -1.80757488e-05
 -2.01179551e-05  1.01637982e-06  2.85959282e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[490.0, 530.0]","[ 9.46943032e-05  6.25052582e-04  6.20243241e-06  6.66530449e-06
  5.04406103e-04 -4.54934150e-04 -4.48313266e-05  1.24069001e-04
  8.46272443e-05  8.64945429e-04 -1.52813280e-05 -2.05263348e-04
  8.17026492e-06  8.18736218e-05  1.11459325e-04 -6.94020094e-06
  5.33396180e-05 -3.77210351e-06 -8.08727352e-06 -4.74781850e-07
 -1.39104517e-05  1.53500279e-06  2.27251597e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[530.0, 570.0]","[ 6.33583762e-05  4.95917367e-04  3.58634887e-06  4.86182194e-06
  4.62542370e-04 -3.15206552e-04 -2.74962877e-05  7.88269466e-05
  6.38804353e-05  6.43217779e-04 -8.44745451e-06 -1.03561399e-04
  4.46552568e-06  5.08285776e-05  8.57128532e-05 -2.75794566e-06
 -3.52102816e-05 -4.42141673e-06 -3.04797710e-05  3.56851461e-06
  2.02800803e-05  6.42922703e-07  1.62590355e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[570.0, 610.0]","[ 4.77035263e-05  4.20664692e-04  2.53950078e-06  4.52677543e-06
  3.92745037e-04 -2.47007988e-04 -1.97217660e-05  6.23033141e-05
  5.23308049e-05  5.16131328e-04 -1.17635783e-05 -7.76082967e-05
  4.64723916e-06  4.01408399e-05  6.92475431e-05  5.19854200e-06
 -4.56819744e-05 -8.83581749e-06 -3.03433582e-05  4.34076483e-06
  8.24576854e-06  9.26467233e-07  1.42404849e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[610.0, 650.0]","[ 3.26042130e-05  3.05785410e-04  1.53274916e-06  4.92750857e-07
  3.64228404e-04 -1.68981895e-04 -1.28512169e-05  3.62279148e-05
  1.47185113e-05  3.67730256e-04 -5.29947254e-06 -4.22499112e-05
  2.08291451e-06  2.58397796e-05  3.57043915e-05  3.33546584e-06
  1.12023106e-05  9.26388356e-06  4.18767915e-05 -8.47100190e-06
  8.54440213e-06 -9.55381585e-08  3.91877618e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.58007594e-05  3.21315654e-04  1.00456904e-06  3.13322448e-07
  4.16292946e-04 -1.64851033e-04 -8.91370800e-06  3.29151777e-05
  1.75882845e-05  3.44148384e-04 -1.09794072e-06 -7.04918266e-06
  6.48541801e-07  1.60310720e-05  4.01624441e-05 -7.21832417e-07
 -1.11966873e-05 -3.57481122e-06 -3.48768908e-05  4.34504628e-06
 -1.01886143e-06  1.18494070e-06  1.38893302e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[700.0, 750.0]","[ 1.72621960e-05  2.31628279e-04  6.01864639e-07  1.14509755e-06
  3.63094168e-04 -1.10600988e-04 -5.67581691e-06  2.13874536e-05
  1.12392874e-05  2.22963681e-04 -3.01429833e-06  6.76768296e-06
  1.28973797e-06  1.08751861e-05  2.63981122e-05 -1.36683211e-07
 -1.50052887e-06 -1.45204843e-06  7.31864947e-06  1.21552100e-06
  1.37518609e-05  6.72223302e-07  2.66202852e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[750.0, 800.0]","[ 9.48900819e-06  1.82019166e-04  8.18660307e-08  1.08317956e-06
  3.28009995e-04 -7.40344720e-05 -1.93683948e-06  1.50459866e-05
  5.68224629e-06  1.70320474e-04  2.34221385e-06  1.09992868e-05
  3.73598907e-08  1.00009464e-05  3.27553115e-05 -9.47142583e-07
  3.95009498e-06 -2.28621148e-06 -2.04006332e-05  1.88276357e-06
 -4.64474143e-06 -1.59627108e-07  9.90163233e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[800.0, 850.0]","[ 7.18371944e-06  1.51655765e-04  7.73456260e-08  1.58748621e-06
  2.84055360e-04 -5.74006432e-05 -1.58100853e-06  1.11893632e-05
  1.10529314e-05  1.39840863e-04  1.29559646e-06  2.67114174e-05
  8.42840412e-08  4.00319990e-06  2.93269951e-05  6.74882381e-07
 -3.00967814e-06 -3.11196441e-06 -1.90828937e-05  2.67513267e-06
 -6.73839566e-06 -3.88851459e-07 -2.42849327e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[850.0, 900.0]","[ 4.46424580e-06  1.16149278e-04  1.73130636e-07  8.00754678e-07
  2.45550260e-04 -4.55591217e-05 -1.38805322e-06  9.13614978e-06
  1.25138709e-05  9.17469429e-05 -1.49831909e-06  1.03141348e-05
  5.08559748e-07  5.34908794e-06  2.00749785e-05  3.09396831e-06
 -1.70447909e-05 -1.26200426e-06 -3.91240813e-06  1.30872486e-06
  1.08659357e-05 -5.83918356e-07  5.75625904e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 6.16720764e-06  1.51190748e-04  2.30360331e-07  1.66121451e-06
  4.02707667e-04 -4.78770520e-05 -1.90500187e-06  7.31572476e-06
  3.29939565e-06  8.11105587e-05 -1.07130173e-06  4.37741311e-05
  2.71366483e-07 -1.17252103e-06  2.94966021e-05  2.11428851e-06
 -1.00433701e-06 -5.35527686e-06 -2.15697042e-05  4.60682237e-06
 -7.58585175e-06  6.15186995e-08 -3.38894100e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[1000.0, 1200]","[ 3.85308017e-06  1.55205339e-04  2.62458187e-08  4.37711056e-06
  5.77152493e-04 -3.65154459e-05 -4.38923042e-07  9.25588268e-06
  7.89197820e-06  4.11793400e-05 -2.69417452e-06  5.18983218e-05
  1.80341282e-06 -1.51833349e-06  2.51265726e-05  9.27389585e-07
  8.86899236e-06 -6.73853938e-06  4.77942751e-06  3.56479631e-06
 -5.97319610e-06  1.07435762e-07  1.51296242e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[1200, 1400]","[ 1.37121371e-06  7.27982548e-05 -2.49580470e-08 -9.16274018e-07
  3.68806768e-04 -1.89937343e-05  1.84688036e-08  3.21999109e-06
 -7.36980212e-06 -6.28264178e-06  1.47852322e-06  1.75939540e-05
 -3.36363476e-07  1.07597542e-06  9.85705596e-06 -2.04019442e-06
  1.56770309e-05 -6.32668913e-07 -4.42219111e-06  1.81478037e-06
 -8.41359016e-06  5.15092439e-07  2.69784435e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.69673573e-05  7.55834092e-05  1.35871750e-05  2.27481910e-05
  1.19234961e-04 -7.37507185e-05 -2.96100238e-05  6.31240332e-05
  7.87321869e-05  1.86753775e-04 -4.16834836e-05 -9.78139258e-05
  3.56424672e-05  8.28700658e-05  1.05669145e-04  2.65238449e-06
  8.10861086e-06  2.86913749e-07 -6.30787826e-06 -1.34807648e-06
 -2.92057993e-06  1.09241353e-06  1.04267284e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[270.0, 290.0]","[ 2.60291617e-05  1.31296236e-04  1.69331065e-05  2.73629493e-05
  2.11545577e-04 -1.14491801e-04 -4.14782954e-05  9.32387246e-05
  1.25615878e-04  3.36368232e-04 -5.23116731e-05 -1.34988450e-04
  4.27688763e-05  1.15433792e-04  1.55931878e-04 -2.96863119e-07
 -8.52804125e-06 -3.69085019e-06 -2.26112190e-05  3.15562264e-06
 -4.16944608e-06  3.92667200e-07 -2.19783866e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.20118255e-05  1.52829525e-04  1.48997077e-05  2.54130947e-05
  2.15203224e-04 -1.39629735e-04 -4.23170862e-05  9.63712097e-05
  1.24542380e-04  3.60293361e-04 -4.99225338e-05 -1.62625844e-04
  3.72529752e-05  1.15350317e-04  1.46586576e-04 -5.03853204e-06
 -7.30841935e-06 -6.76447966e-06 -9.50536905e-06  5.22345909e-06
  8.26946889e-06  3.28302209e-08  1.14612642e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[310.0, 330.0]","[ 4.00046248e-05  1.98086921e-04  1.31823501e-05  2.02456813e-05
  2.49348973e-04 -1.81110588e-04 -4.50964655e-05  1.02993629e-04
  1.22693710e-04  4.36759114e-04 -5.36616435e-05 -1.95781451e-04
  3.14968576e-05  1.14045268e-04  1.43681977e-04 -2.03417165e-07
  1.19226098e-05 -5.54711527e-06 -1.59037206e-05  1.54208410e-06
 -7.68365611e-06  2.15341655e-06  1.56937717e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[330.0, 350.0]","[ 4.80971882e-05  2.08204375e-04  1.19625400e-05  1.00280812e-05
  2.48706436e-04 -2.00309677e-04 -4.74469210e-05  9.76937193e-05
  9.38882688e-05  4.53871373e-04 -4.91632760e-05 -2.28941354e-04
  2.50246640e-05  1.10748979e-04  1.06333469e-04 -1.16775268e-06
  3.02247741e-05  1.18349687e-05  4.12980880e-05 -6.57660145e-06
 -6.12692043e-06 -2.03865035e-07 -5.08742637e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[350.0, 370.0]","[ 6.14959205e-05  2.53103276e-04  1.08579037e-05  9.45567637e-06
  2.58141371e-04 -2.43950897e-04 -5.12386931e-05  1.02356434e-04
  9.74764962e-05  5.09644356e-04 -4.63260247e-05 -2.28187406e-04
  2.04055622e-05  1.01223062e-04  1.05791495e-04 -3.06017465e-06
  4.93145662e-06  3.91553114e-06 -2.27629521e-05 -1.47816653e-06
  1.84286979e-06 -9.85930463e-08  5.04440977e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[370.0, 390.0]","[ 6.59336272e-05  2.69017281e-04  8.94916106e-06  1.01036533e-05
  2.62713290e-04 -2.50089855e-04 -4.76247934e-05  9.56880782e-05
  9.23000554e-05  5.10333311e-04 -3.63310216e-05 -2.14446891e-04
  1.60224123e-05  8.82120662e-05  9.83715089e-05 -6.35581168e-06
 -1.39168797e-05 -1.38857568e-05 -2.74302830e-05  1.16073125e-05
 -5.30859421e-06  5.29298423e-07 -1.44506592e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[390.0, 410.0]","[ 6.39443904e-05  2.94992744e-04  7.58495428e-06  6.06520363e-06
  2.45021002e-04 -2.72645599e-04 -4.29099159e-05  9.58888351e-05
  8.62703541e-05  5.12965639e-04 -3.42259950e-05 -2.17249242e-04
  1.34640034e-05  8.37844120e-05  7.93432185e-05 -2.79744091e-06
  3.45176723e-06  6.06042788e-06  1.13573620e-05 -5.15154792e-06
  6.87566831e-06  1.67012794e-07  4.83827856e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[410.0, 430.0]","[ 6.07283813e-05  2.79192102e-04  6.14391265e-06  6.62822058e-06
  2.47790927e-04 -2.55286374e-04 -3.73034299e-05  8.22423492e-05
  7.25289738e-05  4.88873305e-04 -3.02845945e-05 -1.71425312e-04
  1.09002981e-05  6.61625693e-05  7.48023651e-05  2.72113669e-06
  1.96502293e-05 -1.78859862e-06 -7.88113769e-06  4.37736222e-07
 -6.99135094e-06 -3.51642630e-07  8.28682499e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[430.0, 450.0]","[ 5.41409328e-05  2.67585836e-04  4.94671203e-06  1.44738354e-06
  2.26556587e-04 -2.24292844e-04 -3.11025385e-05  7.01994847e-05
  5.57617894e-05  4.43908891e-04 -1.81301350e-05 -1.53151887e-04
  7.43979294e-06  5.69979127e-05  5.79667914e-05 -3.08338971e-06
 -2.40554114e-06  8.83052639e-06 -2.15097730e-07 -8.08273223e-06
  1.40773624e-05  9.76499231e-07  9.27695124e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[450.0, 490.0]","[ 8.59015083e-05  5.04812844e-04  6.25612857e-06  9.25118220e-06
  4.14747413e-04 -4.10344386e-04 -4.40358385e-05  1.20021077e-04
  9.27639846e-05  7.74020406e-04 -3.33739716e-05 -2.50593783e-04
  1.11833014e-05  9.48013096e-05  1.03451302e-04  5.29318539e-06
  2.70300905e-05 -3.58904576e-06 -1.71150778e-05 -1.51181551e-07
 -1.57024774e-05 -1.13193387e-07  1.70612490e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[490.0, 530.0]","[ 6.13222548e-05  4.37524869e-04  3.94053406e-06  1.79355145e-06
  3.74886183e-04 -2.97817434e-04 -2.86779663e-05  8.35795228e-05
  5.80360491e-05  6.28856569e-04 -1.15697242e-05 -1.48116253e-04
  5.73474344e-06  5.98025772e-05  6.48419953e-05 -6.06180137e-06
  1.57160987e-05  1.28891164e-05  4.54728419e-05 -1.17255939e-05
  9.33520181e-06  1.21814047e-06  1.42241438e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[530.0, 570.0]","[ 4.60067197e-05  3.50941300e-04  2.60653094e-06  2.52336847e-06
  3.55760522e-04 -2.26151205e-04 -2.01125930e-05  5.74516653e-05
  3.83212798e-05  5.04444953e-04 -1.07181883e-05 -1.10774524e-04
  4.07387664e-06  4.65553417e-05  5.93240977e-05  4.58646478e-06
 -1.70776289e-05 -1.70174232e-06  7.47384200e-06 -5.72209085e-07
  1.68257947e-05  1.45613292e-07 -4.43209325e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[570.0, 610.0]","[ 3.10651274e-05  2.78882669e-04  1.29592736e-06 -3.21393030e-07
  3.20956529e-04 -1.54310095e-04 -1.15924545e-05  3.93018614e-05
  1.85365760e-05  3.89418135e-04 -1.65504592e-06 -4.73893038e-05
  1.25451252e-06  2.89019605e-05  3.71054400e-05  1.55843317e-07
 -4.50135049e-07  5.63741766e-06  1.46104998e-05 -4.89942133e-06
 -1.66122179e-06  1.29011805e-07 -5.53909874e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[610.0, 650.0]","[ 2.00698004e-05  2.37802432e-04  5.84354100e-07  1.59442107e-06
  2.97842719e-04 -1.34428951e-04 -6.29863883e-06  3.45942384e-05
  2.22754736e-05  2.84483403e-04 -1.40301906e-06 -4.34840457e-05
  1.14891823e-06  2.54336992e-05  3.64778025e-05 -7.41233783e-08
  6.22885988e-06 -3.14785218e-06  1.54117276e-05  2.73934292e-06
 -1.01697964e-06  1.70291872e-07  3.05240313e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[650.0, 700.0]","[ 1.72488815e-05  2.46024288e-04  4.48025569e-07  4.18729224e-06
  3.24304905e-04 -1.19967301e-04 -4.81034052e-06  2.90837746e-05
  2.59440030e-05  2.89813943e-04 -9.47354204e-07 -1.03951899e-05
  1.64149718e-06  1.38227009e-05  4.96330993e-05 -2.77234297e-07
 -1.14065845e-05 -1.12965400e-05 -4.81258768e-05  7.04961662e-06
 -8.57537543e-06  2.31471527e-07  2.45459638e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[700.0, 750.0]","[ 1.09577254e-05  1.78093267e-04  1.77027397e-07 -3.71006280e-07
  2.66336486e-04 -7.43044759e-05 -2.77002353e-06  1.48929208e-05
  7.40332517e-06  1.78687926e-04  2.35652397e-06  5.45546754e-06
 -1.10529902e-07  6.22260956e-06  1.63698212e-05 -9.69843272e-07
 -9.07643408e-06  3.05414665e-06  3.72168466e-05 -1.60979748e-06
  1.85243888e-05 -4.10276167e-07 -1.43708944e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[750.0, 800.0]","[ 8.82476573e-06  1.33374037e-04  1.59520591e-07 -1.03057383e-06
  2.53881857e-04 -5.30704852e-05 -2.49033607e-06  1.11302670e-05
 -6.53255429e-07  1.34551516e-04  2.58259630e-06  4.51464357e-06
 -5.33942505e-07  4.45558737e-06  1.60971755e-05 -6.59124645e-07
  6.23949420e-06  4.35954277e-06  9.90585758e-06 -2.71203014e-06
  6.27988142e-07 -2.27528020e-07  3.34164659e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[800.0, 850.0]","[ 5.20892906e-06  1.16068666e-04  3.19692172e-08  9.87552284e-07
  2.34368892e-04 -4.48843570e-05 -9.10189692e-07  1.21520636e-05
  5.96133630e-06  1.01436375e-04  2.34409014e-06  1.32269632e-05
  8.49689999e-08  4.71603896e-06  2.59052889e-05 -2.14848241e-06
  9.51444553e-06 -4.38877193e-06 -3.03256368e-05  3.48615155e-06
 -5.98489701e-06  3.54332254e-07  1.63281704e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[850.0, 900.0]","[ 3.37079319e-06  8.52751531e-05 -2.00884591e-08 -1.13555539e-06
  2.03498179e-04 -3.48564729e-05 -4.77049521e-07  5.18504703e-06
 -9.79236856e-06  5.69263053e-05  4.94131171e-06  1.63238974e-05
 -9.88578092e-07  1.30887547e-06  1.18623778e-05 -3.81223132e-06
  1.95587560e-05  2.11146180e-06 -1.41478420e-05 -5.13188648e-07
 -6.78691881e-06  1.50562847e-08  1.40074361e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 5.36765170e-06  1.43277276e-04  2.11439946e-07  4.47127862e-06
  3.37331697e-04 -5.20089563e-05 -1.82684990e-06  1.61667280e-05
  2.18652136e-05  1.09747456e-04 -6.87179391e-06  2.08113550e-05
  2.56779465e-06  4.94426452e-06  2.56758520e-05  5.06058936e-06
 -7.71360308e-06 -6.38488968e-06 -4.89150994e-07  2.23517104e-06
 -3.64663295e-06  1.34834820e-07  6.15895158e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[1000.0, 1200]","[ 2.77804582e-06  1.12144851e-04  5.54599564e-08 -3.62925132e-06
  5.17852169e-04 -2.68764734e-05 -4.73642894e-07  1.31890921e-06
 -1.18403859e-05  4.44154292e-05  5.80109151e-06  4.37692733e-05
 -1.52061172e-06  6.77163485e-07  2.96928953e-06 -3.88505201e-06
  2.81895605e-05  1.18473631e-05  4.40886636e-05 -7.20815771e-06
  3.76697039e-06 -1.02143257e-07 -1.12802873e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[1200, 1400]","[ 1.51108533e-06  5.92775942e-05  3.70126454e-08  1.31996777e-06
  3.05992553e-04 -1.43553031e-05 -3.51942172e-07  1.84724071e-06
  1.56866410e-06 -1.49513086e-05 -1.49335214e-06  2.32532620e-05
  4.80335875e-07 -4.02582931e-06  4.48797782e-06  7.06863681e-07
 -5.54419277e-06 -2.03555591e-06  1.24411695e-05  5.49083108e-08
  2.00577170e-06  5.12748417e-07  1.61133209e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[250.0, 270.0]","[ 6.51098506e-06  3.67190745e-05  6.85506510e-06  1.52045391e-05
  6.23446207e-05 -3.01098648e-05 -1.31090877e-05  2.87893765e-05
  4.01662029e-05  9.73290471e-05 -1.94419075e-05 -2.81237652e-05
  1.95365566e-05  3.95621318e-05  6.53167454e-05 -7.50673293e-08
  8.35194308e-06 -2.55030884e-06 -6.92980026e-06  1.72072202e-06
  1.77085809e-07  1.43009932e-07  2.79078006e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[270.0, 290.0]","[ 9.16550410e-06  6.59503056e-05  8.01654302e-06  1.91476890e-05
  1.16431667e-04 -5.45772677e-05 -1.64936893e-05  4.62071290e-05
  6.62774014e-05  1.77024823e-04 -2.82011570e-05 -7.39650494e-05
  2.38862871e-05  6.50788201e-05  9.33754870e-05  2.56050255e-06
  4.31392871e-06 -8.16301112e-06 -1.19658451e-05  4.64058154e-06
 -5.54942925e-06  1.02128529e-06  4.53707670e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[290.0, 310.0]","[ 1.18638277e-05  7.18653963e-05  7.10025344e-06  1.35433464e-05
  1.14200608e-04 -5.82451413e-05 -1.72959853e-05  4.54885985e-05
  5.99685809e-05  1.79149579e-04 -2.34754254e-05 -7.57117400e-05
  1.96304852e-05  5.91296885e-05  7.70084584e-05 -1.14554087e-06
  1.66076440e-06  2.75553232e-06  1.93049521e-05 -1.73848853e-06
  7.45539301e-06  1.43377435e-07  6.55889017e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[310.0, 330.0]","[ 1.41387929e-05  8.53105661e-05  6.40441593e-06  7.34720527e-06
  1.54251437e-04 -6.72343664e-05 -1.86236057e-05  4.71955835e-05
  5.86536873e-05  2.19052838e-04 -2.24339645e-05 -8.97782994e-05
  1.55470448e-05  6.11390462e-05  7.74601410e-05 -3.59151984e-07
 -2.10063653e-06  4.97158764e-06 -6.36399515e-06 -4.98788303e-07
 -1.61357413e-06 -7.72709362e-07  5.07281928e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[330.0, 350.0]","[ 1.70840278e-05  1.02943844e-04  5.17047764e-06  8.86374678e-06
  1.40787760e-04 -8.54264305e-05 -1.83041194e-05  4.51406307e-05
  5.35196686e-05  2.43499018e-04 -2.51960474e-05 -8.89031361e-05
  1.32076994e-05  5.41735444e-05  7.18805761e-05  2.50426596e-06
  6.40365544e-06  3.16743211e-06  6.73269813e-07 -3.76930868e-06
  2.85533788e-06 -4.62708079e-08  8.81333018e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[350.0, 370.0]","[ 2.13578743e-05  1.12747410e-04  4.81990730e-06  7.73733923e-06
  1.60644698e-04 -8.98688154e-05 -2.00425139e-05  4.60346750e-05
  5.45097692e-05  2.64116719e-04 -2.22186694e-05 -1.04618201e-04
  1.14766251e-05  5.31129130e-05  6.69683057e-05  1.57480842e-07
 -1.79469681e-05 -6.91258271e-06 -9.97555865e-06  7.47694075e-06
  3.47801073e-06 -9.26606611e-07 -5.47065585e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[370.0, 390.0]","[ 2.55261478e-05  1.42257011e-04  4.37989637e-06  5.48665533e-06
  1.59067514e-04 -1.19109524e-04 -2.07355210e-05  4.91668787e-05
  5.23065455e-05  2.89875138e-04 -1.83571170e-05 -9.94922634e-05
  8.89672960e-06  4.74751008e-05  6.15421077e-05 -2.57148501e-06
  5.64481528e-06 -2.87672162e-07 -1.13581584e-05 -5.20548713e-07
 -5.76805300e-06  5.05159301e-07 -1.30675062e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[390.0, 410.0]","[ 2.53592375e-05  1.29598101e-04  3.61618543e-06  2.05118535e-06
  1.45682115e-04 -1.09566431e-04 -1.86060666e-05  4.03836155e-05
  3.59224574e-05  2.62031337e-04 -1.35149905e-05 -8.85789213e-05
  6.05372623e-06  3.89373388e-05  4.27570100e-05 -3.89434811e-06
  1.55251931e-05  6.14970964e-06  9.08139113e-06 -3.67507198e-06
 -2.14784857e-06  1.53888757e-07 -7.17998677e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[410.0, 430.0]","[ 2.39258674e-05  1.34786838e-04  2.78318717e-06  1.69125433e-06
  1.52595018e-04 -1.06406231e-04 -1.57549775e-05  3.76383000e-05
  3.30040015e-05  2.71750192e-04 -1.00002165e-05 -8.42737587e-05
  4.34328834e-06  3.60820395e-05  3.79187396e-05 -1.20373394e-06
  1.46616264e-05  4.34920409e-06  6.16166883e-06 -2.40351268e-06
 -3.29171084e-06 -6.84217566e-07 -1.61329517e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.12739306e-05  1.33252016e-04  2.26742377e-06  5.13007944e-06
  1.59147550e-04 -1.02235481e-04 -1.30462245e-05  3.82251436e-05
  4.63007269e-05  2.62745432e-04 -1.27560590e-05 -8.49245072e-05
  5.02574769e-06  3.58431278e-05  5.09728010e-05  2.88707453e-06
 -2.76395530e-05 -9.32981570e-06 -2.74313720e-05  7.52869601e-06
  1.72911060e-06 -8.39810670e-07 -5.40681880e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[450.0, 490.0]","[ 3.88841647e-05  2.37282108e-04  3.57705255e-06  4.15655459e-06
  2.85068562e-04 -1.61587738e-04 -2.18797557e-05  5.56587299e-05
  5.65820311e-05  4.49010086e-04 -1.97176448e-05 -1.37930309e-04
  7.59976474e-06  5.73848551e-05  6.37762441e-05  1.21387276e-06
 -3.55715050e-05 -6.98479509e-07 -4.41866882e-06 -1.31506160e-06
  1.80175367e-05  1.34186185e-06  2.23490948e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[490.0, 530.0]","[ 2.93970969e-05  2.17728989e-04  2.40397320e-06 -1.22418800e-07
  2.62113335e-04 -1.37000734e-04 -1.53988282e-05  3.94975625e-05
  2.62648211e-05  3.82592582e-04 -7.05386761e-06 -8.09890823e-05
  3.17429305e-06  3.44585952e-05  3.64487146e-05 -3.45471286e-07
  2.72529598e-05  9.91602138e-06  3.54879341e-05 -7.58336185e-06
 -5.45746665e-06 -1.49855219e-07 -4.52909199e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[530.0, 570.0]","[ 2.00262884e-05  2.00368728e-04  1.04362380e-06  1.42556946e-06
  2.50868977e-04 -1.08395644e-04 -8.05717109e-06  3.03124020e-05
  2.86479011e-05  3.48686409e-04 -2.58381415e-06 -4.56614395e-05
  1.86647534e-06  2.54464426e-05  4.36289922e-05 -2.96790673e-07
  6.89207482e-06 -1.52233919e-06 -1.46537015e-05  2.05492442e-06
 -8.34655086e-06 -3.16288386e-07  2.26261532e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[570.0, 610.0]","[ 1.47549096e-05  1.66712278e-04  6.51845352e-07  9.76767895e-07
  2.22748083e-04 -7.93284456e-05 -5.33193960e-06  1.79940962e-05
  1.00640652e-05  2.60360158e-04  1.50863237e-06 -1.38312508e-05
  2.15582098e-07  1.23278240e-05  3.10782313e-05 -2.46622989e-06
  9.55557411e-06 -1.09326959e-06  2.65073824e-06  7.34883501e-07
 -4.02597903e-06  2.31973711e-07 -4.59636648e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[610.0, 650.0]","[ 1.07092543e-05  1.32565560e-04  3.95076628e-07 -1.40289541e-06
  2.16873214e-04 -6.08853863e-05 -3.69096760e-06  1.22899339e-05
  7.71255622e-06  2.07950694e-04  1.36484605e-06 -6.75794054e-06
 -2.32132334e-07  9.68325618e-06  2.46181104e-05 -1.30653163e-06
 -6.79038515e-06  2.73723602e-06 -1.28334999e-05 -7.82535928e-07
  1.58327601e-06 -1.71249048e-07 -9.35345997e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[650.0, 700.0]","[ 9.88782332e-06  1.44359143e-04  4.44993924e-07 -1.81430867e-07
  2.49588508e-04 -5.31540235e-05 -3.42866628e-06  1.24379295e-05
  9.88078512e-06  2.14994368e-04  1.33522098e-06 -4.33937731e-06
  8.36000100e-08  1.19944964e-05  2.46790891e-05  1.08960552e-06
 -1.76980064e-05 -4.20957453e-07 -1.24955702e-05  5.39802886e-07
 -5.64934585e-06 -5.25884904e-07 -1.22726083e-05]"
"[200.0, 290.0]","[0.5, 0.75]","[700.0, 750.0]","[ 7.35926140e-06  9.28148335e-05  2.46603839e-07 -6.72037978e-07
  2.07638096e-04 -2.97409385e-05 -2.36077402e-06  5.55141120e-06
 -4.55492781e-06  1.33152964e-04 -2.03369983e-07 -5.20878114e-06
  1.79865851e-07  8.92573252e-06  7.83165850e-06  1.74744589e-07
  1.46434613e-05  5.76469298e-06  3.03621447e-05 -4.84297772e-06
  3.01491246e-06  5.86259395e-08  6.68720554e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[750.0, 800.0]","[ 4.99493675e-06  8.74840003e-05  2.51664163e-07  1.96276392e-06
  1.79599360e-04 -3.32763431e-05 -1.79125717e-06  8.21086861e-06
  7.39727134e-06  1.12826004e-04 -2.93727270e-06  7.23524935e-07
  1.15867226e-06  5.84124128e-06  2.24358025e-05  3.01801071e-06
 -1.55147886e-05 -6.72398646e-06 -1.99571808e-05  4.78676360e-06
  3.39378075e-06 -6.89622913e-08 -1.06798999e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[800.0, 850.0]","[ 3.21191013e-06  6.93993759e-05  7.80157370e-08 -2.30475764e-06
  1.55257837e-04 -3.12559756e-05 -8.60852880e-07  3.52116143e-06
 -8.75421337e-06  7.14665883e-05  4.31959858e-06  2.50049270e-06
 -9.49887844e-07  3.35703967e-06  4.91417727e-06 -2.73712818e-06
  2.61561730e-05  7.65735149e-06  1.38646857e-05 -5.10616348e-06
 -6.83878794e-06 -5.79760506e-08  2.41523965e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[850.0, 900.0]","[ 2.42784951e-06  5.11263490e-05  9.46278360e-08  2.61185391e-07
  1.40575142e-04 -1.64849758e-05 -7.93926744e-07  4.94995810e-06
  1.71972387e-06  5.33797351e-05 -2.70817110e-06 -1.42325972e-06
  4.30274466e-07  3.55740202e-06  9.31280633e-06  4.49700033e-06
 -4.92545489e-06 -5.10884807e-08  9.73056157e-06  1.44449138e-07
 -4.18473614e-06 -5.55378749e-07 -5.66236585e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 2.68342725e-06  8.66487615e-05 -5.77478519e-09  1.83499506e-06
  2.43410105e-04 -2.93142185e-05 -2.95214882e-07  7.57871740e-06
  5.40134696e-06  8.14167577e-05 -3.88398427e-07  1.08273728e-05
  6.66507092e-07  5.20239001e-06  1.82057271e-05  2.02747251e-06
  2.98335519e-06 -3.22197752e-06 -5.19516007e-06  1.74496229e-06
 -4.17302560e-06 -4.22554075e-07  8.06849882e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[1000.0, 1200]","[ 3.21333852e-06  8.67869224e-05  1.06395570e-07  2.32021127e-06
  3.59568346e-04 -2.04546912e-05 -1.02428762e-06  3.61865773e-06
  8.14852239e-06  7.27659916e-05  7.88776049e-08  1.76044179e-05
  5.26696633e-07  1.20164274e-06  2.71320303e-05  5.27097017e-07
 -7.43585471e-06 -4.78667325e-06 -9.80749207e-06  2.43117004e-06
  1.93637340e-06 -1.12556290e-07 -7.65331091e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[1200, 1400]","[ 5.09503569e-07  2.80730901e-05 -3.42846136e-08 -1.04566407e-06
  2.40940585e-04 -6.71126048e-06  1.02890927e-07 -1.19294062e-06
 -3.20797107e-06 -1.58444589e-05  1.72147116e-06  2.18021297e-05
 -6.15369165e-07 -1.77355699e-06  2.79777413e-06 -1.11636535e-06
  1.21556102e-05  2.48656737e-06  5.09610432e-06 -1.27854111e-06
 -7.26890242e-06  1.33964239e-08 -1.75098765e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[250.0, 270.0]","[ 7.38800121e-07  1.19483731e-05  2.45216922e-06  9.18723065e-06
  4.54400202e-05 -4.63572334e-06 -2.37629290e-06  1.11442503e-05
  2.15540717e-05  4.47054796e-05 -5.14526358e-06 -7.24824214e-06
  9.35306355e-06  1.99234528e-05  4.05398573e-05 -8.59825110e-07
 -1.76474612e-06 -1.81397539e-06 -8.24796660e-06  8.86906043e-07
 -7.69933542e-07  3.74888927e-07  2.53017683e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.73514206e-06  2.59901929e-05  3.42216833e-06  1.15517918e-05
  8.57837183e-05 -1.44942238e-05 -4.96360282e-06  1.86433045e-05
  3.30382535e-05  9.26879819e-05 -7.30743004e-06 -1.93100413e-05
  1.20389549e-05  3.38038833e-05  6.37922962e-05  1.92591783e-07
  6.25686111e-06  2.07337437e-06  2.30678110e-06 -1.16305383e-06
 -3.00899316e-06 -5.44119362e-07 -3.10714472e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[290.0, 310.0]","[ 2.25757689e-06  3.61148941e-05  2.83224024e-06  9.09427824e-06
  9.52553691e-05 -2.33804891e-05 -4.64785387e-06  1.99497084e-05
  3.50560252e-05  1.17140944e-04 -3.30224740e-06 -9.83023497e-06
  8.85362009e-06  2.85265666e-05  6.23379313e-05 -2.05767114e-06
  1.25020037e-05  1.39994256e-06 -4.00902259e-06  2.66209021e-07
 -3.29084733e-06 -8.40110271e-07 -1.40978094e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[310.0, 330.0]","[ 3.10663764e-06  3.17760435e-05  2.45686719e-06  6.82781385e-06
  1.21173445e-04 -1.36888939e-05 -4.92428844e-06  1.80721985e-05
  3.13634253e-05  1.19083694e-04 -7.75376076e-06 -3.17391544e-05
  8.24656918e-06  3.28877403e-05  5.80414268e-05 -7.16088214e-07
 -8.99788154e-06  1.38697853e-06 -1.10047355e-06 -6.30179644e-07
  2.85643924e-06  3.24039610e-07 -2.53195231e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[330.0, 350.0]","[ 3.20811492e-06  4.23821208e-05  2.01561231e-06  7.88395859e-06
  1.15321330e-04 -2.24457617e-05 -4.78412681e-06  1.82964173e-05
  3.16726845e-05  1.38947220e-04 -9.10047191e-06 -3.39127549e-05
  7.44904763e-06  3.01944904e-05  5.32560784e-05 -4.46886673e-07
  2.77540272e-06 -4.18705656e-06  8.28140575e-06  3.00798073e-06
 -1.37333414e-06 -3.22718755e-08 -6.08755025e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[350.0, 370.0]","[ 5.08951128e-06  5.28892535e-05  2.04752023e-06  4.78351633e-06
  1.25631809e-04 -3.30719934e-05 -6.20686623e-06  2.16063936e-05
  3.35070685e-05  1.52249109e-04 -6.64788190e-06 -4.50502153e-05
  6.03179251e-06  3.07078211e-05  4.88330183e-05 -3.23097497e-06
 -1.26975420e-06  1.05893613e-06  6.19052328e-06  6.93438100e-07
  1.09314717e-06 -3.03256299e-07 -4.35013500e-08]"
"[290.0, 2500.0]","[0.5, 0.75]","[370.0, 390.0]","[ 6.10708791e-06  5.67956929e-05  1.56410681e-06  2.65072189e-06
  1.34812602e-04 -3.39010352e-05 -5.85862927e-06  1.76337503e-05
  2.18886642e-05  1.58098198e-04 -2.99096908e-06 -3.14210895e-05
  3.51565543e-06  2.43016945e-05  4.60823721e-05 -4.05398352e-06
  5.95995212e-06  4.89366681e-06 -3.17344368e-06 -3.77058806e-06
 -1.26163150e-06  2.39392432e-07 -7.84197035e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[390.0, 410.0]","[ 6.21877942e-06  6.26106995e-05  1.37963662e-06  2.92577808e-06
  1.33760166e-04 -3.58298110e-05 -5.58359290e-06  1.74895050e-05
  2.52126489e-05  1.70256116e-04 -7.07377605e-06 -3.55734997e-05
  3.83516916e-06  2.33645935e-05  4.17943912e-05 -1.16927946e-06
 -5.08059347e-06  1.28357382e-06 -2.67088459e-06 -4.85336651e-07
  7.54873408e-07  3.98878722e-07 -1.23624081e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[410.0, 430.0]","[ 6.20971043e-06  6.24876838e-05  1.24560669e-06  2.87098678e-06
  1.33951616e-04 -3.81420166e-05 -5.14995458e-06  1.78613543e-05
  2.50573137e-05  1.68625216e-04 -5.45460515e-06 -4.02682032e-05
  3.15086738e-06  2.29618202e-05  4.10339673e-05  1.68896301e-07
  4.98634633e-07 -1.54678315e-06 -6.40615427e-06  9.65446821e-07
 -5.75884655e-06 -1.83752778e-09 -8.53954834e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[430.0, 450.0]","[ 6.94753131e-06  6.21538740e-05  1.19545410e-06  1.91241403e-06
  1.24438159e-04 -4.28716400e-05 -5.37383659e-06  1.82238149e-05
  2.24029593e-05  1.58674538e-04 -6.34902963e-06 -5.10838387e-05
  3.19837036e-06  2.40929614e-05  3.16218420e-05  1.11551078e-06
 -3.72777429e-07  1.56576491e-06  1.08927911e-05 -8.54991957e-07
  2.90569470e-06 -3.79372659e-07  2.78405165e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.33306438e-05  1.04531754e-04  1.83099369e-06  2.08268749e-06
  2.38707183e-04 -6.59508906e-05 -9.15431751e-06  2.62464575e-05
  2.81328477e-05  2.63860942e-04 -8.97423339e-06 -7.54194483e-05
  4.67849955e-06  3.58605687e-05  5.07912509e-05 -9.20087388e-08
  2.00211466e-05  6.81597852e-06  4.89208862e-06 -5.97970865e-06
  3.10086037e-06  4.50384638e-07  3.26580651e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.06422658e-05  1.08191642e-04  1.15493235e-06  5.40506562e-07
  2.27070010e-04 -5.22958076e-05 -6.52671544e-06  1.78921023e-05
  1.71758195e-05  2.60765632e-04 -4.57133497e-06 -4.23932822e-05
  2.22228890e-06  2.21737306e-05  3.20547143e-05 -9.43263765e-07
 -3.10641280e-06  6.45940275e-06  2.92254439e-05 -5.17988795e-06
  2.03523245e-06  5.45880715e-07 -1.68277620e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[530.0, 570.0]","[ 8.83121431e-06  9.22989520e-05  7.72066595e-07  1.00938408e-06
  2.11108174e-04 -4.49363858e-05 -4.50216520e-06  1.58445658e-05
  1.47973802e-05  2.09156138e-04 -3.60299764e-06 -4.14480431e-05
  1.85575915e-06  2.00644582e-05  3.22225084e-05 -6.04414775e-07
  1.54636074e-06  1.43163232e-06  9.80020860e-06 -1.96457435e-06
  2.10596915e-06  8.38156830e-07  7.36832045e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[570.0, 610.0]","[ 5.85950736e-06  8.98526029e-05  3.87164107e-07  2.08906498e-06
  2.18676069e-04 -3.55549238e-05 -2.53585578e-06  1.03363296e-05
  1.65384824e-05  2.15832343e-04 -1.95182742e-06 -1.25949925e-05
  9.12059335e-07  1.05388452e-05  3.59428357e-05  9.17428764e-07
 -1.22793525e-05 -5.11219465e-06 -2.47859008e-05  4.09515735e-06
 -1.39548183e-06  1.93374614e-08 -3.67232731e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[610.0, 650.0]","[ 4.12545822e-06  8.55917867e-05  1.68181183e-07  1.89738527e-06
  1.98447296e-04 -3.31941543e-05 -1.33379912e-06  9.97331808e-06
  1.55687836e-05  1.90853487e-04 -1.31786389e-06 -1.23720444e-05
  9.79304783e-07  1.24824044e-05  2.99236667e-05  2.83200006e-07
 -7.08423768e-06 -4.72330272e-07 -5.47626565e-07 -3.01994825e-07
  7.13037354e-06 -2.46544414e-07 -2.47438872e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[650.0, 700.0]","[ 4.12825709e-06  8.12858376e-05  1.81230452e-07  8.23119204e-08
  2.44513341e-04 -2.85468535e-05 -1.26728304e-06  8.43157049e-06
  6.99102499e-06  1.87198183e-04  6.04583215e-07 -5.94567273e-06
  3.17077358e-07  9.87076578e-06  1.82199321e-05 -2.66842388e-07
 -1.20528999e-06  6.39294641e-07  1.57278212e-05 -2.48613708e-07
  4.65913327e-06 -1.09720792e-07  1.72996722e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.94839382e-06  9.04854341e-05  1.55042116e-07  2.60731948e-06
  2.27105946e-04 -3.19805484e-05 -8.92960420e-07  9.53510645e-06
  1.86001634e-05  1.83381377e-04 -1.57458127e-06 -2.73561873e-06
  1.02391035e-06  7.93376993e-06  3.08285064e-05  1.29133730e-06
 -1.27904449e-05 -8.23653136e-06 -3.00390694e-05  5.82776171e-06
 -1.83095140e-06 -1.49186074e-07  7.83032767e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[750.0, 800.0]","[ 2.46212107e-06  6.18913071e-05 -9.82446701e-09  1.17992839e-06
  1.97919219e-04 -1.98881468e-05 -3.43426497e-07  4.46169424e-06
  4.96020554e-06  1.22713771e-04  1.27895090e-06  3.15839657e-06
 -1.45989311e-07  2.81961007e-06  1.94669068e-05 -1.19113665e-06
  9.33855072e-06 -3.73854776e-06 -1.92728685e-05  2.71524148e-06
 -4.65621886e-06  1.27186111e-07  1.49127754e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.28227144e-06  5.22721454e-05  4.54435940e-08  3.01298518e-07
  1.95208169e-04 -1.19366847e-05 -2.11970585e-07  2.35745261e-06
  4.43348891e-06  1.05936074e-04  1.71730994e-06  1.23966428e-05
 -1.20077928e-07  4.87957821e-07  1.46375475e-05 -1.07430821e-06
 -1.56997462e-05 -3.68608767e-06 -1.70012374e-05  3.82219729e-06
  3.09387873e-06 -7.28284945e-08 -2.32484132e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[850.0, 900.0]","[ 1.64327083e-06  3.97044954e-05  9.90864509e-08  6.39681968e-07
  1.73488280e-04 -8.71944801e-06 -6.15913804e-07  5.74468535e-07
  2.43479886e-06  7.86335580e-05 -3.65519534e-06  9.35635752e-06
  9.06473241e-07  2.41727647e-06  5.26348249e-06  3.14621988e-06
 -6.07905976e-06 -2.05679235e-06  9.20784308e-06  1.29275497e-06
  1.64141913e-06  4.36961407e-07 -6.12208310e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 2.53739403e-06  4.39883700e-05  1.56359867e-07  4.51324757e-07
  3.03081930e-04 -7.12500859e-06 -1.12347277e-06 -2.28360595e-07
  3.23131283e-06  8.92513827e-05 -2.41920351e-06  4.22109137e-06
  3.92685900e-07  4.02244031e-06  1.18110002e-05  3.45834851e-06
 -2.43492436e-06  2.96252613e-07  6.20982935e-06 -3.61330691e-07
 -1.05790032e-07 -3.81933380e-07  9.31853815e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[1000.0, 1200]","[ 1.46042065e-06  6.99485347e-05  1.98830890e-08 -1.38476293e-07
  4.68623207e-04 -1.53330547e-05 -9.89412736e-08  2.85662271e-06
 -1.01386587e-07  1.14209543e-04 -1.20251950e-06  1.17490554e-05
  2.51799369e-07  6.71334536e-06  1.26159486e-05  2.50587921e-06
  7.46719917e-06  3.35645459e-06  1.53079682e-05 -3.10925968e-06
 -3.64445402e-06 -2.05027150e-07 -7.55872150e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[1200, 1400]","[ 6.28800928e-07  3.62920365e-05 -2.22860046e-08  1.36140447e-07
  3.21196544e-04 -9.19736799e-06  7.03880766e-08  1.45625729e-06
 -4.78069665e-06  3.69831295e-05  5.34498311e-07  1.21674929e-05
 -1.47558103e-07  7.91706763e-07  1.26507334e-05 -1.00147701e-07
  1.02035125e-05 -2.34975171e-06 -1.60468138e-05  2.34538504e-06
 -8.15087187e-06 -4.24090713e-08  2.70423135e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.10836083e-04  3.59225529e-04  6.90014105e-05  9.35085210e-05
  4.98955889e-04 -4.06258770e-04 -1.75356556e-04  3.25836036e-04
  3.71255973e-04  8.34897886e-04 -1.90945492e-04 -5.08684216e-04
  1.60524337e-04  3.84691001e-04  4.32748496e-04 -1.26034585e-05
  2.69518781e-05  1.28163058e-05  4.35185385e-05 -6.83090770e-06
  9.64441697e-06  1.59578077e-06  2.99150592e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.64946065e-04  5.66436178e-04  7.93303890e-05  1.03217110e-04
  7.75650425e-04 -6.09645992e-04 -2.29381793e-04  4.25804045e-04
  4.89786301e-04  1.31664210e-03 -2.60143439e-04 -7.11541473e-04
  1.81821033e-04  4.90977103e-04  5.56653778e-04 -1.82245402e-06
 -2.72669470e-05  4.63684030e-06 -1.17274452e-06 -4.92477180e-07
  1.44667928e-05  2.02878583e-06 -9.94819012e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.91621633e-04  6.82730858e-04  6.66343266e-05  8.85044279e-05
  8.18379087e-04 -7.21055558e-04 -2.26052251e-04  4.29015551e-04
  4.92470387e-04  1.49206962e-03 -2.60095514e-04 -8.00173609e-04
  1.50486253e-04  4.65526271e-04  5.22565220e-04  7.39916891e-06
 -4.15173281e-05 -2.27613369e-05 -5.53232127e-05  1.52234076e-05
 -3.41247291e-07  2.00779741e-06  1.81158491e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.22029533e-04  7.63726353e-04  5.59477807e-05  5.77458277e-05
  8.42254732e-04 -8.30209259e-04 -2.22725556e-04  4.14460136e-04
  4.30890139e-04  1.60600625e-03 -2.33162943e-04 -8.91304810e-04
  1.15776720e-04  4.40252809e-04  4.51782195e-04  1.91841859e-06
  1.98034803e-05  8.39538957e-06 -1.79558816e-06 -8.46625489e-06
 -1.36746416e-05  2.26230309e-06 -4.36603919e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[330.0, 350.0]","[ 2.63218817e-04  8.54031504e-04  4.75999470e-05  3.91829690e-05
  7.58701564e-04 -9.45845417e-04 -2.23761254e-04  4.00415108e-04
  3.69587957e-04  1.61881295e-03 -2.00720934e-04 -8.75544497e-04
  8.68135625e-05  3.75722192e-04  3.58989199e-04 -6.61435384e-06
  2.20590312e-05  1.26154266e-05 -1.20117988e-05 -1.44400083e-05
  9.17645823e-06  2.93265054e-06  2.62802549e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[350.0, 370.0]","[ 3.47866392e-04  1.01718416e-03  4.46352169e-05  2.67153249e-05
  7.07891531e-04 -1.16096650e-03 -2.48868792e-04  4.22876739e-04
  3.49054269e-04  1.69511428e-03 -2.02306025e-04 -9.96771701e-04
  7.30207536e-05  3.60943396e-04  2.84600256e-04 -4.13989475e-06
 -6.71132695e-05  1.86513282e-05  2.37048141e-05 -1.46801974e-05
  5.97310543e-05  4.20640286e-07  6.17940261e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[370.0, 390.0]","[ 3.47197407e-04  1.12467892e-03  3.65943367e-05  2.78068154e-05
  6.68373841e-04 -1.23952068e-03 -2.23297000e-04  4.11145354e-04
  3.21518629e-04  1.70412952e-03 -1.75439252e-04 -9.45195066e-04
  5.87755922e-05  3.17108227e-04  2.45342098e-04  6.66411767e-06
 -5.47959246e-05 -2.53907101e-05 -1.53318016e-05  2.36671627e-05
  1.01002936e-05 -2.60758791e-06  8.28472422e-08]"
"[0.0, 20.0]","[0.75, 1.0]","[390.0, 410.0]","[ 3.09476793e-04  1.10623889e-03  2.83844035e-05  1.73624967e-05
  6.05175365e-04 -1.15880873e-03 -1.84842946e-04  3.61784634e-04
  2.55413448e-04  1.57759791e-03 -1.24541710e-04 -8.06186402e-04
  4.14271522e-05  2.63639742e-04  2.00633021e-04 -1.10280142e-06
  1.65118074e-06  4.57350684e-06  3.52058642e-05 -8.12996283e-06
  1.27483340e-05  8.79486263e-07  9.51263053e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[410.0, 430.0]","[ 2.60103490e-04  9.96482160e-04  2.08279928e-05  1.23964894e-05
  5.81463668e-04 -9.88040532e-04 -1.43760394e-04  2.86714067e-04
  2.07605478e-04  1.39233440e-03 -8.65286401e-05 -6.16226278e-04
  2.87251845e-05  1.98779039e-04  1.66492869e-04 -8.38481003e-06
 -2.68705168e-05 -7.40467022e-06 -1.18018093e-05  4.67333208e-06
  2.68105934e-05  2.64359367e-06  4.41944774e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[430.0, 450.0]","[ 2.12589260e-04  8.94610570e-04  1.64413856e-05  1.08768708e-06
  5.14559979e-04 -8.47103156e-04 -1.14349222e-04  2.37382469e-04
  1.49065935e-04  1.18728884e-03 -6.60456771e-05 -4.92458014e-04
  2.08941052e-05  1.58435454e-04  1.21871232e-04  2.34347511e-07
  1.83720751e-05  2.97761418e-05  4.83537464e-05 -2.11083260e-05
  2.02469737e-05  2.51002790e-07 -9.16022399e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[450.0, 490.0]","[ 3.07831180e-04  1.47921268e-03  1.98611033e-05  1.73566079e-05
  9.56925489e-04 -1.28626660e-03 -1.50590516e-04  3.44880574e-04
  2.23325287e-04  1.91445524e-03 -8.90127842e-05 -6.69384556e-04
  2.84784843e-05  2.25988266e-04  2.26479779e-04  1.12902642e-05
 -1.56906919e-05 -2.25832621e-05 -5.70820436e-05  1.34905821e-05
 -2.35901952e-05  5.19656668e-07 -1.25381475e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.91748466e-04  1.13940724e-03  1.09471907e-05  1.44062588e-05
  7.77346816e-04 -9.06979174e-04 -8.61660651e-05  2.28450956e-04
  1.55615724e-04  1.35770716e-03 -5.44690509e-05 -3.92369811e-04
  1.69736047e-05  1.39135469e-04  1.68557876e-04  1.10364507e-05
 -2.12953374e-05 -2.62817571e-05 -7.08184117e-05  1.80415233e-05
  3.71048952e-06  2.71573183e-06  3.53101268e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.22529813e-04  8.54694984e-04  5.75798533e-06  2.89983806e-06
  6.46911048e-04 -6.01994762e-04 -5.01045992e-05  1.37674162e-04
  8.06840336e-05  9.73346273e-04 -1.60383633e-05 -2.12868879e-04
  6.19174034e-06  7.88076128e-05  1.04508160e-04 -3.18406891e-06
  1.97072810e-05  8.67191587e-06  2.73733106e-05 -9.30371708e-06
  1.86640116e-06  2.20721003e-06  4.37247184e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[570.0, 610.0]","[ 7.69520341e-05  6.46800106e-04  2.99870634e-06  2.09672595e-06
  5.69278510e-04 -4.38902178e-04 -2.90690923e-05  9.59368879e-05
  4.56355897e-05  6.76326628e-04  8.65552924e-07 -1.03587598e-04
  1.55792099e-06  4.55455437e-05  7.97268373e-05 -1.12792039e-05
  5.02610092e-05  7.03152473e-06  7.91854794e-06 -6.04057702e-06
 -3.77534544e-06  1.39248747e-06  3.28071253e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[610.0, 650.0]","[ 4.94753250e-05  4.83059501e-04  1.64481262e-06  3.46977376e-06
  4.81044537e-04 -2.96426202e-04 -1.75033003e-05  5.75453079e-05
  2.85443094e-05  4.87133285e-04 -2.33456321e-06 -4.66080074e-05
  1.90965521e-06  2.57769777e-05  5.74361478e-05 -4.81280462e-06
  1.68791533e-05 -4.15837104e-06  4.64141720e-06  3.26418501e-06
 -7.46213512e-06  6.83633436e-07  2.02974379e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[650.0, 700.0]","[ 3.71757306e-05  4.21976232e-04  1.10837285e-06 -1.56614399e-06
  4.96553012e-04 -2.38220251e-04 -1.17695402e-05  4.40030768e-05
  2.06639861e-05  3.89900567e-04  9.25757329e-06 -8.15692776e-06
 -1.02706049e-06  1.93910520e-05  6.33511288e-05 -6.41009697e-06
  4.21729574e-07  1.03086497e-05 -2.20783042e-05 -6.87102354e-06
  1.18928569e-05 -4.13301320e-07  2.07209447e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[700.0, 750.0]","[ 2.13759964e-05  3.10361152e-04  3.99056015e-07  2.64518532e-06
  4.28609441e-04 -1.58263829e-04 -6.11665234e-06  2.70418695e-05
  1.37285825e-05  2.68853246e-04 -1.22991008e-06 -3.71493647e-07
  8.04008265e-07  1.61965972e-05  5.03138906e-05  1.85455910e-06
  3.66318114e-06 -8.42803253e-07 -1.58092366e-07 -1.23431687e-06
  3.42787401e-07  1.96894879e-08 -1.04399843e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.41685291e-05  2.36840121e-04  3.51229314e-07  1.13419030e-06
  3.17731597e-04 -1.21363909e-04 -4.38805028e-06  2.46797469e-05
  1.32700472e-05  1.59779401e-04 -7.97632986e-08  9.21114576e-07
  8.12382781e-07  9.31438858e-06  2.68583805e-05 -1.59989524e-07
 -8.69012288e-06  1.18021681e-06  1.08742534e-05 -9.65763253e-07
 -1.31828115e-07 -1.09040768e-07  8.10789483e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[800.0, 850.0]","[ 8.70713119e-06  1.52568369e-04  2.12301193e-07 -1.81951486e-06
  2.90768287e-04 -6.77027212e-05 -2.61270526e-06  9.22518258e-06
 -1.39554033e-06  1.00677824e-04  5.75264525e-06  2.11876482e-05
 -8.71581337e-07  1.54823521e-06  1.70666457e-05 -5.47161154e-06
  1.05016028e-05  7.04636838e-06  1.54502368e-05 -4.58756476e-06
  6.84449361e-06  4.18207383e-07  2.46726000e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[850.0, 900.0]","[ 5.39671099e-06  1.22778415e-04 -7.84110366e-09 -3.88201002e-07
  2.29688714e-04 -5.15869744e-05 -8.20049864e-07  8.28086943e-06
  1.48436828e-05  7.40302009e-05  3.29870133e-06  1.71662305e-05
 -5.50625932e-07  1.06299097e-06  1.75636718e-05 -1.59006872e-06
 -1.62546647e-05  4.41845644e-06  8.07331899e-06 -3.64141232e-06
  1.49575741e-05 -3.70814179e-07  8.42035397e-07]"
"[0.0, 20.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 5.04349404e-06  1.47161458e-04 -2.54460532e-08  1.67894747e-06
  3.59475036e-04 -5.18764245e-05 -6.94456000e-07  4.97185313e-06
 -1.93483660e-06  6.04506152e-05 -7.44818258e-07  2.52558816e-05
  1.09683038e-07 -2.47827705e-06  2.49297880e-05  2.08540971e-06
  1.04336912e-05 -5.32059922e-06 -6.95063408e-06  4.18590073e-06
 -2.43086228e-06 -1.34021459e-07  8.23098878e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[1000.0, 1200]","[ 3.91563564e-06  1.30886657e-04  8.57265523e-08  2.34430482e-06
  4.65268564e-04 -4.16133179e-05 -9.41781562e-07  6.19215803e-06
  1.86340088e-06  6.93979111e-06 -3.86636714e-06  2.64744839e-05
  1.08205878e-06  4.31657255e-06  2.52318647e-05  4.07210597e-06
  8.18165915e-06 -4.71859549e-06 -2.05413099e-05  3.03243453e-06
 -1.29934731e-05 -3.60631506e-07  1.13733935e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[1200, 1400]","[ 9.82566313e-07  4.16696124e-05  4.38097475e-08  2.34684715e-07
  2.46362222e-04 -7.03974546e-06 -3.24215526e-07  1.26228698e-06
  7.01853892e-07 -3.08328914e-05 -1.94768697e-06  1.47465704e-05
  4.02793200e-07  3.24691780e-07  1.09008321e-06  1.35976875e-06
 -2.61251340e-06  2.54773979e-06  2.07646144e-05 -2.55873420e-06
  8.18942532e-07  1.21102981e-07 -6.66896920e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.12922759e-04  3.82483684e-04  7.31385831e-05  1.13230342e-04
  5.23976529e-04 -4.26620933e-04 -1.82031634e-04  3.42108277e-04
  4.08828347e-04  8.92904449e-04 -2.32351400e-04 -5.46524973e-04
  1.79888616e-04  4.14698945e-04  4.76173517e-04  7.38938443e-06
  7.66636357e-06 -7.75922491e-06  2.24369443e-05  1.23968631e-06
  4.79441629e-06  1.27164326e-06  2.35567732e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.82469779e-04  6.40033238e-04  8.82596340e-05  1.14806779e-04
  8.23760353e-04 -6.98381371e-04 -2.54405873e-04  4.79698650e-04
  5.51907767e-04  1.44061992e-03 -2.92337976e-04 -8.45561874e-04
  2.04219592e-04  5.55617760e-04  6.24472974e-04  2.11153506e-06
  1.72340220e-05  1.36558156e-05  5.86504458e-05 -1.65231210e-05
  2.14924805e-05  3.87867948e-06  4.66421684e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[290.0, 310.0]","[ 2.18394844e-04  7.38232361e-04  7.56268135e-05  9.00215866e-05
  9.06391077e-04 -7.96166666e-04 -2.56518948e-04  4.76172723e-04
  5.10733713e-04  1.63541272e-03 -2.66244968e-04 -9.06519811e-04
  1.63643496e-04  5.27437804e-04  5.67605573e-04 -1.16410657e-05
 -1.88692287e-06  9.00171987e-07  2.09459124e-05 -5.95436920e-06
  3.55385366e-05  4.67771766e-06  3.52647079e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.51024125e-04  8.94423305e-04  6.39970247e-05  7.76529545e-05
  9.57172837e-04 -9.66027520e-04 -2.53361215e-04  4.84863056e-04
  5.21431590e-04  1.84553201e-03 -2.80738033e-04 -1.00712092e-03
  1.37525894e-04  5.01562653e-04  5.30726744e-04  1.31071080e-05
 -9.95914305e-06 -2.42865169e-05 -5.06235803e-05  1.48250268e-05
 -1.64905491e-05  1.44126786e-06  1.83403435e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[330.0, 350.0]","[ 3.12093468e-04  1.02005612e-03  5.60845672e-05  4.58355852e-05
  9.25859113e-04 -1.12205815e-03 -2.64259799e-04  4.73554689e-04
  4.40978067e-04  1.94213494e-03 -2.51611863e-04 -1.04162427e-03
  1.05858500e-04  4.47103836e-04  4.16850445e-04 -1.69817169e-06
  3.31456301e-05  2.51137339e-05  2.28970264e-05 -2.45359039e-05
  9.16195703e-06  4.01834046e-06  6.73597698e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[350.0, 370.0]","[ 4.17096819e-04  1.30368726e-03  5.39312013e-05  3.58283889e-05
  8.92266034e-04 -1.49362775e-03 -2.99569671e-04  5.30427561e-04
  4.47208746e-04  2.16235080e-03 -2.43081154e-04 -1.23107301e-03
  8.93280663e-05  4.39262441e-04  3.71725832e-04 -3.29790892e-06
 -1.49984380e-05  4.75248030e-06  5.33984583e-06 -6.06159869e-06
  3.78579906e-05  1.04405281e-06  2.19189421e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[370.0, 390.0]","[ 4.29211502e-04  1.39941529e-03  4.50087567e-05  3.45310807e-05
  8.40176250e-04 -1.54629791e-03 -2.76116522e-04  5.05858968e-04
  3.97138514e-04  2.14710389e-03 -2.07512681e-04 -1.14263536e-03
  7.05303098e-05  3.83837359e-04  3.16337516e-04 -1.27931960e-07
 -5.88081540e-06 -2.00879852e-05 -1.95124824e-05  7.61308921e-06
  1.08307461e-05  2.28305636e-06  2.42892752e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[390.0, 410.0]","[ 3.83469497e-04  1.34448150e-03  3.52158776e-05  2.18235607e-05
  7.52562081e-04 -1.40911764e-03 -2.28291777e-04  4.37728096e-04
  3.20872819e-04  1.94533154e-03 -1.48627020e-04 -9.65939497e-04
  4.99026597e-05  3.17369853e-04  2.39986453e-04 -1.07025387e-05
 -8.82272790e-06  2.62609462e-06  3.57376940e-05 -7.35044420e-06
  3.68503060e-05  2.17398694e-06  2.85520185e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[410.0, 430.0]","[ 3.31591502e-04  1.27655760e-03  2.72502628e-05  2.10903686e-05
  7.34277736e-04 -1.26756819e-03 -1.85441602e-04  3.71905642e-04
  2.72962612e-04  1.80334572e-03 -1.12415646e-04 -7.50275896e-04
  3.76753003e-05  2.47588031e-04  2.27196383e-04 -6.39134402e-06
 -7.52054996e-06 -1.10002564e-05 -4.63527969e-05  2.75901973e-06
  8.64983348e-06  1.31327093e-06  1.90369068e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[430.0, 450.0]","[ 2.69698467e-04  1.18385456e-03  2.02918422e-05  1.17443598e-05
  6.78880296e-04 -1.10331997e-03 -1.42974392e-04  3.12377597e-04
  2.16656813e-04  1.57723748e-03 -7.43811815e-05 -6.34477094e-04
  2.60879656e-05  2.08028285e-04  1.84917362e-04 -2.27317398e-06
  9.63231255e-06 -8.86101836e-07  2.99339811e-05  4.15055714e-07
  5.23933519e-06 -1.83719485e-06  1.04309000e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[450.0, 490.0]","[ 4.00822689e-04  2.01584005e-03  2.69020159e-05  1.34651691e-05
  1.27905713e-03 -1.70260960e-03 -1.98181966e-04  4.56123813e-04
  3.00448338e-04  2.62491597e-03 -8.95209101e-05 -8.92333207e-04
  3.34249423e-05  3.01219012e-04  2.86066542e-04 -1.34068161e-05
 -8.04457980e-05  9.15708735e-07  2.41976308e-05  1.00276582e-06
  7.38478344e-05  1.04854571e-06 -2.78889999e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[490.0, 530.0]","[ 2.64325715e-04  1.55822177e-03  1.36866791e-05  1.24254436e-05
  1.10473828e-03 -1.23178340e-03 -1.14234453e-04  3.03984980e-04
  1.88535202e-04  1.89591912e-03 -6.29454460e-05 -5.10797342e-04
  1.93199141e-05  1.84945504e-04  2.26891894e-04  2.91333111e-07
  5.63568780e-05  1.71061411e-06 -5.33338633e-05 -6.88180884e-06
 -3.11013835e-05  4.98318596e-06  3.16347652e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.67653285e-04  1.19383682e-03  8.10960825e-06  8.74923772e-06
  9.34661140e-04 -8.25328557e-04 -6.96157561e-05  1.89780624e-04
  1.15300570e-04  1.35567667e-03 -3.05054736e-05 -2.81805231e-04
  1.07551915e-05  1.11229256e-04  1.59324117e-04  7.15886750e-06
 -5.01881915e-05 -1.24810978e-05 -2.05532676e-05  1.19138567e-05
  1.01110378e-05 -4.67310672e-07 -4.88878337e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[570.0, 610.0]","[ 1.14718718e-04  9.51112090e-04  5.01601827e-06  6.49579994e-06
  8.20060618e-04 -6.25832837e-04 -4.48970150e-05  1.37244621e-04
  8.42457972e-05  1.02185758e-03 -2.15877110e-05 -1.85857759e-04
  6.99206943e-06  7.85846589e-05  1.29965824e-04  1.03825444e-05
 -3.62259801e-05 -9.70041745e-06 -3.32120634e-05  7.45186131e-06
 -4.43091201e-06 -3.93004901e-07 -7.07965942e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[610.0, 650.0]","[ 7.54012488e-05  7.25301535e-04  3.33715789e-06  5.49720749e-07
  7.17828226e-04 -4.24892797e-04 -2.95547187e-05  8.24111576e-05
  4.85247874e-05  7.74094203e-04  7.75435457e-06 -3.04605213e-05
  9.99123892e-07  3.00951157e-05  9.09102858e-05 -9.85429643e-06
 -3.26801987e-05  1.84541347e-06 -2.61122042e-06  4.64305708e-08
  3.97103084e-05  4.23762470e-08 -1.74406852e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[650.0, 700.0]","[ 6.06942480e-05  6.90094810e-04  2.14740604e-06 -3.84750662e-06
  7.80585905e-04 -3.83624132e-04 -2.12747685e-05  7.15667533e-05
  1.51357609e-05  6.27003187e-04  7.58848415e-06 -2.75197095e-05
 -9.10183457e-07  2.91105539e-05  7.34200614e-05 -3.95257211e-06
  4.25803064e-05  1.47161608e-05  1.22287875e-05 -9.24733429e-06
 -1.39989704e-05  2.59645052e-07 -1.18129163e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[700.0, 750.0]","[ 3.63917229e-05  4.80887025e-04  1.19440231e-06 -1.97908398e-06
  6.77766918e-04 -2.39779105e-04 -1.21394869e-05  4.12076315e-05
  1.06710652e-05  4.06222378e-04  2.28215275e-06 -9.61237784e-06
  2.49317061e-07  1.88730590e-05  5.35006135e-05  2.49490670e-06
 -9.34638608e-06  1.03220830e-05  2.95855795e-05 -6.54078186e-06
  1.61550934e-05 -1.11772748e-06  2.47958353e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[750.0, 800.0]","[ 2.30076858e-05  3.71242492e-04  5.40613358e-07 -5.36255973e-07
  5.47652053e-04 -1.66980594e-04 -6.58740079e-06  2.97530296e-05
  1.91717474e-05  2.92746971e-04  1.45238649e-06  8.27292822e-07
  2.26554640e-07  1.87439807e-05  5.02892133e-05 -5.22802661e-07
 -2.30343461e-05  5.24759248e-06  1.26188382e-05 -3.49536573e-06
  9.69555519e-06  5.53738075e-08 -7.99718331e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.34471676e-05  2.67281409e-04  9.47120600e-08  4.80589414e-06
  4.60620776e-04 -1.15441090e-04 -2.67048423e-06  1.83592895e-05
  1.22097059e-05  1.68771876e-04 -3.50801031e-06  1.30348714e-05
  1.04969280e-06  8.58625040e-06  3.78599588e-05  3.28254537e-06
 -3.60699907e-06 -1.05289237e-05 -6.88483334e-06  6.76717239e-06
 -7.26646582e-06  1.13057886e-07 -2.33105879e-07]"
"[20.0, 40.0]","[0.75, 1.0]","[850.0, 900.0]","[ 8.11527111e-06  1.95889775e-04  7.14874725e-08 -8.81139880e-07
  4.01654477e-04 -8.36052745e-05 -1.48802968e-06  1.49462042e-05
  4.23791941e-06  9.85916972e-05  5.09724876e-06  1.54949861e-05
 -5.89975583e-07  7.61366245e-06  2.18029354e-05 -9.45001953e-07
  4.87911301e-06  3.52138541e-06  1.25031426e-05 -1.55116225e-06
  3.02229216e-06 -9.53675417e-07  5.87215980e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 9.25394679e-06  2.61221904e-04  9.52208072e-08  1.23242298e-06
  6.54578995e-04 -9.46178150e-05 -1.87233297e-06  1.42651350e-05
  1.92902202e-06  1.10953021e-04 -3.42455426e-06  1.78230120e-05
  5.14408682e-07  5.93871592e-06  3.33192176e-05  7.64771262e-06
 -2.12685280e-05 -9.02634131e-06 -8.25491449e-06  7.94141386e-06
  2.11372794e-06 -7.77568569e-07 -6.88466733e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[1000.0, 1200]","[ 8.55425899e-06  2.46756094e-04  9.93847977e-08  2.08868334e-06
  8.72965371e-04 -7.68274031e-05 -2.01307045e-06  1.17579432e-05
  2.78045677e-06  2.10862649e-05 -3.87579897e-06  4.43989504e-05
  8.64492421e-07  2.54643326e-06  3.72639642e-05  4.13516964e-06
  5.42258568e-06 -4.81613791e-06 -3.87229253e-06  3.20080896e-06
 -1.99451305e-05  2.04428130e-07  7.90069142e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[1200, 1400]","[ 1.82578739e-06  8.33650065e-05 -4.54714334e-08 -2.44038919e-06
  5.01163663e-04 -2.00681855e-05 -1.37905316e-07 -4.57963455e-07
 -1.09264643e-05 -6.75329264e-05  4.49535898e-06  2.71930387e-05
 -1.34440846e-06 -3.46797507e-06  2.53315781e-06 -2.16519115e-06
  1.61802472e-05  6.14665789e-06  1.18585184e-05 -3.35996005e-06
 -1.62405864e-06 -1.48512257e-07  8.92116747e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[250.0, 270.0]","[ 9.26846652e-05  3.21597512e-04  6.05477615e-05  8.41774101e-05
  4.60891138e-04 -3.39093072e-04 -1.50751553e-04  2.76891849e-04
  3.31737013e-04  7.75149620e-04 -1.69071157e-04 -3.80165590e-04
  1.42889913e-04  3.24340270e-04  3.95834242e-04 -4.13302710e-06
  1.55442942e-05  9.91321179e-06  1.18210529e-05 -9.68044739e-06
 -1.15596211e-07  5.27388477e-07 -1.18762759e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.50571831e-04  5.20219075e-04  7.24467733e-05  1.05319908e-04
  7.05283944e-04 -5.55478006e-04 -2.07812406e-04  3.87722999e-04
  4.64400331e-04  1.20423441e-03 -2.50228709e-04 -6.75725419e-04
  1.72110209e-04  4.60018885e-04  5.42767173e-04  4.78510465e-06
 -3.86847865e-05 -2.17620525e-05 -1.83068779e-05  1.05343428e-05
  2.14215456e-05  4.49103725e-06  2.78935707e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.83885895e-04  6.64983571e-04  6.42245922e-05  8.40941784e-05
  8.07688666e-04 -7.05749929e-04 -2.16810154e-04  4.14386389e-04
  4.65426966e-04  1.46718734e-03 -2.54740442e-04 -7.74877231e-04
  1.44246070e-04  4.57293770e-04  5.12607831e-04  1.09084738e-05
 -2.42363729e-05 -2.34777716e-05 -6.76816083e-05  1.88151531e-05
 -1.96837005e-05  2.22551641e-06  4.65184157e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.15446037e-04  7.50961510e-04  5.54531090e-05  6.04967149e-05
  8.27683648e-04 -7.97653312e-04 -2.18547464e-04  4.04949688e-04
  4.30420785e-04  1.57772680e-03 -2.27566072e-04 -8.21203839e-04
  1.15273305e-04  4.20114360e-04  4.46860179e-04  1.12806291e-07
 -1.76578343e-05 -3.68910172e-06 -3.23728711e-05  4.13435598e-06
  1.57348467e-06  7.87354014e-07  1.40917569e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[330.0, 350.0]","[ 2.66921009e-04  8.59504229e-04  4.87870239e-05  4.55048971e-05
  8.13494216e-04 -9.47110576e-04 -2.28057624e-04  4.09612917e-04
  3.88917040e-04  1.66782114e-03 -2.14655249e-04 -9.30409814e-04
  9.34317176e-05  3.99830792e-04  3.77200372e-04 -6.22541440e-06
  1.23989507e-05  3.75323226e-06  5.24768423e-06 -9.18664154e-06
  6.50392074e-06  3.97802631e-06  1.90172499e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[350.0, 370.0]","[ 3.58062060e-04  1.10370922e-03  4.74441607e-05  2.84460816e-05
  7.97632667e-04 -1.24984055e-03 -2.60074146e-04  4.52929473e-04
  3.76240068e-04  1.87756845e-03 -2.07661905e-04 -1.06410623e-03
  7.74738944e-05  3.86563026e-04  3.21047476e-04 -5.15659868e-06
  7.50484997e-06  1.90071160e-05  3.91928233e-05 -1.88382159e-05
  2.65309451e-05  1.98694227e-06  1.38380147e-07]"
"[40.0, 70.0]","[0.75, 1.0]","[370.0, 390.0]","[ 3.66148341e-04  1.20393721e-03  3.94732348e-05  2.53807415e-05
  7.39138724e-04 -1.31537238e-03 -2.38306059e-04  4.39772246e-04
  3.41539338e-04  1.85990692e-03 -1.79134568e-04 -1.02259583e-03
  6.19777001e-05  3.46999819e-04  2.64890339e-04 -2.19449880e-06
  1.52698772e-05  7.76731329e-06  6.03252344e-05 -7.58923182e-06
  1.23125010e-05 -9.04819549e-07  1.32412426e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[390.0, 410.0]","[ 3.32842492e-04  1.16197570e-03  3.25147842e-05  1.46837540e-05
  7.14918268e-04 -1.22275788e-03 -2.03937785e-04  3.84486720e-04
  2.85821138e-04  1.73535921e-03 -1.32610566e-04 -8.68455705e-04
  4.55599387e-05  2.89105284e-04  2.25040907e-04 -2.79089863e-06
 -4.59857155e-06  1.40299949e-05  4.50898631e-05 -1.25010743e-05
  3.81213394e-05  5.30712190e-07  1.29746563e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[410.0, 430.0]","[ 2.87378663e-04  1.18021620e-03  2.38864420e-05  2.03678638e-05
  7.15852598e-04 -1.16370974e-03 -1.61866849e-04  3.43024310e-04
  2.42440391e-04  1.69779144e-03 -1.06254537e-04 -7.56457934e-04
  3.45074931e-05  2.50076648e-04  2.24984455e-04  4.36745942e-06
  6.12727482e-05 -1.35829002e-05 -3.65915899e-05  3.34228235e-06
 -4.19812088e-05  1.81445112e-06  2.76106778e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[430.0, 450.0]","[ 2.44245991e-04  1.08821861e-03  1.81765024e-05  1.17415197e-05
  6.63133783e-04 -1.01290699e-03 -1.29157377e-04  2.85617809e-04
  1.99256586e-04  1.50773558e-03 -6.98861976e-05 -5.82474705e-04
  2.39076434e-05  1.93189575e-04  1.91763578e-04 -4.37744627e-06
  3.70187414e-05  9.67792893e-07 -2.55134390e-05 -5.21960252e-06
 -1.17785905e-05  1.21026592e-06  1.74996986e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[450.0, 490.0]","[ 3.71715604e-04  1.89339151e-03  2.49684864e-05  1.98295839e-05
  1.23837478e-03 -1.62679568e-03 -1.85389742e-04  4.35825546e-04
  3.08696487e-04  2.52079152e-03 -1.11491244e-04 -8.12560081e-04
  3.63694104e-05  2.82025506e-04  3.04031567e-04  1.33496898e-05
 -5.86580399e-06 -1.27611374e-05 -5.43555196e-05  5.17684689e-06
 -8.06903840e-06  7.40961724e-07 -4.89703182e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[490.0, 530.0]","[ 2.43782856e-04  1.48916969e-03  1.36015569e-05  1.13925639e-05
  1.04606475e-03 -1.13856466e-03 -1.09249691e-04  2.86442453e-04
  1.78292927e-04  1.84221401e-03 -5.99546126e-05 -5.31858607e-04
  1.88495766e-05  1.81771047e-04  1.92269059e-04  5.01333761e-06
 -3.23993322e-05 -1.59985920e-06 -2.04517966e-05 -5.01109149e-07
  2.29582001e-05  1.89708123e-06  3.87927704e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.60225709e-04  1.21365664e-03  7.64214045e-06  8.90707877e-06
  9.20077269e-04 -8.42896358e-04 -6.54004771e-05  1.95108468e-04
  1.16998409e-04  1.40644486e-03 -2.83579917e-05 -2.87085456e-04
  1.04655871e-05  1.08280303e-04  1.42036953e-04  6.52325740e-07
  1.51775783e-05  1.42098015e-07  5.46930645e-05 -3.22477456e-06
  7.95448476e-06  2.12207506e-06  3.95832372e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[570.0, 610.0]","[ 1.10700803e-04  9.26641343e-04  5.37595907e-06  3.07411893e-06
  8.36106702e-04 -6.03387892e-04 -4.55321219e-05  1.35440230e-04
  6.94698636e-05  1.01727279e-03 -1.46745147e-05 -1.94347273e-04
  6.57207976e-06  7.90316260e-05  1.14575917e-04 -2.62557307e-06
  2.14060351e-06  5.95098929e-06  2.69870636e-05 -3.96049120e-06
  1.28360299e-05  9.91684035e-07  1.59400020e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[610.0, 650.0]","[ 7.64764056e-05  7.60329360e-04  3.17757793e-06  1.90969644e-06
  7.74998662e-04 -4.69730594e-04 -2.91403861e-05  1.00028263e-04
  6.08823173e-05  8.00639832e-04 -4.85278446e-06 -9.54569178e-05
  2.80576781e-06  5.63907728e-05  1.12304257e-04  6.26643398e-06
  2.97824534e-05  6.40348606e-06 -1.99186876e-05 -6.00121596e-06
 -1.73577432e-05 -1.85449389e-06  1.37199681e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[650.0, 700.0]","[ 5.91176544e-05  6.86469254e-04  1.69305614e-06 -3.19716401e-06
  8.26823077e-04 -3.95821196e-04 -1.89117635e-05  7.00647712e-05
 -2.66419260e-06  6.10479848e-04  1.30598590e-05 -2.45682383e-05
 -2.51077022e-06  2.64855443e-05  7.97242510e-05 -9.45041631e-06
  9.21332267e-05  5.86822603e-06 -1.59398830e-05  3.46145409e-07
 -2.62404441e-05 -6.28115948e-07  2.77003571e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[700.0, 750.0]","[ 3.71157675e-05  5.42730730e-04  9.15908189e-07  7.80804733e-06
  7.25882303e-04 -2.77661991e-04 -1.14024888e-05  5.31273097e-05
  3.67386536e-05  4.91048831e-04 -3.96800188e-06 -5.10188640e-06
  2.23088663e-06  2.56947542e-05  9.42933603e-05  1.01863780e-06
 -9.03820101e-06 -1.91674948e-05 -6.65654147e-05  1.37884401e-05
 -6.44681701e-06  9.16740819e-07  1.21507866e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[750.0, 800.0]","[ 2.51911589e-05  3.87147962e-04  7.47506192e-07  8.55660494e-07
  5.96995274e-04 -1.78986710e-04 -8.07120147e-06  3.20019632e-05
  1.74483640e-05  3.02230203e-04  5.02441612e-06  1.15302072e-05
 -5.40161605e-08  1.35608875e-05  6.00032494e-05 -4.37478764e-06
  6.54440795e-06  2.59979830e-06 -2.96099500e-05 -2.97715787e-06
 -1.04878334e-05  8.36547642e-07  2.21834740e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.58418352e-05  2.95181664e-04  2.47463209e-07  3.47887571e-06
  5.47769691e-04 -1.38004248e-04 -3.91420011e-06  2.33162558e-05
  1.98748214e-05  2.19863762e-04  3.52572160e-07  1.34851906e-05
  6.13251169e-07  7.25979978e-06  5.93740983e-05  1.10316296e-06
  5.03297613e-06 -1.04817425e-05 -4.23243528e-05  6.99932506e-06
 -1.08542403e-05  1.26105616e-07  1.68255667e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[850.0, 900.0]","[ 8.78972709e-06  2.22714009e-04  1.35512418e-07 -1.47838569e-06
  4.83067143e-04 -8.38835069e-05 -2.16641307e-06  7.85801149e-06
  9.11957128e-06  1.57035365e-04  6.73355012e-06  5.48214950e-05
 -1.69916988e-06 -3.60249788e-06  3.53980719e-05 -2.57921831e-06
 -1.08201767e-05  4.06449629e-06 -2.78027688e-05 -1.53141238e-06
 -1.86033528e-06 -5.75254366e-07 -1.41546704e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 1.10989104e-05  2.83487206e-04  1.41994700e-07 -2.11584891e-06
  7.17907655e-04 -9.79485699e-05 -2.43600831e-06  1.03758187e-05
  4.38429858e-07  9.44718683e-05  2.82607367e-06  3.77129638e-05
 -9.73441003e-07  2.29418170e-06  3.17605390e-05  1.23011384e-06
 -1.24080540e-05  5.91475435e-06  1.36146970e-05 -1.85478400e-06
  2.12054714e-06 -7.76858527e-07 -1.91689223e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[1000.0, 1200]","[ 9.30114356e-06  2.65457383e-04  1.46677578e-07  5.46572654e-06
  1.02987059e-03 -7.58840950e-05 -2.10820887e-06  1.32277341e-05
  9.67093280e-06 -4.57915853e-06 -5.24542264e-06  5.66442503e-05
  1.86222152e-06  2.27065405e-06  5.90195073e-05  6.42687340e-06
 -2.47388185e-05 -1.72494561e-05 -6.35314851e-05  1.23020996e-05
 -9.17209010e-06 -8.82536280e-08  4.33330939e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[1200, 1400]","[ 1.90791913e-06  1.32031424e-04  1.14733094e-07  1.73131299e-06
  6.13650658e-04 -3.71286337e-05 -5.60345797e-07  5.93984602e-06
  1.83994162e-05  1.07232003e-05 -2.11840331e-06  3.22836481e-05
  7.41192970e-07  3.06233753e-06  2.06524639e-05  2.52172648e-06
 -1.17648630e-05  2.19040626e-06  4.57165485e-06 -3.40431676e-06
  3.06531686e-07 -1.36540589e-07 -5.91123434e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[250.0, 270.0]","[ 5.09905062e-05  1.56657187e-04  3.19065844e-05  4.35048001e-05
  2.27432802e-04 -1.77378443e-04 -8.03258444e-05  1.44427912e-04
  1.67536827e-04  3.69589408e-04 -9.33285018e-05 -2.30869317e-04
  7.55666887e-05  1.74315340e-04  1.98895817e-04  1.10357333e-06
  7.56297743e-06  2.72256998e-06  1.30822899e-05 -1.03481227e-06
 -2.08733294e-06  1.30250277e-06  8.63901913e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[270.0, 290.0]","[ 7.58498248e-05  2.85263362e-04  3.86616776e-05  5.59438446e-05
  3.63276622e-04 -2.99813422e-04 -1.08285437e-04  2.09644923e-04
  2.49779532e-04  6.43396439e-04 -1.34943695e-04 -3.43652988e-04
  9.32800413e-05  2.38694264e-04  2.87840234e-04  5.25456209e-06
 -2.77910393e-06 -9.22363931e-06 -8.28787259e-06  8.53878230e-06
 -4.13208919e-06 -6.00619655e-07  1.24225163e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[290.0, 310.0]","[ 9.67274125e-05  3.32756159e-04  3.41880000e-05  3.94268720e-05
  4.28050650e-04 -3.50423602e-04 -1.14348785e-04  2.11105346e-04
  2.33054627e-04  7.58280848e-04 -1.21700385e-04 -3.82383491e-04
  7.51485104e-05  2.36115545e-04  2.65989017e-04 -5.17250411e-06
  1.11827027e-05  1.34933660e-05  6.75932406e-06 -1.28061916e-05
  4.20127618e-06  2.70173877e-06 -4.52708396e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[310.0, 330.0]","[ 1.12697058e-04  4.01433338e-04  2.94236507e-05  2.96167095e-05
  4.45290365e-04 -4.24972737e-04 -1.14751788e-04  2.16152716e-04
  2.24896747e-04  8.47630032e-04 -1.14017931e-04 -4.41605919e-04
  6.04570969e-05  2.27234722e-04  2.39095462e-04 -7.47633021e-06
  2.68026420e-05  1.26182924e-05  1.02446895e-05 -9.41168758e-06
  3.53272635e-06  1.81368124e-06  1.57678464e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[330.0, 350.0]","[ 1.34473000e-04  4.54969522e-04  2.60144577e-05  2.46581732e-05
  4.44793101e-04 -4.77823156e-04 -1.17830107e-04  2.16811171e-04
  2.15235917e-04  8.94198533e-04 -1.14996698e-04 -4.90420880e-04
  5.11710089e-05  2.16893379e-04  2.03937804e-04 -1.38867454e-06
 -4.86926159e-05 -1.91122346e-06  3.48018382e-06  4.66346580e-07
  2.65307215e-05  1.38152748e-06 -4.34559559e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.78069271e-04  5.93080041e-04  2.49951938e-05  2.07582541e-05
  4.48115992e-04 -6.43109196e-04 -1.32610551e-04  2.42133674e-04
  2.19088837e-04  1.02509003e-03 -1.09929065e-04 -5.25215624e-04
  4.28476935e-05  2.02049626e-04  1.96061931e-04 -3.65526210e-06
 -2.39749393e-05 -1.27122697e-05 -5.82882199e-05  1.21805869e-05
  1.56673875e-06 -8.92462517e-07  1.05412129e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.87436777e-04  6.61004454e-04  2.10697920e-05  2.00381140e-05
  4.62031251e-04 -6.91376588e-04 -1.24123622e-04  2.33905438e-04
  1.96698403e-04  1.09560428e-03 -9.98396531e-05 -5.20044751e-04
  3.52205915e-05  1.85601958e-04  1.76456253e-04 -5.10304047e-06
  3.66809702e-06 -2.19334329e-05 -5.61982327e-05  1.41887709e-05
 -2.23600646e-05  2.45179253e-06 -1.51374207e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.73631019e-04  6.27790890e-04  1.68212924e-05  1.01150467e-05
  4.09315920e-04 -6.31721575e-04 -1.05784726e-04  2.04183537e-04
  1.56922878e-04  9.59143054e-04 -8.88775268e-05 -4.81671599e-04
  2.84615483e-05  1.63815497e-04  1.25127411e-04  3.44119284e-06
 -1.07063033e-05  1.14347907e-05  2.02948278e-05 -1.22622250e-05
  1.42904985e-05  2.74452632e-06  1.07759917e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.53100377e-04  6.31568753e-04  1.28677389e-05  7.65108895e-06
  3.92652476e-04 -6.03033907e-04 -8.66546959e-05  1.76503672e-04
  1.26472515e-04  9.40670503e-04 -4.83124183e-05 -3.56684262e-04
  1.68755696e-05  1.22984564e-04  1.23381723e-04 -1.45532892e-05
  4.42403954e-05  9.27522224e-06 -3.65376067e-05 -8.24341119e-06
 -1.02319682e-05  1.36812945e-06  1.23621301e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[430.0, 450.0]","[ 1.28897560e-04  5.97958789e-04  9.93274533e-06  5.95039171e-06
  3.98376576e-04 -5.40855222e-04 -6.92996045e-05  1.56390375e-04
  1.04579925e-04  8.78134560e-04 -4.26445282e-05 -3.23005370e-04
  1.40355601e-05  1.13221797e-04  1.02065632e-04  6.70444449e-07
  3.87799768e-05  5.91407288e-06  1.06366707e-06 -4.82118521e-06
 -1.83067391e-05 -4.42148630e-09 -5.05172969e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.93552066e-04  1.04525382e-03  1.30920993e-05  7.63885435e-06
  7.02871032e-04 -8.91062107e-04 -9.64421614e-05  2.42997354e-04
  1.61816615e-04  1.41399572e-03 -5.08619306e-05 -4.81238749e-04
  1.80081050e-05  1.65831126e-04  1.63766757e-04  2.36058687e-06
  3.15085325e-06  2.79779378e-06  5.97676866e-06 -2.37073429e-06
  1.07609211e-05 -3.75032890e-07  6.02188645e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.31991990e-04  8.57797016e-04  7.31524115e-06  9.51670950e-06
  6.52000784e-04 -6.47623887e-04 -5.85835248e-05  1.67247861e-04
  1.13889217e-04  1.11655995e-03 -2.13325430e-05 -2.89555305e-04
  9.62425616e-06  1.07529334e-04  1.38676840e-04 -6.21308844e-06
 -9.85866148e-06 -1.31550229e-05 -2.94756096e-05  9.44151360e-06
 -3.68957704e-06 -3.40500211e-07 -2.09914480e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[530.0, 570.0]","[ 9.33118184e-05  6.83532557e-04  4.89454245e-06 -6.07427488e-07
  5.79064974e-04 -4.87128028e-04 -3.95555023e-05  1.15933312e-04
  6.06453278e-05  8.46617824e-04 -1.28462332e-05 -1.97283490e-04
  5.82148867e-06  7.85388805e-05  9.60866463e-05 -2.29194313e-06
  2.84751805e-05  1.74997672e-05  2.48309676e-05 -1.19625140e-05
  4.85353724e-06 -7.52000671e-07  6.92486540e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[570.0, 610.0]","[ 5.97291644e-05  5.48227426e-04  2.58498177e-06  2.30789723e-06
  5.49568626e-04 -3.41564459e-04 -2.30820718e-05  7.41593339e-05
  3.62634019e-05  6.68587767e-04 -3.45221125e-06 -7.93310160e-05
  2.20173917e-06  3.87468800e-05  7.42654056e-05  2.32718779e-06
  3.11265926e-06 -1.03011093e-05 -2.72401860e-05  1.02538170e-05
 -1.22844102e-05 -1.02399583e-06 -7.15253319e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[610.0, 650.0]","[ 4.39762105e-05  4.42968959e-04  1.70354136e-06 -4.28580712e-07
  4.52050181e-04 -2.67320700e-04 -1.61463874e-05  5.40233968e-05
  3.12096858e-05  4.79067473e-04 -2.21420034e-06 -4.75384301e-05
  1.60361059e-06  2.58399020e-05  5.11983882e-05 -3.94855290e-06
 -2.56326641e-05  5.30250705e-06  8.37686638e-07 -5.17595685e-06
  2.75886384e-05  2.19701140e-06 -3.98698176e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[650.0, 700.0]","[ 3.66555241e-05  4.00129868e-04  1.18018378e-06 -1.25914527e-06
  4.83559497e-04 -2.18342077e-04 -1.20587502e-05  3.99989846e-05
  1.54892731e-05  3.77235664e-04  1.12721829e-06 -3.35641717e-05
  3.79255405e-07  2.20335689e-05  4.37507165e-05 -2.37805859e-06
  1.45562229e-05  9.67536149e-06  4.09207236e-05 -6.45978307e-06
  2.17051959e-06  3.14089976e-07  4.72207862e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[700.0, 750.0]","[ 2.15701459e-05  3.13894130e-04  6.63040631e-07  2.32150024e-06
  4.31616129e-04 -1.69861054e-04 -6.90042421e-06  3.32010729e-05
  1.21750724e-05  2.62037993e-04  3.58332450e-06 -1.97249277e-05
  5.76263209e-07  1.70907137e-05  4.74839239e-05 -1.29786903e-06
  2.58792797e-05 -5.14070737e-06 -1.40189888e-05  4.04957709e-06
 -1.23201622e-05 -1.00978381e-07  3.38733527e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.55589942e-05  2.31534246e-04  5.34786659e-07  2.79857506e-06
  3.87626425e-04 -1.10748642e-04 -5.46214810e-06  1.72999456e-05
  9.04506194e-06  2.10123848e-04 -4.68876144e-06  4.95254536e-06
  1.37294397e-06  8.35463912e-06  3.84582687e-05  5.31367685e-06
 -2.55167391e-05 -4.50086988e-06 -1.69913000e-05  2.68972476e-06
  1.17150071e-05 -2.28743585e-07 -2.02435742e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.04377106e-05  1.90307383e-04  3.80920935e-07  1.14819760e-06
  3.31126052e-04 -8.79459607e-05 -3.49834058e-06  1.75831980e-05
  1.30227259e-05  1.35010519e-04  9.58153241e-07  5.00289276e-06
  6.15807064e-07  6.65897014e-06  3.10525668e-05 -6.38958959e-07
  5.92892231e-06  7.35616657e-07 -1.28571189e-05 -1.41311187e-06
 -1.23040680e-06 -2.36782396e-07  1.67351813e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[850.0, 900.0]","[ 6.86464102e-06  1.41888054e-04  1.96993168e-07  3.49484979e-06
  2.98676709e-04 -6.12802351e-05 -2.08507666e-06  1.18742217e-05
  1.19099867e-05  8.70651551e-05 -3.89265316e-06  2.03604322e-05
  1.36416450e-06  2.04969225e-06  2.80618747e-05  1.99630970e-06
  2.71514098e-06 -7.63356365e-06 -3.07687754e-05  4.70488539e-06
 -7.72032999e-06  5.13301126e-07  1.29273409e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 7.87862585e-06  1.96535570e-04  1.66171988e-07  3.37158936e-06
  4.84456939e-04 -8.79063167e-05 -2.10124917e-06  1.70226630e-05
  1.14577308e-05  8.13642498e-05 -4.44965534e-06  1.97373824e-05
  1.56330122e-06  5.99458817e-06  2.90493481e-05  4.11875966e-06
 -5.18567489e-06 -7.46066361e-06 -6.14016231e-06  4.10653653e-06
  2.15094774e-06  4.43511870e-08  1.47195686e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[1000.0, 1200]","[ 6.16505407e-06  1.74748082e-04 -3.41333571e-09 -7.43151615e-07
  6.86748813e-04 -5.64678993e-05 -9.80010327e-07  6.20557427e-06
 -1.02553668e-05 -1.80044918e-06 -2.81771148e-07  3.67271839e-05
 -2.66331712e-07 -1.10976477e-06  1.34627970e-05  5.08669765e-07
  2.33049528e-05 -3.00666190e-06 -9.97660421e-07  3.92116804e-06
 -9.73611726e-06  6.14114912e-07  1.07699387e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[1200, 1400]","[ 1.57023501e-06  7.29266883e-05  5.25138710e-08 -3.73961251e-06
  4.24377543e-04 -2.36589885e-05 -3.25537285e-07  3.87278969e-06
 -2.44913871e-05 -5.56849239e-05  2.38761292e-06  1.24124984e-05
 -5.81864982e-07  1.37951592e-06  7.20387122e-07 -1.39846515e-06
  3.17097469e-05  6.95000431e-06  2.74507882e-05 -2.89041392e-06
 -9.39981726e-06 -7.95456715e-08 -4.12090770e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[250.0, 270.0]","[ 3.33227891e-05  1.07952619e-04  2.27222070e-05  3.06109116e-05
  1.72753544e-04 -1.20296560e-04 -5.52513764e-05  1.02294765e-04
  1.14281274e-04  2.69234326e-04 -6.13958867e-05 -1.58858771e-04
  5.48491254e-05  1.25723079e-04  1.43801822e-04 -4.26082040e-06
  2.88421808e-05  1.65156640e-05  3.15513123e-05 -1.31642887e-05
  9.78702959e-08  4.93899094e-07  1.32200947e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[270.0, 290.0]","[ 5.60199203e-05  2.03807297e-04  2.78063149e-05  3.49367384e-05
  2.84450080e-04 -2.19942761e-04 -7.87306864e-05  1.49852300e-04
  1.71327846e-04  4.83573918e-04 -8.33477171e-05 -2.35442154e-04
  6.42678099e-05  1.72548586e-04  2.08226787e-04 -6.40056171e-06
  4.15707640e-05  2.32434238e-05  1.78691246e-05 -1.76918991e-05
 -2.42367996e-07  1.67255095e-06  7.73620612e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[290.0, 310.0]","[ 6.29698280e-05  2.39415229e-04  2.45853642e-05  3.43811357e-05
  3.31184704e-04 -2.39492329e-04 -7.82501415e-05  1.52374692e-04
  1.80572342e-04  5.60016122e-04 -9.71823227e-05 -2.91883829e-04
  5.77797644e-05  1.80159781e-04  2.10342169e-04  6.17410706e-06
 -2.39799957e-05 -1.46582210e-05 -2.19088625e-05  1.24209053e-05
 -3.26204392e-06  1.60023066e-06  3.57621909e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[310.0, 330.0]","[ 7.03507043e-05  2.84190373e-04  2.05496592e-05  2.31373245e-05
  3.43189949e-04 -2.82948029e-04 -7.56411314e-05  1.52338905e-04
  1.67682117e-04  6.25816558e-04 -7.49291519e-05 -2.83347908e-04
  4.32534692e-05  1.61194082e-04  1.87367055e-04 -5.69518187e-06
  1.72988513e-05  5.18454905e-06 -1.44888041e-05 -3.83127628e-06
 -7.01845767e-06  4.58110051e-07  1.52838913e-07]"
"[100.0, 140.0]","[0.75, 1.0]","[330.0, 350.0]","[ 8.95888552e-05  3.19715070e-04  1.87593413e-05  1.97117518e-05
  3.35838103e-04 -3.31715168e-04 -8.16526412e-05  1.52473430e-04
  1.55950462e-04  6.57932469e-04 -7.83335204e-05 -3.46787140e-04
  3.72709150e-05  1.57136494e-04  1.62819231e-04 -2.33947692e-06
 -2.16553208e-05 -7.34036016e-06 -7.81119648e-06  6.67079332e-06
  1.52436244e-05 -1.74838874e-07  1.12087777e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.13328929e-04  3.74148788e-04  1.72682747e-05  1.24146383e-05
  3.13241366e-04 -4.12056422e-04 -8.81479559e-05  1.60397884e-04
  1.41408462e-04  6.80113256e-04 -8.59026051e-05 -3.86272383e-04
  3.18692434e-05  1.49123614e-04  1.22834736e-04  9.73970208e-06
 -1.15572531e-05  7.92653854e-06  2.35255235e-05 -7.06782743e-06
  1.28266526e-05 -3.35723314e-07 -1.71145692e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.20516011e-04  4.27879887e-04  1.45143605e-05  8.33869343e-06
  3.10274510e-04 -4.54778641e-04 -8.28735763e-05  1.56942627e-04
  1.23916984e-04  7.00832631e-04 -6.59554111e-05 -3.67614770e-04
  2.43783104e-05  1.30938849e-04  1.04186883e-04 -2.98200225e-06
  1.94087243e-05  1.12255964e-05  4.41505858e-05 -1.02599472e-05
  1.57928072e-05  1.39393831e-06  2.83073272e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.11585997e-04  4.57099850e-04  1.15050581e-05  1.07797654e-05
  3.15858606e-04 -4.49594457e-04 -7.00507360e-05  1.47349062e-04
  1.20639576e-04  7.31487379e-04 -5.10013350e-05 -3.02788020e-04
  1.82821959e-05  1.12824252e-04  1.13844660e-04 -1.29450178e-06
  3.41972155e-05 -4.25008895e-06 -2.19675940e-05  2.86206662e-06
 -1.81527887e-05 -4.58697782e-07  1.59616131e-07]"
"[100.0, 140.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.00647990e-04  4.36445490e-04  9.44596673e-06  4.61640706e-06
  3.06403705e-04 -4.12817048e-04 -5.97151152e-05  1.29179748e-04
  9.67875978e-05  6.67835693e-04 -3.45954801e-05 -2.82342252e-04
  1.34191691e-05  9.71052091e-05  8.07179192e-05 -6.41411029e-06
  5.24602498e-06  5.33457299e-06  1.78969790e-05 -4.55236005e-06
  1.52647547e-05  9.55556676e-07  1.74131808e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[430.0, 450.0]","[ 8.79680094e-05  4.13270665e-04  7.01095992e-06  6.01848262e-06
  2.99245060e-04 -3.64398265e-04 -4.78119577e-05  1.10698676e-04
  9.04487334e-05  6.35772852e-04 -3.38740345e-05 -2.47584500e-04
  1.13379181e-05  8.64446276e-05  8.48742723e-05  1.98504328e-06
 -1.92733840e-05  2.05294341e-06 -9.69450253e-06 -3.26672507e-06
  1.70615575e-05  4.43525973e-07  1.67116367e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.34411600e-04  7.53760398e-04  9.78341945e-06  7.50799730e-06
  5.80996714e-04 -6.00765801e-04 -6.93777505e-05  1.72644734e-04
  1.24827085e-04  1.11573175e-03 -3.26930926e-05 -3.28151853e-04
  1.35369074e-05  1.21677330e-04  1.38876805e-04 -7.93807738e-06
 -1.10051143e-05 -7.81875546e-06 -2.10804100e-05  8.01873285e-06
 -2.28146517e-06  4.86326764e-07 -2.21930568e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.00794897e-04  6.22255118e-04  6.26519741e-06  5.34972814e-06
  4.95998337e-04 -4.67203956e-04 -4.77887927e-05  1.22838316e-04
  9.79089821e-05  8.50310362e-04 -1.83168658e-05 -2.09618133e-04
  7.93120568e-06  7.99104334e-05  1.16613796e-04 -6.07498369e-06
 -8.25568249e-06  1.70647253e-06 -4.13355478e-05 -5.57423223e-06
  8.70727420e-06  2.65683849e-06  2.35563758e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[530.0, 570.0]","[ 6.71588175e-05  5.08493046e-04  3.61880145e-06  5.23707873e-06
  4.53549778e-04 -3.31878432e-04 -2.87757099e-05  8.42578405e-05
  6.01772959e-05  6.54915564e-04 -1.31336162e-05 -1.18801666e-04
  5.29684659e-06  5.24198408e-05  8.77521155e-05 -1.13393613e-06
 -2.52646268e-05 -1.18478159e-05 -4.48058362e-05  8.24234732e-06
 -5.76659498e-06  1.47503359e-06 -5.41252136e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[570.0, 610.0]","[ 4.49082319e-05  4.05970349e-04  1.96719301e-06  4.80115795e-06
  4.23339349e-04 -2.50670546e-04 -1.72975239e-05  5.84964085e-05
  4.72291928e-05  5.19596049e-04 -1.01134059e-05 -7.57180634e-05
  3.78843975e-06  3.91152955e-05  7.43012834e-05  3.25928103e-06
 -1.84939232e-05 -6.42586181e-06 -3.32483168e-05  5.16399195e-06
  6.20598817e-06 -2.28245473e-07  9.43198186e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[610.0, 650.0]","[ 3.00650856e-05  3.01422126e-04  1.01684576e-06 -9.21284999e-07
  3.64466582e-04 -1.65451889e-04 -1.01104152e-05  3.40504345e-05
  1.35467113e-05  3.57223859e-04 -5.23161969e-07 -2.72280149e-05
  2.79667954e-07  1.91785371e-05  3.63352488e-05  1.07092761e-06
 -2.62242445e-06  3.71226539e-06 -7.86377857e-07 -1.37028596e-06
  3.28501292e-06 -7.30169470e-08 -2.81711118e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[650.0, 700.0]","[ 2.64770074e-05  3.10390167e-04  9.45576118e-07  3.10588770e-06
  4.08512273e-04 -1.65381405e-04 -9.30379240e-06  3.59767821e-05
  1.78290287e-05  3.57762220e-04 -8.23857729e-06 -2.45295291e-05
  2.58784433e-06  1.90406674e-05  3.52700658e-05  2.60748585e-06
  1.70345725e-05  7.14375090e-07  3.48771193e-05 -2.27873170e-06
 -7.31610287e-06  9.55163414e-07 -6.13076283e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.58112930e-05  2.35607388e-04  3.16142793e-07  5.29606428e-07
  3.49325627e-04 -1.03531714e-04 -4.46315243e-06  2.19775180e-05
  5.17025888e-06  2.10006323e-04  3.43385921e-06 -5.99235357e-06
  2.13447793e-07  9.90580442e-06  2.81198878e-05 -3.57867659e-06
 -5.79763234e-07  5.46555369e-07  9.87710473e-06 -5.66114453e-07
  2.71591704e-06  1.93877500e-07  2.18038479e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.13072170e-05  1.95106665e-04  1.93816357e-07  1.02701798e-06
  3.09380581e-04 -8.89462075e-05 -2.97190700e-06  1.62574416e-05
  1.24775281e-05  1.66545324e-04 -2.84521944e-06 -1.37650001e-05
  6.21051885e-07  9.33190095e-06  2.89430647e-05  4.89484004e-06
 -2.37521745e-05 -3.83936072e-07  6.59191160e-06 -4.77182000e-07
  4.71431483e-06 -3.20518867e-07  1.59447124e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[800.0, 850.0]","[ 8.46769674e-06  1.39482014e-04  7.31784974e-08  2.04069463e-06
  2.62039872e-04 -5.50946485e-05 -1.99532690e-06  1.17743155e-05
  1.49737227e-05  9.13667422e-05 -1.05918748e-06  1.99797846e-06
  5.54257758e-07  6.99201314e-06  2.25583109e-05  5.54303849e-07
 -2.75668955e-05 -4.94559570e-06 -1.58489178e-05  2.69750373e-06
  9.16582095e-06  3.68055628e-07  2.83627824e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[850.0, 900.0]","[ 4.51270104e-06  1.08311104e-04 -1.95551790e-08 -8.69746125e-07
  2.40033770e-04 -3.90041754e-05 -6.78498083e-07  6.44759293e-06
 -3.30425373e-06  6.93895543e-05  7.76581663e-07  2.32063072e-06
 -3.93215989e-07  3.67235869e-06  7.12897833e-06  4.25355006e-07
 -1.29536840e-07  4.60860283e-06  2.06352764e-05 -3.60238682e-06
  2.84980238e-06  4.06582582e-08  5.21351023e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 5.94836943e-06  1.62050154e-04  4.81601389e-08  2.07870375e-06
  4.08853713e-04 -6.47239528e-05 -9.89581785e-07  1.24381211e-05
  1.13000670e-05  9.86947490e-05 -3.81741744e-06  5.97981187e-06
  1.15173682e-06  4.42291137e-06  2.86387773e-05  2.77089448e-06
  3.64009025e-06 -1.90372719e-06  8.93659367e-06  4.36445092e-07
 -1.51005791e-06  3.33115362e-07  9.42898596e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[1000.0, 1200]","[ 6.00413208e-06  1.44573400e-04  2.53711780e-07  4.49092754e-06
  5.92180657e-04 -3.32999768e-05 -2.08263240e-06  2.69493532e-06
  1.18794987e-05  3.23282360e-05 -3.51836013e-06  4.78949137e-05
  1.58794639e-06 -4.38151858e-06  2.82658513e-05  1.73228730e-06
 -3.09907208e-05 -9.67698749e-06 -1.03116930e-05  5.13157883e-06
  2.47464324e-05  4.31994805e-07  1.85758489e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[1200, 1400]","[ 1.55496830e-06  6.07322806e-05  5.78691273e-08 -9.33632806e-07
  3.73650423e-04 -2.64897409e-06 -4.99809629e-07 -4.52552413e-07
 -4.52407700e-06 -1.22929436e-05 -5.79041125e-07  1.55658800e-05
  5.47451549e-08  2.96458245e-06  7.23651424e-06  1.37391286e-07
  3.11967414e-06  3.96786457e-06  3.70031477e-06 -2.95278612e-06
 -1.12233478e-05  3.68156666e-07 -3.65026726e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.96407509e-05  7.42220023e-05  1.42175448e-05  2.09700906e-05
  1.22595008e-04 -7.32143489e-05 -3.24829068e-05  6.48319613e-05
  7.69814176e-05  1.89134473e-04 -3.36242602e-05 -9.86086757e-05
  3.49513272e-05  8.50130544e-05  1.01751058e-04 -4.68816173e-06
  2.08845321e-05  1.44596178e-05  2.10540258e-05 -1.17104543e-05
  1.97031640e-06  3.92554798e-07  3.34184367e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[270.0, 290.0]","[ 2.76346827e-05  1.29698371e-04  1.71142422e-05  3.12858461e-05
  2.03833814e-04 -1.13203950e-04 -4.20930940e-05  9.28937688e-05
  1.24733953e-04  3.26688901e-04 -5.71971263e-05 -1.28018613e-04
  4.44554651e-05  1.13240478e-04  1.56757782e-04  8.94045078e-07
 -1.72357419e-05 -1.65601130e-05 -3.26176989e-05  1.33741079e-05
 -5.44617963e-06  8.52680080e-07 -1.88986377e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[290.0, 310.0]","[ 3.66752788e-05  1.52167867e-04  1.53866262e-05  2.55058368e-05
  2.10696617e-04 -1.47363282e-04 -4.56700736e-05  9.74401074e-05
  1.20095117e-04  3.54847074e-04 -6.29181459e-05 -1.82451363e-04
  3.96729126e-05  1.18932278e-04  1.38288301e-04  3.89167897e-06
 -6.01065574e-06 -7.76237679e-07  1.15235906e-05 -3.10364563e-06
  9.72502100e-06  2.33073357e-06  9.46671530e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[310.0, 330.0]","[ 4.11897090e-05  1.91672490e-04  1.36685857e-05  1.83780313e-05
  2.50967114e-04 -1.78307665e-04 -4.71169702e-05  1.00956030e-04
  1.19502969e-04  4.34296822e-04 -5.16039913e-05 -2.09527822e-04
  3.14995832e-05  1.19203341e-04  1.44863536e-04 -1.25476905e-06
 -2.96422288e-06  8.95909056e-07 -2.85694656e-06 -1.11301383e-06
  6.27435049e-06  2.27999029e-07  1.05243780e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[330.0, 350.0]","[ 5.06207157e-05  2.10137885e-04  1.19247548e-05  9.81007082e-06
  2.46697253e-04 -2.03045977e-04 -4.87089494e-05  9.77567626e-05
  9.98465343e-05  4.57386384e-04 -5.32365256e-05 -2.14969788e-04
  2.53913658e-05  1.07652866e-04  1.08065320e-04  1.14495525e-06
  1.29785151e-05  1.96876302e-05  3.19319825e-05 -1.72838442e-05
  1.12915440e-05  1.57495605e-06 -2.48529322e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[350.0, 370.0]","[ 6.24098156e-05  2.41351465e-04  1.09347785e-05  1.03384946e-05
  2.58011154e-04 -2.36698706e-04 -5.15944267e-05  1.01141409e-04
  9.75338183e-05  4.87840863e-04 -4.95233377e-05 -2.37847040e-04
  2.10478430e-05  1.01989602e-04  1.01242167e-04 -9.40576519e-07
 -9.73619575e-06 -6.27575592e-06 -1.82760039e-05  5.69665979e-06
 -4.15412531e-06  8.69741092e-07 -3.35380241e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[370.0, 390.0]","[ 7.16771380e-05  2.70522270e-04  9.87206847e-06  5.61744791e-06
  2.42596598e-04 -2.75396114e-04 -5.22903625e-05  1.00898495e-04
  8.06359906e-05  4.98925321e-04 -4.57380404e-05 -2.51730392e-04
  1.76382465e-05  9.64964872e-05  7.82414450e-05 -2.82491948e-06
  4.00291002e-05  1.29011442e-05  3.57323404e-05 -1.07678426e-05
 -3.86470558e-06  1.36096764e-06  6.62258804e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[390.0, 410.0]","[ 6.74965098e-05  2.91566761e-04  7.66129451e-06  4.33237165e-06
  2.25788577e-04 -2.71087151e-04 -4.43603915e-05  9.42690090e-05
  7.74420576e-05  4.94145362e-04 -3.27544098e-05 -2.23805817e-04
  1.30014580e-05  8.23208787e-05  6.86207232e-05 -5.08325764e-06
 -7.78842221e-06  7.94958761e-06  3.42451485e-05 -5.28195247e-06
  1.62327718e-05  3.65448278e-07 -2.15532735e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[410.0, 430.0]","[ 5.97301484e-05  2.93413379e-04  6.08080037e-06  6.79065990e-06
  2.36018950e-04 -2.55941077e-04 -3.70634657e-05  8.35916213e-05
  7.28663324e-05  4.93682703e-04 -3.10493597e-05 -1.87295298e-04
  1.12216547e-05  7.08472779e-05  7.41412844e-05  2.90183241e-06
  3.08116257e-06 -2.75217503e-06 -1.13287254e-05  8.51192901e-07
 -1.42059380e-06  3.21417143e-07  5.24840994e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[430.0, 450.0]","[ 5.14271782e-05  2.77554499e-04  4.62180968e-06  5.54193960e-06
  2.29371946e-04 -2.35127019e-04 -2.93950197e-05  7.57655389e-05
  7.17839342e-05  4.56169461e-04 -2.44178182e-05 -1.80117676e-04
  9.11871475e-06  6.62174196e-05  6.94265386e-05  1.29302387e-06
 -1.86199834e-05 -2.19168713e-06  5.44591827e-06  1.52012674e-06
  1.61027112e-05  6.00707860e-09  8.57355609e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[450.0, 490.0]","[ 8.62764814e-05  4.88988532e-04  6.63485807e-06  3.91113930e-06
  4.31916697e-04 -3.85291537e-04 -4.52564642e-05  1.11355867e-04
  8.02365467e-05  7.80284020e-04 -2.86316796e-05 -2.45786528e-04
  1.05666094e-05  8.89158411e-05  9.68194506e-05 -1.02818788e-06
  1.06239637e-05  4.80747890e-06 -3.61750235e-06 -4.55923965e-06
  6.58569287e-07  1.00949048e-06  3.79598796e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[490.0, 530.0]","[ 6.42608488e-05  3.98231142e-04  4.28444561e-06  2.71475821e-06
  3.86054276e-04 -2.87300198e-04 -3.09111067e-05  8.34244883e-05
  6.73679009e-05  5.89515407e-04 -1.48248822e-05 -1.97803519e-04
  6.18874924e-06  7.20408404e-05  7.83699494e-05  1.24967471e-06
 -4.38466880e-05 -8.24739978e-07  3.90654565e-06  6.38767959e-07
  2.23790391e-05 -6.10142156e-07  2.00675211e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[530.0, 570.0]","[ 4.37118656e-05  3.46321062e-04  2.14071264e-06  1.49666911e-07
  3.36574899e-04 -2.29072140e-04 -1.77659435e-05  5.72615582e-05
  4.23060177e-05  4.80443020e-04 -3.51619116e-06 -1.14437470e-04
  2.26068888e-06  4.28794895e-05  5.09673885e-05 -4.89685602e-06
  3.02674210e-06  9.33780306e-06  3.44012098e-05 -6.82461671e-06
  1.13408804e-05  4.67285564e-07  2.81407744e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[570.0, 610.0]","[ 2.90827803e-05  2.78578809e-04  1.08769053e-06  1.82806041e-06
  3.28991333e-04 -1.70194297e-04 -1.05844575e-05  3.89698303e-05
  1.88958467e-05  3.68789465e-04 -4.47013809e-06 -5.57581150e-05
  1.66622018e-06  2.49397226e-05  3.73236879e-05 -1.03287625e-06
  1.83190697e-05 -9.91507291e-07  1.66828063e-05  6.21463708e-07
 -6.59126788e-06  8.57046062e-07  8.12823350e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[610.0, 650.0]","[ 2.06390036e-05  2.42599180e-04  6.85170752e-07  2.90868196e-06
  2.77085709e-04 -1.36285452e-04 -7.23951492e-06  3.15421336e-05
  2.09279592e-05  3.02644675e-04 -6.09106920e-07 -4.21102072e-05
  1.03904904e-06  2.10309621e-05  3.42174047e-05  8.61621006e-07
 -1.32325869e-05 -5.39010343e-06  3.90233250e-06  4.39284742e-06
  9.05898289e-06 -1.05986456e-06  3.90884544e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[650.0, 700.0]","[ 2.03249855e-05  2.41002723e-04  6.33214422e-07  2.95924234e-07
  3.38662299e-04 -1.23354899e-04 -6.84785697e-06  2.62673638e-05
  1.89386020e-05  3.04570959e-04 -1.45429653e-06 -2.65321251e-05
  7.17267701e-07  1.72779767e-05  3.83542871e-05 -7.23766121e-07
 -2.64100887e-06  2.08391848e-06  6.08836047e-06 -2.12112444e-06
  2.60711120e-06  5.84710405e-07 -1.02115736e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.30241941e-05  1.77528652e-04  2.66270053e-07 -2.82628955e-06
  2.90285921e-04 -8.21173982e-05 -3.66885523e-06  1.37232309e-05
 -6.43181140e-06  1.78819846e-04  5.18595191e-06  6.75653771e-06
 -1.20364466e-06  6.36786144e-06  1.36914810e-05 -4.05881473e-06
  2.10827882e-05  8.93210442e-06  1.54515980e-05 -5.79448482e-06
 -1.69211112e-06  2.30139853e-07 -1.01717532e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[750.0, 800.0]","[ 8.89343109e-06  1.45600553e-04  1.26481256e-07  4.88074287e-07
  2.63488870e-04 -5.15621107e-05 -2.29685493e-06  9.39942657e-06
  1.14477937e-05  1.62415787e-04  2.99684933e-06  1.50326734e-05
 -4.60501531e-07  2.36346290e-06  2.89911966e-05 -2.51167241e-06
 -2.32298628e-05 -5.32066892e-06 -2.16217157e-05  5.62672238e-06
  1.83177751e-06  7.67202789e-08 -1.99825252e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[800.0, 850.0]","[ 5.54844079e-06  1.21461653e-04  9.60039772e-08  1.38928727e-06
  2.44393437e-04 -5.11113286e-05 -1.44785662e-06  7.87093460e-06
  8.52467771e-06  1.41303621e-04  1.82016378e-06  3.66572812e-06
 -3.33374908e-07  3.81787428e-06  2.97156701e-05  1.17180486e-06
  8.68943832e-07 -5.33367860e-06 -3.13635612e-05  4.79935627e-06
 -1.12988279e-05 -9.72006794e-07  7.78111628e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[850.0, 900.0]","[ 3.74120528e-06  8.82773983e-05  1.26955469e-08 -5.07496393e-07
  2.05434432e-04 -4.02268495e-05 -7.70225554e-07  6.14689425e-06
 -2.43122982e-06  6.77981043e-05  4.16694544e-07  2.86758788e-06
  1.74111886e-07  3.30290531e-06  3.21609382e-06 -5.42704071e-07
  4.57433172e-06  6.28346616e-06  3.21916787e-05 -5.63636295e-06
  7.48836830e-06  1.69191814e-07  6.44822168e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 4.87794463e-06  1.34195727e-04  3.02746029e-08  1.88140025e-06
  3.43079528e-04 -5.60983755e-05 -1.10796800e-06  8.54424635e-06
  7.75034627e-06  1.00030029e-04  2.71014554e-07  2.02524285e-05
 -2.91143554e-08  1.91430935e-06  2.47244214e-05 -6.48877667e-08
  1.42514992e-05 -6.91022715e-06 -2.51500389e-05  5.26369102e-06
 -7.82809416e-06  1.61283344e-07 -2.86908228e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[1000.0, 1200]","[ 3.27778391e-06  1.36158458e-04 -3.28714539e-09  5.40313086e-07
  4.93121441e-04 -4.93070726e-05 -4.65434190e-07  7.31244020e-06
 -6.55827635e-06  4.07307229e-05  1.77006388e-06  3.55372025e-05
 -2.29356305e-09 -4.05058345e-06  1.18993934e-05 -1.91480839e-07
  2.21559870e-05 -5.72416709e-07  2.18616564e-05  4.15805795e-07
 -9.57642635e-06 -2.88854468e-07  4.35988332e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[1200, 1400]","[ 1.37124077e-06  4.70996118e-05 -2.36770943e-08  7.70574518e-07
  3.35356981e-04 -1.03648081e-05 -2.54379738e-07  4.96291060e-07
  7.88838897e-07  4.94061136e-06 -2.02911309e-06  1.38276256e-05
  3.12231961e-07 -2.24517669e-07  8.08303631e-06  1.76625552e-06
  1.85311600e-05  6.13802912e-07  1.04231542e-05 -1.29003799e-06
 -4.55174607e-06  6.40972152e-08  2.74649109e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[250.0, 270.0]","[ 6.67860096e-06  3.51578331e-05  6.91755514e-06  1.35929427e-05
  7.18742802e-05 -3.04476151e-05 -1.31184510e-05  3.30235518e-05
  4.76481615e-05  1.02456567e-04 -1.94670876e-05 -4.85251901e-05
  1.93483880e-05  4.61533090e-05  6.43965093e-05  2.44328977e-06
 -6.81425295e-06 -1.62999775e-06  4.32119079e-07  1.20801286e-06
  5.03694895e-06  2.01352646e-07  6.25819076e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[270.0, 290.0]","[ 9.50721539e-06  5.15600746e-05  8.15629940e-06  1.70783353e-05
  1.20085767e-04 -4.26810743e-05 -1.68778806e-05  4.43947786e-05
  6.26980461e-05  1.53992328e-04 -2.79856547e-05 -7.24490139e-05
  2.37248742e-05  6.36829711e-05  8.19762167e-05  2.87630373e-06
 -1.51062956e-06 -2.43232779e-06 -7.81388262e-06  2.18247261e-06
 -5.95960548e-06  3.00299759e-08 -7.69845051e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.21920731e-05  6.79726347e-05  7.46453314e-06  1.45713692e-05
  1.43753419e-04 -5.03741099e-05 -1.83446622e-05  4.42666382e-05
  6.60114308e-05  1.97099359e-04 -2.96331619e-05 -7.04503476e-05
  2.12552636e-05  6.11756808e-05  8.59854879e-05  2.59358504e-06
 -2.22575365e-05 -4.12406977e-06 -3.20467407e-06  3.53557467e-06
  7.22043007e-06  3.30985502e-07 -9.42234737e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[310.0, 330.0]","[ 1.28043812e-05  7.83646096e-05  6.27687679e-06  8.75512466e-06
  1.48155253e-04 -5.75804345e-05 -1.76517702e-05  4.41361580e-05
  6.08197983e-05  2.11070569e-04 -2.19277927e-05 -8.62663444e-05
  1.61623506e-05  6.01240068e-05  7.55987197e-05 -7.83704971e-07
 -2.14851127e-05  8.12135474e-07  8.50057857e-06  1.59989298e-06
  1.14666469e-05  1.97011656e-07 -6.48092207e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[330.0, 350.0]","[ 1.58727213e-05  1.00160762e-04  5.34401434e-06  6.74621254e-06
  1.42512968e-04 -8.20383551e-05 -1.83175583e-05  4.62091003e-05
  5.31662403e-05  2.36935618e-04 -1.99875570e-05 -9.37097809e-05
  1.24223462e-05  5.52288494e-05  6.54268345e-05 -9.70216853e-07
  6.80760569e-06  4.75550266e-06  1.27601395e-05 -2.46634017e-06
 -1.85778451e-06 -4.14359652e-08 -3.55922550e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[350.0, 370.0]","[ 2.28796800e-05  1.17635031e-04  4.95325146e-06  6.70292062e-06
  1.73745483e-04 -9.26526621e-05 -2.10202699e-05  4.58834841e-05
  5.77610376e-05  2.80527874e-04 -1.95526170e-05 -8.82675717e-05
  1.07571408e-05  4.92129548e-05  6.83110761e-05 -4.83430703e-06
 -5.22942795e-06 -1.75067887e-06 -2.65627894e-05  2.73387117e-06
 -5.12101632e-06  1.84334363e-07 -1.55116754e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[370.0, 390.0]","[ 2.49448086e-05  1.23813875e-04  4.30190225e-06  5.73890141e-06
  1.76753822e-04 -1.03566493e-04 -2.00361132e-05  4.74158127e-05
  5.17808863e-05  2.77502917e-04 -2.34701672e-05 -1.26500622e-04
  1.01358491e-05  5.67262126e-05  5.79206324e-05 -8.98789230e-07
 -1.51118114e-05 -2.30398725e-06  4.37099900e-06  3.16621079e-06
  4.22366581e-06  8.19900587e-08 -8.80254289e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[390.0, 410.0]","[ 2.60493723e-05  1.37899417e-04  3.86535832e-06  4.48827192e-06
  1.70437124e-04 -1.13047841e-04 -1.95120409e-05  4.53365383e-05
  4.98619453e-05  2.94549945e-04 -1.84296463e-05 -1.07767764e-04
  8.08805350e-06  4.85312090e-05  6.41623598e-05 -6.90707116e-07
  4.06143781e-06  4.87775642e-07 -2.80244838e-05  8.25820513e-07
 -6.39042659e-06 -5.53018308e-07  9.57282601e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[410.0, 430.0]","[ 2.47706766e-05  1.43263517e-04  2.88667545e-06  2.67156060e-06
  1.60130983e-04 -1.15946995e-04 -1.63260098e-05  4.00534627e-05
  3.79503694e-05  2.87542715e-04 -1.38939071e-05 -9.23853820e-05
  5.41064650e-06  3.97458728e-05  4.70824718e-05 -1.45726399e-06
  1.73509908e-05  7.04512883e-06 -5.78804658e-06 -7.24109066e-06
 -1.06497999e-06  8.13331888e-07  6.87639952e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[430.0, 450.0]","[ 2.24997847e-05  1.31445965e-04  2.41944661e-06  1.93745244e-06
  1.34910546e-04 -1.00833933e-04 -1.40060105e-05  3.60147123e-05
  3.77510374e-05  2.35945054e-04 -9.48060823e-06 -9.62584089e-05
  4.27824823e-06  3.56781139e-05  3.85483167e-05 -3.29393688e-07
 -2.42398901e-05  3.66305304e-06  1.35121475e-05 -3.52694349e-06
  2.11317125e-05 -2.84141924e-07  6.91816727e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[450.0, 490.0]","[ 3.90983357e-05  2.51504763e-04  3.68484848e-06  1.12508948e-06
  2.72642035e-04 -1.83429301e-04 -2.24244034e-05  5.74160047e-05
  5.08634671e-05  4.46488933e-04 -1.26924293e-05 -1.23097314e-04
  6.33538191e-06  4.95858564e-05  6.62534016e-05 -4.04814122e-06
 -3.92939737e-06  9.55700134e-06 -9.58899881e-06 -7.48013470e-06
  1.54642790e-05  4.30628434e-07  2.39636676e-05]"
"[200.0, 290.0]","[0.75, 1.0]","[490.0, 530.0]","[ 2.96942002e-05  2.29374842e-04  2.07678703e-06  3.74219059e-06
  2.63702213e-04 -1.52140144e-04 -1.47224807e-05  4.41016860e-05
  3.60404171e-05  3.97247472e-04 -1.25235908e-05 -8.31377548e-05
  4.18456323e-06  3.69420355e-05  4.66234409e-05  2.44376030e-06
 -1.95376560e-06 -3.43532545e-06 -2.77864234e-07  4.33743665e-06
 -5.82592360e-06 -9.76286509e-07 -1.77506745e-05]"
"[200.0, 290.0]","[0.75, 1.0]","[530.0, 570.0]","[ 2.13586453e-05  1.99605427e-04  1.27665532e-06  2.61913648e-06
  2.39112297e-04 -1.21701286e-04 -9.67883951e-06  3.57097199e-05
  3.32197662e-05  3.33360632e-04 -5.09004582e-06 -7.79225084e-05
  2.16075881e-06  3.18013315e-05  3.59765379e-05 -1.58122019e-06
 -2.19057164e-06  9.75560949e-07  2.77267143e-05 -2.16064338e-06
  1.87124604e-06  4.68311773e-07 -7.38503326e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[570.0, 610.0]","[ 1.80187024e-05  1.60516559e-04  1.08305392e-06  1.18481546e-06
  2.14988108e-04 -8.90218016e-05 -8.39995105e-06  2.40771982e-05
  3.25652578e-05  2.56829061e-04 -3.06061759e-06 -4.56552266e-05
  1.65477883e-06  2.18276095e-05  3.46283191e-05 -5.18080091e-07
 -2.66395312e-05  6.27031238e-06  9.33884856e-06 -6.78089616e-06
  3.25370247e-05  2.14979718e-07  2.28842135e-05]"
"[200.0, 290.0]","[0.75, 1.0]","[610.0, 650.0]","[ 1.17967359e-05  1.35251511e-04  4.95203890e-07  1.65249173e-06
  2.03522549e-04 -6.04945841e-05 -4.61384451e-06  1.58240976e-05
  1.61315958e-05  2.11233557e-04 -7.40089103e-07 -1.57342155e-05
  6.91941556e-07  1.15483875e-05  2.72580019e-05 -4.59434637e-07
 -1.46943531e-05 -5.35782959e-06 -9.04414389e-06  4.69100615e-06
 -1.52826512e-06 -1.09998839e-08 -8.37351768e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[650.0, 700.0]","[ 9.98412044e-06  1.35118604e-04  2.94703510e-07  8.76134551e-07
  2.23725466e-04 -6.63103392e-05 -3.12049172e-06  1.31317001e-05
  5.29128836e-06  1.70916463e-04 -2.29755141e-07 -1.11226209e-05
  2.48805688e-07  8.02413097e-06  2.08807110e-05  1.45541331e-06
  2.51319283e-06 -2.71996225e-06  3.52833472e-06  2.41687517e-06
 -4.67502600e-06 -2.70774677e-07  7.77449841e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[700.0, 750.0]","[ 6.52853106e-06  1.09900109e-04  1.44462270e-07  6.54892629e-07
  2.05666568e-04 -4.73456750e-05 -1.82921839e-06  9.71713559e-06
  1.14630475e-05  1.59523771e-04 -2.82332231e-07 -1.01325989e-05
  1.54655306e-07  8.43837880e-06  2.06100426e-05  1.70518763e-06
 -8.21087608e-06 -6.91318808e-07  6.99364922e-06  5.11656825e-07
  4.08279008e-06 -3.28040136e-07 -5.46835167e-08]"
"[200.0, 290.0]","[0.75, 1.0]","[750.0, 800.0]","[ 4.24284048e-06  8.83265873e-05  5.07559718e-08 -9.65321481e-07
  1.89975232e-04 -3.04277569e-05 -8.19050832e-07  4.33514516e-06
 -1.72146909e-06  1.20711836e-04  5.08056029e-06  1.85761783e-05
 -8.92703082e-07  9.54818495e-07  1.31767808e-05 -3.79086459e-06
  5.67821949e-06  1.52161727e-06 -2.36968192e-06  2.23608259e-07
  2.12992287e-06 -1.86472066e-08 -2.55496805e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[800.0, 850.0]","[ 2.55383298e-06  5.76869862e-05  4.46355176e-08 -1.44369483e-06
  1.58475121e-04 -1.81120466e-05 -4.71586077e-07  1.04905236e-06
 -1.71841562e-06  6.39364254e-05  4.98335526e-06  1.59449185e-05
 -9.91177431e-07 -1.49961408e-06  9.52919128e-06 -4.05618805e-06
  9.61395021e-06  4.96403435e-06 -1.67470451e-06 -3.26078150e-06
 -1.68247836e-06  1.23862058e-07  9.99659566e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[850.0, 900.0]","[ 1.84971950e-06  4.98646508e-05 -5.13566281e-08  7.27163528e-07
  1.40321952e-04 -2.13541553e-05 -1.58026958e-07  4.07945638e-06
  1.31832061e-08  5.46495210e-05  3.43655905e-07  3.06029654e-06
 -8.69316099e-09  2.32451210e-06  6.65075622e-06  9.94350144e-07
  9.51791608e-06 -4.14215070e-07  9.46210990e-06 -4.57047010e-08
 -1.91837025e-06 -4.47208494e-07  1.24338627e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 2.20615610e-06  7.11829176e-05 -3.79910654e-08  2.23729384e-07
  2.56452597e-04 -2.48176653e-05 -2.42794765e-07  2.15410631e-06
 -4.09183255e-06  6.96026134e-05  1.34241591e-06  2.00381004e-05
 -1.33939372e-07 -2.08466102e-08  5.21496261e-06 -1.31310620e-06
  1.14078173e-05  5.60050157e-07  1.73736082e-05 -3.55450904e-07
 -3.75970320e-06  7.22996255e-08 -5.11526212e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[1000.0, 1200]","[ 2.69870561e-06  9.41368095e-05  1.53624154e-07 -1.82671129e-06
  3.85654937e-04 -2.15654798e-05 -1.09111500e-06  5.10894977e-06
  3.97576666e-06  8.37205833e-05  3.54315587e-06  2.51065753e-05
 -5.77610623e-07  5.31330888e-07  2.27377768e-05 -7.29977776e-07
 -1.70591668e-05  4.96843803e-06 -5.15283351e-06 -2.78085046e-06
 -2.77593952e-07 -4.48416828e-07 -9.36393112e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[1200, 1400]","[ 3.85974110e-07  3.60288259e-05  3.69439795e-09  7.92101339e-07
  2.43773332e-04 -8.72356324e-06 -1.62127442e-08  3.73828805e-08
  4.45357904e-06  1.85943599e-05 -7.04729615e-07  1.44220442e-05
 -2.02374260e-07  2.08227114e-06  1.26064426e-05  1.03348531e-06
 -1.02196937e-05 -1.60771553e-06 -1.87804630e-05  9.92262167e-07
  7.00354342e-06  6.33362054e-08 -1.18461029e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.05457046e-06  1.07112044e-05  2.69726897e-06  1.00322218e-05
  4.19834215e-05 -3.32894288e-06 -3.27437416e-06  1.12785866e-05
  2.05234850e-05  4.55659546e-05 -7.59771529e-06 -1.16285079e-05
  1.04328839e-05  2.18222199e-05  4.18599383e-05  5.86227060e-07
 -2.56715185e-06 -2.11478809e-06 -5.71331966e-07  1.93493932e-06
  1.28252566e-07  6.99347673e-08 -6.83590149e-08]"
"[290.0, 2500.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.90254301e-06  3.28374255e-05  3.29712073e-06  1.31878786e-05
  9.03339154e-05 -1.83584381e-05 -4.73038441e-06  1.89545994e-05
  3.68948026e-05  1.06441078e-04 -9.37048861e-06 -2.00101628e-05
  1.25750716e-05  3.31949197e-05  6.84890667e-05  8.78676717e-07
 -1.94835675e-06 -4.71247100e-06 -1.00659803e-05  3.63552838e-06
 -3.81705040e-06 -4.45584946e-07 -5.62693619e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[290.0, 310.0]","[ 2.92756550e-06  2.87084833e-05  3.20260045e-06  1.04184860e-05
  9.57454260e-05 -1.51802703e-05 -5.82054746e-06  1.71296067e-05
  3.11759208e-05  1.02855271e-04 -1.04488649e-05 -2.88905453e-05
  1.12287574e-05  3.43872046e-05  6.47527616e-05  1.63284151e-06
 -1.16729855e-05 -1.15629346e-06 -1.25376227e-06  8.34035817e-07
  7.19157991e-06 -3.49668673e-07 -3.87508610e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.54701991e-06  3.62979418e-05  2.38519859e-06  7.87245584e-06
  9.74845565e-05 -1.95318183e-05 -4.41391066e-06  1.89330747e-05
  3.23174799e-05  1.13188727e-04 -4.95394714e-06 -3.12023379e-05
  8.14826631e-06  3.08369869e-05  5.54695192e-05 -2.59190480e-06
  4.64385638e-06  1.88797405e-06  1.08261137e-05 -1.62643943e-06
  5.88255924e-06  7.21151279e-09  8.47925157e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[330.0, 350.0]","[ 4.11590824e-06  4.18966755e-05  2.26026448e-06  6.64591203e-06
  1.24827998e-04 -2.89504580e-05 -5.67201910e-06  2.02929569e-05
  2.91714361e-05  1.36575126e-04 -8.85872949e-06 -3.54953135e-05
  7.14884118e-06  3.12742685e-05  5.55817653e-05 -1.00183854e-06
  1.63938869e-05  7.27979631e-07 -4.33457058e-06 -1.27455376e-06
 -4.51340472e-06  8.93925579e-07  5.23279297e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[350.0, 370.0]","[ 6.13647477e-06  5.23788875e-05  2.18003805e-06  4.20538153e-06
  1.28678657e-04 -3.57287919e-05 -7.08844696e-06  2.12738997e-05
  3.09608429e-05  1.54104198e-04 -7.59190584e-06 -4.95837521e-05
  6.17196046e-06  3.20432741e-05  5.16540455e-05 -7.99258829e-07
 -4.38088081e-06  2.14940310e-06  2.62716450e-06 -4.47239548e-07
  4.96833836e-06 -2.60028192e-07  1.76700222e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[370.0, 390.0]","[ 6.48268129e-06  4.79917867e-05  1.80378044e-06  5.08602690e-06
  1.23402047e-04 -3.17054559e-05 -6.66755230e-06  1.93381563e-05
  2.91753802e-05  1.40784009e-04 -6.94983365e-06 -4.38153308e-05
  5.01622528e-06  2.78628471e-05  4.73704477e-05 -9.48696313e-07
 -1.04963334e-05 -5.51226474e-06 -1.49437677e-05  3.92633883e-06
  1.20797431e-06  7.50846446e-09  5.40185596e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[390.0, 410.0]","[ 6.42274905e-06  5.70511181e-05  1.40131775e-06  5.36776785e-06
  1.27134744e-04 -4.22718368e-05 -5.68995943e-06  1.99355682e-05
  2.67460057e-05  1.54497079e-04 -8.01738970e-06 -5.01917176e-05
  4.53526922e-06  2.66661202e-05  4.52747120e-05 -1.99647193e-07
  1.48472190e-05 -3.78142212e-06 -3.96436904e-07  1.33890483e-06
 -3.88528855e-06  3.08779889e-07  1.30085617e-05]"
"[290.0, 2500.0]","[0.75, 1.0]","[410.0, 430.0]","[ 5.42243522e-06  6.77589493e-05  1.07899272e-06  2.08551252e-06
  1.35251807e-04 -3.94620415e-05 -4.34464072e-06  1.68859315e-05
  2.42216924e-05  1.77604411e-04 -1.08534282e-06 -2.66465410e-05
  1.94517045e-06  2.03963104e-05  3.78793656e-05 -4.06562378e-06
  1.68280931e-05  2.89104720e-06 -9.27393878e-07 -1.57635683e-06
 -9.27369492e-06 -3.01753324e-07 -5.62058914e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[430.0, 450.0]","[ 5.48998608e-06  5.90579929e-05  8.29547343e-07  2.84466180e-06
  1.28063686e-04 -3.36027682e-05 -3.89263848e-06  1.51998934e-05
  2.14624053e-05  1.55050242e-04 -4.10762233e-06 -3.87955022e-05
  2.48315154e-06  2.06371072e-05  3.78854896e-05 -8.00873213e-07
 -2.13583809e-06 -1.67048304e-06 -1.19118992e-05  1.54390594e-06
 -1.24280151e-06 -1.99893605e-07  7.68965528e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.17921481e-05  1.25198756e-04  1.41397024e-06  3.01730630e-06
  2.54313622e-04 -7.47365654e-05 -7.60548195e-06  2.77531269e-05
  3.48554535e-05  3.14194004e-04 -4.53481193e-06 -7.02207204e-05
  3.14470002e-06  3.55472387e-05  5.91817822e-05 -2.25799214e-06
  1.00909610e-05  8.34360822e-07  3.14926291e-06  2.46746233e-07
 -2.69160958e-06 -2.83722803e-07 -6.71877451e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[490.0, 530.0]","[ 9.87139345e-06  1.06735291e-04  1.05716655e-06  1.87239211e-06
  2.59656591e-04 -5.65975176e-05 -5.82623144e-06  2.08011736e-05
  2.24930775e-05  2.80841927e-04 -4.70728370e-06 -4.29367309e-05
  2.36323940e-06  2.63960894e-05  4.66560914e-05 -5.27254733e-07
  1.26024344e-05 -8.99800835e-08  2.26395242e-06 -1.14396343e-07
 -8.13338372e-06  3.56810098e-07 -1.43286780e-05]"
"[290.0, 2500.0]","[0.75, 1.0]","[530.0, 570.0]","[ 7.64019841e-06  1.09534217e-04  6.14474827e-07  9.87838811e-07
  2.45602718e-04 -4.72528382e-05 -3.61495395e-06  1.58434735e-05
  2.07200561e-05  2.65952227e-04 -3.61275929e-06 -3.45719516e-05
  1.45964322e-06  1.86550400e-05  3.62206767e-05  2.19579411e-06
 -1.04060510e-06  3.87194600e-07 -1.15050099e-07 -3.18260872e-07
 -6.03115276e-06 -6.57705536e-08 -3.03742968e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[570.0, 610.0]","[ 5.80613773e-06  1.01892387e-04  3.67841697e-07  3.20032111e-06
  2.30423640e-04 -4.43479292e-05 -2.44800462e-06  1.50927176e-05
  2.66313277e-05  2.44256090e-04 -7.84713715e-07 -1.71899710e-05
  1.08124267e-06  1.46799418e-05  4.72595510e-05 -9.65220224e-08
 -2.22931030e-05 -6.55952810e-06 -3.50106649e-05  4.13843968e-06
  6.04665470e-06 -1.01972489e-07  5.42809966e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[610.0, 650.0]","[ 4.77860698e-06  7.55688869e-05  3.24068562e-07  6.02994756e-07
  2.15914758e-04 -3.23970269e-05 -2.10845199e-06  1.09646294e-05
  8.97185807e-06  1.81221465e-04 -1.01984984e-06 -2.35997413e-05
  8.39302565e-07  1.39265104e-05  2.73572342e-05  8.68031439e-08
  1.09311830e-05  4.54354482e-07  3.92757682e-06 -7.12177581e-07
 -1.11963837e-06  9.56697992e-08  7.72897068e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[650.0, 700.0]","[ 4.65484455e-06  9.50812533e-05  1.20636672e-07 -2.28717202e-07
  2.46832512e-04 -4.16570183e-05 -1.34929872e-06  1.12509274e-05
  1.07587512e-05  2.06417839e-04  2.06303788e-06  1.44416138e-06
 -5.55178942e-08  9.43315190e-06  2.77975998e-05 -1.15359388e-06
  3.12593850e-06  1.69327061e-06 -2.05106144e-06 -1.12081702e-06
 -2.45387715e-06 -1.25658822e-07 -1.36760493e-05]"
"[290.0, 2500.0]","[0.75, 1.0]","[700.0, 750.0]","[ 3.64570800e-06  7.67509108e-05  1.31561859e-07  5.19772548e-07
  2.27513990e-04 -2.63566634e-05 -1.24054710e-06  7.65931131e-06
  9.69453796e-06  1.67168155e-04  3.13262633e-07 -5.49104199e-06
  2.54784645e-07  7.30737390e-06  2.09799881e-05 -8.48436455e-07
 -9.23169732e-06 -6.55922177e-07  1.94356666e-06  6.41607785e-07
  5.54991579e-06  3.07456714e-07  2.09591645e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[750.0, 800.0]","[ 2.39954395e-06  6.00768595e-05  3.65692359e-08  1.19882461e-06
  2.07277513e-04 -1.94474873e-05 -5.07232038e-07  5.26338576e-06
  9.62081355e-06  1.22711349e-04 -1.68171190e-06 -3.06093969e-06
  5.21531076e-07  4.98963996e-06  2.01940146e-05  1.60384108e-06
 -1.04238133e-05 -2.12830167e-06 -6.00343882e-06  1.33995481e-06
  1.68002006e-06 -1.55866636e-07  2.46705723e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.16437144e-06  4.26551862e-05 -4.43889494e-08 -4.59061976e-07
  1.87660724e-04 -7.20430574e-06  1.12788340e-07  1.87422736e-06
  4.98437903e-06  8.93825944e-05  2.90307312e-06  8.59453774e-06
 -5.78348280e-07  1.11141072e-06  1.42998394e-05 -2.12318429e-06
 -5.13104283e-06 -5.28303312e-07 -1.37013515e-05  1.82219508e-06
  3.51595630e-06 -1.61995566e-07  1.01394529e-05]"
"[290.0, 2500.0]","[0.75, 1.0]","[850.0, 900.0]","[ 1.41457330e-06  4.28834852e-05  7.21892207e-08  3.97351291e-08
  1.73046123e-04 -1.25707177e-05 -5.34322754e-07  8.47290773e-07
  2.27321095e-07  8.59057233e-05  5.33439168e-08  8.73836652e-06
 -2.11704021e-08  1.36146195e-07  9.24656620e-06 -1.35320397e-06
 -7.35853218e-06 -7.68575911e-07 -7.75127974e-07  8.28681620e-07
  6.97734915e-06  6.05262591e-07 -8.77684129e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 1.93921179e-06  6.26696089e-05  1.21369837e-07  3.96628706e-07
  2.98913330e-04 -1.26429415e-05 -6.96712911e-07  2.89342930e-06
  1.55550094e-06  1.12091370e-04 -1.92369553e-06  4.03941665e-06
  7.10642507e-07  3.20305073e-06  1.20621019e-05  1.29680475e-06
 -6.68232863e-06 -7.73859564e-07  4.52048285e-06  7.50956699e-07
  5.66980246e-07  6.44991945e-08  3.08080235e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[1000.0, 1200]","[ 1.71596328e-06  7.67227648e-05 -1.50233908e-09  1.32012254e-06
  4.48973441e-04 -1.10943771e-05 -2.53383193e-07  4.20093230e-06
  5.51761894e-06  1.11861400e-04 -8.96019178e-07  1.28603284e-05
  5.82338004e-07  2.10034794e-06  1.80995554e-05  4.38120307e-07
  2.39834045e-07  2.21121751e-07  1.60106475e-05 -1.20210941e-06
 -1.65056546e-06  1.65392727e-07  7.70024080e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[1200, 1400]","[ 8.40242166e-07  3.93393423e-05  9.87133397e-08  2.57025286e-06
  3.06909111e-04 -1.14068804e-05 -5.01452227e-07  5.02983001e-06
  8.50035028e-06  3.81285985e-05 -4.41451353e-06  9.19373834e-06
  1.62460676e-06  2.61392826e-06  1.04329897e-05  9.25640373e-07
 -2.39285546e-06 -3.09209181e-06  1.51675992e-06  4.66621160e-06
 -4.85970415e-06 -1.53251832e-06  4.37821432e-06]"


==> anc/HEFT/Run2/ACoefs.json <==
[
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000109922,
            0.0003763053,
            0.0000692718,
            0.0000953934,
            0.0005115945,
            -0.0004147868,
            -0.000175659,
            0.0003231133,
            0.0003768334,
            0.00087425,
            -0.0002067681,
            -0.0004785918,
            0.0001636477,
            0.0003784446,
            0.0004425593,
            0.0000025692,
            0.0000276824,
            0.0000156022,
            0.0000084984,
            -0.0000147795,
            -0.0000021198,
            0.0000030779,
            0.0000085579
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001639913,
            0.0005428039,
            0.0000798848,
            0.0001033251,
            0.0007545119,
            -0.0005930553,
            -0.000229243,
            0.0004224195,
            0.0004873367,
            0.0012824595,
            -0.0002671889,
            -0.0007372873,
            0.0001841163,
            0.0004978955,
            0.0005527233,
            0.0000037867,
            -0.0000332045,
            0.0000063949,
            0.000018251,
            -0.0000028335,
            0.0000300453,
            0.0000018749,
            0.0000200697
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001886466,
            0.0006633419,
            0.0000669324,
            0.0000770316,
            0.0008143228,
            -0.0007103032,
            -0.0002244976,
            0.0004212445,
            0.00045253,
            0.001478619,
            -0.0002403706,
            -0.0007888639,
            0.0001449142,
            0.0004694893,
            0.0005096093,
            -0.000004466,
            -0.0000000844,
            0.0000048333,
            0.0000121464,
            -0.0000025963,
            0.0000175774,
            0.0000021148,
            0.0000012329
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002168291,
            0.0007483866,
            0.0000551554,
            0.0000601675,
            0.0008088148,
            -0.0008019354,
            -0.0002181636,
            0.0004077071,
            0.0004295507,
            0.0015569721,
            -0.0002312709,
            -0.0008628695,
            0.0001168825,
            0.0004293955,
            0.0004362926,
            0.0000010759,
            -0.0000286032,
            0.0000005772,
            0.0000357867,
            -0.0000025135,
            0.0000250164,
            0.0000016,
            0.0000042912
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002602703,
            0.0008880811,
            0.0000475957,
            0.0000428375,
            0.0007699851,
            -0.0009521981,
            -0.0002217487,
            0.0004149075,
            0.0003982475,
            0.001644636,
            -0.0002005673,
            -0.0009142184,
            0.0000881752,
            0.0003897711,
            0.000371313,
            -0.0000035594,
            -0.0000364445,
            -0.0000090582,
            -0.0000149779,
            0.0000020546,
            0.0000157525,
            0.0000030527,
            0.0000175556
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003490192,
            0.0010330164,
            0.0000450722,
            0.0000315797,
            0.0007181952,
            -0.0011770828,
            -0.0002497702,
            0.0004283117,
            0.0003566399,
            0.0017170059,
            -0.0002000033,
            -0.0009759657,
            0.0000740733,
            0.0003570023,
            0.0002916098,
            -0.0000075534,
            -0.0000522097,
            -0.0000043674,
            0.0000005291,
            -0.0000011558,
            0.0000434218,
            0.0000032306,
            -0.0000084836
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003503002,
            0.0011177466,
            0.0000371856,
            0.0000209546,
            0.0006675141,
            -0.0012453147,
            -0.0002249889,
            0.0004079738,
            0.0003054297,
            0.0017080931,
            -0.0001641943,
            -0.0009414328,
            0.0000556312,
            0.000316784,
            0.0002516681,
            0.0000022162,
            0.0000296098,
            0.0000030581,
            -0.0000117379,
            -0.0000077153,
            -0.0000074964,
            0.0000015904,
            0.0000149534
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003079532,
            0.0010840875,
            0.0000286905,
            0.000015194,
            0.0006392676,
            -0.0011284808,
            -0.0001838025,
            0.0003471835,
            0.0002526467,
            0.0015811761,
            -0.0001130304,
            -0.0007493574,
            0.0000399662,
            0.000246898,
            0.0002078179,
            -0.0000137842,
            -0.0000019658,
            -0.0000030787,
            -0.0000101307,
            -0.0000005562,
            0.0000189127,
            0.0000036678,
            -0.0000062035
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002611351,
            0.0010089387,
            0.0000211857,
            0.0000160942,
            0.0005655559,
            -0.0009923844,
            -0.0001448396,
            0.0002949436,
            0.0002051909,
            0.0013918831,
            -0.0000909738,
            -0.0005859271,
            0.000029628,
            0.0001981319,
            0.0001785885,
            -0.0000024288,
            0.0000260605,
            -0.0000048482,
            -0.0000407857,
            -0.0000039771,
            -0.0000131915,
            0.0000033743,
            0.000012083
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002069763,
            0.000901679,
            0.0000151263,
            0.000011887,
            0.000527049,
            -0.0008451194,
            -0.0001074385,
            0.0002423268,
            0.000169084,
            0.0011954867,
            -0.0000581579,
            -0.0004772016,
            0.0000205511,
            0.0001605385,
            0.0001501117,
            -0.0000052019,
            0.0000390992,
            -0.0000046024,
            -0.0000171353,
            -0.0000002461,
            -0.0000156759,
            0.0000018419,
            0.0000331308
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000299358,
            0.001499326,
            0.0000197327,
            0.0000165689,
            0.0009367957,
            -0.0012494973,
            -0.0001445309,
            0.000343864,
            0.0002260287,
            0.0019250048,
            -0.0000676166,
            -0.0005444501,
            0.0000248611,
            0.0002064769,
            0.000215049,
            -0.0000094247,
            -0.0000293768,
            -0.0000200103,
            -0.0000701267,
            0.0000178883,
            -0.0000094749,
            0.0000003616,
            -0.0000204645
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001877854,
            0.0011232625,
            0.0000101471,
            0.0000092217,
            0.0007648835,
            -0.0008460793,
            -0.0000801258,
            0.0002209514,
            0.0001341876,
            0.0013408607,
            -0.0000323541,
            -0.0003651312,
            0.0000129481,
            0.0001409066,
            0.0001524714,
            -0.0000006558,
            -0.0000074487,
            0.0000033287,
            0.0000119647,
            -0.0000105428,
            0.0000269349,
            0.0000033185,
            0.0000514255
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001176418,
            0.0008568634,
            0.0000056373,
            0.0000017847,
            0.0006345715,
            -0.0005735594,
            -0.0000463001,
            0.0001356493,
            0.0000737263,
            0.0009740912,
            -0.0000244494,
            -0.0001717944,
            0.0000073824,
            0.0000795653,
            0.0000906064,
            0.0000082376,
            0.0000050198,
            0.0000213612,
            0.0000636465,
            -0.000019127,
            0.0000116269,
            0.0000014961,
            -0.0000246232
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000720873,
            0.0006316432,
            0.0000031529,
            0.0000050086,
            0.000561161,
            -0.0003749069,
            -0.000025974,
            0.0000892611,
            0.0000507885,
            0.0006778187,
            -0.0000122609,
            -0.0000791756,
            0.0000048092,
            0.0000528773,
            0.0000876998,
            0.000004663,
            -0.0000119199,
            -0.0000087915,
            -0.0000199352,
            0.0000079087,
            -0.0000009147,
            0.0000001001,
            0.0000020634
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000445948,
            0.0004773093,
            0.0000015855,
            0.0000021958,
            0.0004597479,
            -0.000253868,
            -0.0000143998,
            0.0000577997,
            0.0000276249,
            0.0004622981,
            -0.0000010065,
            -0.000027964,
            0.0000021445,
            0.0000287977,
            0.0000444599,
            -0.0000030457,
            0.0000142149,
            0.0000031487,
            0.000054147,
            -0.0000044746,
            0.0000154947,
            0.0000014158,
            0.0000165395
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000362451,
            0.0004530672,
            0.0000013919,
            -0.0000015652,
            0.0004878017,
            -0.0002271322,
            -0.0000118738,
            0.0000484905,
            0.0000225797,
            0.0004065926,
            0.0000077307,
            0.0000064849,
            -0.000000289,
            0.00001893,
            0.0000580365,
            -0.0000048136,
            0.0000145328,
            0.0000060835,
            -0.00002421,
            -0.0000040407,
            -0.0000040643,
            0.0000005014,
            0.0000176966
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000023444,
            0.0002910199,
            0.0000006683,
            0.000004946,
            0.0004023283,
            -0.0001190925,
            -0.0000070449,
            0.0000240564,
            0.0000191108,
            0.0002359958,
            -0.0000112627,
            0.0000170337,
            0.0000029276,
            0.0000123591,
            0.0000360057,
            0.0000060328,
            -0.0000261977,
            -0.0000085234,
            0.0000070382,
            0.0000043315,
            0.0000095369,
            0.0000012064,
            0.0000004394
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000138953,
            0.0002078711,
            0.0000001746,
            0.0000016628,
            0.0003265568,
            -0.0000881697,
            -0.0000028709,
            0.0000171746,
            0.0000057868,
            0.000146918,
            0.0000023312,
            0.0000179682,
            0.000000297,
            0.0000073624,
            0.0000227958,
            -0.0000025067,
            -0.000010742,
            -0.0000039278,
            0.0000352434,
            0.0000025688,
            0.0000304454,
            0.000000432,
            -0.0000035996
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000069215,
            0.0001631356,
            0.0000000241,
            0.000000895,
            0.0002793627,
            -0.0000569942,
            -0.000000646,
            0.0000143958,
            0.000008123,
            0.0000984514,
            0.0000043481,
            0.000029681,
            -0.0000000723,
            0.0000032905,
            0.0000291038,
            -0.0000035289,
            -0.0000020936,
            -0.0000031953,
            -0.000016983,
            0.0000031232,
            -0.0000067223,
            0.0000003548,
            0.0000203685
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000053734,
            0.0001134515,
            -0.0000000324,
            0.0000002541,
            0.0002406393,
            -0.0000391875,
            -0.0000007508,
            0.0000070534,
            -0.0000023405,
            0.0000658981,
            0.0000026784,
            0.0000335712,
            -0.0000004445,
            0.000000143,
            0.0000183375,
            -0.0000015611,
            0.0000048322,
            0.0000003067,
            -0.0000045087,
            0.0000001484,
            0.0000042396,
            0.000000102,
            -0.0000107723
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000060749,
            0.0001517086,
            0.0000002229,
            -0.0000012836,
            0.0003594107,
            -0.0000359114,
            -0.0000017294,
            0.0000047241,
            -0.000000357,
            0.0000540265,
            0.0000046869,
            0.0000647756,
            -0.0000006987,
            -0.0000062688,
            0.0000120608,
            -0.0000035517,
            0.0000001214,
            0.0000073426,
            0.0000129324,
            -0.0000050316,
            0.0000097089,
            0.0000001786,
            -0.0000000852
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000045249,
            0.0001336709,
            0.0000002475,
            -0.0000007015,
            0.0004497466,
            -0.0000319958,
            -0.0000012704,
            0.0000060814,
            0.0000018239,
            0.0000222897,
            0.000000765,
            0.0000370408,
            -0.0000000754,
            -0.0000002937,
            0.0000137132,
            0.0000008315,
            0.000005237,
            0.0000036252,
            0.0000213963,
            -0.0000028508,
            0.000003508,
            0.0000000402,
            -0.000003387
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000016226,
            0.0000399267,
            0.0000000807,
            -0.0000012915,
            0.0002469084,
            -0.0000069939,
            -0.0000005591,
            -0.0000015838,
            -0.0000066439,
            -0.0000272201,
            0.0000021646,
            0.0000243169,
            -0.0000005573,
            -0.0000006963,
            0.0000018411,
            -0.0000020389,
            0.0000176775,
            0.0000067275,
            0.0000110367,
            -0.0000052329,
            -0.0000055452,
            0.0000002661,
            0.0000024746
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000122302,
            0.0003763928,
            0.0000744018,
            0.0001028989,
            0.0005397189,
            -0.0004228395,
            -0.0001911819,
            0.0003380089,
            0.0003931479,
            0.0009018761,
            -0.0002192263,
            -0.0005247287,
            0.0001751493,
            0.0004029763,
            0.0004708907,
            -0.0000025849,
            -0.0000028178,
            -0.0000024773,
            -0.0000023368,
            -0.0000019514,
            0.0000082915,
            0.0000045423,
            0.0000114498
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001838786,
            0.0006301063,
            0.0000873532,
            0.0001138596,
            0.0008731458,
            -0.000660686,
            -0.0002532911,
            0.0004653306,
            0.0005431069,
            0.0014923828,
            -0.0002849805,
            -0.000773706,
            0.0001997792,
            0.0005414099,
            0.0006248779,
            -0.0000082996,
            0.0000095439,
            0.0000095367,
            -0.0000074226,
            -0.0000057222,
            -0.0000178073,
            0.0000027295,
            -0.0000195977
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002155845,
            0.0007498399,
            0.0000753991,
            0.0000887934,
            0.0009070471,
            -0.000801219,
            -0.0002550491,
            0.0004719761,
            0.0005203002,
            0.0016542294,
            -0.0002757787,
            -0.0008714513,
            0.0001648235,
            0.0005182113,
            0.0005788843,
            -0.0000050346,
            0.0000135568,
            0.0000116091,
            -0.0000194213,
            -0.0000057429,
            -0.0000018637,
            0.0000013734,
            0.000014288
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002500516,
            0.000873074,
            0.0000637552,
            0.0000690643,
            0.0009316588,
            -0.0009449283,
            -0.0002521594,
            0.0004734315,
            0.0004787486,
            0.0018029368,
            -0.0002595051,
            -0.0009848997,
            0.0001315619,
            0.0004947336,
            0.000507547,
            0.0000008041,
            0.0000458727,
            0.0000059432,
            -0.0000034714,
            -0.0000113035,
            -0.0000088068,
            0.0000033575,
            0.0000252416
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003076786,
            0.0010294537,
            0.0000566188,
            0.0000490652,
            0.0009114395,
            -0.0011322317,
            -0.0002634497,
            0.0004838877,
            0.000451513,
            0.0019323459,
            -0.0002541692,
            -0.0010737658,
            0.0001080518,
            0.000456983,
            0.000419581,
            0.0000031066,
            0.0000573461,
            0.0000156318,
            0.0000365258,
            -0.0000116393,
            -0.0000211352,
            -0.0000002443,
            0.0000217996
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004066961,
            0.0012470034,
            0.0000531086,
            0.000038508,
            0.0008958922,
            -0.0014103249,
            -0.0002921141,
            0.0005170448,
            0.0004355173,
            0.0021099668,
            -0.0002335255,
            -0.0012022506,
            0.0000876633,
            0.0004397747,
            0.0003650909,
            -0.0000107497,
            -0.0000342703,
            -0.0000052794,
            0.0000122644,
            0.0000018227,
            0.0000332026,
            0.0000015398,
            0.0000042877
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004283794,
            0.0013797486,
            0.0000452217,
            0.0000274336,
            0.000842328,
            -0.0015030913,
            -0.0002751688,
            0.0004977273,
            0.0003833539,
            0.0021404718,
            -0.000202697,
            -0.001143431,
            0.0000694804,
            0.000388449,
            0.0002993213,
            -0.0000069835,
            -0.0000082241,
            0.0000122455,
            0.0000403537,
            -0.0000195706,
            0.0000485655,
            0.0000046116,
            0.0000017553
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003808851,
            0.0013930906,
            0.0000352707,
            0.0000194828,
            0.0007958123,
            -0.0014302127,
            -0.0002264661,
            0.0004492134,
            0.0003323453,
            0.0020494372,
            -0.0001542303,
            -0.0009885169,
            0.0000514754,
            0.000331634,
            0.0002513847,
            0.0000034242,
            -0.0000071763,
            0.0000124936,
            0.0000725962,
            -0.0000119471,
            0.0000370416,
            -0.0000011525,
            -0.000001035
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003256237,
            0.001270816,
            0.0000272604,
            0.000019038,
            0.0007276998,
            -0.0012360095,
            -0.0001814664,
            0.0003702504,
            0.0002685565,
            0.0017877506,
            -0.0001126351,
            -0.0008133815,
            0.0000388885,
            0.000264792,
            0.0002191966,
            0.0000041631,
            -0.0000016293,
            -0.0000091962,
            0.0000363703,
            0.0000021015,
            0.000026031,
            -0.000000501,
            0.0000217838
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002667573,
            0.0011870668,
            0.0000197112,
            0.0000156618,
            0.0007076166,
            -0.0010916554,
            -0.0001381327,
            0.0003164447,
            0.0002336701,
            0.0016093736,
            -0.0000805887,
            -0.0006309294,
            0.0000275455,
            0.0002176031,
            0.0002018726,
            0.0000068234,
            -0.000071701,
            -0.0000141417,
            -0.0000591236,
            0.0000078981,
            0.0000282939,
            -0.0000011289,
            0.0000108845
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004046663,
            0.0019762203,
            0.0000267378,
            0.0000155807,
            0.0012345372,
            -0.0016597669,
            -0.0001962413,
            0.0004545985,
            0.0002860166,
            0.0025229652,
            -0.0000976669,
            -0.00081396,
            0.0000341706,
            0.0002920674,
            0.000274069,
            -0.0000015747,
            0.0000351015,
            0.0000076842,
            0.0000217339,
            -0.0000163405,
            -0.0000060702,
            0.0000054076,
            0.0000237598
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002613901,
            0.0016077458,
            0.0000150569,
            0.0000127303,
            0.0010999501,
            -0.0012289873,
            -0.0001148466,
            0.0003102625,
            0.0001771183,
            0.0019572779,
            -0.0000472856,
            -0.0004601498,
            0.0000185228,
            0.0001869073,
            0.0002266662,
            0.0000060475,
            0.0000910315,
            -0.0000099502,
            -0.0000377236,
            0.0000072975,
            -0.0000422658,
            -0.0000010093,
            0.0000149138
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001677989,
            0.0012236312,
            0.0000078805,
            0.0000061241,
            0.0009515494,
            -0.0008365532,
            -0.0000660315,
            0.0002031457,
            0.0001084279,
            0.001402515,
            -0.000021614,
            -0.0002300324,
            0.0000095071,
            0.0001132326,
            0.000153513,
            0.0000037598,
            -0.0000174243,
            0.0000033598,
            0.0000096372,
            -0.0000056035,
            0.0000139233,
            0.0000011492,
            -0.0000351271
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001071654,
            0.0009433719,
            0.0000045306,
            0.0000054701,
            0.0008424381,
            -0.0005654121,
            -0.0000393708,
            0.0001332603,
            0.0000651886,
            0.0010224816,
            -0.0000145854,
            -0.0000969884,
            0.0000053794,
            0.0000696296,
            0.0001260144,
            0.0000080811,
            0.0000144656,
            -0.0000036882,
            -0.0000361579,
            0.0000039003,
            -0.0000193156,
            -0.0000003331,
            0.0000030034
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000703849,
            0.0007473549,
            0.0000022876,
            0.000003106,
            0.0007293128,
            -0.0003987476,
            -0.0000220921,
            0.0000919361,
            0.0000583767,
            0.0007690279,
            -0.0000003414,
            -0.0000342816,
            0.0000027946,
            0.0000475524,
            0.0000998132,
            -0.0000001028,
            -0.0000376306,
            -0.0000015263,
            -0.0000269752,
            0.0000026865,
            0.0000179174,
            0.0000000747,
            0.0000153975
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000588098,
            0.0006875875,
            0.0000016899,
            -0.0000008722,
            0.0007737827,
            -0.0003452143,
            -0.0000175067,
            0.0000741645,
            0.0000308363,
            0.0006414573,
            0.0000079657,
            0.0000196642,
            -0.0000004954,
            0.0000278665,
            0.0000730385,
            -0.0000039762,
            0.0000383405,
            0.0000092016,
            0.0000451137,
            -0.0000056072,
            -0.0000036377,
            -0.0000001363,
            0.0000131142
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000350561,
            0.0004858334,
            0.0000009309,
            0.0000033939,
            0.0006482246,
            -0.0002079404,
            -0.0000096341,
            0.000040703,
            0.0000027889,
            0.0003729481,
            0.000000113,
            0.0000394408,
            0.0000013463,
            0.0000155364,
            0.0000490743,
            0.0000009354,
            0.0000175148,
            -0.000007249,
            0.0000135477,
            0.0000076058,
            -0.0000026845,
            -0.0000005343,
            0.0000125538
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000214952,
            0.0003466407,
            0.0000006926,
            0.0000022114,
            0.0005506941,
            -0.0001296867,
            -0.0000059674,
            0.0000300593,
            0.0000153413,
            0.0002540629,
            -0.0000014288,
            0.0000234514,
            0.0000019457,
            0.0000148069,
            0.000044502,
            0.0000024065,
            -0.0000070656,
            0.0000013798,
            0.000027319,
            -0.0000027825,
            0.0000052619,
            0.0000002614,
            0.0000199131
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000015496,
            0.0002821545,
            0.0000003865,
            0.0000027396,
            0.0004588748,
            -0.000098041,
            -0.0000042529,
            0.000021453,
            0.0000119631,
            0.0001744422,
            -0.0000017189,
            0.0000478598,
            0.000001878,
            0.0000055966,
            0.0000277911,
            0.0000009902,
            -0.000024636,
            -0.000001203,
            0.000040145,
            -0.0000017204,
            0.0000234172,
            0.000000614,
            -0.0000066905
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000080296,
            0.0001964687,
            0.0000001053,
            0.0000002251,
            0.0004227495,
            -0.0000574606,
            -0.0000010326,
            0.0000106213,
            0.0000006417,
            0.0001135124,
            -0.0000012188,
            0.0000363626,
            0.0000001751,
            0.0000040534,
            0.0000292976,
            0.0000029729,
            -0.0000101043,
            -0.0000076606,
            -0.0000150449,
            0.0000080224,
            -0.0000077773,
            0.0000001361,
            -0.0000024878
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000099141,
            0.0002689855,
            0.0000001197,
            -0.0000001369,
            0.0006571985,
            -0.0000824118,
            -0.000001827,
            0.0000160988,
            0.0000021247,
            0.0001198898,
            0.0000005158,
            0.0000514195,
            0.0000000936,
            0.00000222,
            0.000029281,
            0.0000002702,
            -0.000005108,
            0.0000021862,
            0.0000097501,
            -0.0000005869,
            0.0000021721,
            0.0000003827,
            0.0000083227
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000008357,
            0.0002456429,
            0.0000000567,
            0.0000008147,
            0.0008427223,
            -0.000057465,
            -0.0000013328,
            0.0000127155,
            0.0000097932,
            0.0000140764,
            0.0000047841,
            0.0000623938,
            -0.0000001441,
            0.0000036468,
            0.0000401593,
            -0.000002809,
            -0.0000170499,
            0.0000034605,
            0.0000108843,
            -0.0000043416,
            0.0000141478,
            0.0000004323,
            0.0000182133
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000021202,
            0.0000865306,
            0.0000000233,
            -0.0000001442,
            0.0004980392,
            -0.0000176774,
            -0.0000003061,
            0.0000039462,
            -0.0000018311,
            -0.0000503076,
            0.0000006903,
            0.0000210168,
            0.0000001391,
            0.0000009657,
            0.0000119975,
            -0.000000546,
            0.0000070183,
            0.0000020409,
            0.0000076629,
            -0.0000016894,
            -0.0000094832,
            0.0000001779,
            0.000008308
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000938049,
            0.0003233116,
            0.000060139,
            0.0000903875,
            0.0004301291,
            -0.0003545237,
            -0.0001501589,
            0.0002807398,
            0.0003400108,
            0.0007478434,
            -0.0001836001,
            -0.000411726,
            0.00014516,
            0.0003297167,
            0.000402924,
            0.0000056261,
            0.0000074813,
            -0.0000109815,
            -0.0000168805,
            0.00000844,
            -0.0000086612,
            0.0000019969,
            0.0000304284
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001534603,
            0.000527675,
            0.0000742002,
            0.0000925653,
            0.0006966489,
            -0.0005743695,
            -0.0002129777,
            0.0003953409,
            0.0004483741,
            0.0012022333,
            -0.0002388626,
            -0.0006691928,
            0.0001682502,
            0.0004588716,
            0.0005172093,
            -0.0000020128,
            -0.0000143809,
            0.0000042653,
            0.0000274558,
            0.0000012438,
            0.0000137828,
            0.0000018232,
            0.0000037779
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001847787,
            0.0006624506,
            0.0000641911,
            0.0000832548,
            0.0008031124,
            -0.0006902963,
            -0.0002175204,
            0.0004094192,
            0.000467318,
            0.0014723487,
            -0.0002323768,
            -0.0007103156,
            0.0001399773,
            0.0004385066,
            0.0005106695,
            -0.0000039803,
            -0.0000258583,
            -0.0000199213,
            -0.0000732189,
            0.000011135,
            0.0000037315,
            0.0000044839,
            0.000004143
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002081591,
            0.000753083,
            0.0000536812,
            0.000062005,
            0.0008104229,
            -0.0007954209,
            -0.0002108845,
            0.0004034508,
            0.0004147608,
            0.0015565662,
            -0.0002180809,
            -0.0008268999,
            0.0001128526,
            0.0004207669,
            0.0004404252,
            -0.0000053159,
            -0.0000011033,
            -0.0000105534,
            -0.0000285543,
            0.0000132724,
            -0.0000008886,
            -0.0000010662,
            0.0000147943
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002669257,
            0.0008926053,
            0.0000495184,
            0.0000394432,
            0.0008107732,
            -0.0009664232,
            -0.0002294812,
            0.0004176999,
            0.0003922049,
            0.0017010808,
            -0.0002179651,
            -0.0009545395,
            0.0000937034,
            0.000405016,
            0.0003706737,
            0.0000015194,
            -0.0000002392,
            0.000021127,
            0.000018466,
            -0.0000179793,
            0.0000134273,
            0.0000015878,
            0.0000240388
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000360068,
            0.0010976321,
            0.0000479623,
            0.0000254928,
            0.0007552109,
            -0.0012459387,
            -0.0002613951,
            0.0004566982,
            0.0003706016,
            0.0018182764,
            -0.0002105258,
            -0.0010473404,
            0.0000785397,
            0.0003845152,
            0.0002971159,
            -0.000007686,
            0.0000154594,
            0.000032702,
            0.0000756286,
            -0.0000251341,
            0.0000264901,
            0.0000010825,
            0.0000010117
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003696175,
            0.0011816276,
            0.0000401163,
            0.0000263958,
            0.0007852409,
            -0.0012611188,
            -0.0002401375,
            0.0004272195,
            0.000338736,
            0.0018918444,
            -0.0001825684,
            -0.0009646379,
            0.0000625195,
            0.0003375366,
            0.0002825497,
            0.0000032618,
            -0.0000285488,
            -0.0000105727,
            -0.0000614245,
            0.0000043325,
            0.0000014506,
            0.0000019064,
            0.0000086387
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000329676,
            0.001224998,
            0.000030792,
            0.0000236417,
            0.0007578081,
            -0.0012416244,
            -0.000196472,
            0.0003910598,
            0.0002939891,
            0.0018367663,
            -0.0001394512,
            -0.0008801899,
            0.0000468965,
            0.0002980195,
            0.0002551351,
            0.0000050009,
            -0.0000141661,
            -0.0000224249,
            -0.0000504385,
            0.0000159751,
            -0.0000171841,
            0.0000001103,
            -0.0000116892
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002878863,
            0.0011439641,
            0.000023672,
            0.0000153674,
            0.0007014041,
            -0.0010719442,
            -0.0001593347,
            0.0003256543,
            0.0002343925,
            0.001628476,
            -0.0001006278,
            -0.0007006264,
            0.0000343915,
            0.0002392198,
            0.0001911107,
            -0.0000058862,
            -0.0000405794,
            -0.0000069756,
            -0.000004252,
            0.0000058586,
            0.0000073807,
            0.0000008205,
            -0.000011872
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002436317,
            0.0010733438,
            0.0000189589,
            0.0000084509,
            0.0006645289,
            -0.0009565961,
            -0.0001303606,
            0.0002763863,
            0.0001917818,
            0.001487206,
            -0.0000576372,
            -0.0005375921,
            0.0000231224,
            0.0001830631,
            0.0001720635,
            -0.0000145317,
            -0.0000124182,
            0.000002107,
            -0.0000022081,
            -0.0000001487,
            0.000018647,
            0.00000057,
            0.0000072481
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000367534,
            0.001823999,
            0.0000242164,
            0.0000196786,
            0.0012076913,
            -0.0015300166,
            -0.0001766611,
            0.0004192501,
            0.0002779761,
            0.00237298,
            -0.0000939042,
            -0.0007109758,
            0.0000328648,
            0.0002597181,
            0.0002618258,
            0.0000020022,
            0.0000431522,
            -0.0000128066,
            -0.0000273315,
            0.0000031707,
            -0.0000013218,
            0.0000026865,
            0.0000528675
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002418477,
            0.0014733992,
            0.0000136109,
            0.0000111854,
            0.001057995,
            -0.0010896175,
            -0.0001055377,
            0.0002792169,
            0.0001650025,
            0.0018057123,
            -0.0000516792,
            -0.0004261114,
            0.0000183429,
            0.0001745504,
            0.0001878651,
            0.0000064035,
            0.0000054384,
            -0.0000025325,
            0.0000122359,
            -0.0000021741,
            0.0000167922,
            0.0000026668,
            0.0000140035
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001543909,
            0.0012020542,
            0.0000071099,
            0.0000105889,
            0.0009386203,
            -0.0008068411,
            -0.0000592322,
            0.0001992986,
            0.0001321858,
            0.0014185148,
            -0.0000165643,
            -0.0002266482,
            0.0000089305,
            0.0001201701,
            0.0001738244,
            0.0000010492,
            0.0000166443,
            -0.0000071859,
            -0.0000126347,
            0.0000045716,
            -0.0000001095,
            -0.0000008992,
            0.0000140877
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001062862,
            0.0009240109,
            0.0000047482,
            0.0000092325,
            0.0008508303,
            -0.0005532023,
            -0.0000394095,
            0.0001304463,
            0.0000858378,
            0.0010599967,
            -0.0000236611,
            -0.0001257672,
            0.0000079879,
            0.0000739768,
            0.0001278426,
            0.0000134363,
            0.0000144759,
            -0.0000156589,
            -0.0000431692,
            0.0000105617,
            -0.0000048408,
            0.0000003745,
            0.0000260071
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000698608,
            0.0007368979,
            0.0000022883,
            0.0000006573,
            0.0007439262,
            -0.000388015,
            -0.0000221732,
            0.0000839571,
            0.0000315207,
            0.0007623845,
            0.000006538,
            -0.0000007164,
            -0.0000004187,
            0.0000353754,
            0.0000912834,
            -0.0000028437,
            0.0000130192,
            0.0000001311,
            -0.000032819,
            0.0000032908,
            -0.0000108604,
            -0.0000006427,
            -0.000010081
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000057972,
            0.0007084099,
            0.0000017032,
            0.0000008338,
            0.0008195965,
            -0.0003662978,
            -0.000017,
            0.0000820644,
            0.0000379534,
            0.0006374856,
            0.0000114891,
            0.000026678,
            -0.0000000369,
            0.000026445,
            0.0000896567,
            -0.0000093635,
            0.0000375144,
            -0.0000015984,
            -0.0000169683,
            0.0000044003,
            -0.0000260712,
            -0.000000803,
            0.0000338037
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000378776,
            0.0005066374,
            0.0000011662,
            0.0000053185,
            0.0006702422,
            -0.0002332809,
            -0.0000112629,
            0.0000508845,
            0.0000344936,
            0.0004157499,
            -0.0000023575,
            0.0000158779,
            0.0000025066,
            0.000023445,
            0.0000607247,
            0.0000012425,
            0.0000291706,
            0.0000016198,
            0.0000466361,
            -0.0000064546,
            0.0000126206,
            0.0000010878,
            0.0000446855
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000244174,
            0.0003901719,
            0.0000005206,
            0.0000048318,
            0.000593867,
            -0.0001540399,
            -0.0000063472,
            0.0000323962,
            0.0000190758,
            0.0003042231,
            -0.0000030087,
            0.0000177669,
            0.0000014855,
            0.0000186834,
            0.0000576314,
            0.0000033349,
            -0.0000068564,
            -0.0000101259,
            -0.0000098506,
            0.0000054298,
            -0.0000003466,
            0.0000006719,
            0.000006701
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000138236,
            0.0002877324,
            0.0000003187,
            0.0000019006,
            0.0005292649,
            -0.0001014665,
            -0.0000032243,
            0.000023269,
            0.0000167363,
            0.0002005125,
            0.0000053,
            0.0000350052,
            0.0000001351,
            0.0000091611,
            0.0000491414,
            -0.0000032014,
            -0.0000015764,
            -0.0000042469,
            -0.0000130881,
            0.0000034386,
            -0.0000068899,
            0.0000005143,
            0.0000064619
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000090347,
            0.0002205497,
            0.0000001671,
            0.0000019494,
            0.0004534969,
            -0.0000648931,
            -0.0000014263,
            0.000013942,
            0.0000115679,
            0.0001279402,
            -0.0000014615,
            0.0000417003,
            0.0000009419,
            0.0000030065,
            0.0000279699,
            0.0000034548,
            -0.0000216738,
            -0.0000051263,
            0.0000073028,
            0.0000045524,
            0.0000067638,
            -0.0000005251,
            -0.0000027945
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000133602,
            0.0003148972,
            0.0000003156,
            0.000001532,
            0.0007458184,
            -0.0000917829,
            -0.0000032341,
            0.0000191295,
            0.0000056391,
            0.0001367708,
            -0.0000054692,
            0.0000663805,
            0.0000015633,
            0.0000049698,
            0.0000383112,
            0.0000054368,
            -0.0000186877,
            -0.0000025765,
            -0.0000099688,
            0.0000021542,
            0.0000017333,
            0.0000004108,
            0.0000047122
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000010662,
            0.0002963369,
            0.0000002902,
            -0.0000029282,
            0.0009854922,
            -0.0000854852,
            -0.0000026747,
            0.0000115043,
            0.0000041883,
            0.0000321334,
            0.0000122975,
            0.0001210372,
            -0.0000027268,
            -0.0000101616,
            0.0000434329,
            -0.0000079205,
            -0.0000021597,
            0.0000083166,
            -0.0000236147,
            -0.0000046578,
            0.0000246444,
            0.0000005015,
            0.0000160008
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000020216,
            0.0001145519,
            -0.0000001013,
            -0.0000002419,
            0.0006177455,
            -0.0000224431,
            0.000000379,
            0.0000057618,
            0.0000049211,
            -0.000066074,
            0.000001614,
            0.0000460401,
            -0.0000001418,
            -0.000001703,
            0.0000207255,
            -0.0000012466,
            -0.0000211239,
            -0.000000749,
            -0.0000080175,
            0.0000015052,
            -0.0000002739,
            0.0000003873,
            0.000010839
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000467227,
            0.0001612286,
            0.0000314725,
            0.0000441561,
            0.0002394658,
            -0.0001709272,
            -0.0000768615,
            0.0001420957,
            0.0001655838,
            0.0003943195,
            -0.0000858351,
            -0.0002019695,
            0.0000749088,
            0.0001698495,
            0.0002054044,
            -0.0000060751,
            -0.0000072729,
            -0.0000006674,
            0.000001497,
            0.0000036169,
            0.0000061271,
            0.0000006122,
            -0.000009257
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000817739,
            0.0002706833,
            0.0000395024,
            0.0000541864,
            0.0003824567,
            -0.000291805,
            -0.0001129512,
            0.0002088051,
            0.0002448588,
            0.0006407456,
            -0.0001354146,
            -0.000373907,
            0.0000937503,
            0.0002540207,
            0.0002853555,
            0.0000036999,
            -0.0000161234,
            0.000007386,
            0.0000377529,
            -0.0000095967,
            0.0000240539,
            0.0000024454,
            0.0000029186
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000969183,
            0.0003407716,
            0.0000348458,
            0.0000432216,
            0.0004334541,
            -0.0003429877,
            -0.0001160942,
            0.0002115002,
            0.0002435203,
            0.0007799152,
            -0.0001270243,
            -0.0003645437,
            0.0000774012,
            0.0002351672,
            0.0002754157,
            -0.0000006514,
            -0.0000329811,
            0.0000031916,
            -0.0000218628,
            -0.000003721,
            0.0000148627,
            0.0000012108,
            -0.0000138516
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000109157,
            0.0004011829,
            0.0000294648,
            0.0000334811,
            0.0004310254,
            -0.0004098868,
            -0.0001131305,
            0.0002170184,
            0.000234092,
            0.0008262619,
            -0.0001183778,
            -0.0004389809,
            0.0000623258,
            0.0002266383,
            0.000237039,
            -0.0000004271,
            -0.0000153419,
            -0.0000000478,
            0.0000043365,
            0.0000003652,
            0.0000068193,
            0.0000000076,
            0.0000086284
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001320195,
            0.0004709058,
            0.0000259718,
            0.0000207324,
            0.000450823,
            -0.0004975873,
            -0.0001165123,
            0.0002198322,
            0.0002067739,
            0.0009245227,
            -0.0001068773,
            -0.0004793041,
            0.0000492399,
            0.0002146974,
            0.0002021269,
            -0.0000074346,
            0.0000302399,
            0.0000130042,
            0.0000320843,
            -0.000010398,
            0.0000001469,
            0.0000017223,
            -0.0000010547
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001793031,
            0.0005689191,
            0.0000249202,
            0.0000186004,
            0.0004362228,
            -0.0006330625,
            -0.0001327275,
            0.0002384961,
            0.0002077295,
            0.0009944633,
            -0.0001074787,
            -0.00055403,
            0.0000429102,
            0.0002084795,
            0.0001796908,
            -0.0000080245,
            0.0000106291,
            0.0000020758,
            0.0000287074,
            -0.0000041485,
            0.0000147516,
            0.0000019332,
            0.0000101562
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001843952,
            0.0006286956,
            0.0000203298,
            0.0000138908,
            0.0004375014,
            -0.000665441,
            -0.000120666,
            0.0002256308,
            0.0001700568,
            0.001032685,
            -0.000089185,
            -0.0005113144,
            0.0000316125,
            0.0001853775,
            0.0001525055,
            -0.0000069736,
            0.000018013,
            0.0000023732,
            -0.0000065421,
            -0.0000047346,
            -0.0000037062,
            0.0000019633,
            -0.0000131615
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001781268,
            0.0006475897,
            0.0000178869,
            0.0000086967,
            0.0004148414,
            -0.0006653,
            -0.0001102407,
            0.0002137804,
            0.0001674597,
            0.0009998586,
            -0.0000790919,
            -0.0004744882,
            0.0000275995,
            0.0001639433,
            0.000132168,
            -0.00000565,
            -0.0000010338,
            0.0000158955,
            0.0000251652,
            -0.0000115852,
            0.0000240617,
            0.0000011288,
            0.0000097712
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001487872,
            0.0006385008,
            0.0000128005,
            0.0000163475,
            0.0003947343,
            -0.0006039485,
            -0.0000840847,
            0.0001875535,
            0.0001502934,
            0.0009389694,
            -0.0000596958,
            -0.0003664589,
            0.0000211101,
            0.0001332888,
            0.0001301945,
            0.000003022,
            -0.0000432911,
            -0.0000230684,
            -0.0000490232,
            0.0000161666,
            0.0000039194,
            -0.0000005589,
            -0.0000134576
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001263902,
            0.0005443629,
            0.0000101558,
            0.0000001906,
            0.0003849773,
            -0.0004720467,
            -0.0000675309,
            0.0001377848,
            0.0000990597,
            0.0007904686,
            -0.0000307778,
            -0.0002807598,
            0.0000124736,
            0.0000996784,
            0.0000915354,
            -0.0000098385,
            -0.0000471455,
            0.0000142503,
            0.0000006916,
            -0.0000099797,
            0.0000412932,
            0.0000016539,
            -0.0000032632
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002018734,
            0.0010368727,
            0.0000137051,
            0.0000139722,
            0.0007239925,
            -0.0008382747,
            -0.0000984181,
            0.0002357379,
            0.0001791359,
            0.0014381521,
            -0.0000571956,
            -0.0004028754,
            0.0000200435,
            0.000157172,
            0.0001855697,
            -0.0000013092,
            -0.0000339938,
            -0.0000218084,
            -0.0000874139,
            0.0000150331,
            -0.0000096779,
            0.0000029275,
            -0.0000094055
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001297102,
            0.0008236829,
            0.0000077172,
            0.0000089158,
            0.0006314988,
            -0.0006057654,
            -0.0000579943,
            0.0001564055,
            0.0001026233,
            0.0010690049,
            -0.0000238263,
            -0.0002363496,
            0.0000091649,
            0.0000963934,
            0.0001176673,
            0.0000024555,
            0.0000092614,
            -0.0000126483,
            -0.0000064341,
            0.0000093976,
            -0.000001537,
            0.0000008593,
            0.000013583
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000902389,
            0.000652217,
            0.0000043023,
            0.000005245,
            0.0005521707,
            -0.0004217503,
            -0.0000355543,
            0.0001018491,
            0.0000664817,
            0.0007961066,
            -0.0000108706,
            -0.0001225795,
            0.0000050914,
            0.0000609794,
            0.0000883188,
            -0.0000019635,
            0.0000082516,
            0.0000024854,
            0.000010607,
            -0.0000047917,
            0.0000170809,
            0.0000003437,
            0.000019482
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000062665,
            0.0005503938,
            0.0000028951,
            0.0000026157,
            0.0005415749,
            -0.0003098283,
            -0.0000239599,
            0.0000748173,
            0.0000459594,
            0.0006736437,
            -0.0000023713,
            -0.0000717897,
            0.0000027837,
            0.0000461936,
            0.0000818669,
            -0.0000034534,
            0.000030361,
            -0.0000046825,
            -0.0000123401,
            0.000002913,
            -0.0000260356,
            0.0000011267,
            -0.0000014973
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000394072,
            0.0004174685,
            0.0000014712,
            -0.0000050253,
            0.0004510131,
            -0.0002201477,
            -0.000013358,
            0.0000500109,
            0.0000044405,
            0.0004498285,
            0.0000084219,
            -0.0000208595,
            -0.0000009659,
            0.0000266036,
            0.0000302446,
            -0.0000045427,
            0.0000507639,
            0.0000234453,
            0.0000805126,
            -0.0000170599,
            -0.0000018186,
            -0.0000006984,
            -0.0000089834
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000341681,
            0.0004042722,
            0.0000013063,
            0.0000013511,
            0.0005234492,
            -0.0001849864,
            -0.0000112161,
            0.0000452522,
            0.0000198799,
            0.0004065055,
            0.0000021404,
            0.0000035893,
            0.000001442,
            0.0000233425,
            0.0000572568,
            -0.0000040619,
            -0.0000085418,
            -0.0000007088,
            -0.0000179112,
            0.0000011579,
            -0.0000014694,
            0.000000343,
            0.000018445
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000226117,
            0.000315593,
            0.0000006479,
            0.0000060251,
            0.0004333289,
            -0.0001461571,
            -0.0000063465,
            0.0000282965,
            0.0000278324,
            0.0002895348,
            -0.0000081058,
            -0.0000020877,
            0.0000026259,
            0.0000184288,
            0.0000566008,
            0.0000052144,
            -0.0000027839,
            -0.0000110883,
            -0.0000130103,
            0.000005113,
            0.0000161563,
            0.0000010362,
            0.0000164434
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000152161,
            0.0002498236,
            0.0000003045,
            0.0000018107,
            0.0003847852,
            -0.0001080762,
            -0.0000039044,
            0.0000201868,
            0.0000119533,
            0.000203767,
            -0.0000019873,
            0.0000240345,
            0.000000206,
            0.0000069815,
            0.0000366059,
            0.0000043533,
            0.0000095318,
            -0.0000031371,
            -0.0000120652,
            0.0000013691,
            -0.0000126264,
            0.0000001397,
            0.0000001046
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000101572,
            0.0001847333,
            0.0000001785,
            0.000000207,
            0.0003354435,
            -0.0000635852,
            -0.0000021962,
            0.0000144076,
            0.0000119082,
            0.0001377082,
            -0.0000006867,
            0.0000115673,
            0.0000005623,
            0.0000079847,
            0.0000254861,
            -0.000000317,
            -0.0000239096,
            0.0000030432,
            0.0000193761,
            -0.0000026208,
            0.0000087978,
            0.0000003562,
            0.0000018538
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000064402,
            0.0001289764,
            -0.0000000074,
            -0.0000005848,
            0.000293492,
            -0.00005247,
            -0.0000009108,
            0.0000079975,
            -0.0000046076,
            0.0000750013,
            0.0000029131,
            0.0000287386,
            -0.0000003954,
            0.0000019396,
            0.0000134962,
            -0.0000014879,
            0.0000236598,
            0.0000044079,
            0.0000212001,
            -0.0000034558,
            -0.0000013088,
            0.0000000073,
            0.0000039993
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000059406,
            0.0001874225,
            -0.0000000176,
            0.0000000361,
            0.0004895772,
            -0.0000500839,
            -0.0000004223,
            0.0000107351,
            0.0000045942,
            0.0000814747,
            0.0000015236,
            0.0000426986,
            0.0000000379,
            0.0000031876,
            0.0000172162,
            -0.0000004241,
            -0.00000172,
            0.0000025097,
            0.0000223504,
            -0.0000013387,
            0.0000030063,
            -0.0000003429,
            0.0000083249
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000063834,
            0.000184764,
            0.0000000888,
            0.0000035646,
            0.0006966339,
            -0.0000368332,
            -0.0000009138,
            0.0000063039,
            0.000011863,
            0.0000419025,
            0.0000010936,
            0.0000638173,
            0.0000005087,
            -0.0000027102,
            0.0000412889,
            -0.0000010306,
            -0.0000122681,
            -0.0000084985,
            -0.0000219427,
            0.0000053779,
            0.0000067883,
            0.0000005245,
            0.0000248831
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000018597,
            0.0000731621,
            -0.0000000328,
            -0.0000016296,
            0.0004290761,
            -0.0000047315,
            0.0000000584,
            0.0000009996,
            -0.0000066363,
            -0.000029196,
            -0.0000018859,
            0.0000265062,
            -0.0000000086,
            0.0000019483,
            0.0000009509,
            0.0000036977,
            -0.0000086539,
            0.0000030035,
            0.0000334159,
            -0.0000011869,
            -0.000001624,
            -0.0000002691,
            -0.0000312269
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000032848,
            0.000116808,
            0.0000222218,
            0.0000325501,
            0.0001673624,
            -0.0001308136,
            -0.0000532185,
            0.0001064324,
            0.0001192107,
            0.0002736582,
            -0.0000609151,
            -0.0001622873,
            0.0000537158,
            0.0001294091,
            0.0001495773,
            -0.0000045881,
            0.0000344719,
            0.0000074322,
            0.0000217975,
            -0.0000065675,
            -0.0000038072,
            0.0000019284,
            0.0000146756
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000529321,
            0.0002018923,
            0.0000277035,
            0.0000431883,
            0.000289915,
            -0.0002013654,
            -0.0000762079,
            0.0001483318,
            0.000185549,
            0.0004807506,
            -0.0001002877,
            -0.0002485139,
            0.0000681179,
            0.0001797214,
            0.0002208099,
            0.0000061659,
            -0.0000347386,
            -0.0000192266,
            -0.0000324049,
            0.0000199944,
            -0.0000017182,
            -0.0000004538,
            -0.000000556
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000627077,
            0.0002326261,
            0.0000235899,
            0.0000292631,
            0.0003145452,
            -0.0002370258,
            -0.0000757465,
            0.0001496143,
            0.0001685454,
            0.0005437805,
            -0.0000801279,
            -0.0002710736,
            0.0000529513,
            0.0001713332,
            0.0001915992,
            -0.0000057531,
            0.0000049812,
            0.0000051092,
            0.0000226682,
            -0.0000045603,
            0.0000058811,
            0.0000020176,
            -0.0000072249
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000072068,
            0.0002788905,
            0.0000206181,
            0.0000218874,
            0.0003427431,
            -0.0002837477,
            -0.0000766166,
            0.0001533099,
            0.000163796,
            0.0006138122,
            -0.0000907192,
            -0.0003310005,
            0.0000462852,
            0.0001732845,
            0.0001741606,
            0.0000058357,
            -0.0000215888,
            0.0000058795,
            0.0000265899,
            -0.0000000361,
            0.0000040063,
            -0.000000627,
            -0.0000252201
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000892562,
            0.0003158724,
            0.0000183959,
            0.0000197433,
            0.0003211702,
            -0.0003300624,
            -0.0000806248,
            0.0001516836,
            0.0001546476,
            0.000634872,
            -0.0000848834,
            -0.0003392458,
            0.0000384569,
            0.0001552511,
            0.0001538767,
            0.0000023235,
            -0.0000163378,
            0.0000000735,
            -0.0000037081,
            -0.0000019899,
            0.0000179514,
            0.0000010459,
            0.0000139008
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001143902,
            0.0003943708,
            0.0000169078,
            0.0000135581,
            0.0003418453,
            -0.0004109269,
            -0.0000869568,
            0.0001604909,
            0.0001432266,
            0.0007286194,
            -0.000076894,
            -0.0003695456,
            0.0000305542,
            0.0001478597,
            0.0001327414,
            -0.0000023286,
            -0.0000072166,
            0.0000021667,
            0.0000035787,
            -0.0000016303,
            0.0000028591,
            0.0000003347,
            -0.0000091044
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001178549,
            0.0004405541,
            0.0000148677,
            0.0000110309,
            0.0003411452,
            -0.0004402087,
            -0.0000820495,
            0.0001568428,
            0.0001382365,
            0.0007606093,
            -0.0000572863,
            -0.0003349417,
            0.0000238101,
            0.0001282429,
            0.0001298057,
            -0.0000100842,
            -0.000007525,
            -0.0000020359,
            -0.0000273691,
            0.0000029371,
            0.0000063263,
            0.0000000162,
            0.0000049323
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001095418,
            0.0004623938,
            0.0000113978,
            0.0000076623,
            0.0003137483,
            -0.0004449539,
            -0.0000682396,
            0.000148387,
            0.000114695,
            0.0007313377,
            -0.0000474572,
            -0.0003214078,
            0.0000184834,
            0.0001166393,
            0.0000963856,
            -0.0000100838,
            0.0000238233,
            0.0000051012,
            0.0000413235,
            -0.000003628,
            0.0000019441,
            0.0000014926,
            -0.0000082146
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001051799,
            0.0004295183,
            0.0000097987,
            0.0000021561,
            0.0003158081,
            -0.0004081354,
            -0.0000624189,
            0.0001275748,
            0.0000937155,
            0.0006766216,
            -0.0000446201,
            -0.0002832023,
            0.0000149005,
            0.0001008005,
            0.0000831889,
            0.0000018641,
            0.0000233097,
            0.0000243043,
            0.0000295568,
            -0.0000222264,
            0.0000098976,
            0.000001559,
            0.0000046042
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000863058,
            0.0004120734,
            0.0000073029,
            0.0000056995,
            0.0003053894,
            -0.0003574418,
            -0.0000474095,
            0.000109505,
            0.0000880833,
            0.0006177322,
            -0.0000273148,
            -0.0002245579,
            0.0000106703,
            0.000081629,
            0.0000848313,
            -0.0000041145,
            0.0000025005,
            -0.0000062395,
            -0.0000100749,
            0.0000065117,
            -0.0000043851,
            0.000000114,
            0.0000018301
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001346306,
            0.0007301982,
            0.0000099533,
            0.0000073859,
            0.0005517017,
            -0.0005929179,
            -0.0000690719,
            0.0001704393,
            0.000118491,
            0.0010415752,
            -0.0000396524,
            -0.0003144719,
            0.0000144217,
            0.0001191327,
            0.0001262309,
            0.0000008611,
            0.0000207444,
            0.0000024886,
            -0.00000697,
            -0.000002891,
            -0.0000057239,
            0.0000009075,
            0.0000130205
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000941473,
            0.0005943617,
            0.0000059276,
            -0.0000010396,
            0.0005042096,
            -0.0004283836,
            -0.0000434231,
            0.0001162577,
            0.0000703986,
            0.0007943558,
            -0.0000204048,
            -0.0002090453,
            0.0000078238,
            0.00008202,
            0.0000727577,
            0.0000013098,
            0.0000066844,
            0.0000201873,
            0.0000678397,
            -0.0000119732,
            0.0000118399,
            -0.0000013141,
            0.0000098049
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000663785,
            0.0005065792,
            0.000003821,
            -0.0000001388,
            0.0004468751,
            -0.0003355666,
            -0.0000286521,
            0.000084066,
            0.0000470831,
            0.0006530441,
            -0.0000142442,
            -0.0001332657,
            0.0000052272,
            0.0000574096,
            0.0000663841,
            0.0000043079,
            -0.000003782,
            0.0000101965,
            0.0000327018,
            -0.0000073303,
            0.0000098274,
            -0.0000004243,
            -0.0000142524
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000461426,
            0.0004026717,
            0.0000021774,
            -0.0000025553,
            0.0004133343,
            -0.000229434,
            -0.0000174959,
            0.0000561751,
            0.000020575,
            0.0005014988,
            -0.0000009312,
            -0.0000653641,
            0.0000015673,
            0.0000392261,
            0.0000560957,
            -0.0000030653,
            0.0000090064,
            0.0000142368,
            0.0000049704,
            -0.0000108516,
            0.0000075091,
            0.0000004702,
            -0.000002836
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000313635,
            0.0003216351,
            0.0000014898,
            0.0000016023,
            0.0003478478,
            -0.0001665964,
            -0.0000115608,
            0.0000359421,
            0.0000217638,
            0.0003610548,
            -0.0000022605,
            -0.0000218782,
            0.0000017981,
            0.0000209301,
            0.0000386895,
            -0.0000000216,
            -0.0000204991,
            0.000002968,
            0.0000270511,
            -0.0000037353,
            0.00002124,
            0.0000007936,
            -0.0000026259
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000243431,
            0.0003039671,
            0.0000009074,
            -0.0000015986,
            0.0003707043,
            -0.0001494123,
            -0.0000077001,
            0.0000304805,
            0.0000031651,
            0.0002854113,
            0.0000016809,
            -0.000008253,
            0.0000004151,
            0.0000163827,
            0.0000230592,
            0.0000008605,
            0.0000129141,
            0.0000108963,
            0.0000496722,
            -0.0000085588,
            0.0000023062,
            -0.0000000801,
            0.0000088976
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000172246,
            0.0002465669,
            0.0000005717,
            0.0000018535,
            0.000357518,
            -0.0001004176,
            -0.0000050022,
            0.0000200222,
            0.0000188649,
            0.0002427074,
            -0.0000017193,
            0.0000172945,
            0.000000798,
            0.0000085646,
            0.0000360708,
            0.0000010583,
            -0.0000171781,
            -0.0000038566,
            -0.0000104632,
            0.0000028816,
            -0.0000020851,
            0.0000002535,
            -0.0000034421
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000098532,
            0.000188091,
            0.0000001973,
            0.0000017696,
            0.0003198133,
            -0.0000674904,
            -0.0000022368,
            0.0000146956,
            0.0000175004,
            0.0001928385,
            0.0000023609,
            0.0000340649,
            -0.0000000037,
            0.0000064018,
            0.000036335,
            -0.0000017327,
            -0.0000153207,
            -0.000004284,
            -0.0000209422,
            0.0000042827,
            0.0000052807,
            -0.0000000087,
            -0.0000133665
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000074243,
            0.0001431321,
            0.000000143,
            0.0000005203,
            0.0002664573,
            -0.0000495482,
            -0.0000016666,
            0.0000110558,
            0.0000025972,
            0.0001003247,
            -0.0000036129,
            0.0000149696,
            0.0000008811,
            0.0000047151,
            0.0000152606,
            0.0000035068,
            -0.0000084085,
            0.000001756,
            0.0000250524,
            -0.0000022457,
            0.0000046448,
            0.0000003704,
            -0.0000112505
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000045602,
            0.0001174752,
            0.0000001213,
            0.0000016088,
            0.0002385614,
            -0.0000364418,
            -0.0000009284,
            0.0000090793,
            0.0000083694,
            0.0000742565,
            -0.0000019108,
            0.0000300677,
            0.0000006302,
            0.0000013272,
            0.0000178553,
            0.0000020784,
            -0.0000288684,
            -0.0000068246,
            -0.0000101866,
            0.0000059303,
            0.0000061041,
            -0.0000000685,
            -0.0000128522
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000048719,
            0.0001459787,
            -0.0000000781,
            0.0000004265,
            0.0003852728,
            -0.0000410079,
            -0.0000003069,
            0.0000095563,
            0.0000043604,
            0.000042211,
            0.0000021082,
            0.000021712,
            -0.0000003894,
            0.0000048812,
            0.0000213177,
            0.0000000147,
            -0.0000118567,
            0.000001235,
            0.0000017561,
            -0.0000010894,
            0.0000108021,
            0.000000233,
            0.0000306273
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000043803,
            0.0001444683,
            -0.0000001471,
            -0.0000004185,
            0.0005831066,
            -0.0000245435,
            0.0000000271,
            0.0000034964,
            -0.0000036141,
            0.0000234016,
            0.0000042562,
            0.0000645961,
            -0.0000007847,
            -0.0000024932,
            0.0000166469,
            -0.0000028324,
            0.0000019205,
            0.0000057354,
            0.0000173819,
            -0.0000050279,
            0.0000161083,
            0.0000003021,
            0.0000052595
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000018954,
            0.0000506057,
            -0.000000054,
            -0.0000008374,
            0.0003741418,
            -0.0000052364,
            0.0000000198,
            -0.0000009583,
            -0.0000032213,
            -0.0000378692,
            -0.0000011526,
            0.0000122688,
            -0.0000001731,
            0.0000059244,
            0.0000108662,
            0.0000023223,
            -0.0000036384,
            0.0000048811,
            0.0000126129,
            -0.0000037907,
            0.0000036202,
            -0.0000000879,
            -0.0000015813
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000194025,
            0.000073512,
            0.000014158,
            0.0000219335,
            0.0001058732,
            -0.0000713204,
            -0.0000322417,
            0.0000644566,
            0.0000788485,
            0.0001756593,
            -0.0000323623,
            -0.0000968157,
            0.0000349718,
            0.0000822865,
            0.0000945861,
            -0.0000066019,
            0.0000119565,
            0.0000156339,
            0.0000394958,
            -0.0000123531,
            0.0000126116,
            0.0000000143,
            0.0000010986
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000262795,
            0.0001291417,
            0.0000167732,
            0.0000269547,
            0.0001908374,
            -0.0001181837,
            -0.0000404603,
            0.0000919551,
            0.0001113491,
            0.0003140347,
            -0.0000490266,
            -0.0001532364,
            0.0000423899,
            0.0001176441,
            0.000144744,
            -0.000006786,
            0.000013584,
            -0.0000013567,
            0.0000132097,
            0.0000033917,
            -0.0000056565,
            0.0000011076,
            0.0000048962
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000343221,
            0.0001572577,
            0.0000154767,
            0.0000197406,
            0.0002280557,
            -0.0001412957,
            -0.0000455521,
            0.000096181,
            0.0001123925,
            0.0003767179,
            -0.0000501078,
            -0.0001633696,
            0.0000359839,
            0.0001147526,
            0.0001398149,
            -0.000002747,
            0.0000112298,
            0.0000072704,
            -0.000002229,
            -0.0000025497,
            -0.0000092237,
            0.0000003915,
            -0.0000042798
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000038682,
            0.0001855553,
            0.0000129386,
            0.0000195721,
            0.0002443383,
            -0.0001660592,
            -0.0000438819,
            0.0000977683,
            0.0001148502,
            0.0004238663,
            -0.0000468153,
            -0.0001774318,
            0.000029938,
            0.0001092281,
            0.0001306087,
            -0.0000051469,
            0.0000031423,
            -0.0000050315,
            0.0000041564,
            0.000004046,
            -0.0000001541,
            0.0000011648,
            -0.0000030253
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000487761,
            0.0002070684,
            0.0000112655,
            0.0000134127,
            0.0002436386,
            -0.0002001307,
            -0.0000462938,
            0.0000948574,
            0.0001018416,
            0.0004529502,
            -0.0000477892,
            -0.0001909703,
            0.0000239613,
            0.0000988567,
            0.0001118635,
            -0.0000021428,
            0.000020239,
            0.0000042881,
            -0.0000104505,
            -0.0000048301,
            -0.0000034999,
            0.0000010094,
            0.000003055
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000644279,
            0.0002495859,
            0.0000112056,
            0.0000104745,
            0.0002497677,
            -0.0002457159,
            -0.0000533224,
            0.0001045789,
            0.0001017852,
            0.0004901252,
            -0.0000523352,
            -0.0002463192,
            0.0000220352,
            0.0001052777,
            0.0001030495,
            0.0000013942,
            -0.0000082866,
            0.00000091,
            0.000004058,
            -0.0000012696,
            0.0000099704,
            0.0000009751,
            0.0000051508
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000652781,
            0.0002701705,
            0.0000092652,
            0.0000057422,
            0.0002599346,
            -0.0002512346,
            -0.0000481025,
            0.0000981994,
            0.0000910231,
            0.0005088694,
            -0.0000393992,
            -0.0002226853,
            0.0000162228,
            0.0000921723,
            0.0000910406,
            -0.0000022176,
            -0.0000113005,
            0.000004981,
            -0.0000061153,
            -0.0000012503,
            -0.0000009158,
            -0.0000003142,
            -0.0000086965
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000660876,
            0.0002740404,
            0.0000076389,
            0.0000072614,
            0.0002412237,
            -0.0002535561,
            -0.000043666,
            0.0000926519,
            0.0000902298,
            0.0004840137,
            -0.0000350036,
            -0.000216744,
            0.0000136203,
            0.0000821071,
            0.000085492,
            -0.0000017222,
            -0.0000156631,
            -0.0000009702,
            -0.0000254589,
            -0.0000001693,
            0.0000121139,
            0.0000009264,
            0.0000274471
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000601033,
            0.0002797639,
            0.0000058946,
            0.0000039179,
            0.0002369594,
            -0.0002358829,
            -0.0000360604,
            0.0000776852,
            0.0000621769,
            0.0004789948,
            -0.0000259956,
            -0.000177396,
            0.0000097874,
            0.0000676104,
            0.0000639724,
            0.0000006108,
            -0.0000125667,
            -0.000001891,
            0.0000017003,
            0.0000018735,
            0.0000027318,
            0.0000000184,
            -0.0000124133
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000494817,
            0.0002723097,
            0.0000046222,
            0.0000037506,
            0.0002198714,
            -0.0002272194,
            -0.000028492,
            0.0000734692,
            0.0000580698,
            0.0004372793,
            -0.0000159404,
            -0.0001410029,
            0.0000068462,
            0.000055409,
            0.0000597004,
            -0.0000040009,
            0.0000159752,
            0.0000015835,
            -0.0000044721,
            -0.0000016039,
            -0.000000328,
            0.0000005865,
            0.0000100271
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000803788,
            0.0004965254,
            0.000006388,
            0.0000047255,
            0.0004225626,
            -0.000373436,
            -0.0000411794,
            0.0001127029,
            0.0000906052,
            0.0007835799,
            -0.0000325688,
            -0.0002362984,
            0.0000113913,
            0.0000917895,
            0.0000920128,
            0.0000089937,
            -0.000024375,
            0.0000029037,
            0.0000197599,
            -0.000003835,
            0.0000200121,
            0.000000621,
            -0.0000047045
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000614316,
            0.0004211342,
            0.000003933,
            0.0000049675,
            0.0003907422,
            -0.0002976489,
            -0.0000283904,
            0.0000796467,
            0.0000638704,
            0.0006433423,
            -0.0000184626,
            -0.0001407791,
            0.0000065233,
            0.000060119,
            0.0000901222,
            0.0000068848,
            0.0000173177,
            0.0000004343,
            -0.0000190347,
            -0.0000033418,
            -0.0000007975,
            0.0000000999,
            0.0000106222
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000411399,
            0.0003472015,
            0.0000021594,
            0.0000032366,
            0.0003557353,
            -0.0002110618,
            -0.0000163323,
            0.0000593217,
            0.0000446483,
            0.0004941738,
            -0.0000023802,
            -0.0000859632,
            0.0000027321,
            0.0000404969,
            0.0000534389,
            0.0000019736,
            -0.0000306571,
            -0.0000106774,
            -0.0000011908,
            0.0000103237,
            0.0000090546,
            -0.0000020511,
            0.0000003671
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000314236,
            0.0002788879,
            0.0000013903,
            -0.0000002633,
            0.0003207787,
            -0.0001686327,
            -0.0000117742,
            0.0000362305,
            0.0000159842,
            0.0003731046,
            -0.0000002047,
            -0.0000383909,
            0.0000008684,
            0.0000234784,
            0.0000413136,
            -0.0000019117,
            0.0000123515,
            0.0000079832,
            0.0000096665,
            -0.0000064416,
            0.000014279,
            0.000000317,
            0.0000110547
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000191657,
            0.0002198726,
            0.000000709,
            0.0000013082,
            0.000296575,
            -0.0001006964,
            -0.0000060788,
            0.0000243142,
            0.0000199828,
            0.0002909246,
            0.0000034559,
            -0.0000146779,
            0.0000004152,
            0.0000182232,
            0.0000340081,
            -0.0000049939,
            -0.0000105186,
            0.0000032458,
            0.0000235747,
            -0.0000021675,
            0.0000139213,
            0.0000001113,
            -0.0000014728
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000178943,
            0.0002304257,
            0.0000008157,
            0.0000005072,
            0.0003257233,
            -0.000092136,
            -0.0000064099,
            0.0000226988,
            0.0000143779,
            0.0002851191,
            -0.0000016891,
            -0.0000017378,
            0.0000012742,
            0.0000131454,
            0.0000329827,
            0.0000031171,
            -0.0000075245,
            0.0000040737,
            0.0000173105,
            -0.0000031385,
            0.0000047649,
            -0.0000006942,
            0.0000002542
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000116627,
            0.0001834189,
            0.0000004338,
            -0.0000000086,
            0.0002923756,
            -0.0000638631,
            -0.0000036414,
            0.0000144933,
            0.0000130824,
            0.0002068149,
            0.0000062627,
            0.00003652,
            -0.0000005999,
            0.0000044558,
            0.0000278976,
            -0.0000024415,
            -0.0000213619,
            0.0000038235,
            -0.0000049379,
            -0.0000026804,
            0.0000125163,
            -0.0000003934,
            -0.0000084741
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000075531,
            0.000148514,
            0.0000000304,
            0.0000003055,
            0.0002540983,
            -0.0000600798,
            -0.0000013009,
            0.0000146408,
            0.000018093,
            0.000150088,
            0.000005863,
            0.0000192347,
            -0.0000009189,
            0.0000042103,
            0.000036467,
            -0.0000028741,
            -0.0000216919,
            -0.00000114,
            -0.0000262513,
            0.0000015745,
            0.000003996,
            -0.0000003937,
            0.0000049266
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000005292,
            0.0000999421,
            -0.0000000178,
            -0.000000838,
            0.0002323227,
            -0.0000355534,
            -0.0000007848,
            0.0000042942,
            -0.0000046894,
            0.0000816073,
            0.0000030242,
            0.0000332311,
            -0.0000008243,
            -0.0000003148,
            0.000010458,
            -0.0000034211,
            0.0000003765,
            0.0000029949,
            -0.0000071575,
            -0.0000021623,
            0.0000055018,
            0.0000006456,
            0.0000030585
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000039367,
            0.0000954732,
            0.0000001758,
            0.0000001306,
            0.0002038561,
            -0.0000266606,
            -0.0000012208,
            0.0000081414,
            0.0000089273,
            0.0000801324,
            0.0000013819,
            0.0000222239,
            0.0000004229,
            0.0000034641,
            0.0000154897,
            -0.0000026628,
            -0.0000156048,
            0.0000013332,
            -0.0000070789,
            -0.0000006579,
            0.0000070054,
            0.0000003489,
            0.0000072326
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000038075,
            0.0001235681,
            0.0000000028,
            -0.0000016512,
            0.0003555642,
            -0.0000425648,
            -0.0000002827,
            0.0000090567,
            -0.0000080854,
            0.0000725922,
            0.0000015369,
            0.0000150313,
            -0.0000003687,
            0.0000070297,
            0.0000154795,
            -0.0000007419,
            0.0000278018,
            0.0000018901,
            0.0000073789,
            -0.0000000313,
            -0.0000165235,
            0.0000003144,
            0.0000071173
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000034983,
            0.0001125293,
            0.0000000755,
            0.000001454,
            0.0005046314,
            -0.0000277654,
            -0.0000003824,
            0.0000020378,
            -0.00000013,
            0.000052152,
            0.0000006493,
            0.0000525576,
            0.0000002605,
            -0.0000012273,
            0.0000194025,
            -0.0000004489,
            0.0000022962,
            -0.0000016857,
            -0.0000167437,
            0.000000531,
            0.0000043944,
            0.0000002228,
            0.0000112387
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000012329,
            0.0000540645,
            0.0000000155,
            0.0000029927,
            0.0003297314,
            -0.000008989,
            -0.0000001791,
            0.0000007464,
            0.0000076272,
            0.0000032992,
            -0.0000022729,
            0.0000186973,
            0.0000005947,
            0.0000018436,
            0.0000251792,
            0.0000025064,
            -0.0000051515,
            -0.0000061294,
            -0.0000304726,
            0.00000323,
            0.000001394,
            -0.0000000458,
            0.000008325
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000059276,
            0.0000320725,
            0.0000065403,
            0.0000129939,
            0.0000735743,
            -0.000030604,
            -0.0000119202,
            0.0000306733,
            0.0000427275,
            0.0000953003,
            -0.0000179085,
            -0.0000458468,
            0.0000186795,
            0.0000443026,
            0.0000602383,
            0.0000016758,
            0.0000032225,
            0.000002527,
            0.0000020032,
            -0.0000038451,
            0.0000032199,
            0.000000537,
            0.0000032752
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000107287,
            0.0000576969,
            0.0000086762,
            0.0000161474,
            0.0001086781,
            -0.0000486342,
            -0.0000187608,
            0.0000460269,
            0.0000618829,
            0.0001591715,
            -0.0000251614,
            -0.0000771376,
            0.0000238308,
            0.0000661164,
            0.0000881423,
            0.0000001758,
            0.0000104037,
            0.00000638,
            0.0000099409,
            -0.0000054593,
            0.0000031453,
            -0.0000005128,
            0.0000099652
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000110788,
            0.0000770077,
            0.0000071122,
            0.0000129774,
            0.0001315082,
            -0.0000584794,
            -0.0000171814,
            0.000045854,
            0.0000636589,
            0.0002065516,
            -0.0000181165,
            -0.0000765722,
            0.0000185312,
            0.0000622716,
            0.0000865679,
            -0.0000042593,
            -0.0000025855,
            0.0000011379,
            0.0000101475,
            0.0000000433,
            0.0000066908,
            -0.0000000255,
            -0.0000014019
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000151389,
            0.0000862009,
            0.0000066339,
            0.0000107063,
            0.0001450033,
            -0.0000669823,
            -0.0000195187,
            0.0000461613,
            0.0000597986,
            0.0002255439,
            -0.0000282663,
            -0.0000918769,
            0.0000174627,
            0.0000619496,
            0.0000774618,
            0.0000027799,
            -0.0000097418,
            -0.0000001215,
            0.0000050842,
            0.0000010597,
            0.0000053592,
            0.0000008518,
            -0.0000008328
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000171778,
            0.0001022877,
            0.0000055054,
            0.0000067731,
            0.0001601687,
            -0.0000821948,
            -0.0000191991,
            0.0000477245,
            0.0000558148,
            0.0002472941,
            -0.0000223287,
            -0.0001083527,
            0.0000131949,
            0.0000606018,
            0.000070721,
            0.000001049,
            -0.000001595,
            0.0000041196,
            -0.0000000306,
            -0.0000020662,
            -0.0000046631,
            -0.0000005474,
            -0.0000040291
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000224932,
            0.0001165073,
            0.0000050905,
            0.0000052035,
            0.0001659496,
            -0.0001017312,
            -0.0000210739,
            0.0000493702,
            0.0000567262,
            0.0002737155,
            -0.0000182535,
            -0.0001141994,
            0.000010686,
            0.0000571823,
            0.0000636574,
            -0.0000040391,
            -0.0000054278,
            0.0000042128,
            0.0000122463,
            -0.0000011329,
            0.0000057968,
            -0.0000005153,
            -0.0000048102
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000245681,
            0.0001260578,
            0.0000041828,
            0.0000055128,
            0.0001638634,
            -0.0001017254,
            -0.0000196055,
            0.0000440877,
            0.0000558719,
            0.0002739764,
            -0.0000195948,
            -0.0001044836,
            0.0000088188,
            0.000051356,
            0.0000621949,
            -0.0000006723,
            -0.0000247753,
            -0.0000000732,
            -0.000010128,
            -0.0000004778,
            0.0000110174,
            0.0000001502,
            -0.0000081235
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000243208,
            0.0001279886,
            0.0000035302,
            0.0000048651,
            0.0001630281,
            -0.0001046298,
            -0.0000178057,
            0.0000432651,
            0.0000479962,
            0.0002791214,
            -0.000012549,
            -0.0001070621,
            0.0000067697,
            0.0000475541,
            0.0000609909,
            -0.0000020871,
            -0.0000043341,
            -0.0000019142,
            -0.0000155685,
            0.0000001963,
            0.0000061995,
            -0.0000000325,
            0.0000179701
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000227165,
            0.000136659,
            0.0000026291,
            0.0000042036,
            0.0001527987,
            -0.0001072605,
            -0.0000146015,
            0.0000404385,
            0.0000436126,
            0.000267728,
            -0.0000111079,
            -0.0000905413,
            0.0000053344,
            0.0000387669,
            0.0000498934,
            -0.0000005395,
            -0.0000185423,
            -0.0000051105,
            -0.0000176924,
            0.0000039217,
            0.0000083791,
            -0.000000337,
            0.0000088989
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000220681,
            0.0001367451,
            0.0000025416,
            0.000001819,
            0.0001537544,
            -0.0001010517,
            -0.0000140691,
            0.0000377063,
            0.0000346877,
            0.0002635078,
            -0.0000099641,
            -0.0000964847,
            0.0000046276,
            0.0000384841,
            0.000042939,
            0.0000016195,
            -0.0000115857,
            -0.0000001854,
            -0.0000000201,
            0.0000009819,
            0.0000019072,
            -0.0000004603,
            0.000000715
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000361277,
            0.0002432798,
            0.0000032395,
            0.0000034195,
            0.0002857369,
            -0.0001594123,
            -0.000019966,
            0.0000534637,
            0.0000544439,
            0.0004629745,
            -0.0000089286,
            -0.0001183782,
            0.0000047953,
            0.0000506646,
            0.0000747639,
            -0.000003444,
            -0.0000240504,
            -0.0000011165,
            -0.0000349194,
            0.000002541,
            0.0000094365,
            -0.0000008245,
            0.0000100259
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000283226,
            0.0002254449,
            0.0000020388,
            0.0000051999,
            0.0002541383,
            -0.0001467043,
            -0.0000136492,
            0.0000446591,
            0.0000452326,
            0.0003962516,
            -0.000014105,
            -0.0001012541,
            0.0000050242,
            0.0000429589,
            0.0000506829,
            0.0000036221,
            -0.0000173576,
            -0.0000031421,
            0.0000096721,
            -0.0000008244,
            0.0000204843,
            0.000000743,
            0.0000086047
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000200875,
            0.0001819179,
            0.0000013132,
            0.0000037003,
            0.0002513844,
            -0.0001021932,
            -0.0000088688,
            0.0000294636,
            0.0000275747,
            0.0003268386,
            -0.0000044444,
            -0.0000423085,
            0.0000025586,
            0.0000247758,
            0.0000492255,
            -0.0000014262,
            0.0000203575,
            -0.0000029624,
            -0.0000276992,
            0.0000007582,
            -0.0000197433,
            0.0000005361,
            0.0000090587
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000147545,
            0.0001521602,
            0.0000009185,
            0.0000026433,
            0.0002179518,
            -0.0000814592,
            -0.0000061668,
            0.0000229916,
            0.0000264755,
            0.0002344275,
            -0.0000016875,
            -0.0000304782,
            0.0000015145,
            0.0000179046,
            0.000033142,
            0.0000001482,
            -0.0000029463,
            -0.0000026754,
            0.0000088672,
            0.00000115,
            0.0000108243,
            -0.0000001667,
            0.0000139403
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000107403,
            0.0001332368,
            0.0000005432,
            0.0000005321,
            0.0001965716,
            -0.0000681387,
            -0.0000039401,
            0.0000174936,
            0.0000117044,
            0.0002082245,
            -0.0000018059,
            -0.0000189805,
            0.0000010385,
            0.0000147156,
            0.0000221198,
            0.0000005126,
            -0.0000074868,
            -0.0000000852,
            -0.0000051254,
            -0.0000000052,
            0.0000045297,
            0.0000002683,
            -0.0000010601
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000010392,
            0.0001328143,
            0.000000609,
            -0.0000016316,
            0.0002299846,
            -0.0000608335,
            -0.00000423,
            0.0000144037,
            0.000001842,
            0.000182801,
            0.0000016885,
            -0.0000125492,
            0.0000003324,
            0.000009864,
            0.0000153053,
            -0.0000020835,
            0.0000101281,
            0.0000041819,
            0.0000147699,
            -0.0000020922,
            -0.0000049573,
            0.0000001829,
            0.0000022691
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000066677,
            0.0001073457,
            0.0000001962,
            0.0000025835,
            0.0002050966,
            -0.0000441999,
            -0.0000016363,
            0.000012717,
            0.00001597,
            0.0001371469,
            -0.0000035652,
            -0.0000131552,
            0.000001446,
            0.0000107672,
            0.0000251003,
            0.0000018043,
            -0.0000257615,
            -0.0000076942,
            -0.0000103394,
            0.0000054572,
            0.000005805,
            0.0000003945,
            0.0000120522
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000054225,
            0.0000925943,
            0.0000002698,
            -0.0000009733,
            0.0001861958,
            -0.0000372613,
            -0.000001835,
            0.0000062847,
            0.0000051319,
            0.0001188095,
            0.0000011381,
            0.0000157058,
            -0.0000003016,
            0.0000018071,
            0.0000165298,
            -0.0000007152,
            -0.0000067792,
            0.0000022111,
            -0.0000095496,
            -0.0000012179,
            0.0000038954,
            0.0000002635,
            -0.0000064233
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000032411,
            0.0000677982,
            0.0000000875,
            -0.0000008334,
            0.0001554661,
            -0.0000234587,
            -0.0000009653,
            0.0000033204,
            -0.0000012415,
            0.0000782405,
            0.0000009241,
            0.0000108588,
            -0.0000002011,
            0.0000014821,
            0.0000047018,
            -0.0000001718,
            0.0000020196,
            0.0000035055,
            0.0000222729,
            -0.0000026247,
            0.0000059738,
            0.0000001783,
            -0.0000076446
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000023547,
            0.0000527457,
            -0.0000000302,
            0.0000020695,
            0.0001487974,
            -0.000015196,
            -0.000000285,
            0.0000024479,
            0.0000079429,
            0.0000668749,
            -0.0000029138,
            0.0000136501,
            0.0000004618,
            0.0000012706,
            0.0000074916,
            0.0000020865,
            -0.0000126642,
            -0.0000049028,
            0.0000075153,
            0.0000030244,
            0.0000022637,
            0.0000002539,
            -0.0000145082
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000020406,
            0.0000773053,
            -0.000000023,
            0.0000002245,
            0.0002482954,
            -0.0000200934,
            -0.0000000115,
            0.0000060652,
            0.0000016341,
            0.0000742665,
            0.0000018629,
            0.0000245449,
            0.0000001254,
            0.0000015485,
            0.0000127046,
            -0.000001194,
            0.0000113952,
            0.0000022518,
            0.0000115028,
            -0.0000022143,
            -0.0000018382,
            -0.0000000001,
            -0.0000014904
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000017288,
            0.000088505,
            -0.0000000751,
            -0.0000008622,
            0.0003796776,
            -0.0000220006,
            0.0000003093,
            0.000003396,
            0.0000040381,
            0.0000676492,
            0.0000014479,
            0.0000341515,
            -0.000000413,
            -0.000001063,
            0.0000136328,
            0.0000000049,
            -0.0000169801,
            0.0000003648,
            0.0000059298,
            0.0000009674,
            0.0000042262,
            -0.0000001701,
            -0.0000075786
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000004617,
            0.0000318777,
            -0.0000000178,
            -0.000000447,
            0.0002411316,
            0.0000021236,
            0.0000000433,
            -0.0000001506,
            -0.0000051075,
            0.0000023628,
            -0.0000000969,
            0.0000106335,
            0.0000000962,
            0.0000014115,
            0.0000039428,
            0.0000005561,
            -0.0000004198,
            0.0000023593,
            0.0000190172,
            -0.0000016542,
            -0.0000053352,
            -0.0000000603,
            -0.0000072475
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000001263,
            0.0000129756,
            0.0000027578,
            0.000009834,
            0.0000506106,
            -0.0000061566,
            -0.0000034512,
            0.0000114332,
            0.000021444,
            0.000051271,
            -0.0000088713,
            -0.0000095853,
            0.0000103606,
            0.0000222633,
            0.0000438194,
            0.0000001041,
            -0.0000045048,
            -0.0000048424,
            -0.000011966,
            0.0000041839,
            -0.0000017796,
            0.0000002377,
            -0.0000026512
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000018441,
            0.0000240767,
            0.0000034498,
            0.000011752,
            0.0000751958,
            -0.0000150223,
            -0.0000050808,
            0.0000172349,
            0.0000299518,
            0.0000833713,
            -0.0000084781,
            -0.000023676,
            0.0000122484,
            0.0000323595,
            0.0000609822,
            -0.0000019994,
            0.0000030872,
            -0.0000004311,
            0.0000005258,
            0.0000008032,
            0.0000025345,
            0.0000013278,
            0.000007073
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000022066,
            0.0000352978,
            0.000002793,
            0.0000120015,
            0.0001014291,
            -0.0000169711,
            -0.0000045587,
            0.0000204871,
            0.0000400142,
            0.0001185761,
            -0.0000082884,
            -0.0000234364,
            0.0000106049,
            0.0000325284,
            0.0000665227,
            0.0000014542,
            -0.0000100234,
            -0.00000475,
            -0.000010679,
            0.0000043328,
            -0.0000006901,
            -0.0000010392,
            0.0000003867
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000034643,
            0.0000400269,
            0.000002622,
            0.0000071035,
            0.0000986383,
            -0.0000289356,
            -0.0000056599,
            0.0000200304,
            0.0000312386,
            0.0001229611,
            -0.0000067023,
            -0.0000302369,
            0.0000081306,
            0.0000309396,
            0.0000552715,
            -0.0000009406,
            0.0000141816,
            0.0000024868,
            0.0000123455,
            -0.0000017946,
            0.0000049148,
            -0.000000107,
            0.000008311
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000040272,
            0.0000516836,
            0.0000022182,
            0.0000082921,
            0.0001357003,
            -0.0000289189,
            -0.0000057767,
            0.0000213634,
            0.0000382577,
            0.0001699026,
            -0.0000103801,
            -0.0000392977,
            0.0000080352,
            0.0000343385,
            0.0000640925,
            0.0000005497,
            -0.0000027796,
            -0.0000032367,
            -0.0000064053,
            0.0000019314,
            -0.0000035899,
            0.000000343,
            -0.0000080916
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000055835,
            0.0000459916,
            0.0000021053,
            0.0000038856,
            0.0001314384,
            -0.000023122,
            -0.0000066836,
            0.0000185326,
            0.0000265226,
            0.0001458489,
            -0.000010134,
            -0.0000500033,
            0.0000062517,
            0.0000316485,
            0.000045325,
            0.0000001133,
            -0.000013072,
            0.000002051,
            0.0000006309,
            -0.000000654,
            0.0000033163,
            0.0000009984,
            -0.0000040251
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000060015,
            0.000057977,
            0.0000016024,
            0.0000066644,
            0.0001355979,
            -0.0000389249,
            -0.0000060675,
            0.0000199143,
            0.0000309494,
            0.0001676737,
            -0.0000103033,
            -0.0000342842,
            0.0000054499,
            0.0000268119,
            0.0000521609,
            0.000001472,
            0.0000009043,
            -0.0000052637,
            -0.0000167656,
            0.0000032068,
            -0.00000238,
            -0.0000001308,
            -0.000001226
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000006292,
            0.0000636713,
            0.000001499,
            0.0000042857,
            0.0001275041,
            -0.000047024,
            -0.0000059026,
            0.0000208523,
            0.0000302802,
            0.0001635177,
            -0.000006706,
            -0.0000471875,
            0.0000041501,
            0.0000265498,
            0.0000459339,
            -0.0000010655,
            0.0000123473,
            0.000000037,
            -0.0000035212,
            -0.0000004054,
            -0.0000028408,
            -0.0000000864,
            0.0000093636
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000059854,
            0.0000665712,
            0.0000011829,
            0.0000010472,
            0.0001334825,
            -0.0000385203,
            -0.0000049342,
            0.0000171601,
            0.0000211094,
            0.0001697673,
            -0.0000026,
            -0.0000388169,
            0.0000025265,
            0.00002168,
            0.000037531,
            -0.0000033004,
            -0.0000000619,
            0.0000024669,
            -0.0000029948,
            0.0000001703,
            -0.0000024521,
            -0.0000000923,
            -0.0000044948
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000076589,
            0.0000508257,
            0.0000011238,
            0.0000006303,
            0.0001319147,
            -0.0000271317,
            -0.0000054722,
            0.0000135922,
            0.0000152454,
            0.0001466501,
            -0.0000067352,
            -0.0000439768,
            0.0000030042,
            0.0000220229,
            0.0000235539,
            0.0000007822,
            -0.0000044311,
            0.0000041323,
            0.0000261047,
            -0.0000031973,
            0.0000059187,
            0.0000004485,
            -0.000008542
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000107162,
            0.0001030262,
            0.0000014889,
            0.0000020945,
            0.000251618,
            -0.0000577194,
            -0.0000069323,
            0.0000237188,
            0.0000279097,
            0.0002812041,
            -0.0000064101,
            -0.0000685762,
            0.0000036316,
            0.0000345872,
            0.0000477513,
            -0.0000012777,
            0.0000029966,
            0.0000030771,
            0.0000306886,
            -0.0000010635,
            0.0000035381,
            0.0000000728,
            -0.0000098794
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000010158,
            0.0001022259,
            0.0000011989,
            -0.0000005586,
            0.0002391777,
            -0.0000510622,
            -0.0000062813,
            0.000017897,
            0.0000148401,
            0.0002551228,
            -0.0000011802,
            -0.0000434246,
            0.0000016678,
            0.0000226817,
            0.000036968,
            -0.0000010784,
            0.0000165944,
            0.0000064803,
            0.0000135652,
            -0.0000035578,
            -0.0000100713,
            -0.0000006146,
            -0.000010299
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.000008416,
            0.0000885762,
            0.0000006994,
            0.0000004756,
            0.0002185955,
            -0.0000399395,
            -0.0000042883,
            0.0000137585,
            0.0000176871,
            0.0002228731,
            -0.0000022812,
            -0.0000346238,
            0.0000014658,
            0.0000196085,
            0.0000333295,
            0.0000005979,
            0.0000095197,
            0.0000079189,
            0.0000175186,
            -0.0000074653,
            0.0000050449,
            -0.000000058,
            0.0000110818
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000072394,
            0.0000821103,
            0.0000005912,
            0.0000003979,
            0.0002040933,
            -0.0000438559,
            -0.0000034798,
            0.0000136026,
            0.0000130711,
            0.0001813762,
            -0.0000014995,
            -0.0000324292,
            0.0000011415,
            0.0000177988,
            0.0000255238,
            0.0000003257,
            0.0000037632,
            0.0000023453,
            0.000019352,
            -0.0000017231,
            0.0000044559,
            -0.0000001059,
            -0.0000016897
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000049755,
            0.0000828285,
            0.0000001636,
            0.0000026703,
            0.0001979336,
            -0.0000401732,
            -0.0000015106,
            0.0000128552,
            0.0000166796,
            0.0001806257,
            -0.0000024772,
            -0.0000132268,
            0.000000991,
            0.0000121168,
            0.000028376,
            0.000000948,
            -0.0000003436,
            -0.0000038796,
            -0.0000042901,
            0.0000013297,
            -0.0000010739,
            0.0000003486,
            0.0000028512
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000004487,
            0.0000857632,
            0.0000001426,
            0.0000037168,
            0.0002495859,
            -0.0000334173,
            -0.0000011996,
            0.0000108627,
            0.0000181253,
            0.0001949277,
            -0.0000025643,
            -0.0000124691,
            0.0000013101,
            0.0000117319,
            0.00003876,
            0.0000006677,
            -0.0000115521,
            -0.0000102639,
            -0.000036915,
            0.0000072701,
            -0.0000047977,
            0.000000282,
            0.0000110602
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000036677,
            0.0000767233,
            0.0000001273,
            0.0000011698,
            0.0002319533,
            -0.0000255296,
            -0.0000011553,
            0.000006818,
            0.000005997,
            0.0001736245,
            -0.0000040591,
            -0.0000102752,
            0.0000008324,
            0.0000094178,
            0.0000187175,
            0.0000032314,
            -0.0000048676,
            -0.0000029239,
            0.0000033458,
            0.0000027166,
            -0.0000093286,
            -0.0000001231,
            -0.0000162898
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000030704,
            0.0000594212,
            0.0000000874,
            -0.0000008629,
            0.0001999211,
            -0.0000195976,
            -0.0000008241,
            0.0000036184,
            -0.0000030617,
            0.0001220116,
            0.0000018753,
            -0.0000014209,
            -0.0000005032,
            0.0000039302,
            0.0000124354,
            0.000000676,
            0.000014983,
            0.0000015946,
            0.0000035893,
            -0.0000004876,
            -0.0000022894,
            -0.0000004423,
            0.0000100664
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000019658,
            0.0000455445,
            0.0000000459,
            -0.0000001603,
            0.000183967,
            -0.0000084815,
            -0.0000003039,
            0.0000027861,
            0.0000038468,
            0.000097906,
            -0.0000015164,
            0.000001456,
            0.0000002728,
            0.000004526,
            0.0000080793,
            0.000001946,
            -0.0000113208,
            0.0000004218,
            0.0000235782,
            0.0000003572,
            0.000004568,
            -0.0000001134,
            -0.0000140471
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000014526,
            0.0000363048,
            0.000000068,
            0.0000013412,
            0.0001678035,
            -0.0000021856,
            -0.000000369,
            0.0000002841,
            0.0000039712,
            0.0000774487,
            -0.0000011027,
            0.0000119048,
            0.0000003666,
            0.0000010304,
            0.0000115078,
            0.0000016516,
            -0.0000069118,
            -0.0000042481,
            0.0000063388,
            0.0000029469,
            0.0000026769,
            -0.0000000926,
            -0.0000091825
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000018175,
            0.0000648211,
            0.0000000536,
            0.0000008989,
            0.0002984441,
            -0.0000125063,
            -0.0000002906,
            0.0000038668,
            0.0000090571,
            0.0001204978,
            0.0000003501,
            0.0000199502,
            0.0000002534,
            0.00000181,
            0.0000184616,
            0.0000004631,
            -0.0000032344,
            -0.0000009389,
            -0.0000077598,
            0.0000001862,
            0.0000051707,
            -0.0000000826,
            0.0000155585
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000014945,
            0.0000639769,
            -0.0000000446,
            0.000001023,
            0.0004704514,
            -0.0000075745,
            0.0000001123,
            -0.0000007174,
            -0.0000008534,
            0.0001268022,
            -0.0000013461,
            0.0000320225,
            0.0000002955,
            0.0000003343,
            0.000014457,
            0.0000018403,
            0.0000137477,
            -0.0000006856,
            0.0000112011,
            0.0000000061,
            -0.0000043136,
            -0.0000000962,
            -0.00000818
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008803,
            0.0000404406,
            0.0000000236,
            -0.0000008427,
            0.0003059771,
            -0.0000052088,
            -0.0000002074,
            0.0000019639,
            -0.0000003495,
            0.0000550908,
            0.0000015885,
            0.0000147473,
            -0.0000001484,
            0.0000003424,
            0.0000032397,
            -0.0000010002,
            -0.0000015086,
            0.0000038906,
            0.0000259527,
            -0.0000030788,
            0.0000042617,
            0.0000000873,
            -0.0000126734
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001079513,
            0.0003881789,
            0.0000687301,
            0.0000945288,
            0.0005099037,
            -0.0004169925,
            -0.0001726312,
            0.0003267431,
            0.0003804992,
            0.000891046,
            -0.0002081096,
            -0.0004678549,
            0.0001634614,
            0.000375461,
            0.0004432744,
            0.000003615,
            0.000025926,
            0.000010515,
            0.0000035913,
            -0.0000096334,
            -0.0000043192,
            0.0000015714,
            0.0000135625
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001623768,
            0.0005686228,
            0.0000779273,
            0.0001040229,
            0.0007417346,
            -0.0006030256,
            -0.0002250222,
            0.0004134187,
            0.000480101,
            0.0012979563,
            -0.0002431313,
            -0.0006355261,
            0.0001768094,
            0.0004684224,
            0.0005530794,
            -0.0000135788,
            0.0000030742,
            0.0000113212,
            -0.0000005849,
            -0.000010704,
            0.0000190049,
            0.0000013309,
            -0.0000088449
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001940889,
            0.0006635483,
            0.0000677318,
            0.0000733567,
            0.000811373,
            -0.0007193536,
            -0.0002288306,
            0.0004263189,
            0.0004551626,
            0.0014662375,
            -0.000250247,
            -0.0008226775,
            0.0001476595,
            0.0004756191,
            0.000495191,
            0.0000013464,
            0.0000379484,
            0.000031448,
            0.0000723407,
            -0.0000297364,
            0.000013428,
            0.0000047774,
            0.0000099319
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002125858,
            0.0007669757,
            0.0000550517,
            0.0000593799,
            0.0008292931,
            -0.000828177,
            -0.0002163388,
            0.0004166649,
            0.0004295682,
            0.0015924035,
            -0.0002191444,
            -0.0008548404,
            0.0001129821,
            0.0004296916,
            0.0004495428,
            -0.000005915,
            0.0000540574,
            -0.0000050016,
            -0.0000204851,
            0.0000050571,
            -0.0000271769,
            0.000001807,
            0.0000280432
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002582178,
            0.0008645475,
            0.0000472816,
            0.0000359798,
            0.0007814312,
            -0.0009502095,
            -0.0002208105,
            0.0004033069,
            0.0003659982,
            0.0016502731,
            -0.0001972111,
            -0.0009253939,
            0.0000865521,
            0.0003911896,
            0.0003632989,
            -0.0000101913,
            0.0000303666,
            0.0000242945,
            -0.0000028886,
            -0.0000161341,
            0.000017402,
            -0.0000005123,
            0.0000391035
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003427868,
            0.0010703989,
            0.0000441461,
            0.0000338325,
            0.0007546436,
            -0.0012092763,
            -0.0002447145,
            0.0004353752,
            0.0003699846,
            0.0018066366,
            -0.0002065837,
            -0.0009878882,
            0.0000741382,
            0.0003637354,
            0.0003158773,
            0.0000039413,
            -0.0000119733,
            -0.0000066272,
            -0.0000390164,
            0.0000003253,
            -0.0000019933,
            0.000001124,
            -0.0000009439
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003477076,
            0.0011071289,
            0.0000363483,
            0.0000248753,
            0.0006425609,
            -0.0012320409,
            -0.000222297,
            0.0004065328,
            0.0003097425,
            0.0016809399,
            -0.0001635305,
            -0.0009386215,
            0.0000555634,
            0.0003158762,
            0.0002394139,
            -0.0000002559,
            0.0000178164,
            -0.0000021466,
            0.0000411349,
            -0.0000049374,
            0.0000112266,
            0.0000016016,
            0.0000153008
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003020177,
            0.0010620218,
            0.0000278276,
            0.0000207443,
            0.0006105109,
            -0.0011126562,
            -0.0001786599,
            0.0003480281,
            0.000255982,
            0.0015414172,
            -0.0001289867,
            -0.0007836899,
            0.0000419752,
            0.0002572285,
            0.0002043031,
            0.0000072871,
            0.0000261909,
            -0.0000155181,
            -0.0000037846,
            0.0000077847,
            -0.0000209655,
            0.0000004496,
            0.0000186367
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002567789,
            0.0010043511,
            0.0000213717,
            0.0000139658,
            0.0005599111,
            -0.000973019,
            -0.0001434163,
            0.0002949506,
            0.0002115629,
            0.0013911384,
            -0.0000858383,
            -0.0006285843,
            0.0000291344,
            0.0002088224,
            0.0001656707,
            0.00000364,
            -0.0000500929,
            -0.0000094526,
            0.0000272413,
            0.0000111271,
            0.0000157879,
            -0.0000036841,
            -0.0000190447
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002056034,
            0.000880625,
            0.0000148718,
            0.0000079358,
            0.0005254147,
            -0.0008213869,
            -0.0001058905,
            0.0002314975,
            0.0001526026,
            0.0011976151,
            -0.0000640666,
            -0.0004484109,
            0.0000197602,
            0.0001559428,
            0.0001366178,
            0.0000108333,
            -0.000018131,
            0.0000069003,
            -0.0000101035,
            -0.0000092534,
            0.0000082882,
            -0.0000008019,
            -0.0000260007
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003086571,
            0.0014940245,
            0.0000201935,
            0.0000127798,
            0.0009353465,
            -0.001282535,
            -0.0001500096,
            0.0003431952,
            0.0002206649,
            0.0019084766,
            -0.0000811958,
            -0.0005997808,
            0.0000263996,
            0.0002174419,
            0.0002331454,
            0.0000045905,
            0.0000056791,
            0.0000039606,
            -0.0000988514,
            -0.000009906,
            0.0000059972,
            0.0000033816,
            0.0000327011
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001829263,
            0.0011426172,
            0.0000099556,
            0.0000073347,
            0.0007878565,
            -0.0008624755,
            -0.0000788256,
            0.0002230968,
            0.0001433283,
            0.0013557296,
            -0.0000236516,
            -0.0003479794,
            0.0000112408,
            0.0001292429,
            0.0001544613,
            -0.00001137,
            -0.0000390351,
            -0.0000087137,
            -0.0000455597,
            0.000006622,
            0.0000193547,
            0.0000018747,
            0.0000372691
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001199896,
            0.0008477421,
            0.0000064794,
            0.0000050268,
            0.000687726,
            -0.0005742771,
            -0.000050634,
            0.0001412727,
            0.0000919146,
            0.0010050889,
            -0.0000213134,
            -0.0001801888,
            0.0000089141,
            0.0000858025,
            0.000130202,
            0.0000018053,
            0.0000477074,
            0.000009199,
            -0.0000308384,
            -0.0000126485,
            -0.0000185654,
            0.0000026606,
            0.0000212609
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000716667,
            0.0006382412,
            0.0000030354,
            0.0000027209,
            0.0005396806,
            -0.0003962086,
            -0.0000265357,
            0.000092031,
            0.0000391986,
            0.0006575773,
            -0.0000023729,
            -0.0000988354,
            0.0000028583,
            0.000052702,
            0.0000780176,
            0.0000056541,
            -0.0000119593,
            -0.0000005657,
            0.000011564,
            0.0000006324,
            0.0000134649,
            -0.0000021898,
            0.0000052125
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000458716,
            0.0005032077,
            0.0000015892,
            0.0000011425,
            0.0004751958,
            -0.0002661632,
            -0.0000152926,
            0.000060455,
            0.0000366549,
            0.0005150983,
            -0.0000051195,
            -0.0000342102,
            0.0000019852,
            0.0000337135,
            0.000056705,
            0.0000064522,
            -0.0000504622,
            0.0000056337,
            0.0000249862,
            -0.0000047362,
            0.0000308695,
            -0.0000008345,
            -0.0000245095
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000034056,
            0.0004493616,
            0.0000008435,
            0.0000003228,
            0.0004933162,
            -0.0002124414,
            -0.0000095272,
            0.0000487707,
            0.0000216061,
            0.0004109724,
            0.00000541,
            0.0000265839,
            0.000000256,
            0.0000151714,
            0.0000541417,
            -0.0000049927,
            -0.0000310265,
            -0.0000017375,
            -0.0000080853,
            0.0000049977,
            0.0000176832,
            -0.0000001464,
            -0.0000008306
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000210314,
            0.0003043862,
            0.0000005951,
            0.0000024454,
            0.0003992424,
            -0.0001425753,
            -0.0000059304,
            0.0000269922,
            0.0000069939,
            0.0002412661,
            -0.0000041427,
            0.0000176077,
            0.0000015347,
            0.0000097768,
            0.0000219926,
            0.0000032079,
            0.0000194317,
            -0.0000022074,
            0.0000377425,
            0.0000012359,
            0.0000014761,
            0.0000002831,
            -0.0000021963
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000125837,
            0.0002101172,
            0.0000002725,
            0.000001646,
            0.0003318863,
            -0.0000802222,
            -0.0000032354,
            0.0000153021,
            0.0000055602,
            0.000145276,
            0.000001264,
            0.0000370219,
            -0.0000000611,
            0.0000031483,
            0.0000223508,
            0.0000010013,
            -0.0000179367,
            -0.0000063366,
            -0.0000027866,
            0.0000042796,
            0.0000105979,
            0.0000001352,
            -0.0000007676
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000072474,
            0.0001594424,
            0.0000003281,
            0.000000759,
            0.0002852346,
            -0.0000591559,
            -0.0000022138,
            0.0000123707,
            -0.0000013329,
            0.0000952662,
            -0.0000000668,
            0.000017665,
            0.0000007392,
            0.0000045887,
            0.0000180031,
            -0.0000010705,
            0.0000235351,
            -0.0000027307,
            0.0000025478,
            0.0000023934,
            -0.0000149018,
            0.0000006203,
            0.000011401
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000062737,
            0.0001155502,
            0.0000002447,
            -0.0000015047,
            0.0002296716,
            -0.0000329142,
            -0.0000020024,
            0.0000058906,
            -0.0000004178,
            0.0000526303,
            0.0000025949,
            0.0000088677,
            -0.000000154,
            0.0000034417,
            0.0000104685,
            -0.0000011073,
            -0.000003795,
            0.0000055899,
            0.0000177867,
            -0.0000041371,
            0.000012478,
            -0.0000000434,
            0.0000118347
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000060213,
            0.0001373552,
            0.0000002933,
            -0.0000035219,
            0.0003471678,
            -0.0000450014,
            -0.0000020164,
            0.0000058526,
            -0.0000067324,
            0.000024919,
            0.0000059787,
            0.0000329557,
            -0.0000012418,
            -0.0000010057,
            0.000012927,
            -0.0000014973,
            0.000005784,
            0.0000090614,
            0.0000213033,
            -0.0000046627,
            0.0000142616,
            -0.0000004427,
            0.0000086607
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000047223,
            0.0001197591,
            0.0000000885,
            0.0000014667,
            0.0004598663,
            -0.0000353222,
            -0.0000009889,
            0.0000065133,
            -0.0000060664,
            -0.0000049127,
            0.000001909,
            0.0000525997,
            0.0000000283,
            -0.0000016039,
            0.000025371,
            -0.0000012044,
            0.0000220781,
            -0.000001567,
            -0.0000310225,
            0.0000002635,
            -0.0000155104,
            0.0000001674,
            0.0000137355
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000000885,
            0.0000462387,
            -0.0000000622,
            -0.0000006028,
            0.000241592,
            -0.0000155312,
            0.0000001731,
            0.0000010463,
            -0.0000019101,
            -0.0000373913,
            0.0000017275,
            0.0000154208,
            -0.0000005596,
            -0.0000009791,
            0.0000067998,
            -0.0000013415,
            0.0000167516,
            0.0000022879,
            -0.0000075069,
            -0.0000013154,
            -0.0000019711,
            0.0000001261,
            0.0000180405
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001123831,
            0.0003764062,
            0.0000724932,
            0.0001014573,
            0.0005349702,
            -0.0004134308,
            -0.0001811,
            0.0003364619,
            0.000394849,
            0.0008948145,
            -0.0002205364,
            -0.000516313,
            0.0001736257,
            0.000403814,
            0.0004671664,
            0.0000044155,
            -0.0000145065,
            0.0000027827,
            0.0000194744,
            -0.0000021525,
            0.0000152597,
            0.0000039834,
            0.0000088957
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001796298,
            0.0006635198,
            0.0000864289,
            0.0001233803,
            0.000860077,
            -0.0006820348,
            -0.0002496487,
            0.0004698716,
            0.0005544566,
            0.0015190055,
            -0.0002921431,
            -0.000734271,
            0.0002013656,
            0.0005309293,
            0.0006407636,
            0.0000041405,
            -0.0000247993,
            -0.0000184366,
            -0.0000684941,
            0.0000090102,
            -0.0000160777,
            0.0000025054,
            -0.0000234659
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002135576,
            0.0007466253,
            0.0000747819,
            0.000096975,
            0.0009248443,
            -0.0007817344,
            -0.0002525558,
            0.0004692868,
            0.0005313568,
            0.0016666126,
            -0.0002839794,
            -0.0008820719,
            0.0001674402,
            0.0005260217,
            0.0005874145,
            0.0000039265,
            -0.0000473106,
            -0.0000114035,
            -0.0000233603,
            0.000003125,
            0.0000226577,
            0.0000022659,
            -0.0000025172
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002519631,
            0.0008875431,
            0.0000630064,
            0.0000694506,
            0.000930219,
            -0.0009443209,
            -0.000251642,
            0.0004648841,
            0.0004714192,
            0.0018288437,
            -0.0002632667,
            -0.0009408067,
            0.0001310057,
            0.0004831911,
            0.0005038083,
            -0.0000000102,
            0.0000339665,
            0.0000080853,
            0.0000054911,
            -0.0000118462,
            -0.0000006526,
            0.0000043172,
            -0.0000116844
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003170153,
            0.0010198119,
            0.0000573398,
            0.000051411,
            0.0009298175,
            -0.0011242962,
            -0.0002692174,
            0.0004817759,
            0.0004574835,
            0.0019459616,
            -0.0002564109,
            -0.0010825778,
            0.000109296,
            0.000460865,
            0.0004397333,
            0.0000002438,
            0.0000050828,
            0.0000058907,
            0.0000039361,
            -0.0000144785,
            0.0000066013,
            0.0000059321,
            -0.0000011339
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000422001,
            0.0012478303,
            0.0000543177,
            0.0000384485,
            0.0008927164,
            -0.0014140875,
            -0.0003019923,
            0.000518938,
            0.000442162,
            0.0021062996,
            -0.0002493946,
            -0.0012106876,
            0.0000911769,
            0.000444143,
            0.0003719511,
            -0.0000011835,
            -0.0000483146,
            0.0000053037,
            0.0000075511,
            -0.00001002,
            0.0000324036,
            0.0000020214,
            -0.0000011078
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004320014,
            0.0013920034,
            0.0000464056,
            0.0000355274,
            0.0008943933,
            -0.0015198433,
            -0.0002795546,
            0.0005047997,
            0.000408888,
            0.0021996625,
            -0.0002307908,
            -0.0011236848,
            0.0000760292,
            0.0003916728,
            0.0003434333,
            0.0000196636,
            -0.0000571676,
            -0.0000217572,
            -0.0001093474,
            0.0000111435,
            0.0000012313,
            0.0000003497,
            -0.0000069857
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003840872,
            0.0013721426,
            0.0000358251,
            0.0000219933,
            0.0007800706,
            -0.0014184307,
            -0.0002295767,
            0.0004459228,
            0.0003320903,
            0.0019954456,
            -0.0001559925,
            -0.0010162636,
            0.0000521399,
            0.0003351993,
            0.0002571844,
            0.0000035391,
            -0.0000734874,
            -0.0000076168,
            0.0000391938,
            0.0000006391,
            0.0000459339,
            0.0000017862,
            -0.0000039134
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003291119,
            0.0012738938,
            0.0000269283,
            0.0000131648,
            0.0007227254,
            -0.0012502884,
            -0.000182875,
            0.0003684292,
            0.0002579666,
            0.0017683642,
            -0.0001100913,
            -0.0007832903,
            0.0000363149,
            0.0002600136,
            0.0002170016,
            -0.0000009556,
            0.000003014,
            0.0000204665,
            0.0000241259,
            -0.0000177381,
            0.0000292411,
            -0.0000009419,
            0.0000220187
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002721018,
            0.0011787053,
            0.0000208441,
            0.0000199123,
            0.0007100901,
            -0.0010795923,
            -0.0001438281,
            0.0003149475,
            0.0002293955,
            0.0016207015,
            -0.0000970138,
            -0.0006684632,
            0.0000318361,
            0.000224028,
            0.0001923623,
            0.0000189061,
            -0.0000735394,
            -0.0000309442,
            -0.0000202771,
            0.0000182715,
            0.0000206444,
            -0.0000001968,
            0.0000020363
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003908455,
            0.0019842551,
            0.0000258961,
            0.0000156731,
            0.0012591495,
            -0.0016494108,
            -0.0001894606,
            0.0004528633,
            0.0003144063,
            0.0025868549,
            -0.000086473,
            -0.0008318375,
            0.0000326286,
            0.0002977983,
            0.0002997989,
            0.0000007544,
            -0.0000576115,
            0.0000000697,
            0.0000091645,
            0.0000011295,
            0.0000611474,
            -0.0000031491,
            0.0000060532
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002561809,
            0.0015792308,
            0.0000147149,
            0.000002128,
            0.0010763018,
            -0.0011589031,
            -0.0001135696,
            0.0003016747,
            0.0001681127,
            0.0018739679,
            -0.000027415,
            -0.000476876,
            0.000013875,
            0.0001813552,
            0.0001835744,
            -0.000007862,
            -0.000019699,
            0.0000167576,
            0.0000582308,
            -0.0000135285,
            0.0000190261,
            0.0000008242,
            0.0000181356
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001735441,
            0.0012031356,
            0.0000088923,
            0.0000001791,
            0.0009631439,
            -0.0008069639,
            -0.0000725593,
            0.0001890748,
            0.0001165874,
            0.0013923824,
            -0.0000227266,
            -0.000242843,
            0.0000088308,
            0.0001086713,
            0.0001439047,
            0.000001088,
            -0.0000281991,
            0.0000248108,
            0.0000249438,
            -0.0000233264,
            0.0000517702,
            0.0000030701,
            0.0000110276
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001091237,
            0.0009250624,
            0.0000052359,
            0.0000053545,
            0.000802817,
            -0.0005820019,
            -0.0000428511,
            0.0001341654,
            0.0000691099,
            0.000965874,
            -0.0000137347,
            -0.0001388713,
            0.0000070832,
            0.000075536,
            0.0001164719,
            0.0000077978,
            0.0000413839,
            0.0000104699,
            0.0000516325,
            -0.0000122842,
            0.0000172121,
            -0.0000001231,
            0.0000462692
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000071897,
            0.000717541,
            0.0000030202,
            0.0000030692,
            0.0007299929,
            -0.0003900095,
            -0.0000261356,
            0.0000873247,
            0.0000508869,
            0.0007020566,
            -0.0000111699,
            -0.0000452694,
            0.0000037706,
            0.0000415756,
            0.0000880414,
            0.0000082184,
            0.0000155488,
            0.0000029747,
            0.0000015091,
            -0.0000051069,
            -0.0000105973,
            0.0000009378,
            0.0000224494
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000054508,
            0.0006597693,
            0.0000013149,
            0.0000019735,
            0.0007801633,
            -0.0003408546,
            -0.0000150032,
            0.0000692319,
            0.0000166057,
            0.0006038144,
            0.0000063507,
            0.0000190259,
            0.0000002635,
            0.000028318,
            0.0000679446,
            -0.0000042728,
            0.0000457405,
            0.0000002341,
            0.0000240357,
            0.0000005811,
            -0.0000063345,
            0.0000002016,
            0.0000195516
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000370666,
            0.0004828162,
            0.0000011211,
            -0.0000023483,
            0.0006565712,
            -0.000219005,
            -0.0000110125,
            0.0000412451,
            0.0000121892,
            0.0004009604,
            0.0000053999,
            0.0000334523,
            -0.0000008309,
            0.000017463,
            0.000051133,
            0.0000002791,
            0.0000001216,
            0.000012853,
            0.0000349738,
            -0.0000100751,
            0.0000142589,
            -0.0000002,
            -0.0000217786
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000218469,
            0.000344565,
            0.0000005954,
            -0.0000002021,
            0.0005497381,
            -0.0001221836,
            -0.0000060483,
            0.0000244985,
            -0.0000009709,
            0.000251802,
            0.0000054274,
            0.0000670222,
            -0.0000001969,
            0.0000057613,
            0.0000353165,
            -0.0000033432,
            0.0000025701,
            0.0000020552,
            0.0000435646,
            -0.000000166,
            -0.0000054525,
            0.0000002868,
            -0.0000372706
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000145043,
            0.0002623818,
            0.0000004417,
            0.0000019887,
            0.0004773958,
            -0.0001168288,
            -0.000004064,
            0.0000225491,
            0.000015074,
            0.000162273,
            -0.000001631,
            0.0000308164,
            0.0000007374,
            0.0000100815,
            0.0000506046,
            0.0000040003,
            0.0000133526,
            -0.0000022026,
            -0.0000268245,
            0.0000015692,
            -0.0000076882,
            -0.0000003684,
            0.0000137117
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000088686,
            0.0001902951,
            0.0000001863,
            0.0000014212,
            0.0003898671,
            -0.0000640079,
            -0.0000020193,
            0.0000101329,
            0.0000050986,
            0.0000917623,
            0.0000014619,
            0.0000510109,
            0.0000002491,
            0.0000002917,
            0.0000244731,
            0.0000000504,
            0.0000066595,
            0.0000009757,
            0.0000139435,
            -0.0000013061,
            0.0000067534,
            -0.0000003338,
            -0.0000027054
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000094075,
            0.0002759933,
            0.000000043,
            0.0000020789,
            0.0006502662,
            -0.0000705293,
            -0.0000011016,
            0.0000122631,
            0.0000165466,
            0.000141,
            -0.0000002964,
            0.0000698954,
            0.0000002431,
            0.0000004677,
            0.0000427077,
            0.000001026,
            -0.0000055974,
            -0.0000065104,
            -0.0000173922,
            0.0000057966,
            -0.0000103566,
            0.0000000841,
            -0.0000024585
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000073245,
            0.0002441244,
            0.000000163,
            -0.0000048381,
            0.0008677946,
            -0.000065225,
            -0.0000012516,
            0.0000108317,
            -0.0000165266,
            0.0000142184,
            0.0000114873,
            0.000096737,
            -0.000002417,
            -0.000003574,
            0.0000312697,
            -0.0000065378,
            0.0000047127,
            0.0000049421,
            -0.0000395644,
            0.0000006773,
            0.0000018379,
            0.0000000299,
            0.0000070493
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000015368,
            0.000092862,
            -0.0000000088,
            -0.0000021752,
            0.0004976549,
            -0.0000169582,
            0.0000000078,
            0.000003083,
            0.0000018991,
            -0.0000433661,
            0.000006286,
            0.0000461762,
            -0.0000011576,
            -0.0000051039,
            0.0000071382,
            -0.0000040855,
            0.0000056361,
            0.000008839,
            0.0000182906,
            -0.0000060557,
            0.0000024956,
            -0.0000001367,
            -0.0000035881
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000923854,
            0.0003305132,
            0.0000603895,
            0.0000882975,
            0.0004601841,
            -0.0003516915,
            -0.0001505028,
            0.0002803635,
            0.0003346049,
            0.0007779654,
            -0.0001738037,
            -0.0004014661,
            0.0001442865,
            0.0003295759,
            0.0004043819,
            -0.000005024,
            0.0000023558,
            -0.000001338,
            -0.0000245932,
            0.0000016798,
            -0.0000002452,
            0.0000014104,
            0.0000064669
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001534161,
            0.0005083706,
            0.0000741438,
            0.0000879035,
            0.000697345,
            -0.0005571824,
            -0.0002134539,
            0.0003943159,
            0.0004428281,
            0.0011916575,
            -0.0002280079,
            -0.0006649018,
            0.0001679054,
            0.0004554938,
            0.0005078021,
            -0.0000108527,
            0.0000321429,
            0.0000433132,
            0.0000846654,
            -0.0000360006,
            0.0000305097,
            0.0000014762,
            0.0000105102
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001833773,
            0.0006509621,
            0.0000643783,
            0.0000821468,
            0.0007997545,
            -0.0006942348,
            -0.0002171664,
            0.0004078861,
            0.0004546282,
            0.0014493654,
            -0.0002425377,
            -0.0007558193,
            0.0001436093,
            0.0004526296,
            0.0005167712,
            0.0000035558,
            -0.0000009671,
            0.0000006962,
            -0.0000394159,
            -0.0000076748,
            0.000007638,
            0.0000036231,
            0.0000207954
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002142461,
            0.000733778,
            0.0000545064,
            0.0000572078,
            0.00079778,
            -0.0007750325,
            -0.0002157452,
            0.0003947233,
            0.0004130574,
            0.0015304982,
            -0.0002195795,
            -0.0007989228,
            0.0001123817,
            0.000408687,
            0.000437425,
            -0.0000078847,
            -0.0000087009,
            0.0000020775,
            -0.0000317907,
            0.0000018924,
            0.0000029148,
            0.0000015,
            0.0000088564
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000263085,
            0.0008655613,
            0.0000483506,
            0.0000468337,
            0.0007980392,
            -0.0009565368,
            -0.0002248132,
            0.0004062837,
            0.0003721253,
            0.0016810189,
            -0.0002136939,
            -0.0009059502,
            0.0000916318,
            0.0003938723,
            0.0003658909,
            -0.0000019877,
            0.0000269171,
            -0.0000069142,
            0.000008266,
            0.0000040558,
            -0.0000056741,
            0.0000014224,
            -0.0000150618
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003547479,
            0.0010616478,
            0.0000475909,
            0.0000281281,
            0.0007880766,
            -0.0012081807,
            -0.0002590316,
            0.0004428358,
            0.0003613009,
            0.0018288424,
            -0.000210482,
            -0.0010502058,
            0.0000786252,
            0.0003843342,
            0.0003073041,
            -0.0000075066,
            0.0000156119,
            0.000023203,
            0.0000451544,
            -0.0000243522,
            0.0000355182,
            0.0000044777,
            0.0000257456
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003627082,
            0.0011927538,
            0.0000402275,
            0.0000272417,
            0.0007350381,
            -0.0012983375,
            -0.0002382549,
            0.0004377397,
            0.0003497364,
            0.0018517531,
            -0.0001946724,
            -0.000984229,
            0.0000653965,
            0.0003433966,
            0.0002625843,
            0.0000066791,
            -0.0000129375,
            0.0000094512,
            0.0000568475,
            -0.0000109055,
            0.0000317014,
            0.0000009532,
            0.0000053051
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003359265,
            0.0011690229,
            0.0000322697,
            0.0000163516,
            0.0007342811,
            -0.0012008936,
            -0.0002035594,
            0.0003793115,
            0.0002886845,
            0.0017665998,
            -0.0001474009,
            -0.0008305913,
            0.0000487822,
            0.0002837335,
            0.000223768,
            0.0000008967,
            -0.0000385755,
            0.0000148068,
            0.0000473175,
            -0.0000103516,
            0.0000426303,
            -0.0000003012,
            -0.0000265333
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002857671,
            0.0011614547,
            0.0000244166,
            0.0000141674,
            0.0007060281,
            -0.0011094087,
            -0.0001617345,
            0.000331327,
            0.0002331911,
            0.0016989688,
            -0.0001023912,
            -0.000684075,
            0.0000343389,
            0.0002352971,
            0.0001997677,
            -0.0000031825,
            0.0000271256,
            0.0000096837,
            -0.0000014096,
            -0.000007199,
            -0.0000034543,
            0.0000005006,
            -0.0000093038
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002429122,
            0.001066501,
            0.0000187381,
            0.0000132534,
            0.0006530573,
            -0.0009654788,
            -0.0001289415,
            0.0002832542,
            0.0002040068,
            0.0014602959,
            -0.0000849749,
            -0.0005627012,
            0.000027786,
            0.0001917032,
            0.0001704259,
            0.0000030393,
            -0.0000048358,
            -0.0000075058,
            -0.000004936,
            0.0000027536,
            -0.0000002994,
            0.0000033759,
            0.0000092397
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003677418,
            0.0019056841,
            0.0000251806,
            0.0000194465,
            0.0011995771,
            -0.0016104551,
            -0.0001816395,
            0.0004433965,
            0.0002972013,
            0.0024758148,
            -0.0001010876,
            -0.0008217589,
            0.0000350381,
            0.000286549,
            0.0002914856,
            0.0000110871,
            0.000033857,
            -0.0000152138,
            -0.0000152591,
            0.0000092506,
            -0.000026052,
            0.0000005506,
            0.0000172197
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002342065,
            0.0015517749,
            0.000012762,
            0.000015322,
            0.0010880835,
            -0.001120855,
            -0.0001005981,
            0.0002886273,
            0.0001970872,
            0.0019339736,
            -0.0000349831,
            -0.0004150119,
            0.0000163196,
            0.0001689697,
            0.0002311675,
            -0.0000130439,
            -0.000005361,
            -0.0000205716,
            -0.0000650578,
            0.0000162329,
            -0.0000097567,
            0.0000018537,
            0.0000141621
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001581688,
            0.0011992723,
            0.0000080355,
            0.0000170153,
            0.0009711828,
            -0.000789519,
            -0.0000650146,
            0.0001998598,
            0.000147546,
            0.0014252601,
            -0.0000398826,
            -0.0002354433,
            0.0000140328,
            0.0001163768,
            0.0001826383,
            0.0000066008,
            -0.0000347201,
            -0.0000299918,
            -0.0000869321,
            0.0000197895,
            -0.000001399,
            0.0000031916,
            0.0000057479
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000104755,
            0.0009066772,
            0.0000048042,
            -0.0000025411,
            0.0008362083,
            -0.0005445658,
            -0.0000395931,
            0.0001229897,
            0.0000559762,
            0.0009862213,
            0.0000000293,
            -0.0001195912,
            0.000002434,
            0.0000686698,
            0.0001056365,
            -0.0000004956,
            -0.0000227147,
            0.000006435,
            0.0000012071,
            0.000000441,
            0.0000248059,
            -0.0000010933,
            0.0000091661
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000723425,
            0.0007358586,
            0.0000031684,
            0.0000056439,
            0.0007836672,
            -0.0003929589,
            -0.0000258755,
            0.0000933315,
            0.0000700515,
            0.0007979534,
            -0.0000133568,
            -0.0000561045,
            0.0000058029,
            0.0000535766,
            0.0001103705,
            0.0000047287,
            -0.0000430769,
            -0.0000121577,
            -0.0000282058,
            0.0000093016,
            0.0000103184,
            0.0000016227,
            -0.0000069671
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000565427,
            0.0006828462,
            0.000001757,
            0.0000012098,
            0.0008146109,
            -0.0003444201,
            -0.0000168208,
            0.0000767294,
            0.0000403411,
            0.0006306491,
            -0.0000044525,
            -0.0000052458,
            0.0000022594,
            0.0000426225,
            0.0000943796,
            0.0000029499,
            -0.0000320182,
            0.0000038546,
            -0.0000164595,
            -0.0000032377,
            0.0000138541,
            0.0000008855,
            0.0000185884
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000368645,
            0.0005015194,
            0.0000011548,
            0.0000014087,
            0.0007074074,
            -0.0002353194,
            -0.0000112397,
            0.0000485586,
            0.0000150804,
            0.0004134837,
            -0.000000703,
            0.0000235121,
            0.0000012615,
            0.000022254,
            0.0000568329,
            0.0000055636,
            -0.0000084632,
            0.0000039197,
            0.0000479584,
            -0.000004437,
            0.000010185,
            -0.0000005096,
            -0.0000143494
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000246731,
            0.0003833858,
            0.0000008819,
            0.0000018774,
            0.0005887441,
            -0.0001641477,
            -0.0000072838,
            0.0000324852,
            0.0000136751,
            0.0002866905,
            0.0000056686,
            0.0000544077,
            0.000000406,
            0.0000070803,
            0.0000581587,
            -0.0000025007,
            0.0000027602,
            -0.0000087291,
            -0.0000322843,
            0.0000084834,
            -0.0000081588,
            -0.00000038,
            0.0000074677
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000145735,
            0.0002815178,
            0.0000003954,
            0.0000001146,
            0.000507255,
            -0.0001048102,
            -0.0000036359,
            0.0000199689,
            0.0000010222,
            0.0001719071,
            0.0000035262,
            0.0000472586,
            -0.0000003799,
            0.0000023832,
            0.0000318275,
            -0.0000011427,
            0.0000068037,
            0.0000004286,
            0.0000032307,
            0.000000413,
            -0.0000061684,
            0.0000001404,
            0.0000026946
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000107127,
            0.0002184354,
            0.0000002731,
            0.0000018815,
            0.0004481601,
            -0.0000714946,
            -0.0000028516,
            0.0000115117,
            0.0000066123,
            0.0001335557,
            0.0000026166,
            0.0000531478,
            -0.0000001677,
            0.0000004985,
            0.0000399734,
            -0.0000014821,
            -0.0000012523,
            -0.0000030504,
            -0.0000190901,
            0.000001625,
            -0.0000014125,
            0.000000368,
            -0.0000029578
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000116642,
            0.0003035625,
            0.0000001384,
            0.0000017487,
            0.0007100902,
            -0.0000960148,
            -0.0000018955,
            0.0000194906,
            0.0000137382,
            0.0001401193,
            0.0000019502,
            0.0000694482,
            0.0000005737,
            0.0000042088,
            0.0000368448,
            -0.0000008632,
            -0.0000147475,
            0.0000001865,
            0.0000128224,
            -0.0000005585,
            0.0000079115,
            0.0000001008,
            0.0000054699
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.00000936,
            0.0002765808,
            0.0000003851,
            -0.0000050334,
            0.0009944422,
            -0.0000542198,
            -0.0000024274,
            0.0000105302,
            -0.0000133243,
            0.0000007159,
            0.0000084039,
            0.0000789756,
            -0.0000014435,
            0.0000021377,
            0.0000269663,
            -0.0000037673,
            0.0000108433,
            0.0000121343,
            0.0000368567,
            -0.0000060782,
            -0.0000022908,
            -0.0000004816,
            0.0000161835
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000026977,
            0.0001211998,
            0.0000000778,
            0.0000013247,
            0.0006226816,
            -0.0000278362,
            -0.0000005436,
            0.0000082941,
            0.0000121255,
            -0.000026444,
            -0.0000003519,
            0.0000368555,
            0.0000005787,
            0.0000006602,
            0.0000283869,
            -0.0000002154,
            -0.0000096299,
            -0.0000003334,
            -0.0000057592,
            -0.0000005573,
            -0.0000077214,
            0.000000248,
            0.0000010096
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000475915,
            0.0001532371,
            0.0000313729,
            0.0000484687,
            0.0002573685,
            -0.0001586532,
            -0.0000769521,
            0.0001415547,
            0.000176393,
            0.0004021537,
            -0.000091498,
            -0.000191346,
            0.0000762075,
            0.0001703908,
            0.0002179381,
            -0.0000040399,
            0.0000041914,
            -0.0000004306,
            -0.000015327,
            -0.0000020956,
            -0.0000035589,
            0.0000019863,
            -0.0000054767
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000810304,
            0.0002600407,
            0.0000392014,
            0.0000467032,
            0.0003894502,
            -0.0002817467,
            -0.000112359,
            0.00020403,
            0.0002336863,
            0.0006315986,
            -0.0001188532,
            -0.0003539955,
            0.0000889408,
            0.000245502,
            0.000272163,
            -0.0000103945,
            0.0000111318,
            0.000022001,
            0.0000479028,
            -0.0000145557,
            0.0000167645,
            0.0000021264,
            0.0000028852
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000937373,
            0.00034189,
            0.0000340498,
            0.0000419875,
            0.0004473096,
            -0.0003540127,
            -0.0001126206,
            0.0002154971,
            0.0002484053,
            0.0007849867,
            -0.0001221846,
            -0.0003868017,
            0.00007597,
            0.00024038,
            0.0002771617,
            -0.0000042151,
            -0.0000020137,
            0.0000048462,
            -0.0000040264,
            -0.0000016964,
            0.0000035798,
            -0.0000008652,
            -0.0000053184
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001124477,
            0.0003805332,
            0.0000298617,
            0.00002812,
            0.0004255546,
            -0.0004007929,
            -0.0001153286,
            0.0002125161,
            0.000215343,
            0.0008023814,
            -0.0001168662,
            -0.0004338849,
            0.0000612901,
            0.0002235382,
            0.0002234667,
            -0.0000045269,
            0.0000182585,
            0.000014541,
            0.0000268992,
            -0.0000086951,
            0.0000022683,
            0.0000007069,
            0.0000122342
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001328244,
            0.0004569583,
            0.0000257421,
            0.0000261746,
            0.0004423012,
            -0.0004955179,
            -0.0001165471,
            0.0002183189,
            0.0002171999,
            0.0009012125,
            -0.0001107446,
            -0.0004833282,
            0.0000503274,
            0.0002129814,
            0.0002081031,
            -0.0000051409,
            -0.0000025186,
            -0.0000013177,
            0.0000095323,
            0.0000008523,
            0.0000151162,
            0.0000003833,
            0.0000137493
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001778485,
            0.0005613336,
            0.0000246182,
            0.0000180128,
            0.0004493843,
            -0.0006168915,
            -0.0001316611,
            0.0002373691,
            0.0002105917,
            0.000992963,
            -0.0001057867,
            -0.0005760585,
            0.0000420897,
            0.0002161819,
            0.0001839019,
            -0.0000092451,
            -0.000026362,
            0.0000026032,
            0.0000070115,
            -0.0000019727,
            0.0000276691,
            0.0000008538,
            0.0000275347
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001866545,
            0.0006552458,
            0.0000214959,
            0.0000126436,
            0.0004421425,
            -0.0007100573,
            -0.000125022,
            0.0002416439,
            0.0001901624,
            0.0010514207,
            -0.0000971283,
            -0.000559939,
            0.0000348554,
            0.0001965824,
            0.000160909,
            0.0000051852,
            0.0000244776,
            0.0000096198,
            0.0000173272,
            -0.0000118768,
            0.0000048057,
            0.0000005557,
            0.0000152721
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000169009,
            0.0006417969,
            0.0000163234,
            0.0000117876,
            0.0004180788,
            -0.0006465622,
            -0.0001026955,
            0.0002072269,
            0.0001517761,
            0.0009943779,
            -0.0000773025,
            -0.0004692246,
            0.0000253816,
            0.0001626182,
            0.0001238477,
            0.0000024008,
            0.000022503,
            0.0000072387,
            0.000037791,
            -0.0000102471,
            0.0000047889,
            0.0000012358,
            0.0000031421
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000145864,
            0.0006205007,
            0.0000125894,
            0.0000059525,
            0.0003988906,
            -0.00059441,
            -0.00008234,
            0.0001842455,
            0.0001356293,
            0.000910346,
            -0.0000505468,
            -0.0004252187,
            0.0000186041,
            0.0001442208,
            0.0001013437,
            -0.0000049131,
            -0.0000047564,
            0.0000095373,
            0.0000830819,
            -0.0000107815,
            0.000023853,
            0.0000019861,
            -0.00001453
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001275363,
            0.0005670165,
            0.0000103485,
            0.0000025024,
            0.000357505,
            -0.0005099096,
            -0.0000691327,
            0.0001488426,
            0.0000925114,
            0.0007957372,
            -0.0000336537,
            -0.0002901562,
            0.0000127142,
            0.0001006526,
            0.00008259,
            -0.0000086066,
            -0.0000011647,
            0.0000078355,
            0.0000170252,
            -0.0000034513,
            0.000013176,
            0.0000012582,
            -0.0000098533
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001968087,
            0.001010959,
            0.0000131782,
            0.0000140691,
            0.0006988979,
            -0.0008281384,
            -0.000096232,
            0.0002357849,
            0.0001619088,
            0.0013830265,
            -0.0000529873,
            -0.0004679833,
            0.000018762,
            0.0001726022,
            0.0001691988,
            0.0000060176,
            0.0000077007,
            -0.0000122499,
            0.000004385,
            0.000005675,
            -0.000006309,
            -0.0000001204,
            0.0000182752
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001397539,
            0.0008243565,
            0.000008188,
            0.0000066075,
            0.0005896502,
            -0.0006310626,
            -0.0000629476,
            0.000164974,
            0.0001064218,
            0.0010360007,
            -0.0000294233,
            -0.0003076862,
            0.0000111921,
            0.0001140552,
            0.0001227862,
            0.0000067828,
            -0.0000131998,
            0.0000041356,
            0.0000331139,
            -0.0000067374,
            0.0000279398,
            0.0000000643,
            0.0000337512
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000920597,
            0.0006619938,
            0.0000047294,
            0.0000037229,
            0.0005561647,
            -0.0004536578,
            -0.0000378282,
            0.0001063741,
            0.0000594922,
            0.0008064049,
            -0.0000118755,
            -0.0001234255,
            0.0000053019,
            0.000061526,
            0.0000899666,
            -0.0000037048,
            0.0000446047,
            0.0000056503,
            0.0000001866,
            -0.0000090553,
            -0.000009809,
            0.0000025328,
            -0.0000035526
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000647315,
            0.0005269956,
            0.0000031245,
            -0.0000018762,
            0.000533817,
            -0.000318432,
            -0.0000259636,
            0.0000751287,
            0.0000350752,
            0.0006312149,
            -0.0000030638,
            -0.0000693623,
            0.0000020331,
            0.0000436769,
            0.0000636224,
            -0.0000009673,
            0.0000221708,
            0.0000160708,
            0.0000291645,
            -0.0000109044,
            0.000003954,
            -0.0000000134,
            -0.0000048708
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000411714,
            0.0004373263,
            0.0000015243,
            0.0000017175,
            0.0004666425,
            -0.0002159658,
            -0.0000138895,
            0.0000463012,
            0.0000296467,
            0.0004852514,
            -0.0000011403,
            -0.0000055607,
            0.0000012553,
            0.000022267,
            0.0000547613,
            -0.0000021654,
            -0.0000061088,
            -0.0000004218,
            -0.0000086933,
            -0.0000005201,
            -0.0000036926,
            0.0000013969,
            0.0000009826
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000334166,
            0.0004189945,
            0.0000007368,
            0.0000012513,
            0.0004863422,
            -0.0002173566,
            -0.0000088499,
            0.0000440311,
            0.0000237039,
            0.0004065959,
            0.0000040376,
            0.0000106822,
            -0.000000229,
            0.0000136511,
            0.0000462209,
            -0.0000027366,
            -0.0000150372,
            -0.0000029098,
            0.0000031221,
            0.0000039115,
            0.0000222117,
            0.0000002411,
            0.0000090875
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000207354,
            0.0002987277,
            0.0000006551,
            0.0000011964,
            0.0004358016,
            -0.0001265363,
            -0.0000060416,
            0.0000233007,
            -0.0000029784,
            0.000244501,
            -0.0000019985,
            0.0000211999,
            0.0000009838,
            0.0000089099,
            0.0000233412,
            -0.0000010139,
            0.0000435076,
            -0.0000023538,
            0.0000208356,
            0.0000023483,
            -0.0000136648,
            0.0000014358,
            0.0000175285
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000115388,
            0.0002426763,
            0.0000000705,
            0.0000012716,
            0.0003744072,
            -0.0001106071,
            -0.0000016662,
            0.0000221225,
            0.0000073967,
            0.0002084785,
            0.000004544,
            0.0000293101,
            -0.0000003746,
            0.0000063797,
            0.0000385589,
            -0.0000015579,
            0.0000236317,
            -0.0000061655,
            -0.0000517956,
            0.0000057669,
            -0.0000126568,
            -0.0000003715,
            0.0000177418
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000088051,
            0.0001717018,
            0.0000003453,
            0.0000004209,
            0.0003239456,
            -0.0000560867,
            -0.0000027235,
            0.0000084741,
            -0.0000016491,
            0.00012333,
            0.0000009341,
            0.0000223565,
            0.0000001541,
            0.0000031457,
            0.0000202475,
            0.0000000151,
            0.0000003162,
            0.0000014029,
            0.0000033472,
            -0.0000005604,
            0.0000018768,
            -0.0000000374,
            0.0000071375
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000062123,
            0.0001316742,
            0.0000002535,
            0.0000017942,
            0.0002860437,
            -0.0000415483,
            -0.0000019735,
            0.0000086428,
            0.0000045233,
            0.0000736162,
            -0.0000037699,
            0.0000240052,
            0.0000011715,
            0.0000018485,
            0.000020807,
            0.0000042605,
            -0.0000192176,
            -0.0000056163,
            -0.0000169008,
            0.0000041652,
            0.0000099891,
            -0.0000001349,
            0.0000021729
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000076948,
            0.0001826558,
            0.0000000639,
            -0.0000012365,
            0.0004974533,
            -0.0000545359,
            -0.0000014076,
            0.0000083679,
            0.0000042559,
            0.0000933292,
            0.000001503,
            0.0000543106,
            -0.0000005854,
            -0.0000000278,
            0.0000184145,
            -0.0000002669,
            -0.0000175476,
            0.0000043677,
            0.0000076188,
            -0.0000028306,
            0.000016408,
            0.0000006403,
            -0.0000121283
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000055904,
            0.0001884447,
            0.0000001443,
            -0.0000005692,
            0.0006698726,
            -0.0000498523,
            -0.0000012085,
            0.0000078869,
            0.0000007565,
            0.0000348334,
            0.0000024554,
            0.0000608923,
            -0.0000004231,
            0.0000007479,
            0.000029409,
            -0.0000015721,
            0.0000013811,
            0.0000039943,
            -0.0000012244,
            -0.0000028631,
            0.0000086391,
            0.000000536,
            -0.000005457
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000023432,
            0.000076712,
            0.0000000779,
            -0.0000010033,
            0.0004169856,
            -0.0000196345,
            -0.0000005636,
            0.0000013213,
            -0.0000020459,
            -0.0000224957,
            0.0000001344,
            0.0000300136,
            -0.0000002675,
            -0.000001706,
            0.0000035981,
            0.0000009181,
            -0.0000035404,
            0.0000015852,
            0.0000094305,
            -0.0000003701,
            0.0000076991,
            -0.0000001359,
            0.0000113106
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000330973,
            0.0001060403,
            0.0000224118,
            0.0000257287,
            0.0001752091,
            -0.0001196059,
            -0.000054275,
            0.0001028808,
            0.0001107722,
            0.0002659706,
            -0.0000541556,
            -0.0001629961,
            0.000051178,
            0.000126131,
            0.0001354157,
            -0.0000091215,
            0.0000296322,
            0.0000169147,
            0.0000384222,
            -0.0000101523,
            0.0000011891,
            0.0000021747,
            0.0000092333
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000504366,
            0.0001968807,
            0.0000263927,
            0.0000467661,
            0.0002864146,
            -0.0001999175,
            -0.000071814,
            0.0001448662,
            0.0001858747,
            0.000467861,
            -0.0000987855,
            -0.0002377079,
            0.0000677506,
            0.0001746184,
            0.0002206185,
            0.0000064783,
            -0.000024708,
            -0.0000236647,
            -0.0000335832,
            0.0000178523,
            -0.000011409,
            0.0000000393,
            -0.0000044962
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000612772,
            0.0002432126,
            0.0000235405,
            0.0000352233,
            0.000329837,
            -0.000244813,
            -0.0000750108,
            0.0001519259,
            0.0001808278,
            0.0005642126,
            -0.0000885042,
            -0.0002794673,
            0.0000562733,
            0.0001768872,
            0.0002111919,
            -0.000000658,
            -0.000000808,
            -0.0000038564,
            -0.0000117387,
            0.0000012323,
            -0.0000007407,
            0.0000004258,
            -0.0000002687
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000706951,
            0.0002889516,
            0.0000202385,
            0.0000239846,
            0.0003282536,
            -0.0002835024,
            -0.0000750432,
            0.0001523648,
            0.0001704823,
            0.0006178886,
            -0.0000729116,
            -0.0002938166,
            0.0000434351,
            0.0001626473,
            0.0001921978,
            -0.0000082592,
            -0.0000052092,
            0.0000033159,
            -0.0000180555,
            -0.0000004611,
            0.0000117308,
            -0.0000011037,
            0.000017511
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000871659,
            0.000320679,
            0.0000176098,
            0.0000204726,
            0.0003398624,
            -0.0003267972,
            -0.000077482,
            0.0001499957,
            0.0001511581,
            0.0006610718,
            -0.0000724189,
            -0.0003331928,
            0.0000349491,
            0.0001543786,
            0.0001579646,
            -0.0000061541,
            -0.0000035177,
            -0.0000064322,
            -0.0000045613,
            0.0000014335,
            0.0000099663,
            0.0000021755,
            0.0000086285
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001139089,
            0.0004142439,
            0.0000173434,
            0.0000172671,
            0.000347264,
            -0.000426873,
            -0.000088091,
            0.0001704868,
            0.0001615126,
            0.00075196,
            -0.0000824585,
            -0.0003922798,
            0.0000328322,
            0.0001558623,
            0.0001457771,
            0.0000027745,
            -0.000015041,
            -0.0000118366,
            -0.0000006123,
            0.0000074234,
            -0.0000068869,
            0.0000010882,
            -0.0000118687
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001230694,
            0.0004368663,
            0.0000154101,
            0.0000087868,
            0.0003305055,
            -0.0004519926,
            -0.000085734,
            0.0001620013,
            0.0001339494,
            0.0007388181,
            -0.0000721718,
            -0.0003850286,
            0.0000262768,
            0.0001411387,
            0.000115883,
            0.0000024574,
            -0.000015169,
            0.0000095527,
            0.000017,
            -0.0000079785,
            0.0000187987,
            0.0000008087,
            0.0000085518
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001131638,
            0.0004470877,
            0.0000121589,
            0.0000062082,
            0.0003316672,
            -0.0004272414,
            -0.0000721917,
            0.0001445434,
            0.0001177699,
            0.0007257487,
            -0.0000493355,
            -0.000326567,
            0.0000190071,
            0.000118867,
            0.000106816,
            -0.0000011526,
            -0.0000127135,
            0.0000063658,
            0.0000165544,
            -0.0000071154,
            0.0000135565,
            0.0000008563,
            -0.0000026425
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.00010034,
            0.0004235824,
            0.0000095085,
            0.0000065068,
            0.0003016139,
            -0.0003890064,
            -0.0000593496,
            0.0001263973,
            0.0001025246,
            0.0006557325,
            -0.0000485856,
            -0.0003075882,
            0.0000166218,
            0.0001083457,
            0.0000848868,
            0.0000075401,
            -0.0000373713,
            0.0000016041,
            0.0000315105,
            -0.0000017891,
            0.0000121602,
            0.0000001658,
            -0.0000087287
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000818594,
            0.0003966999,
            0.0000066983,
            0.0000065361,
            0.0003000034,
            -0.0003429006,
            -0.0000441615,
            0.0001054933,
            0.0000796878,
            0.0006170841,
            -0.0000280613,
            -0.0002116495,
            0.0000106622,
            0.0000808835,
            0.0000794011,
            -0.0000046914,
            0.0000090981,
            -0.0000043253,
            -0.0000087512,
            0.0000055944,
            -0.0000085583,
            0.0000000984,
            -0.0000057386
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001357299,
            0.0007127922,
            0.0000098449,
            0.0000029635,
            0.0005587782,
            -0.0005567954,
            -0.0000685673,
            0.0001622122,
            0.0001112843,
            0.001034628,
            -0.0000295705,
            -0.0003247927,
            0.0000128138,
            0.0001246051,
            0.0001166263,
            -0.0000130419,
            -0.0000188707,
            0.000011941,
            0.0000315758,
            -0.000005662,
            0.000013375,
            0.0000013509,
            -0.000003842
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000944408,
            0.0006092983,
            0.0000060232,
            0.0000028762,
            0.0004951768,
            -0.0004362135,
            -0.0000441506,
            0.0001186551,
            0.0000693454,
            0.0008204162,
            -0.0000177937,
            -0.0002168677,
            0.0000078992,
            0.0000802255,
            0.0000823695,
            -0.0000042718,
            -0.0000031777,
            0.0000081103,
            0.0000338656,
            -0.0000069495,
            0.000021386,
            0.0000015683,
            0.0000187198
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000642282,
            0.0004963689,
            0.0000035824,
            0.0000038676,
            0.0004622184,
            -0.0003155755,
            -0.0000270451,
            0.0000783608,
            0.0000602562,
            0.0006555868,
            -0.0000108238,
            -0.0001042803,
            0.0000046634,
            0.0000518522,
            0.0000804372,
            -0.00000286,
            -0.0000256028,
            0.0000017933,
            -0.000004356,
            -0.0000040551,
            0.0000145993,
            0.0000018439,
            -0.0000053148
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000431729,
            0.0004164559,
            0.0000019132,
            0.0000064992,
            0.0004003286,
            -0.0002623236,
            -0.0000155616,
            0.000068311,
            0.0000444187,
            0.0004817554,
            -0.0000062138,
            -0.0000634884,
            0.0000042464,
            0.0000391591,
            0.0000744886,
            -0.0000010475,
            0.0000193611,
            -0.0000115391,
            -0.0000659867,
            0.0000076341,
            -0.0000199465,
            0.0000000987,
            0.0000546091
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000295185,
            0.0003167761,
            0.0000010133,
            0.000000921,
            0.0003755379,
            -0.0001802309,
            -0.0000098256,
            0.0000376515,
            0.0000189243,
            0.0003611808,
            0.0000017558,
            -0.0000244214,
            0.0000004956,
            0.0000253196,
            0.00004049,
            0.000000412,
            -0.0000147237,
            -0.0000016868,
            0.0000159581,
            0.0000031797,
            0.0000129106,
            -0.0000011102,
            -0.0000161656
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000254066,
            0.0003222994,
            0.0000010166,
            0.0000035572,
            0.0004100981,
            -0.0001472352,
            -0.0000089114,
            0.0000334496,
            0.000019534,
            0.0003508677,
            -0.0000031741,
            0.0000051998,
            0.0000018202,
            0.0000163529,
            0.000047756,
            0.0000011989,
            -0.0000138871,
            -0.0000070794,
            -0.000018259,
            0.0000052443,
            0.0000048589,
            0.0000003813,
            0.0000006382
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000156442,
            0.0002384458,
            0.0000005573,
            0.0000040407,
            0.0003543525,
            -0.0001131231,
            -0.0000047922,
            0.0000219725,
            0.0000137476,
            0.0002229643,
            -0.0000060382,
            0.0000111565,
            0.0000017074,
            0.0000085275,
            0.0000336809,
            0.0000052453,
            0.0000018062,
            -0.0000163448,
            -0.0000347716,
            0.0000130122,
            -0.0000053963,
            0.0000002571,
            0.000018034
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000095441,
            0.0001963863,
            0.0000002456,
            0.0000010754,
            0.0003131988,
            -0.0000758974,
            -0.0000025504,
            0.0000161191,
            0.0000104263,
            0.0001737686,
            0.0000038689,
            0.000016059,
            -0.0000003184,
            0.0000065231,
            0.0000351323,
            -0.0000020554,
            0.0000253947,
            -0.0000020787,
            -0.0000199064,
            0.0000021309,
            -0.0000241317,
            0.0000000356,
            0.0000156764
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000071862,
            0.0001460244,
            0.0000000211,
            -0.0000007095,
            0.0002756277,
            -0.0000612274,
            -0.0000013123,
            0.000013394,
            0.0000055195,
            0.0001153981,
            0.0000021916,
            0.0000112637,
            -0.0000003716,
            0.0000068973,
            0.0000163115,
            -0.0000006725,
            0.0000181665,
            0.0000068018,
            0.0000197924,
            -0.0000050795,
            0.0000016357,
            -0.0000000477,
            0.0000118507
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000045828,
            0.0000994549,
            -0.0000000201,
            0.0000002458,
            0.0002401357,
            -0.0000210252,
            -0.0000005697,
            0.0000021853,
            0.0000022434,
            0.000061924,
            0.0000012905,
            0.0000277988,
            -0.0000003637,
            -0.0000009842,
            0.0000191315,
            0.0000004312,
            -0.0000153448,
            -0.0000017475,
            -0.0000159802,
            0.0000021994,
            0.0000003911,
            -0.0000002623,
            0.00000704
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000041224,
            0.0001400695,
            -0.0000000008,
            -0.0000009798,
            0.0004237652,
            -0.0000324697,
            -0.0000001733,
            0.0000056104,
            -0.0000005297,
            0.000085324,
            0.0000052066,
            0.0000371032,
            -0.0000010837,
            0.0000029468,
            0.0000297788,
            -0.0000022792,
            0.0000026698,
            -0.0000013167,
            -0.0000172157,
            0.0000032327,
            -0.0000069328,
            -0.0000001829,
            -0.0000038405
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000045871,
            0.0001389058,
            0.0000000928,
            0.0000009014,
            0.0005817059,
            -0.0000308479,
            -0.0000008337,
            0.0000051783,
            -0.0000077171,
            0.0000089861,
            -0.0000032111,
            0.0000365113,
            0.0000008162,
            0.000005801,
            0.0000269561,
            0.0000035045,
            -0.0000036378,
            -0.0000060715,
            -0.0000425227,
            0.0000049546,
            -0.0000064164,
            0.0000004628,
            0.0000098813
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000012347,
            0.0000637936,
            -0.0000000598,
            0.0000003832,
            0.0003651217,
            -0.0000070485,
            0.0000001483,
            0.000002622,
            -0.0000014533,
            -0.0000255019,
            -0.0000009918,
            0.0000191701,
            0.0000003208,
            -0.0000014843,
            0.0000020056,
            0.000002192,
            0.000009026,
            0.0000002577,
            0.0000171303,
            -0.0000002071,
            -0.0000089049,
            -0.0000004206,
            0.0000119441
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000174863,
            0.0000689135,
            0.000014062,
            0.0000219588,
            0.0001097179,
            -0.0000614206,
            -0.0000303284,
            0.0000628248,
            0.0000788864,
            0.0001731546,
            -0.0000353251,
            -0.0000746088,
            0.0000353903,
            0.0000795553,
            0.0001025796,
            -0.0000036714,
            0.0000075347,
            0.0000045491,
            0.0000130665,
            -0.0000025995,
            0.0000007411,
            0.0000001843,
            0.0000016876
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000287824,
            0.0001164248,
            0.0000177359,
            0.0000238924,
            0.0001840824,
            -0.0001172578,
            -0.0000439998,
            0.0000956734,
            0.0001098948,
            0.0002893749,
            -0.000052185,
            -0.0001598952,
            0.000042993,
            0.0001191261,
            0.0001365676,
            -0.0000035992,
            0.0000147848,
            0.0000047898,
            0.0000189026,
            0.0000001027,
            0.0000016058,
            0.0000002438,
            0.0000135698
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000353342,
            0.0001533356,
            0.0000158008,
            0.0000198209,
            0.000225394,
            -0.000149045,
            -0.0000463473,
            0.0000994317,
            0.000115002,
            0.0003665975,
            -0.0000541877,
            -0.0001757481,
            0.0000372527,
            0.0001188262,
            0.0001289151,
            -0.0000005313,
            0.0000113796,
            0.0000114663,
            0.0000343795,
            -0.0000084159,
            0.0000012496,
            0.0000009159,
            -0.0000085844
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000392563,
            0.0001817171,
            0.0000130742,
            0.0000198957,
            0.0002357979,
            -0.0001618488,
            -0.0000444671,
            0.0000954969,
            0.0001139262,
            0.0004190555,
            -0.0000549893,
            -0.0001717132,
            0.0000314906,
            0.0001074903,
            0.0001287521,
            0.0000017778,
            0.0000100023,
            -0.0000010876,
            0.0000089221,
            -0.0000005627,
            0.0000002155,
            0.0000003408,
            0.000001986
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000450907,
            0.0002059461,
            0.0000114721,
            0.0000156005,
            0.0002458731,
            -0.0001895288,
            -0.0000450627,
            0.0000971829,
            0.0001126295,
            0.0004521286,
            -0.0000488341,
            -0.0002112554,
            0.0000256938,
            0.0001062485,
            0.000118078,
            -0.0000004417,
            -0.0000354701,
            -0.0000098507,
            0.0000004461,
            0.0000090434,
            0.0000205853,
            -0.0000003056,
            0.0000030731
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000625563,
            0.0002408691,
            0.0000108459,
            0.0000092369,
            0.0002447535,
            -0.0002406525,
            -0.0000512409,
            0.000099472,
            0.0000934635,
            0.0004841631,
            -0.0000563844,
            -0.0002412022,
            0.000022319,
            0.0001032952,
            0.0001011871,
            0.0000043914,
            0.0000076483,
            0.0000075748,
            -0.0000024061,
            -0.000004843,
            -0.0000012331,
            -0.0000001189,
            0.0000036324
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000677157,
            0.0002912736,
            0.0000091814,
            0.0000118256,
            0.0002576519,
            -0.0002770219,
            -0.0000488436,
            0.000105139,
            0.0001023161,
            0.0005311017,
            -0.0000499531,
            -0.0002427753,
            0.0000190528,
            0.0000974291,
            0.0001001882,
            0.0000032945,
            -0.0000054245,
            -0.0000099252,
            -0.0000110962,
            0.0000054596,
            -0.0000070603,
            0.0000008693,
            -0.0000048955
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000672196,
            0.0002918671,
            0.0000078268,
            0.0000063261,
            0.0002526962,
            -0.000265048,
            -0.0000445628,
            0.0000935192,
            0.0000855604,
            0.0005096059,
            -0.0000366411,
            -0.000201656,
            0.000013726,
            0.0000791754,
            0.0000829027,
            0.0000018952,
            -0.0000126612,
            -0.0000020816,
            -0.0000169881,
            0.0000018491,
            -0.0000029641,
            -0.0000001522,
            -0.0000074099
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000557905,
            0.0002793552,
            0.0000056094,
            0.0000084097,
            0.0002272738,
            -0.0002462926,
            -0.0000337031,
            0.0000843387,
            0.000074506,
            0.0004701565,
            -0.000027975,
            -0.0001956706,
            0.0000102817,
            0.0000732601,
            0.0000784797,
            0.0000048419,
            0.0000085526,
            -0.0000122276,
            -0.0000264315,
            0.0000091781,
            -0.0000182021,
            -0.0000008591,
            0.0000061697
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000051843,
            0.0002706655,
            0.0000047386,
            0.0000006914,
            0.0002200159,
            -0.000218777,
            -0.0000296995,
            0.0000708753,
            0.0000523328,
            0.0004242502,
            -0.000017275,
            -0.0001557024,
            0.000007079,
            0.0000570662,
            0.0000547647,
            -0.0000018266,
            0.000006188,
            0.0000086506,
            -0.0000026477,
            -0.0000045084,
            -0.0000016082,
            -0.0000007607,
            0.0000210955
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000084677,
            0.0005018973,
            0.0000063769,
            0.0000060735,
            0.0004491073,
            -0.0003683468,
            -0.0000428055,
            0.0001143081,
            0.0000905332,
            0.0008129481,
            -0.000024476,
            -0.0002366752,
            0.0000102615,
            0.0000942768,
            0.0000952363,
            0.0000010486,
            -0.0000021528,
            -0.0000061559,
            0.000020235,
            0.0000059109,
            0.0000043253,
            -0.0000013423,
            0.000001112
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000057519,
            0.0004172327,
            0.0000035437,
            0.0000037459,
            0.0003871114,
            -0.0002965609,
            -0.0000257163,
            0.000084517,
            0.0000598312,
            0.0006120076,
            -0.0000101879,
            -0.0001693236,
            0.0000055877,
            0.0000681918,
            0.0000746897,
            -0.0000004358,
            -0.0000083545,
            -0.0000014902,
            0.0000201049,
            0.0000027267,
            0.0000187516,
            -0.0000010332,
            0.0000178774
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000423986,
            0.0003457907,
            0.0000022283,
            0.0000024092,
            0.0003627581,
            -0.0002202889,
            -0.0000176501,
            0.0000574645,
            0.000044136,
            0.0004885991,
            -0.000004224,
            -0.0000904564,
            0.0000026774,
            0.0000427231,
            0.0000603719,
            0.0000004311,
            -0.0000108163,
            -0.0000013181,
            0.0000078209,
            0.0000023935,
            0.0000049551,
            -0.0000010348,
            -0.0000082044
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000031128,
            0.0002915047,
            0.0000016054,
            0.0000020697,
            0.0003127794,
            -0.0001680864,
            -0.0000126599,
            0.0000415055,
            0.0000298928,
            0.0004059567,
            -0.000003076,
            -0.0000508776,
            0.0000023313,
            0.0000275961,
            0.0000498384,
            -0.0000029845,
            0.0000342416,
            0.0000085637,
            0.0000273486,
            -0.0000083413,
            0.0000061221,
            0.0000005491,
            0.0000230428
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000217724,
            0.0002411212,
            0.0000009361,
            0.0000014879,
            0.000313957,
            -0.0001164345,
            -0.0000079971,
            0.0000275412,
            0.0000239476,
            0.0003311518,
            -0.0000017107,
            -0.0000153276,
            0.0000009282,
            0.0000187999,
            0.0000409744,
            0.000001131,
            0.0000067059,
            0.0000029786,
            -0.0000022053,
            -0.0000030518,
            -0.0000076836,
            -0.0000001188,
            -0.0000077894
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000180479,
            0.0002336631,
            0.0000007166,
            -0.000000627,
            0.0003334756,
            -0.0001126822,
            -0.000005935,
            0.0000224569,
            0.0000042372,
            0.0002839082,
            0.0000019685,
            0.0000075942,
            0.0000001032,
            0.0000131535,
            0.0000338721,
            -0.0000002383,
            0.0000085005,
            0.0000032838,
            0.0000013623,
            -0.0000015622,
            -0.0000007442,
            -0.0000000901,
            -0.00001382
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000119853,
            0.0001802053,
            0.0000004001,
            0.0000022155,
            0.000295327,
            -0.0000793174,
            -0.0000037168,
            0.0000155506,
            0.0000127987,
            0.0002084404,
            -0.0000043262,
            0.0000112235,
            0.0000014712,
            0.0000080353,
            0.0000259381,
            0.0000024875,
            0.0000057094,
            -0.0000021745,
            -0.0000078246,
            0.000000941,
            -0.0000070829,
            0.0000003207,
            0.000003387
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000073953,
            0.0001444316,
            0.0000000965,
            -0.0000002702,
            0.0002588969,
            -0.0000647708,
            -0.000001565,
            0.0000137245,
            0.0000069157,
            0.000149122,
            -0.0000001289,
            -0.0000046899,
            -0.0000000605,
            0.0000105141,
            0.0000223036,
            0.0000034358,
            0.0000026967,
            0.0000006359,
            -0.0000090579,
            0.0000001375,
            -0.0000018166,
            -0.0000005103,
            0.0000115286
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000060469,
            0.0001053122,
            0.0000001748,
            -0.0000002688,
            0.0002282115,
            -0.000038165,
            -0.0000016604,
            0.0000071025,
            -0.0000008744,
            0.0001034158,
            0.0000001454,
            0.0000193385,
            0.0000002665,
            0.0000022898,
            0.0000160192,
            -0.0000010686,
            -0.0000056709,
            0.0000018202,
            0.0000055177,
            -0.0000013329,
            0.0000050356,
            0.0000004628,
            -0.0000153331
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000025093,
            0.0000829225,
            -0.000000115,
            0.0000002551,
            0.0002156541,
            -0.0000308013,
            0.0000002948,
            0.0000041482,
            -0.0000048858,
            0.0000708572,
            0.0000008821,
            0.0000098099,
            -0.0000004236,
            0.0000047284,
            0.0000117501,
            0.0000005012,
            0.0000131355,
            -0.0000035408,
            -0.0000091902,
            0.000003556,
            -0.0000134418,
            0.0000000281,
            0.00000102
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000039012,
            0.000114467,
            -0.0000000065,
            0.0000019197,
            0.0003416725,
            -0.0000264909,
            -0.000000422,
            0.0000036728,
            0.0000048146,
            0.0000614462,
            -0.0000006657,
            0.0000338407,
            0.0000003627,
            -0.0000016885,
            0.0000148692,
            -0.0000008141,
            0.0000050767,
            -0.0000063389,
            -0.0000187523,
            0.0000047468,
            -0.0000081516,
            0.0000008237,
            0.0000174169
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000037973,
            0.0001072899,
            0.0000000499,
            0.0000004555,
            0.0004797092,
            -0.0000158021,
            -0.0000005223,
            -0.0000017412,
            0.0000056166,
            0.0000274367,
            0.0000000842,
            0.0000357075,
            -0.0000002215,
            -0.0000006106,
            0.0000143685,
            0.0000004112,
            -0.0000119698,
            0.0000020472,
            0.0000256058,
            -0.0000022623,
            0.0000144441,
            0.0000002584,
            0.0000051135
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000018754,
            0.0000631641,
            0.0000000875,
            0.0000022091,
            0.0003122644,
            -0.0000219006,
            -0.0000005984,
            0.0000054774,
            0.000002993,
            0.0000061306,
            -0.0000025354,
            0.0000170293,
            0.0000009904,
            -0.0000002136,
            0.0000092512,
            0.0000006011,
            0.0000119727,
            -0.000004272,
            -0.0000059957,
            0.0000022187,
            -0.0000016894,
            0.0000004732,
            0.0000185274
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000062673,
            0.000032084,
            0.0000066136,
            0.0000132196,
            0.0000615648,
            -0.0000274085,
            -0.0000127825,
            0.0000299311,
            0.0000407196,
            0.0000876285,
            -0.0000129473,
            -0.0000352904,
            0.0000174864,
            0.0000412981,
            0.0000584312,
            -0.0000035062,
            0.0000006621,
            0.0000003933,
            0.0000085512,
            0.0000003454,
            0.0000061322,
            0.0000001992,
            0.0000038943
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000084678,
            0.0000532367,
            0.0000076305,
            0.0000159633,
            0.0001048472,
            -0.0000426201,
            -0.0000149781,
            0.0000431899,
            0.0000595421,
            0.0001496497,
            -0.0000198415,
            -0.0000558803,
            0.0000217039,
            0.0000573446,
            0.0000781669,
            -0.0000040581,
            0.0000166485,
            0.0000029743,
            0.0000137704,
            -0.0000025041,
            -0.0000029065,
            0.0000006704,
            0.000003134
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000111168,
            0.0000693692,
            0.0000072001,
            0.0000130841,
            0.0001204781,
            -0.0000563383,
            -0.0000173622,
            0.0000446133,
            0.0000540958,
            0.0001805149,
            -0.0000200448,
            -0.0000704169,
            0.0000188121,
            0.0000586886,
            0.0000770922,
            -0.0000023665,
            0.0000218108,
            0.0000027314,
            0.0000151888,
            -0.0000012331,
            -0.0000005233,
            -0.0000000121,
            0.0000112405
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000138396,
            0.0000921215,
            0.0000059867,
            0.0000105838,
            0.0001516436,
            -0.0000795887,
            -0.0000176703,
            0.0000484354,
            0.0000601757,
            0.000235265,
            -0.0000219771,
            -0.0000834333,
            0.0000153935,
            0.0000599578,
            0.0000810761,
            -0.0000009508,
            0.0000155943,
            0.0000014536,
            -0.0000092925,
            -0.0000009704,
            -0.000009141,
            0.0000005262,
            -0.000000211
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000168152,
            0.0001037342,
            0.0000054157,
            0.0000068115,
            0.0001528179,
            -0.0000874679,
            -0.0000188067,
            0.0000481586,
            0.0000569974,
            0.0002483587,
            -0.000020712,
            -0.0001021836,
            0.0000125514,
            0.000057539,
            0.0000706462,
            -0.0000016615,
            0.0000068942,
            0.0000049827,
            0.0000062148,
            -0.0000019391,
            -0.0000003103,
            -0.0000004685,
            0.0000009026
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000022716,
            0.0001173796,
            0.0000049594,
            0.0000074447,
            0.0001622392,
            -0.0000979184,
            -0.0000207926,
            0.000047511,
            0.0000579927,
            0.000273019,
            -0.0000264066,
            -0.0001123183,
            0.0000119094,
            0.0000551439,
            0.0000675434,
            0.0000028194,
            -0.0000140446,
            -0.0000016938,
            -0.0000023298,
            -0.0000004606,
            0.0000062431,
            0.0000008755,
            -0.0000039508
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000255899,
            0.0001308441,
            0.0000041913,
            0.0000051787,
            0.0001629641,
            -0.0001114408,
            -0.0000202321,
            0.0000455337,
            0.0000500778,
            0.0002849542,
            -0.0000235293,
            -0.000109391,
            0.000009632,
            0.0000496775,
            0.0000578999,
            -0.0000000382,
            0.0000067126,
            0.000003648,
            0.0000050458,
            -0.0000026578,
            -0.0000016495,
            0.00000024,
            -0.0000077038
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000240285,
            0.0001379057,
            0.0000035148,
            0.0000057241,
            0.0001474644,
            -0.0001150923,
            -0.0000176175,
            0.0000458664,
            0.0000487366,
            0.0002698187,
            -0.0000193112,
            -0.0000959008,
            0.0000078419,
            0.0000435438,
            0.000048026,
            0.0000017958,
            0.0000022154,
            -0.000001338,
            0.0000062432,
            0.0000011624,
            -0.0000003257,
            -0.0000007658,
            -0.0000010798
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000228243,
            0.0001347361,
            0.0000026236,
            0.0000040679,
            0.0001527579,
            -0.0001084249,
            -0.000014829,
            0.0000383081,
            0.0000376227,
            0.0002686076,
            -0.0000094522,
            -0.0000829516,
            0.0000048026,
            0.00003588,
            0.0000499285,
            -0.0000040064,
            -0.0000026153,
            -0.000004429,
            -0.0000331805,
            0.0000035741,
            0.0000024369,
            0.0000002017,
            0.0000135336
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000215062,
            0.0001334385,
            0.0000023054,
            0.0000018882,
            0.0001475113,
            -0.0000979112,
            -0.0000132422,
            0.0000344317,
            0.0000287175,
            0.0002545103,
            -0.0000112744,
            -0.0000771951,
            0.0000042674,
            0.0000335285,
            0.0000315627,
            -0.0000000874,
            -0.0000057888,
            0.0000016696,
            0.0000149893,
            0.000000262,
            -0.0000019294,
            -0.0000001103,
            -0.000016954
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000402737,
            0.0002328499,
            0.0000035937,
            0.0000009393,
            0.0002761471,
            -0.0001742567,
            -0.000022714,
            0.0000568828,
            0.0000450973,
            0.0004402018,
            -0.0000141819,
            -0.0001529669,
            0.0000059085,
            0.0000599981,
            0.0000628844,
            0.0000006022,
            0.0000210377,
            0.0000180583,
            0.0000454887,
            -0.0000150909,
            0.0000164609,
            -0.000000375,
            0.0000105928
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000297326,
            0.0002191891,
            0.0000020473,
            0.0000029355,
            0.0002717468,
            -0.0001445219,
            -0.0000141909,
            0.0000436046,
            0.0000369776,
            0.0003907059,
            -0.0000127603,
            -0.0000860249,
            0.0000043781,
            0.0000391826,
            0.000044527,
            0.0000039867,
            0.0000151683,
            0.0000030298,
            0.0000203404,
            -0.0000036656,
            -0.0000016062,
            -0.0000002334,
            0.0000002679
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000216883,
            0.0001888229,
            0.0000014418,
            -0.0000010564,
            0.000237497,
            -0.0001120511,
            -0.0000098285,
            0.0000321393,
            0.0000226837,
            0.0003109852,
            -0.000003494,
            -0.0000733688,
            0.000001775,
            0.000030531,
            0.0000288901,
            0.0000001319,
            -0.0000090495,
            0.0000087785,
            0.0000421934,
            -0.0000055054,
            0.000012189,
            -0.0000005628,
            -0.0000092376
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000147748,
            0.0001690432,
            0.0000006067,
            0.0000010166,
            0.0002312887,
            -0.0000902956,
            -0.000005234,
            0.0000236141,
            0.0000219884,
            0.0002780177,
            -0.0000022888,
            -0.0000317181,
            0.0000013028,
            0.0000202228,
            0.0000297142,
            0.0000022615,
            -0.0000132277,
            -0.0000023598,
            0.0000089902,
            0.0000029162,
            0.0000095967,
            -0.0000004869,
            0.0000007793
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000120551,
            0.0001376,
            0.0000004339,
            -0.0000007905,
            0.0001978999,
            -0.000069777,
            -0.0000041479,
            0.0000161842,
            -0.0000004128,
            0.0002058141,
            -0.0000005662,
            -0.0000193946,
            0.0000003323,
            0.0000127214,
            0.000010452,
            -0.0000009541,
            0.0000286064,
            0.0000044972,
            0.0000279133,
            -0.0000042121,
            -0.0000009251,
            0.000000729,
            -0.0000000238
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000101436,
            0.0001300869,
            0.0000003626,
            0.0000012433,
            0.000229115,
            -0.0000492718,
            -0.0000033303,
            0.000009501,
            0.0000023409,
            0.0001925286,
            0.0000035259,
            0.0000143048,
            -0.0000002541,
            0.000004539,
            0.0000243623,
            -0.0000027977,
            -0.0000041728,
            -0.0000065509,
            -0.0000222475,
            0.0000071613,
            0.0000012746,
            -0.0000005348,
            -0.000002023
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000074802,
            0.0001170486,
            0.0000000778,
            0.0000020614,
            0.0001960644,
            -0.0000524089,
            -0.0000018578,
            0.0000131454,
            0.0000147223,
            0.0001602754,
            -0.0000006426,
            -0.0000027262,
            0.0000003016,
            0.0000084842,
            0.00002264,
            0.000001258,
            -0.000000008,
            -0.000001752,
            0.0000016337,
            -0.0000000484,
            0.000000701,
            0.0000000876,
            0.0000075037
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000042786,
            0.0000806712,
            0.0000001577,
            -0.0000006783,
            0.0001859647,
            -0.0000248341,
            -0.0000010252,
            0.0000070101,
            -0.0000004315,
            0.0000958676,
            0.0000036174,
            0.000009662,
            -0.000000414,
            0.0000024713,
            0.0000126995,
            -0.0000032616,
            0.0000116562,
            0.0000006868,
            0.0000013091,
            0.0000000907,
            -0.0000017591,
            0.0000001768,
            0.0000139347
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000003329,
            0.0000535717,
            0.0000000807,
            -0.0000008151,
            0.0001703784,
            -0.0000187855,
            -0.0000008373,
            0.0000011209,
            -0.0000069902,
            0.0000566543,
            0.0000022765,
            0.0000200629,
            -0.0000005749,
            -0.0000002862,
            0.000010069,
            -0.0000020488,
            0.0000142896,
            0.0000021675,
            -0.0000060009,
            -0.0000007629,
            -0.0000033721,
            -0.0000001364,
            0.0000006888
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000024531,
            0.0000439745,
            0.0000000717,
            -0.0000001409,
            0.0001464123,
            -0.0000087988,
            -0.0000006676,
            0.0000002522,
            0.0000019505,
            0.0000440131,
            0.0000007928,
            0.0000135303,
            -0.0000000893,
            0.000001056,
            0.0000050406,
            0.0000001974,
            -0.0000175201,
            0.0000015504,
            0.000007509,
            -0.0000010344,
            0.0000041191,
            -0.0000002677,
            -0.0000072964
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000021893,
            0.0000832602,
            -0.0000000223,
            -0.0000009245,
            0.0002464323,
            -0.0000271443,
            -0.0000000746,
            0.0000041195,
            -0.0000067032,
            0.0000754625,
            0.0000037302,
            0.0000243271,
            -0.0000007345,
            0.0000000157,
            0.0000098235,
            -0.0000024263,
            0.0000275459,
            0.0000013198,
            0.0000084687,
            0.0000000108,
            -0.000007244,
            -0.0000001414,
            -0.0000135185
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000019395,
            0.0000730907,
            0.0000000999,
            -0.0000016705,
            0.0003532257,
            -0.0000112031,
            -0.0000003505,
            -0.0000002073,
            -0.000011845,
            0.0000236846,
            0.0000042826,
            0.0000380081,
            -0.0000008594,
            -0.0000037457,
            0.0000063031,
            -0.0000024369,
            0.0000181679,
            0.0000029792,
            0.0000070892,
            -0.0000007064,
            -0.0000060133,
            -0.000000044,
            0.0000022282
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000007292,
            0.0000373276,
            0.0000000823,
            -0.000000248,
            0.0002459401,
            -0.0000049537,
            -0.000000254,
            0.0000021628,
            0.0000046052,
            0.0000141016,
            -0.0000015722,
            0.000004922,
            0.0000002853,
            0.0000022343,
            0.0000058946,
            0.0000022608,
            -0.000009728,
            0.0000007567,
            0.000007369,
            -0.0000002849,
            -0.000004231,
            -0.0000002365,
            0.0000008417
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000021134,
            0.0000107971,
            0.0000025311,
            0.0000085506,
            0.0000462503,
            -0.0000047828,
            -0.000003871,
            0.0000103379,
            0.0000189305,
            0.0000477764,
            -0.0000029,
            -0.0000037289,
            0.0000084528,
            0.0000192315,
            0.000038467,
            -0.0000019115,
            0.0000035282,
            0.0000027735,
            0.0000017415,
            -0.0000015649,
            -0.0000004573,
            0.0000002202,
            -0.0000031094
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000014603,
            0.0000251214,
            0.0000033046,
            0.0000120355,
            0.000070927,
            -0.000015811,
            -0.0000045991,
            0.0000177936,
            0.0000288615,
            0.0000810175,
            -0.0000087199,
            -0.0000202233,
            0.000012341,
            0.0000311541,
            0.0000580704,
            -0.0000019596,
            0.0000018385,
            -0.0000016553,
            -0.0000063047,
            0.0000014181,
            -0.0000013363,
            0.0000009704,
            0.0000001483
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000024584,
            0.0000295372,
            0.0000029981,
            0.0000086915,
            0.0000934099,
            -0.0000194175,
            -0.0000051324,
            0.0000189601,
            0.0000286256,
            0.0000902485,
            -0.0000063627,
            -0.0000282041,
            0.0000099528,
            0.0000321505,
            0.0000595968,
            -0.0000020073,
            0.0000115607,
            0.0000015279,
            0.0000117259,
            -0.0000010464,
            0.0000028649,
            0.0000008308,
            0.0000133126
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000037755,
            0.0000379772,
            0.0000026762,
            0.0000096133,
            0.0001209783,
            -0.0000225486,
            -0.0000059366,
            0.0000213597,
            0.0000385433,
            0.0001266101,
            -0.0000098956,
            -0.0000409416,
            0.0000093816,
            0.000035051,
            0.0000676073,
            0.000000481,
            -0.0000113318,
            -0.0000055463,
            -0.0000091211,
            0.0000035757,
            -0.0000002225,
            0.0000000488,
            -0.0000013511
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000004712,
            0.0000448046,
            0.0000024213,
            0.0000067366,
            0.0001132267,
            -0.00002947,
            -0.000006401,
            0.0000207408,
            0.0000312271,
            0.0001337777,
            -0.0000117106,
            -0.0000456726,
            0.0000080177,
            0.0000334896,
            0.0000559712,
            0.0000023326,
            -0.0000020769,
            -0.0000003896,
            -0.0000008205,
            -0.0000006212,
            0.0000013634,
            0.0000003044,
            0.0000013306
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000052158,
            0.0000490245,
            0.0000018036,
            0.000004722,
            0.0001204686,
            -0.0000324481,
            -0.0000057898,
            0.0000189467,
            0.0000271387,
            0.0001471652,
            -0.0000071978,
            -0.0000373907,
            0.0000054111,
            0.0000283923,
            0.0000457884,
            -0.0000019307,
            -0.0000000443,
            0.0000029236,
            0.0000121333,
            -0.0000028503,
            0.0000064166,
            0.0000009127,
            -0.0000034405
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000066726,
            0.0000556247,
            0.0000017527,
            0.0000037101,
            0.0001296347,
            -0.0000364081,
            -0.0000065373,
            0.0000179478,
            0.0000309844,
            0.0001611064,
            -0.0000069644,
            -0.0000446993,
            0.0000046372,
            0.0000279443,
            0.0000483495,
            -0.0000010606,
            -0.0000079055,
            -0.0000001034,
            -0.0000133148,
            0.000000755,
            0.0000035999,
            0.0000000804,
            0.0000058535
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000073457,
            0.0000562094,
            0.0000017473,
            0.0000017828,
            0.0001367028,
            -0.0000369208,
            -0.0000068063,
            0.0000181588,
            0.000022306,
            0.0001660543,
            -0.000008608,
            -0.0000511995,
            0.0000044024,
            0.0000277049,
            0.0000385403,
            -0.0000000702,
            0.0000043706,
            0.0000054362,
            0.0000033668,
            -0.0000038833,
            0.0000013155,
            0.000000131,
            0.0000031656
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000072716,
            0.0000546258,
            0.0000013046,
            0.0000020169,
            0.0001253589,
            -0.000039184,
            -0.0000058789,
            0.0000159677,
            0.0000161224,
            0.0001517541,
            -0.0000056925,
            -0.0000429192,
            0.0000032364,
            0.0000228919,
            0.0000322899,
            -0.0000020563,
            0.0000176599,
            0.0000034873,
            0.0000153862,
            -0.0000019226,
            -0.0000026189,
            0.0000000984,
            -0.0000015202
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000078533,
            0.0000576223,
            0.0000012454,
            0.0000019456,
            0.0001347352,
            -0.0000394994,
            -0.0000057441,
            0.0000165616,
            0.0000199635,
            0.0001624069,
            -0.0000072512,
            -0.0000526652,
            0.0000029632,
            0.0000242644,
            0.0000380046,
            0.0000010948,
            -0.0000049584,
            0.0000016102,
            -0.0000105381,
            -0.0000015154,
            0.000004844,
            0.0000002374,
            0.0000049844
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000118998,
            0.0001132104,
            0.0000015016,
            0.0000027774,
            0.0002484226,
            -0.0000621681,
            -0.0000075234,
            0.0000252152,
            0.0000347993,
            0.0002931915,
            -0.000004338,
            -0.0000479233,
            0.0000031912,
            0.0000309009,
            0.0000596314,
            -0.0000018297,
            -0.0000006925,
            0.0000020104,
            -0.0000148734,
            -0.0000019926,
            0.0000009124,
            0.0000000205,
            0.0000027214
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000106434,
            0.0001056605,
            0.0000011205,
            0.0000003703,
            0.0002456341,
            -0.0000547888,
            -0.0000060253,
            0.00002058,
            0.0000183845,
            0.0002683105,
            -0.0000051351,
            -0.0000563979,
            0.0000023894,
            0.0000276114,
            0.0000329366,
            0.000002025,
            0.0000104445,
            0.0000076103,
            0.0000446801,
            -0.0000055946,
            0.0000050677,
            -0.0000004802,
            -0.000003687
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000080381,
            0.0001011658,
            0.0000005391,
            0.0000021096,
            0.0002276177,
            -0.0000394199,
            -0.0000034336,
            0.0000152694,
            0.0000206364,
            0.000241693,
            -0.0000022129,
            -0.0000362096,
            0.0000016318,
            0.0000192724,
            0.000038531,
            -0.0000009269,
            -0.0000182475,
            -0.0000035185,
            -0.0000073197,
            0.0000032226,
            0.0000042328,
            0.0000000294,
            0.0000035446
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000068019,
            0.000097242,
            0.0000005113,
            0.0000015766,
            0.0002072437,
            -0.0000419287,
            -0.0000031133,
            0.000014115,
            0.0000208424,
            0.0002206228,
            -0.0000027674,
            -0.0000230403,
            0.0000013884,
            0.0000155304,
            0.0000354635,
            0.0000028413,
            -0.0000114326,
            -0.0000021502,
            -0.000009188,
            0.0000012364,
            0.0000015839,
            -0.0000002302,
            -0.0000035331
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.00000498,
            0.0000858921,
            0.0000002549,
            0.0000004981,
            0.0002044678,
            -0.0000362073,
            -0.0000017647,
            0.00001097,
            0.0000117501,
            0.0001894008,
            0.0000003838,
            -0.0000212819,
            0.0000002597,
            0.0000108863,
            0.0000247061,
            0.000000811,
            -0.0000010745,
            0.0000007189,
            0.0000008252,
            -0.000000349,
            0.0000075087,
            -0.0000004508,
            0.0000162998
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000039179,
            0.0000760479,
            0.0000001223,
            0.0000015616,
            0.0002454255,
            -0.0000266755,
            -0.0000011079,
            0.0000088591,
            0.0000059302,
            0.0001698709,
            -0.0000009302,
            -0.0000094633,
            0.0000003221,
            0.0000126341,
            0.0000259315,
            0.0000015971,
            0.0000082284,
            -0.0000007265,
            -0.0000076364,
            -0.0000001789,
            -0.000007052,
            -0.0000001464,
            0.0000034969
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000031379,
            0.0000718785,
            0.0000000564,
            0.0000007767,
            0.0002328729,
            -0.0000156823,
            -0.0000006609,
            0.0000040024,
            0.0000044321,
            0.0001691531,
            0.0000009619,
            0.0000156752,
            0.0000000488,
            0.0000045257,
            0.0000213819,
            -0.0000002517,
            -0.0000044332,
            -0.0000030242,
            -0.0000044297,
            0.0000028056,
            0.0000046032,
            -0.0000001044,
            -0.0000086622
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000024454,
            0.0000532674,
            0.0000001134,
            0.0000013248,
            0.0002020108,
            -0.0000135743,
            -0.0000007921,
            0.000004797,
            0.0000059476,
            0.0001144352,
            -0.0000020853,
            0.0000033903,
            0.0000008028,
            0.0000058397,
            0.0000158347,
            0.0000009924,
            -0.0000017357,
            -0.0000033222,
            -0.0000073503,
            0.0000024225,
            -0.000001707,
            0.0000002158,
            -0.000000817
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000022276,
            0.0000428732,
            0.0000001172,
            0.0000008208,
            0.0001868982,
            -0.0000027343,
            -0.0000006898,
            0.0000003319,
            0.0000012885,
            0.0000850908,
            -0.0000015408,
            0.0000130382,
            0.0000004806,
            0.0000016841,
            0.0000147596,
            0.0000004437,
            -0.0000047596,
            -0.0000040839,
            -0.0000179426,
            0.0000033429,
            -0.0000027761,
            0.0000004822,
            0.000003887
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000015817,
            0.0000490051,
            0.0000000261,
            -0.0000005368,
            0.0001653222,
            -0.0000163883,
            -0.0000003425,
            0.000004966,
            0.0000031304,
            0.0000831885,
            0.0000010318,
            -0.000003685,
            -0.0000000951,
            0.0000058522,
            0.0000087795,
            -0.00000084,
            0.0000050501,
            0.0000022681,
            0.0000133904,
            -0.000001605,
            -0.0000034046,
            0.0000000749,
            0.0000013123
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000021112,
            0.0000530671,
            -0.0000000003,
            -0.0000010028,
            0.0002883656,
            -0.0000143086,
            -0.0000002716,
            0.0000022955,
            -0.0000044121,
            0.0000723807,
            0.0000019907,
            0.0000093866,
            -0.0000002323,
            0.0000011886,
            0.0000048463,
            -0.0000024156,
            0.0000086921,
            0.0000023361,
            0.0000202544,
            -0.0000009242,
            0.0000012086,
            0.0000005188,
            0.0000104236
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000016747,
            0.0000625607,
            0.0000000052,
            0.0000004291,
            0.0004551243,
            -0.0000110452,
            -0.0000000901,
            0.000002261,
            -0.0000012864,
            0.0001055802,
            -0.0000004526,
            0.0000198147,
            0.0000004465,
            0.0000066991,
            0.0000203668,
            -0.0000006574,
            0.0000172458,
            0.00000148,
            0.000002947,
            -0.0000018224,
            0.0000022897,
            0.0000004891,
            0.0000037566
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000010648,
            0.000035103,
            0.0000000804,
            0.0000002595,
            0.0003071626,
            -0.0000058487,
            -0.0000004481,
            0.0000011373,
            -0.0000002382,
            0.0000321599,
            0.0000003161,
            0.0000229367,
            0.0000000562,
            -0.0000020329,
            0.0000071719,
            -0.0000006523,
            -0.0000130384,
            -0.0000018053,
            -0.0000021985,
            0.0000017854,
            -0.0000017562,
            0.0000001742,
            -0.0000041101
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001055898,
            0.0003432083,
            0.0000683614,
            0.0000900687,
            0.0004780716,
            -0.0003856816,
            -0.0001722757,
            0.000314315,
            0.0003580468,
            0.0008107874,
            -0.0001912466,
            -0.0004655447,
            0.0001588478,
            0.0003688411,
            0.0004246392,
            -0.0000044384,
            0.000027574,
            0.0000207772,
            0.0000395226,
            -0.0000180749,
            0.0000173963,
            0.0000037951,
            0.0000321784
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001713122,
            0.0005844957,
            0.0000797991,
            0.000095165,
            0.0007387187,
            -0.0006494238,
            -0.0002345848,
            0.0004368645,
            0.0004766612,
            0.0013096304,
            -0.0002592165,
            -0.0007584232,
            0.0001805588,
            0.0004973976,
            0.0005437912,
            -0.0000034793,
            0.0000375431,
            0.0000362925,
            0.0000806023,
            -0.000029767,
            0.0000218923,
            0.0000044808,
            0.0000219684
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001930609,
            0.0006467049,
            0.0000673048,
            0.0000762847,
            0.0007749859,
            -0.0007022489,
            -0.0002282488,
            0.0004180924,
            0.0004517944,
            0.0014140646,
            -0.0002429552,
            -0.0008084105,
            0.0001460025,
            0.0004652245,
            0.000487794,
            -0.0000044539,
            -0.0000145329,
            0.000016072,
            0.0000540132,
            -0.0000140894,
            0.0000458967,
            0.0000031078,
            0.0000278982
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002194238,
            0.0007558086,
            0.0000557495,
            0.0000547689,
            0.0007950941,
            -0.0008147108,
            -0.000220937,
            0.0004121739,
            0.0004245492,
            0.001550864,
            -0.0002303904,
            -0.0008625671,
            0.0001149115,
            0.0004266424,
            0.0004255421,
            0.000005135,
            -0.0000030818,
            0.0000130849,
            0.0000329399,
            -0.0000130552,
            0.00000665,
            0.0000016905,
            0.0000047793
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002649772,
            0.0008684884,
            0.0000474908,
            0.0000398613,
            0.0007752629,
            -0.0009596443,
            -0.0002240331,
            0.0004080449,
            0.0003758715,
            0.0016335702,
            -0.0001989104,
            -0.0009294731,
            0.0000871903,
            0.0003904617,
            0.0003576026,
            -0.0000081661,
            -0.0000121491,
            0.0000054131,
            0.0000241744,
            -0.0000068258,
            0.0000279872,
            0.0000024125,
            0.0000162697
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003419703,
            0.0010800557,
            0.0000450285,
            0.0000291628,
            0.0007173853,
            -0.0012006122,
            -0.0002479306,
            0.0004364423,
            0.0003669501,
            0.0017701887,
            -0.0001912199,
            -0.0009474392,
            0.0000716999,
            0.0003475742,
            0.0003051309,
            -0.0000055927,
            -0.0000180899,
            -0.0000026547,
            -0.0000253622,
            0.0000003391,
            -0.0000009213,
            0.0000009443,
            -0.0000148731
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003502657,
            0.0011196621,
            0.0000372366,
            0.0000176676,
            0.0006630517,
            -0.0012498762,
            -0.0002260333,
            0.0004065766,
            0.0002929048,
            0.0017073159,
            -0.0001574926,
            -0.0009223698,
            0.0000537523,
            0.0003094814,
            0.0002389434,
            -0.0000103968,
            0.000065923,
            0.00002242,
            0.0000047785,
            -0.0000198428,
            0.0000034985,
            0.0000015317,
            0.0000429495
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003062515,
            0.0010466021,
            0.0000290563,
            0.0000164285,
            0.0006343782,
            -0.0010876972,
            -0.0001849082,
            0.0003435706,
            0.0002475895,
            0.0015488584,
            -0.0001243748,
            -0.0007646291,
            0.0000416335,
            0.0002561706,
            0.0001933978,
            -0.000006767,
            -0.0000246317,
            -0.0000016913,
            0.000002036,
            0.0000004297,
            0.0000167738,
            0.0000029702,
            -0.0000014142
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000261599,
            0.00099062,
            0.0000211201,
            0.0000089123,
            0.0005731947,
            -0.0009762945,
            -0.000144896,
            0.0002859118,
            0.0001887349,
            0.0013723791,
            -0.0000963601,
            -0.000616818,
            0.0000298727,
            0.0002028217,
            0.0001487372,
            -0.0000054314,
            0.0000281518,
            0.0000205729,
            0.0000304902,
            -0.000020543,
            0.0000168966,
            0.0000045738,
            0.0000139431
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002031526,
            0.0009146794,
            0.000014455,
            0.0000117033,
            0.0005210932,
            -0.0008261046,
            -0.0001049689,
            0.0002356484,
            0.0001679913,
            0.0012267337,
            -0.0000543665,
            -0.0004672068,
            0.0000189955,
            0.0001542667,
            0.0001363765,
            -0.000007013,
            -0.0000548299,
            -0.0000143337,
            0.0000065136,
            0.0000121213,
            0.0000307641,
            0.0000000461,
            -0.0000112308
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000295347,
            0.0014501983,
            0.0000193265,
            0.0000103612,
            0.0009273961,
            -0.0012033595,
            -0.0001438447,
            0.0003278655,
            0.0002123542,
            0.0018581181,
            -0.0000635587,
            -0.0006024201,
            0.0000234051,
            0.0002089025,
            0.0001972018,
            -0.0000085814,
            -0.0000523132,
            0.000003058,
            -0.0000002202,
            0.0000003387,
            0.0000458524,
            0.0000002269,
            0.0000119856
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001906129,
            0.0011156825,
            0.0000104589,
            0.0000046429,
            0.0007843533,
            -0.0008577786,
            -0.0000845328,
            0.0002157392,
            0.0001273396,
            0.0013645601,
            -0.0000333011,
            -0.0003383042,
            0.0000116483,
            0.0001312338,
            0.0001413916,
            -0.0000015771,
            -0.0000198355,
            0.0000106737,
            0.0000369715,
            -0.000008682,
            0.000035664,
            0.0000009294,
            -0.0000290263
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001191619,
            0.0008807587,
            0.0000061327,
            0.0000051508,
            0.0006491574,
            -0.000603621,
            -0.0000498243,
            0.0001418213,
            0.0000715777,
            0.0009718207,
            -0.0000200008,
            -0.0002109789,
            0.0000078886,
            0.0000817424,
            0.0000975216,
            0.0000090258,
            0.0000273774,
            -0.0000116722,
            0.0000173313,
            0.0000080528,
            -0.0000244094,
            -0.0000000393,
            0.000001611
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000729287,
            0.0006626721,
            0.0000032329,
            0.0000017344,
            0.0005627797,
            -0.0004216709,
            -0.0000282336,
            0.0000918263,
            0.0000405868,
            0.0006975852,
            0.0000014946,
            -0.0000588529,
            0.0000017826,
            0.0000417683,
            0.0000966613,
            -0.0000013984,
            0.0000031258,
            0.0000011754,
            -0.0000312306,
            0.0000011246,
            -0.0000085858,
            -0.0000012977,
            -0.0000184958
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000460106,
            0.0004787444,
            0.0000019595,
            0.0000024171,
            0.0004713981,
            -0.0002655465,
            -0.0000168163,
            0.000059332,
            0.0000362412,
            0.0004898539,
            0.000003962,
            -0.0000431748,
            0.0000015974,
            0.000029044,
            0.0000641237,
            -0.0000016891,
            -0.0000261302,
            -0.0000055412,
            0.000008086,
            0.0000066733,
            0.0000131867,
            -0.0000011845,
            0.0000044255
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000367858,
            0.0004634711,
            0.0000009188,
            0.0000006419,
            0.0004952814,
            -0.0002504032,
            -0.0000109198,
            0.0000519591,
            0.0000210197,
            0.0004287421,
            0.0000016722,
            -0.0000046188,
            0.000000319,
            0.000021763,
            0.0000498962,
            -0.00000215,
            0.0000338429,
            0.0000040125,
            0.0000150495,
            -0.0000037803,
            -0.0000049685,
            0.0000012385,
            -0.0000024658
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000021031,
            0.0003131791,
            0.0000007072,
            0.000001274,
            0.0004217753,
            -0.0001487181,
            -0.0000067442,
            0.0000320215,
            0.0000101132,
            0.000259039,
            -0.0000000499,
            -0.0000136055,
            0.0000007994,
            0.0000201113,
            0.0000383239,
            0.0000017849,
            -0.0000159627,
            -0.0000067582,
            -0.0000107971,
            0.0000066795,
            -0.0000037132,
            -0.0000003,
            0.0000006184
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000144353,
            0.000218319,
            0.0000005249,
            0.0000038806,
            0.0003354421,
            -0.0001000016,
            -0.0000047512,
            0.0000218817,
            0.0000183491,
            0.0001727471,
            -0.000004734,
            0.0000159281,
            0.0000016883,
            0.0000090822,
            0.0000410162,
            0.000003951,
            -0.0000098299,
            -0.0000083407,
            -0.0000274451,
            0.0000055483,
            -0.0000065163,
            -0.0000003424,
            0.0000039659
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000008499,
            0.0001502987,
            0.0000002668,
            0.0000016795,
            0.0002777736,
            -0.0000548593,
            -0.0000026455,
            0.0000078539,
            0.0000125451,
            0.0000978677,
            -0.0000019939,
            0.0000383265,
            0.0000002747,
            -0.0000018828,
            0.0000155011,
            0.0000011347,
            -0.0000205613,
            -0.0000020751,
            0.0000119441,
            0.0000008621,
            0.0000090375,
            0.0000005907,
            -0.0000080531
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000052177,
            0.0001134889,
            0.000000172,
            -0.0000001686,
            0.0002254368,
            -0.0000393175,
            -0.0000015397,
            0.0000068619,
            0.0000014329,
            0.0000590586,
            0.0000038286,
            0.000016811,
            -0.000000473,
            0.0000018491,
            0.0000142611,
            -0.0000028566,
            0.0000018226,
            0.0000002187,
            -0.0000053816,
            0.0000004327,
            -0.000006849,
            0.0000000457,
            0.0000103262
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000056494,
            0.0001400492,
            0.0000001917,
            0.0000028493,
            0.0003458365,
            -0.0000468552,
            -0.0000013477,
            0.0000089885,
            0.0000060702,
            0.0000455017,
            -0.0000039869,
            0.0000297037,
            0.0000015309,
            0.0000037407,
            0.0000104419,
            0.0000022787,
            0.0000154066,
            -0.0000016936,
            0.0000171699,
            -0.0000006134,
            -0.0000050096,
            0.0000003845,
            0.0000058236
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000042049,
            0.0001288761,
            0.0000001334,
            0.0000002166,
            0.0004489219,
            -0.0000338258,
            -0.0000011384,
            0.0000057083,
            0.0000028921,
            0.0000086799,
            -0.0000020887,
            0.0000342026,
            0.0000003846,
            0.0000013118,
            0.0000195125,
            0.0000026015,
            -0.0000058168,
            -0.00000007,
            0.0000081152,
            0.0000002943,
            -0.0000039901,
            0.0000000864,
            -0.0000023905
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008769,
            0.0000457423,
            0.0000000333,
            0.0000020344,
            0.0002447073,
            -0.0000042827,
            -0.0000001847,
            0.0000013894,
            0.0000088917,
            -0.0000298976,
            -0.0000038254,
            0.0000204325,
            0.000000865,
            -0.0000021679,
            0.0000066303,
            0.0000027546,
            -0.0000156398,
            -0.0000059362,
            -0.0000044661,
            0.0000043272,
            0.0000007028,
            0.0000000801,
            -0.0000004492
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001134157,
            0.000356858,
            0.0000724725,
            0.0001047348,
            0.0005258704,
            -0.000390074,
            -0.0001827492,
            0.000327196,
            0.0003855131,
            0.0008736214,
            -0.0002065804,
            -0.0004845203,
            0.0001715209,
            0.0003966639,
            0.000467655,
            -0.0000051402,
            -0.0000016383,
            0.0000056777,
            0.0000256255,
            -0.0000101471,
            0.0000217501,
            0.0000026657,
            0.0000059967
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001800996,
            0.0006047792,
            0.0000871194,
            0.0001188392,
            0.0008282785,
            -0.0006523678,
            -0.00025145,
            0.0004639216,
            0.0005494006,
            0.0014237944,
            -0.0002934212,
            -0.0007606395,
            0.0002013688,
            0.0005357445,
            0.0006303849,
            0.0000079722,
            -0.0000726896,
            -0.000013133,
            -0.0000524042,
            0.0000063316,
            0.0000277288,
            0.0000030476,
            0.0000087738
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002113805,
            0.0007378618,
            0.0000744514,
            0.0000879086,
            0.0009252171,
            -0.0007936901,
            -0.0002514708,
            0.0004712257,
            0.0005102712,
            0.0016526293,
            -0.0002744569,
            -0.0009063923,
            0.0001637457,
            0.0005296216,
            0.000553288,
            -0.0000011286,
            0.0000043853,
            0.0000148632,
            0.0000709177,
            -0.000011412,
            0.0000157764,
            0.0000009376,
            -0.0000234175
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002463685,
            0.0008435719,
            0.0000630554,
            0.0000660292,
            0.0009186145,
            -0.0009082379,
            -0.0002490388,
            0.0004590532,
            0.0004780755,
            0.0017716577,
            -0.0002559391,
            -0.0009586482,
            0.0001308354,
            0.0004823935,
            0.0004950812,
            -0.0000050173,
            -0.0000272094,
            0.000006294,
            0.0000195237,
            -0.0000019654,
            0.0000284729,
            0.0000010628,
            -0.0000114006
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003065463,
            0.0010365449,
            0.0000552658,
            0.0000510344,
            0.000902081,
            -0.0011265707,
            -0.0002598099,
            0.0004741961,
            0.0004469687,
            0.0019432448,
            -0.0002371022,
            -0.0010093707,
            0.0001030985,
            0.0004377764,
            0.0004326214,
            -0.0000099409,
            0.0000196895,
            0.0000001405,
            -0.0000257975,
            -0.0000014994,
            -0.0000021626,
            0.0000014085,
            0.0000079255
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004177328,
            0.0012511324,
            0.0000541972,
            0.0000360311,
            0.0008578143,
            -0.0014306606,
            -0.0002996427,
            0.0005175954,
            0.000427551,
            0.0020762778,
            -0.0002437003,
            -0.0011539398,
            0.0000885392,
            0.0004206857,
            0.0003536523,
            -0.0000043035,
            0.0000284623,
            0.0000083515,
            -0.000015403,
            -0.0000109753,
            -0.0000001644,
            0.0000020961,
            0.0000210874
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004172499,
            0.0013689401,
            0.0000446907,
            0.0000308134,
            0.0008260817,
            -0.0014980874,
            -0.0002700535,
            0.0004953118,
            0.0003860378,
            0.0021088374,
            -0.0001946828,
            -0.0011144347,
            0.0000681921,
            0.0003786271,
            0.0003027048,
            -0.000013751,
            -0.000005933,
            -0.0000101728,
            0.0000065168,
            0.0000038132,
            0.0000132524,
            0.00000333,
            -0.0000043419
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003816316,
            0.0013315804,
            0.000035447,
            0.0000225039,
            0.0007684505,
            -0.001382604,
            -0.0002279463,
            0.0004323321,
            0.0003160706,
            0.00194475,
            -0.0001522491,
            -0.0009449427,
            0.0000509247,
            0.0003154224,
            0.0002493419,
            0.0000020197,
            -0.0000070219,
            -0.0000028606,
            0.0000159827,
            -0.0000014264,
            0.0000260445,
            -0.0000002992,
            0.0000110484
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003281554,
            0.001248573,
            0.0000271898,
            0.0000128382,
            0.0007031976,
            -0.0012462403,
            -0.0001833368,
            0.0003688441,
            0.0002524237,
            0.0017294208,
            -0.0001184286,
            -0.0008042697,
            0.0000386297,
            0.0002610007,
            0.0001976079,
            -0.0000048017,
            0.0000307064,
            0.0000224055,
            0.0000586107,
            -0.0000159895,
            0.0000255663,
            -0.0000002733,
            0.0000249002
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002706205,
            0.0011750943,
            0.0000199727,
            0.0000111514,
            0.0006803799,
            -0.0010886074,
            -0.0001416755,
            0.0003090158,
            0.0002083538,
            0.0015961528,
            -0.0000816564,
            -0.000628972,
            0.0000261054,
            0.0002073271,
            0.000179992,
            0.0000011177,
            -0.0000000865,
            -0.0000027426,
            -0.0000108159,
            0.000001056,
            -0.000000448,
            0.0000007579,
            -0.0000095137
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004012554,
            0.0020447722,
            0.0000263574,
            0.0000249776,
            0.0012870554,
            -0.0017388475,
            -0.0001958234,
            0.000467356,
            0.000332247,
            0.002675257,
            -0.0001181681,
            -0.0008553063,
            0.0000379277,
            0.0003041037,
            0.0003296936,
            0.0000178596,
            -0.0000390965,
            -0.0000219673,
            -0.0001130005,
            0.0000095224,
            -0.0000109678,
            0.0000021063,
            -0.0000026712
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000254315,
            0.0015945037,
            0.0000144481,
            0.0000060866,
            0.001090656,
            -0.0012102698,
            -0.0001137058,
            0.0003016287,
            0.000184574,
            0.0019660832,
            -0.0000355804,
            -0.0004574803,
            0.0000152527,
            0.0001735959,
            0.0002049813,
            0.0000049774,
            -0.0000017988,
            0.0000095575,
            0.0000310865,
            -0.0000027018,
            0.0000267889,
            -0.0000053749,
            0.0000015615
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001687425,
            0.0012317137,
            0.0000078853,
            0.0000025787,
            0.0009359861,
            -0.0008531306,
            -0.0000681962,
            0.0002028868,
            0.0001184568,
            0.0014148571,
            -0.0000180093,
            -0.0002814,
            0.0000081679,
            0.0001139741,
            0.0001460464,
            -0.0000106402,
            -0.0000182571,
            0.0000114263,
            0.0000279233,
            -0.000009304,
            0.0000357653,
            0.0000030495,
            0.0000021073
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001101319,
            0.0009758771,
            0.0000046568,
            0.0000058973,
            0.0008344292,
            -0.0006062478,
            -0.0000420311,
            0.0001372121,
            0.0000881272,
            0.0010924783,
            -0.0000138098,
            -0.000148039,
            0.0000052195,
            0.0000763303,
            0.0001472913,
            0.0000073502,
            -0.0000166488,
            -0.0000017696,
            -0.0000700916,
            -0.0000018586,
            -0.0000017149,
            0.000000379,
            0.0000003078
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000715292,
            0.0007305634,
            0.0000025702,
            0.0000036862,
            0.0006954153,
            -0.0004152466,
            -0.0000241108,
            0.0000908969,
            0.0000366146,
            0.000701944,
            -0.0000050578,
            -0.0000392587,
            0.000002486,
            0.000044312,
            0.0000919386,
            0.0000031129,
            0.0000166002,
            -0.0000090364,
            -0.0000289973,
            0.0000067937,
            -0.0000146882,
            0.0000002434,
            -0.0000019957
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000056428,
            0.0007055568,
            0.0000015737,
            -0.0000007659,
            0.0007474892,
            -0.0003850998,
            -0.0000175074,
            0.0000765066,
            0.0000316371,
            0.0006483394,
            0.0000052851,
            -0.0000020525,
            -0.0000003718,
            0.000025663,
            0.0000743593,
            -0.0000031444,
            0.0000452309,
            0.0000158762,
            0.000033183,
            -0.0000138919,
            0.0000106039,
            0.0000002485,
            0.0000182969
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000342376,
            0.0004953924,
            0.0000009443,
            0.0000017475,
            0.0006878222,
            -0.0002448718,
            -0.0000099487,
            0.0000517978,
            0.000020553,
            0.0004016846,
            -0.0000008053,
            0.0000018038,
            0.0000014267,
            0.0000217077,
            0.000066299,
            0.000001399,
            -0.0000190222,
            -0.0000101378,
            -0.0000113123,
            0.0000095866,
            0.0000139213,
            0.0000003903,
            0.000009195
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000214234,
            0.0003603796,
            0.0000007919,
            0.0000018185,
            0.0005490206,
            -0.0001540094,
            -0.0000067279,
            0.000029491,
            0.0000052549,
            0.000274047,
            0.000000435,
            0.0000338467,
            0.0000007559,
            0.0000087037,
            0.0000482605,
            -0.0000008099,
            0.0000172986,
            -0.0000093585,
            -0.0000350453,
            0.0000081708,
            -0.000015781,
            0.0000013354,
            0.0000081426
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000132437,
            0.0002771204,
            0.0000003133,
            -0.0000001072,
            0.0004735646,
            -0.000127862,
            -0.0000030954,
            0.0000261149,
            0.000006342,
            0.0001905622,
            0.0000026715,
            0.0000057633,
            0.000000343,
            0.0000145848,
            0.0000410919,
            -0.0000006171,
            0.0000142993,
            0.00000379,
            0.0000066965,
            -0.0000027562,
            0.0000031152,
            -0.0000000583,
            0.0000130584
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000085366,
            0.0001903962,
            0.0000001184,
            -0.0000006334,
            0.0004079361,
            -0.0000633633,
            -0.0000016324,
            0.0000107863,
            -0.0000041902,
            0.0000971469,
            0.0000026066,
            0.0000296513,
            -0.0000000122,
            0.0000043286,
            0.0000257042,
            0.0000006565,
            0.0000212956,
            0.0000026224,
            -0.0000067016,
            -0.0000015221,
            -0.0000093376,
            -0.0000004723,
            0.0000134743
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000091792,
            0.0002680027,
            0.0000001131,
            0.0000003664,
            0.000646685,
            -0.0000971215,
            -0.0000017211,
            0.0000167766,
            0.000002296,
            0.0001033935,
            0.0000003253,
            0.0000652794,
            0.0000002232,
            0.0000015842,
            0.0000279012,
            0.0000023454,
            0.0000082195,
            0.0000023409,
            0.0000277838,
            -0.0000018524,
            -0.0000005338,
            0.0000000663,
            -0.0000056816
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000060531,
            0.0002310903,
            0.0000000981,
            0.0000028292,
            0.0008821329,
            -0.0000473546,
            -0.0000007893,
            0.000006785,
            0.0000027766,
            0.000031196,
            -0.0000059501,
            0.0000676916,
            0.0000014909,
            0.000000615,
            0.0000364744,
            0.0000070364,
            -0.0000117347,
            -0.0000106632,
            -0.0000084591,
            0.0000088499,
            -0.0000158921,
            -0.0000002245,
            -0.0000107054
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000019229,
            0.0000981228,
            -0.0000000094,
            0.0000018246,
            0.0005033233,
            -0.0000235249,
            -0.0000001873,
            0.0000061548,
            0.0000143192,
            -0.0000171793,
            0.0000000105,
            0.0000328042,
            0.0000003172,
            0.0000002572,
            0.0000233382,
            -0.0000002178,
            -0.0000204386,
            -0.000002501,
            -0.0000185818,
            0.0000011908,
            0.000008224,
            -0.0000000315,
            0.0000100821
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000921599,
            0.0003165587,
            0.0000603387,
            0.0000868264,
            0.0004535377,
            -0.0003401699,
            -0.0001505475,
            0.0002761374,
            0.0003269068,
            0.0007635183,
            -0.0001850215,
            -0.0004226626,
            0.0001438523,
            0.0003298254,
            0.0004007285,
            0.0000073812,
            -0.000026194,
            -0.000015872,
            -0.0000087836,
            0.0000120034,
            0.0000088097,
            0.0000044782,
            0.0000041859
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001461055,
            0.0005110503,
            0.0000715748,
            0.0000936226,
            0.0007212222,
            -0.0005374824,
            -0.000204546,
            0.000382823,
            0.0004480753,
            0.0012172272,
            -0.0002280755,
            -0.0006293676,
            0.0001644228,
            0.0004475244,
            0.000520787,
            -0.0000077914,
            0.0000345902,
            0.0000199862,
            0.0000041034,
            -0.0000162869,
            -0.0000085294,
            0.000001739,
            -0.0000005621
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001840833,
            0.0006314366,
            0.0000652414,
            0.0000841138,
            0.0007933984,
            -0.000676909,
            -0.0002196382,
            0.0004064946,
            0.0004589174,
            0.0014215513,
            -0.0002429499,
            -0.0007563313,
            0.0001457403,
            0.0004511489,
            0.0005116487,
            0.0000002825,
            -0.0000329558,
            -0.0000157817,
            -0.0000281383,
            0.00001205,
            0.0000130167,
            -0.0000002192,
            0.0000107462
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002104773,
            0.0007285554,
            0.0000552023,
            0.0000642898,
            0.0008594046,
            -0.0007568049,
            -0.0002154444,
            0.0003992004,
            0.0004412915,
            0.0015755492,
            -0.0002343458,
            -0.0008195711,
            0.0001178999,
            0.0004237123,
            0.0004618474,
            0.0000068606,
            -0.0000849408,
            -0.0000315933,
            -0.0000833396,
            0.0000261677,
            0.0000040058,
            0.0000012814,
            -0.0000098763
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000266006,
            0.0009156955,
            0.0000489128,
            0.0000425631,
            0.0008112743,
            -0.0009990219,
            -0.0002276377,
            0.0004257094,
            0.0004009075,
            0.0017260947,
            -0.000208776,
            -0.000922234,
            0.0000915352,
            0.0003963535,
            0.0003757842,
            -0.0000074126,
            0.000059065,
            0.0000134635,
            0.0000211886,
            -0.0000171004,
            -0.0000096349,
            0.0000039196,
            0.0000180653
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003505228,
            0.0011315139,
            0.0000463163,
            0.0000410937,
            0.0007980501,
            -0.0012661355,
            -0.0002536238,
            0.0004591142,
            0.0003906705,
            0.00190905,
            -0.0002330072,
            -0.0010279638,
            0.0000822821,
            0.000383841,
            0.0003350605,
            0.0000143302,
            0.0000137606,
            -0.0000138331,
            -0.0000385782,
            0.0000007194,
            -0.0000110537,
            0.0000032958,
            0.0000021872
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003631744,
            0.0012402689,
            0.0000397219,
            0.0000303468,
            0.0007672567,
            -0.0013504103,
            -0.0002375815,
            0.0004500445,
            0.0003731019,
            0.0019316624,
            -0.0001981486,
            -0.0010211384,
            0.0000667535,
            0.000348352,
            0.0002962744,
            0.0000069177,
            0.0000095314,
            -0.0000023633,
            -0.0000015992,
            -0.0000036983,
            0.0000079478,
            0.0000015962,
            0.000020214
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003335831,
            0.001208987,
            0.0000313935,
            0.0000240816,
            0.0007446628,
            -0.0012505448,
            -0.0002002562,
            0.0003987214,
            0.0003056427,
            0.0017985758,
            -0.0001358975,
            -0.0008643139,
            0.0000475298,
            0.0002939827,
            0.0002500832,
            -0.000010813,
            -0.0000118071,
            -0.0000259593,
            -0.0000369695,
            0.0000196397,
            -0.0000061989,
            0.0000020095,
            0.0000002718
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002893008,
            0.0011829357,
            0.0000246802,
            0.0000163899,
            0.0006798844,
            -0.0011600746,
            -0.000164132,
            0.000351751,
            0.0002447957,
            0.001644317,
            -0.0001063066,
            -0.0007272736,
            0.0000359157,
            0.0002438999,
            0.0001946894,
            -0.0000028499,
            0.0000317545,
            0.0000060561,
            0.0000284559,
            -0.0000112929,
            0.0000118895,
            0.0000032242,
            0.0000385381
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002417504,
            0.0010759386,
            0.0000182028,
            0.0000148899,
            0.000660897,
            -0.0009806629,
            -0.0001278406,
            0.0002830783,
            0.0001973359,
            0.0014946822,
            -0.0000783219,
            -0.0006001792,
            0.0000263431,
            0.0001986139,
            0.0001681672,
            0.0000013241,
            -0.0000074495,
            -0.0000117166,
            0.0000050572,
            0.0000056917,
            0.0000070005,
            0.000001503,
            0.0000217259
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003652367,
            0.0018577181,
            0.0000247274,
            0.0000168459,
            0.001217879,
            -0.0015707536,
            -0.0001807682,
            0.0004322844,
            0.0003089311,
            0.0024822515,
            -0.0000892821,
            -0.0008195804,
            0.000033189,
            0.0002912687,
            0.0002988369,
            -0.0000007114,
            -0.0000238165,
            0.0000049412,
            -0.0000040692,
            -0.0000086973,
            0.0000314139,
            -0.0000004789,
            0.0000152824
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002380917,
            0.001509109,
            0.0000139586,
            0.0000101078,
            0.0010768771,
            -0.0011274782,
            -0.0001077524,
            0.0002894498,
            0.0001985256,
            0.0018950813,
            -0.000046039,
            -0.0004528144,
            0.0000176111,
            0.0001729353,
            0.000212568,
            -0.0000012421,
            -0.0000451154,
            -0.0000067321,
            -0.0000054068,
            0.0000100314,
            0.000030488,
            -0.0000008827,
            -0.0000076887
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001597071,
            0.0011975619,
            0.0000079882,
            0.0000049829,
            0.00094845,
            -0.0008225748,
            -0.0000664392,
            0.0001988555,
            0.0001245566,
            0.0014083216,
            -0.0000366205,
            -0.0002806696,
            0.000011083,
            0.0001168585,
            0.0001545363,
            0.0000102804,
            -0.0000380615,
            0.000004919,
            -0.0000258503,
            -0.0000027716,
            0.0000205057,
            0.0000013703,
            0.0000166557
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001031888,
            0.0009083947,
            0.000004914,
            0.0000030541,
            0.0008461235,
            -0.000524638,
            -0.0000408107,
            0.0001193934,
            0.0000750354,
            0.0010090429,
            -0.0000096462,
            -0.0000988882,
            0.0000056197,
            0.0000653022,
            0.0001167016,
            -0.0000010972,
            -0.0000533764,
            0.0000051073,
            0.0000038227,
            -0.0000027576,
            0.0000171688,
            0.0000011762,
            -0.0000169449
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000072554,
            0.0007133688,
            0.0000030288,
            -0.0000003166,
            0.000730435,
            -0.000413073,
            -0.0000262454,
            0.0000895953,
            0.0000374482,
            0.0007272325,
            -0.0000005022,
            -0.0000555321,
            0.0000026481,
            0.0000456269,
            0.0000844447,
            -0.0000048859,
            0.0000064877,
            0.0000128688,
            0.0000349457,
            -0.0000091669,
            0.0000305904,
            0.0000009924,
            0.0000061607
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000555099,
            0.0006993103,
            0.0000018587,
            -0.0000031898,
            0.0008251123,
            -0.0003532132,
            -0.000018037,
            0.0000684875,
            0.0000176317,
            0.0006836839,
            0.0000136827,
            0.00002263,
            -0.0000010313,
            0.0000265458,
            0.0000852903,
            -0.0000084009,
            0.0000200198,
            0.0000117265,
            -0.0000120775,
            -0.0000050691,
            -0.0000192485,
            -0.0000002457,
            -0.0000067542
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000353243,
            0.0005307038,
            0.0000008229,
            -0.0000020517,
            0.0006954606,
            -0.0002470231,
            -0.0000098977,
            0.0000512818,
            0.0000098416,
            0.0004369431,
            0.0000013065,
            0.0000141611,
            0.0000007864,
            0.0000205423,
            0.0000600689,
            -0.0000002683,
            0.0000084473,
            0.0000120657,
            0.0000123965,
            -0.0000090123,
            -0.0000019269,
            0.0000008101,
            -0.0000074881
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000021135,
            0.0003874425,
            0.0000005592,
            -0.0000001257,
            0.0005881297,
            -0.0001761196,
            -0.0000057648,
            0.0000357618,
            0.0000093346,
            0.0003038007,
            0.0000043617,
            0.0000374551,
            0.000000186,
            0.0000121264,
            0.0000468874,
            -0.0000023442,
            0.0000307796,
            0.0000055315,
            0.000025107,
            -0.0000054376,
            -0.000003458,
            0.0000006436,
            -0.0000126838
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000158346,
            0.0003041682,
            0.0000004652,
            -0.0000004755,
            0.0005097044,
            -0.0001251572,
            -0.000004745,
            0.0000277178,
            0.0000032419,
            0.0002007729,
            0.0000002025,
            0.0000154479,
            0.0000004118,
            0.0000113204,
            0.0000408161,
            0.0000021495,
            0.0000039255,
            -0.000001096,
            -0.000019986,
            0.0000023963,
            -0.0000080774,
            0.0000001591,
            0.000016942
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000096816,
            0.0002343378,
            0.0000001995,
            0.0000000299,
            0.0004533075,
            -0.0000911901,
            -0.000002537,
            0.0000171687,
            -0.0000010574,
            0.0001344563,
            0.0000000164,
            0.0000271307,
            -0.0000000324,
            0.0000043072,
            0.0000377507,
            0.0000049095,
            0.0000049144,
            -0.000002397,
            -0.0000191871,
            0.0000034285,
            -0.0000135768,
            -0.0000011992,
            0.000000246
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000095534,
            0.000283947,
            0.000000081,
            -0.0000037894,
            0.0007367044,
            -0.000082164,
            -0.0000016785,
            0.0000148121,
            -0.0000084966,
            0.0000880021,
            0.0000139273,
            0.0000754686,
            -0.0000023481,
            -0.0000008385,
            0.0000266551,
            -0.0000064386,
            0.0000186459,
            0.0000090984,
            0.0000087386,
            -0.0000036435,
            -0.0000025121,
            -0.0000013633,
            0.0000232074
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000070432,
            0.0002703289,
            0.0000000488,
            -0.0000016831,
            0.0010273148,
            -0.0000497161,
            -0.0000007728,
            0.0000060593,
            -0.0000052203,
            0.0000213199,
            0.0000078058,
            0.0001029613,
            -0.000001152,
            -0.0000058218,
            0.0000379694,
            -0.000004829,
            -0.0000083607,
            0.0000028963,
            0.000008966,
            -0.0000001556,
            -0.0000030505,
            0.000000175,
            -0.0000123986
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000021355,
            0.000123963,
            0.0000000035,
            0.0000031368,
            0.0006169524,
            -0.0000250483,
            -0.0000001503,
            0.000004585,
            0.0000137213,
            -0.0000282707,
            -0.0000049099,
            0.0000406505,
            0.0000013324,
            0.0000019394,
            0.0000207581,
            0.0000036358,
            -0.0000216233,
            -0.0000070174,
            -0.00001035,
            0.0000039779,
            0.0000054697,
            0.0000003424,
            0.0000125285
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000471299,
            0.0001617563,
            0.0000315071,
            0.0000449045,
            0.0002430114,
            -0.0001659823,
            -0.000077657,
            0.000143041,
            0.0001718398,
            0.0004050353,
            -0.0000888668,
            -0.0001993668,
            0.0000749567,
            0.0001720238,
            0.0002068609,
            -0.0000032778,
            -0.0000081065,
            0.000003961,
            0.0000049465,
            -0.0000027821,
            0.0000050981,
            0.0000014543,
            -0.0000099856
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000794305,
            0.0002704853,
            0.0000396855,
            0.0000461617,
            0.0003951538,
            -0.0002887733,
            -0.000113289,
            0.0002079313,
            0.0002309962,
            0.0006544518,
            -0.0001288214,
            -0.000372219,
            0.0000911139,
            0.0002538101,
            0.0002794037,
            0.0000030846,
            0.0000067162,
            0.0000249845,
            0.0000577392,
            -0.0000198365,
            0.000022476,
            0.0000011711,
            0.0000016476
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000983623,
            0.0003433452,
            0.0000339154,
            0.000043622,
            0.0004250988,
            -0.0003578983,
            -0.0001144606,
            0.0002153621,
            0.0002501029,
            0.0007646553,
            -0.0001229562,
            -0.0003826603,
            0.0000755165,
            0.0002328704,
            0.0002682785,
            -0.0000062899,
            -0.0000043723,
            -0.0000028076,
            -0.0000147158,
            -0.0000001561,
            0.0000045771,
            0.0000026857,
            0.0000038378
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001127371,
            0.000400246,
            0.0000296522,
            0.0000289775,
            0.0004529522,
            -0.0004216581,
            -0.0001153765,
            0.0002150193,
            0.0002171393,
            0.0008547138,
            -0.000120422,
            -0.0004475397,
            0.000061909,
            0.000231986,
            0.0002402498,
            -0.0000004051,
            0.0000265567,
            0.0000135081,
            0.0000203817,
            -0.0000091445,
            -0.0000080489,
            0.0000006516,
            -0.0000076685
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001365164,
            0.0004715209,
            0.0000266936,
            0.0000211655,
            0.0004455288,
            -0.0005034633,
            -0.0001206344,
            0.0002226106,
            0.0002097054,
            0.000919367,
            -0.0001054292,
            -0.0005061824,
            0.0000498126,
            0.0002195233,
            0.0002027951,
            -0.0000084048,
            0.0000141709,
            0.0000144902,
            0.0000530757,
            -0.000010195,
            0.0000232039,
            -0.000000108,
            0.000012767
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001810605,
            0.0005700061,
            0.0000251821,
            0.0000150229,
            0.0004397816,
            -0.0006416566,
            -0.0001343391,
            0.0002378847,
            0.0001990738,
            0.0009982293,
            -0.0001085195,
            -0.0005457883,
            0.0000416969,
            0.0002048117,
            0.0001739515,
            -0.0000091979,
            0.0000400936,
            0.0000159214,
            0.0000140671,
            -0.0000110503,
            0.0000008118,
            0.0000006538,
            0.0000174232
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001888482,
            0.0005995466,
            0.0000208443,
            0.0000136493,
            0.0004110405,
            -0.0006470827,
            -0.0001239754,
            0.0002194001,
            0.0001708826,
            0.0009757082,
            -0.0001003767,
            -0.0005068804,
            0.0000338253,
            0.0001802733,
            0.0001455858,
            0.0000030704,
            -0.0000103007,
            0.0000064328,
            -0.0000072136,
            -0.000009246,
            0.0000113238,
            0.000001696,
            -0.000001607
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001720299,
            0.0006651104,
            0.0000165868,
            0.0000130693,
            0.000402037,
            -0.0006735497,
            -0.0001043287,
            0.0002166782,
            0.0001692733,
            0.0010038311,
            -0.0000723802,
            -0.0004817906,
            0.0000255959,
            0.000164972,
            0.0001405968,
            -0.0000018589,
            0.000037342,
            0.0000000958,
            0.0000211644,
            -0.0000015611,
            -0.0000095706,
            -0.0000007381,
            0.0000274828
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001553209,
            0.0006194811,
            0.0000134038,
            0.0000111555,
            0.00041115,
            -0.0005892479,
            -0.0000884169,
            0.0001809484,
            0.0001434271,
            0.0009321048,
            -0.0000682941,
            -0.0003915793,
            0.0000220567,
            0.0001362256,
            0.0001174739,
            0.0000045607,
            -0.0000343965,
            -0.0000040838,
            -0.0000075335,
            0.0000002902,
            0.0000215215,
            0.0000017567,
            -0.0000034338
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001294359,
            0.0005809695,
            0.000009987,
            0.0000104584,
            0.0003849848,
            -0.0005289672,
            -0.0000685745,
            0.0001586734,
            0.0001218453,
            0.0008264046,
            -0.0000568732,
            -0.0003296408,
            0.0000175487,
            0.0001184106,
            0.0001036675,
            0.0000086139,
            -0.0000258873,
            -0.0000114791,
            -0.0000111062,
            0.0000054801,
            0.0000097944,
            0.0000018189,
            -0.0000044004
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001979384,
            0.0010310416,
            0.0000132687,
            0.0000121337,
            0.0007182167,
            -0.0008644494,
            -0.0000984415,
            0.0002353142,
            0.0001581146,
            0.0014330225,
            -0.0000574081,
            -0.0004493539,
            0.0000192027,
            0.000157708,
            0.000147338,
            0.0000064886,
            0.0000217697,
            -0.0000022191,
            0.0000324487,
            -0.0000017289,
            -0.0000027315,
            0.0000007383,
            -0.0000172887
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001349399,
            0.000822563,
            0.0000085518,
            0.0000010468,
            0.0006325453,
            -0.0006098812,
            -0.0000638358,
            0.0001553391,
            0.0000847799,
            0.001075164,
            -0.0000247529,
            -0.0002243867,
            0.0000092973,
            0.000093772,
            0.0001012197,
            -0.0000059871,
            0.0000294894,
            0.0000209913,
            0.0000226466,
            -0.0000146533,
            0.0000047415,
            0.0000010694,
            -0.0000244714
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000878078,
            0.0006668232,
            0.0000041622,
            0.0000074701,
            0.0005753149,
            -0.0004334046,
            -0.000035126,
            0.0001099371,
            0.0000761255,
            0.0008074877,
            -0.0000218261,
            -0.0001386357,
            0.000007329,
            0.000066724,
            0.0001041451,
            0.0000011136,
            -0.0000364736,
            -0.0000154264,
            -0.000052662,
            0.0000128615,
            -0.0000142609,
            0.0000021559,
            -0.0000012027
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000628924,
            0.0005381919,
            0.0000027584,
            0.0000044776,
            0.000500531,
            -0.0003379538,
            -0.0000243535,
            0.0000766741,
            0.0000497213,
            0.000633754,
            -0.000007211,
            -0.0000751779,
            0.0000036099,
            0.000042286,
            0.0000749149,
            -0.000002755,
            -0.0000074077,
            0.0000001752,
            0.0000004474,
            -0.0000010042,
            0.0000159361,
            0.0000008577,
            0.0000071806
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000440085,
            0.0004182819,
            0.0000017855,
            0.0000043815,
            0.0004531018,
            -0.0002357305,
            -0.0000160826,
            0.0000529095,
            0.0000314223,
            0.0004313781,
            -0.0000172109,
            -0.0000632876,
            0.0000046206,
            0.0000336856,
            0.0000516741,
            0.0000087147,
            0.0000124085,
            -0.0000013401,
            0.0000185856,
            -0.0000020025,
            -0.0000170235,
            0.0000012613,
            0.0000067467
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000352668,
            0.0004080579,
            0.0000012215,
            0.0000039748,
            0.0005062112,
            -0.0002025128,
            -0.0000121474,
            0.0000375518,
            0.0000214596,
            0.0004040227,
            0.0000005087,
            0.0000222221,
            0.0000009407,
            0.0000120633,
            0.0000557592,
            -0.0000043925,
            -0.0000169294,
            -0.000008999,
            -0.0000356243,
            0.0000059208,
            0.0000022706,
            0.0000010178,
            0.0000042555
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000213182,
            0.0002959169,
            0.0000004499,
            -0.0000011183,
            0.0004281209,
            -0.0001373588,
            -0.0000054588,
            0.0000299528,
            -0.0000025649,
            0.0002410449,
            0.0000006372,
            -0.0000062735,
            0.0000007324,
            0.0000154771,
            0.0000194295,
            -0.0000033496,
            0.0000153546,
            0.000008634,
            0.0000665299,
            -0.0000072996,
            0.0000083356,
            0.0000011312,
            0.0000068015
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.00001543,
            0.0002394195,
            0.000000358,
            0.0000001629,
            0.0003724635,
            -0.0001237244,
            -0.0000044281,
            0.0000219916,
            0.0000015014,
            0.000188814,
            0.0000019453,
            0.0000227552,
            -0.000000045,
            0.0000045583,
            0.000031836,
            -0.0000012036,
            0.000040726,
            0.0000022491,
            -0.0000024571,
            -0.0000014212,
            -0.0000150472,
            0.0000002018,
            0.0000105144
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000105727,
            0.0001842187,
            0.0000003065,
            -0.0000015171,
            0.0003109217,
            -0.0000816868,
            -0.0000031932,
            0.0000150342,
            0.0000091996,
            0.000131553,
            0.0000024466,
            -0.0000108581,
            -0.000000131,
            0.0000109777,
            0.0000211304,
            -0.0000013542,
            0.000017484,
            0.0000132346,
            0.0000484519,
            -0.0000116708,
            0.0000148674,
            0.0000004685,
            0.0000113094
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000063317,
            0.0001317327,
            0.0000001933,
            -0.0000010875,
            0.0002788423,
            -0.0000387863,
            -0.0000017898,
            0.0000048785,
            -0.0000072168,
            0.0000712037,
            -0.0000003851,
            0.0000207351,
            0.0000000666,
            0.0000005398,
            0.0000055726,
            -0.0000001103,
            -0.0000000614,
            0.0000006711,
            0.000006822,
            0.0000009111,
            0.0000013066,
            0.0000003268,
            0.0000026317
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000079729,
            0.0001827317,
            0.0000001036,
            0.0000029813,
            0.0004650307,
            -0.0000547254,
            -0.000001906,
            0.0000074079,
            0.0000050772,
            0.0000716237,
            -0.0000035809,
            0.000043722,
            0.0000007579,
            0.0000005517,
            0.0000235757,
            0.0000047418,
            -0.0000120341,
            -0.0000063176,
            -0.0000123984,
            0.0000042314,
            -0.0000030725,
            -0.0000004034,
            0.0000019392
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000050335,
            0.0002015596,
            0.0000000502,
            0.0000012856,
            0.0006844547,
            -0.0000417391,
            -0.0000006495,
            0.0000077054,
            0.0000052898,
            0.0000625893,
            -0.0000003034,
            0.0000570852,
            0.0000004429,
            0.0000007409,
            0.0000344352,
            0.0000008108,
            -0.0000303906,
            -0.0000036358,
            -0.0000194374,
            0.0000024435,
            -0.0000075343,
            0.0000001719,
            -0.0000050661
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000023826,
            0.0000820895,
            0.0000001311,
            0.0000025644,
            0.0004193578,
            -0.0000127178,
            -0.0000009467,
            0.0000056386,
            0.0000077206,
            -0.0000097361,
            -0.0000054961,
            0.0000260883,
            0.0000016881,
            0.0000024517,
            0.0000099129,
            0.0000036156,
            -0.0000219063,
            -0.0000035858,
            0.0000283519,
            0.0000013651,
            0.00000954,
            0.0000002715,
            -0.0000143301
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000319135,
            0.0001072416,
            0.0000217916,
            0.0000366938,
            0.0001786031,
            -0.0001117911,
            -0.0000525697,
            0.0000976442,
            0.000126855,
            0.0002771061,
            -0.0000695787,
            -0.0001543961,
            0.0000553597,
            0.0001265054,
            0.0001661756,
            0.0000054386,
            -0.0000194196,
            -0.0000154591,
            -0.0000260258,
            0.0000119863,
            -0.0000005778,
            -0.0000005478,
            0.0000009374
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000512938,
            0.0001924746,
            0.0000270889,
            0.000038516,
            0.0002959685,
            -0.0002007033,
            -0.0000743614,
            0.0001484396,
            0.0001781595,
            0.0004731029,
            -0.0000958169,
            -0.000244855,
            0.0000656973,
            0.0001778456,
            0.0002077027,
            0.0000064345,
            0.00000708,
            0.0000005546,
            -0.0000070492,
            -0.0000014909,
            -0.0000153797,
            0.0000016214,
            -0.0000109376
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000624235,
            0.0002493384,
            0.000024002,
            0.0000296513,
            0.0003217922,
            -0.0002540403,
            -0.0000766433,
            0.0001560689,
            0.000179835,
            0.0005665889,
            -0.0000866307,
            -0.0002860758,
            0.0000541762,
            0.0001770644,
            0.0002005534,
            -0.0000017109,
            -0.0000061604,
            -0.0000010419,
            0.0000041071,
            0.0000054457,
            -0.0000001168,
            0.0000002333,
            0.0000006184
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000708502,
            0.0002890404,
            0.0000206264,
            0.0000286929,
            0.0003271498,
            -0.0002932547,
            -0.0000762035,
            0.0001545294,
            0.0001759699,
            0.0006139214,
            -0.000094404,
            -0.0003080191,
            0.0000481677,
            0.0001664478,
            0.0001932482,
            0.000008593,
            -0.0000091258,
            -0.0000081209,
            -0.000021629,
            0.0000058684,
            -0.0000004027,
            -0.0000004114,
            0.0000082369
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000856629,
            0.0003237912,
            0.000017494,
            0.0000182738,
            0.000332177,
            -0.0003328896,
            -0.0000767459,
            0.0001480058,
            0.0001484793,
            0.000659333,
            -0.0000750922,
            -0.0003122803,
            0.0000352735,
            0.0001462098,
            0.0001640064,
            -0.0000041795,
            0.0000423557,
            0.0000041994,
            -0.000023596,
            -0.0000050433,
            -0.0000113033,
            0.0000013591,
            0.0000237266
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001119508,
            0.0003920367,
            0.000017124,
            0.0000110729,
            0.0003312398,
            -0.0004192118,
            -0.0000869306,
            0.0001634992,
            0.0001423287,
            0.0007172691,
            -0.0000732255,
            -0.0003866133,
            0.000029893,
            0.0001516938,
            0.0001298074,
            -0.0000020178,
            0.0000052657,
            0.0000100632,
            0.0000176385,
            -0.000006534,
            0.0000099688,
            -0.0000005303,
            0.0000128044
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001184866,
            0.0004384761,
            0.0000140006,
            0.0000116626,
            0.0003405603,
            -0.0004531424,
            -0.0000801885,
            0.0001583015,
            0.0001361168,
            0.0007465181,
            -0.000069181,
            -0.0003769957,
            0.0000250011,
            0.0001380746,
            0.0001223786,
            0.0000036099,
            -0.00002254,
            -0.0000047113,
            -0.0000032058,
            0.000002968,
            0.0000024509,
            -0.0000000233,
            -0.0000136701
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001109168,
            0.0004395538,
            0.0000115921,
            0.0000095113,
            0.0003109295,
            -0.0004333941,
            -0.0000700012,
            0.0001425473,
            0.0001223278,
            0.0007142732,
            -0.0000582853,
            -0.0003210155,
            0.0000203494,
            0.0001150114,
            0.0001063311,
            0.0000036211,
            0.0000029939,
            0.000001298,
            -0.0000012113,
            -0.0000009858,
            -0.0000007812,
            -0.000000569,
            0.0000000677
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001012891,
            0.000451286,
            0.0000094454,
            0.0000077888,
            0.000290495,
            -0.0004279938,
            -0.0000595472,
            0.0001339319,
            0.0000989082,
            0.0006744187,
            -0.0000441311,
            -0.0003007735,
            0.0000150727,
            0.0001049928,
            0.0000872506,
            0.0000021799,
            0.000030031,
            0.0000017772,
            0.0000134017,
            -0.0000038995,
            -0.0000150555,
            0.0000006358,
            0.0000101127
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000898917,
            0.0004057933,
            0.0000070052,
            0.0000056952,
            0.0002842159,
            -0.0003640947,
            -0.0000484877,
            0.0001054545,
            0.0000767308,
            0.0006067478,
            -0.0000329642,
            -0.0002149789,
            0.0000111136,
            0.0000757735,
            0.0000797826,
            -0.0000024123,
            0.000015595,
            0.0000043914,
            -0.0000206178,
            -0.000008123,
            0.0000031225,
            0.0000029206,
            0.0000225195
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001406402,
            0.0007585013,
            0.0000097199,
            0.0000023054,
            0.0005527496,
            -0.0006395547,
            -0.0000703418,
            0.0001703392,
            0.0001039784,
            0.0010823453,
            -0.0000427596,
            -0.0003465895,
            0.0000125793,
            0.0001229864,
            0.0001209729,
            0.0000057179,
            0.0000698845,
            0.0000196848,
            -0.0000021098,
            -0.0000180757,
            -0.000020118,
            0.0000010164,
            0.0000028596
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000946943,
            0.0006250526,
            0.0000062024,
            0.0000066653,
            0.0005044061,
            -0.0004549341,
            -0.0000448313,
            0.000124069,
            0.0000846272,
            0.0008649454,
            -0.0000152813,
            -0.0002052633,
            0.0000081703,
            0.0000818736,
            0.0001114593,
            -0.0000069402,
            0.0000533396,
            -0.0000037721,
            -0.0000080873,
            -0.0000004748,
            -0.0000139105,
            0.000001535,
            0.0000227252
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000633584,
            0.0004959174,
            0.0000035863,
            0.0000048618,
            0.0004625424,
            -0.0003152066,
            -0.0000274963,
            0.0000788269,
            0.0000638804,
            0.0006432178,
            -0.0000084475,
            -0.0001035614,
            0.0000044655,
            0.0000508286,
            0.0000857129,
            -0.0000027579,
            -0.0000352103,
            -0.0000044214,
            -0.0000304798,
            0.0000035685,
            0.0000202801,
            0.0000006429,
            0.000016259
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000477035,
            0.0004206647,
            0.0000025395,
            0.0000045268,
            0.000392745,
            -0.000247008,
            -0.0000197218,
            0.0000623033,
            0.0000523308,
            0.0005161313,
            -0.0000117636,
            -0.0000776083,
            0.0000046472,
            0.0000401408,
            0.0000692475,
            0.0000051985,
            -0.000045682,
            -0.0000088358,
            -0.0000303434,
            0.0000043408,
            0.0000082458,
            0.0000009265,
            0.0000142405
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000326042,
            0.0003057854,
            0.0000015327,
            0.0000004928,
            0.0003642284,
            -0.0001689819,
            -0.0000128512,
            0.0000362279,
            0.0000147185,
            0.0003677303,
            -0.0000052995,
            -0.0000422499,
            0.0000020829,
            0.0000258398,
            0.0000357044,
            0.0000033355,
            0.0000112023,
            0.0000092639,
            0.0000418768,
            -0.000008471,
            0.0000085444,
            -0.0000000955,
            0.0000039188
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000258008,
            0.0003213157,
            0.0000010046,
            0.0000003133,
            0.0004162929,
            -0.000164851,
            -0.0000089137,
            0.0000329152,
            0.0000175883,
            0.0003441484,
            -0.0000010979,
            -0.0000070492,
            0.0000006485,
            0.0000160311,
            0.0000401624,
            -0.0000007218,
            -0.0000111967,
            -0.0000035748,
            -0.0000348769,
            0.000004345,
            -0.0000010189,
            0.0000011849,
            0.0000138893
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000172622,
            0.0002316283,
            0.0000006019,
            0.0000011451,
            0.0003630942,
            -0.000110601,
            -0.0000056758,
            0.0000213875,
            0.0000112393,
            0.0002229637,
            -0.0000030143,
            0.0000067677,
            0.0000012897,
            0.0000108752,
            0.0000263981,
            -0.0000001367,
            -0.0000015005,
            -0.000001452,
            0.0000073186,
            0.0000012155,
            0.0000137519,
            0.0000006722,
            0.000002662
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000009489,
            0.0001820192,
            0.0000000819,
            0.0000010832,
            0.00032801,
            -0.0000740345,
            -0.0000019368,
            0.000015046,
            0.0000056822,
            0.0001703205,
            0.0000023422,
            0.0000109993,
            0.0000000374,
            0.0000100009,
            0.0000327553,
            -0.0000009471,
            0.0000039501,
            -0.0000022862,
            -0.0000204006,
            0.0000018828,
            -0.0000046447,
            -0.0000001596,
            0.0000099016
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000071837,
            0.0001516558,
            0.0000000773,
            0.0000015875,
            0.0002840554,
            -0.0000574006,
            -0.000001581,
            0.0000111894,
            0.0000110529,
            0.0001398409,
            0.0000012956,
            0.0000267114,
            0.0000000843,
            0.0000040032,
            0.000029327,
            0.0000006749,
            -0.0000030097,
            -0.000003112,
            -0.0000190829,
            0.0000026751,
            -0.0000067384,
            -0.0000003889,
            -0.0000024285
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000044642,
            0.0001161493,
            0.0000001731,
            0.0000008008,
            0.0002455503,
            -0.0000455591,
            -0.0000013881,
            0.0000091361,
            0.0000125139,
            0.0000917469,
            -0.0000014983,
            0.0000103141,
            0.0000005086,
            0.0000053491,
            0.000020075,
            0.000003094,
            -0.0000170448,
            -0.000001262,
            -0.0000039124,
            0.0000013087,
            0.0000108659,
            -0.0000005839,
            0.0000057563
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000061672,
            0.0001511907,
            0.0000002304,
            0.0000016612,
            0.0004027077,
            -0.0000478771,
            -0.000001905,
            0.0000073157,
            0.0000032994,
            0.0000811106,
            -0.0000010713,
            0.0000437741,
            0.0000002714,
            -0.0000011725,
            0.0000294966,
            0.0000021143,
            -0.0000010043,
            -0.0000053553,
            -0.0000215697,
            0.0000046068,
            -0.0000075859,
            0.0000000615,
            -0.0000033889
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000038531,
            0.0001552053,
            0.0000000262,
            0.0000043771,
            0.0005771525,
            -0.0000365154,
            -0.0000004389,
            0.0000092559,
            0.000007892,
            0.0000411793,
            -0.0000026942,
            0.0000518983,
            0.0000018034,
            -0.0000015183,
            0.0000251266,
            0.0000009274,
            0.000008869,
            -0.0000067385,
            0.0000047794,
            0.0000035648,
            -0.0000059732,
            0.0000001074,
            0.0000151296
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000013712,
            0.0000727983,
            -0.000000025,
            -0.0000009163,
            0.0003688068,
            -0.0000189937,
            0.0000000185,
            0.00000322,
            -0.0000073698,
            -0.0000062826,
            0.0000014785,
            0.000017594,
            -0.0000003364,
            0.000001076,
            0.0000098571,
            -0.0000020402,
            0.000015677,
            -0.0000006327,
            -0.0000044222,
            0.0000018148,
            -0.0000084136,
            0.0000005151,
            0.0000026978
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000169674,
            0.0000755834,
            0.0000135872,
            0.0000227482,
            0.000119235,
            -0.0000737507,
            -0.00002961,
            0.000063124,
            0.0000787322,
            0.0001867538,
            -0.0000416835,
            -0.0000978139,
            0.0000356425,
            0.0000828701,
            0.0001056691,
            0.0000026524,
            0.0000081086,
            0.0000002869,
            -0.0000063079,
            -0.0000013481,
            -0.0000029206,
            0.0000010924,
            0.0000104267
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000260292,
            0.0001312962,
            0.0000169331,
            0.0000273629,
            0.0002115456,
            -0.0001144918,
            -0.0000414783,
            0.0000932387,
            0.0001256159,
            0.0003363682,
            -0.0000523117,
            -0.0001349884,
            0.0000427689,
            0.0001154338,
            0.0001559319,
            -0.0000002969,
            -0.000008528,
            -0.0000036909,
            -0.0000226112,
            0.0000031556,
            -0.0000041694,
            0.0000003927,
            -0.0000021978
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000320118,
            0.0001528295,
            0.0000148997,
            0.0000254131,
            0.0002152032,
            -0.0001396297,
            -0.0000423171,
            0.0000963712,
            0.0001245424,
            0.0003602934,
            -0.0000499225,
            -0.0001626258,
            0.000037253,
            0.0001153503,
            0.0001465866,
            -0.0000050385,
            -0.0000073084,
            -0.0000067645,
            -0.0000095054,
            0.0000052235,
            0.0000082695,
            0.0000000328,
            0.0000114613
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000400046,
            0.0001980869,
            0.0000131824,
            0.0000202457,
            0.000249349,
            -0.0001811106,
            -0.0000450965,
            0.0001029936,
            0.0001226937,
            0.0004367591,
            -0.0000536616,
            -0.0001957815,
            0.0000314969,
            0.0001140453,
            0.000143682,
            -0.0000002034,
            0.0000119226,
            -0.0000055471,
            -0.0000159037,
            0.0000015421,
            -0.0000076837,
            0.0000021534,
            0.0000156938
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000480972,
            0.0002082044,
            0.0000119625,
            0.0000100281,
            0.0002487064,
            -0.0002003097,
            -0.0000474469,
            0.0000976937,
            0.0000938883,
            0.0004538714,
            -0.0000491633,
            -0.0002289414,
            0.0000250247,
            0.000110749,
            0.0001063335,
            -0.0000011678,
            0.0000302248,
            0.000011835,
            0.0000412981,
            -0.0000065766,
            -0.0000061269,
            -0.0000002039,
            -0.0000050874
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000614959,
            0.0002531033,
            0.0000108579,
            0.0000094557,
            0.0002581414,
            -0.0002439509,
            -0.0000512387,
            0.0001023564,
            0.0000974765,
            0.0005096444,
            -0.000046326,
            -0.0002281874,
            0.0000204056,
            0.0001012231,
            0.0001057915,
            -0.0000030602,
            0.0000049315,
            0.0000039155,
            -0.000022763,
            -0.0000014782,
            0.0000018429,
            -0.0000000986,
            0.0000050444
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000659336,
            0.0002690173,
            0.0000089492,
            0.0000101037,
            0.0002627133,
            -0.0002500899,
            -0.0000476248,
            0.0000956881,
            0.0000923001,
            0.0005103333,
            -0.000036331,
            -0.0002144469,
            0.0000160224,
            0.0000882121,
            0.0000983715,
            -0.0000063558,
            -0.0000139169,
            -0.0000138858,
            -0.0000274303,
            0.0000116073,
            -0.0000053086,
            0.0000005293,
            -0.0000144507
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000639444,
            0.0002949927,
            0.000007585,
            0.0000060652,
            0.000245021,
            -0.0002726456,
            -0.0000429099,
            0.0000958888,
            0.0000862704,
            0.0005129656,
            -0.000034226,
            -0.0002172492,
            0.000013464,
            0.0000837844,
            0.0000793432,
            -0.0000027974,
            0.0000034518,
            0.0000060604,
            0.0000113574,
            -0.0000051515,
            0.0000068757,
            0.000000167,
            0.0000048383
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000607284,
            0.0002791921,
            0.0000061439,
            0.0000066282,
            0.0002477909,
            -0.0002552864,
            -0.0000373034,
            0.0000822423,
            0.000072529,
            0.0004888733,
            -0.0000302846,
            -0.0001714253,
            0.0000109003,
            0.0000661626,
            0.0000748024,
            0.0000027211,
            0.0000196502,
            -0.0000017886,
            -0.0000078811,
            0.0000004377,
            -0.0000069914,
            -0.0000003516,
            0.0000008287
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000541409,
            0.0002675858,
            0.0000049467,
            0.0000014474,
            0.0002265566,
            -0.0002242928,
            -0.0000311025,
            0.0000701995,
            0.0000557618,
            0.0004439089,
            -0.0000181301,
            -0.0001531519,
            0.0000074398,
            0.0000569979,
            0.0000579668,
            -0.0000030834,
            -0.0000024055,
            0.0000088305,
            -0.0000002151,
            -0.0000080827,
            0.0000140774,
            0.0000009765,
            0.000009277
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000859015,
            0.0005048128,
            0.0000062561,
            0.0000092512,
            0.0004147474,
            -0.0004103444,
            -0.0000440358,
            0.0001200211,
            0.000092764,
            0.0007740204,
            -0.000033374,
            -0.0002505938,
            0.0000111833,
            0.0000948013,
            0.0001034513,
            0.0000052932,
            0.0000270301,
            -0.000003589,
            -0.0000171151,
            -0.0000001512,
            -0.0000157025,
            -0.0000001132,
            0.0000170612
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000613223,
            0.0004375249,
            0.0000039405,
            0.0000017936,
            0.0003748862,
            -0.0002978174,
            -0.000028678,
            0.0000835795,
            0.000058036,
            0.0006288566,
            -0.0000115697,
            -0.0001481163,
            0.0000057347,
            0.0000598026,
            0.000064842,
            -0.0000060618,
            0.0000157161,
            0.0000128891,
            0.0000454728,
            -0.0000117256,
            0.0000093352,
            0.0000012181,
            0.0000014224
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000460067,
            0.0003509413,
            0.0000026065,
            0.0000025234,
            0.0003557605,
            -0.0002261512,
            -0.0000201126,
            0.0000574517,
            0.0000383213,
            0.000504445,
            -0.0000107182,
            -0.0001107745,
            0.0000040739,
            0.0000465553,
            0.0000593241,
            0.0000045865,
            -0.0000170776,
            -0.0000017017,
            0.0000074738,
            -0.0000005722,
            0.0000168258,
            0.0000001456,
            -0.0000004432
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000310651,
            0.0002788827,
            0.0000012959,
            -0.0000003214,
            0.0003209565,
            -0.0001543101,
            -0.0000115925,
            0.0000393019,
            0.0000185366,
            0.0003894181,
            -0.000001655,
            -0.0000473893,
            0.0000012545,
            0.000028902,
            0.0000371054,
            0.0000001558,
            -0.0000004501,
            0.0000056374,
            0.0000146105,
            -0.0000048994,
            -0.0000016612,
            0.000000129,
            -0.0000055391
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000200698,
            0.0002378024,
            0.0000005844,
            0.0000015944,
            0.0002978427,
            -0.000134429,
            -0.0000062986,
            0.0000345942,
            0.0000222755,
            0.0002844834,
            -0.000001403,
            -0.000043484,
            0.0000011489,
            0.0000254337,
            0.0000364778,
            -0.0000000741,
            0.0000062289,
            -0.0000031479,
            0.0000154117,
            0.0000027393,
            -0.000001017,
            0.0000001703,
            0.0000030524
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000172489,
            0.0002460243,
            0.000000448,
            0.0000041873,
            0.0003243049,
            -0.0001199673,
            -0.0000048103,
            0.0000290838,
            0.000025944,
            0.0002898139,
            -0.0000009474,
            -0.0000103952,
            0.0000016415,
            0.0000138227,
            0.0000496331,
            -0.0000002772,
            -0.0000114066,
            -0.0000112965,
            -0.0000481259,
            0.0000070496,
            -0.0000085754,
            0.0000002315,
            0.000024546
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000109577,
            0.0001780933,
            0.000000177,
            -0.000000371,
            0.0002663365,
            -0.0000743045,
            -0.00000277,
            0.0000148929,
            0.0000074033,
            0.0001786879,
            0.0000023565,
            0.0000054555,
            -0.0000001105,
            0.0000062226,
            0.0000163698,
            -0.0000009698,
            -0.0000090764,
            0.0000030541,
            0.0000372168,
            -0.0000016098,
            0.0000185244,
            -0.0000004103,
            -0.0000014371
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000088248,
            0.000133374,
            0.0000001595,
            -0.0000010306,
            0.0002538819,
            -0.0000530705,
            -0.0000024903,
            0.0000111303,
            -0.0000006533,
            0.0001345515,
            0.0000025826,
            0.0000045146,
            -0.0000005339,
            0.0000044556,
            0.0000160972,
            -0.0000006591,
            0.0000062395,
            0.0000043595,
            0.0000099059,
            -0.000002712,
            0.000000628,
            -0.0000002275,
            0.0000033416
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000052089,
            0.0001160687,
            0.000000032,
            0.0000009876,
            0.0002343689,
            -0.0000448844,
            -0.0000009102,
            0.0000121521,
            0.0000059613,
            0.0001014364,
            0.0000023441,
            0.000013227,
            0.000000085,
            0.000004716,
            0.0000259053,
            -0.0000021485,
            0.0000095144,
            -0.0000043888,
            -0.0000303256,
            0.0000034862,
            -0.0000059849,
            0.0000003543,
            0.0000163282
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000033708,
            0.0000852752,
            -0.0000000201,
            -0.0000011356,
            0.0002034982,
            -0.0000348565,
            -0.000000477,
            0.000005185,
            -0.0000097924,
            0.0000569263,
            0.0000049413,
            0.0000163239,
            -0.0000009886,
            0.0000013089,
            0.0000118624,
            -0.0000038122,
            0.0000195588,
            0.0000021115,
            -0.0000141478,
            -0.0000005132,
            -0.0000067869,
            0.0000000151,
            0.0000140074
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000053677,
            0.0001432773,
            0.0000002114,
            0.0000044713,
            0.0003373317,
            -0.000052009,
            -0.0000018268,
            0.0000161667,
            0.0000218652,
            0.0001097475,
            -0.0000068718,
            0.0000208114,
            0.0000025678,
            0.0000049443,
            0.0000256759,
            0.0000050606,
            -0.0000077136,
            -0.0000063849,
            -0.0000004892,
            0.0000022352,
            -0.0000036466,
            0.0000001348,
            0.000006159
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000002778,
            0.0001121449,
            0.0000000555,
            -0.0000036293,
            0.0005178522,
            -0.0000268765,
            -0.0000004736,
            0.0000013189,
            -0.0000118404,
            0.0000444154,
            0.0000058011,
            0.0000437693,
            -0.0000015206,
            0.0000006772,
            0.0000029693,
            -0.0000038851,
            0.0000281896,
            0.0000118474,
            0.0000440887,
            -0.0000072082,
            0.000003767,
            -0.0000001021,
            -0.0000112803
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000015111,
            0.0000592776,
            0.000000037,
            0.00000132,
            0.0003059926,
            -0.0000143553,
            -0.0000003519,
            0.0000018472,
            0.0000015687,
            -0.0000149513,
            -0.0000014934,
            0.0000232533,
            0.0000004803,
            -0.0000040258,
            0.000004488,
            0.0000007069,
            -0.0000055442,
            -0.0000020356,
            0.0000124412,
            0.0000000549,
            0.0000020058,
            0.0000005127,
            0.0000016113
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000006511,
            0.0000367191,
            0.0000068551,
            0.0000152045,
            0.0000623446,
            -0.0000301099,
            -0.0000131091,
            0.0000287894,
            0.0000401662,
            0.000097329,
            -0.0000194419,
            -0.0000281238,
            0.0000195366,
            0.0000395621,
            0.0000653167,
            -0.0000000751,
            0.0000083519,
            -0.0000025503,
            -0.0000069298,
            0.0000017207,
            0.0000001771,
            0.000000143,
            0.0000027908
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000091655,
            0.0000659503,
            0.0000080165,
            0.0000191477,
            0.0001164317,
            -0.0000545773,
            -0.0000164937,
            0.0000462071,
            0.0000662774,
            0.0001770248,
            -0.0000282012,
            -0.000073965,
            0.0000238863,
            0.0000650788,
            0.0000933755,
            0.0000025605,
            0.0000043139,
            -0.000008163,
            -0.0000119658,
            0.0000046406,
            -0.0000055494,
            0.0000010213,
            0.0000045371
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000118638,
            0.0000718654,
            0.0000071003,
            0.0000135433,
            0.0001142006,
            -0.0000582451,
            -0.000017296,
            0.0000454886,
            0.0000599686,
            0.0001791496,
            -0.0000234754,
            -0.0000757117,
            0.0000196305,
            0.0000591297,
            0.0000770085,
            -0.0000011455,
            0.0000016608,
            0.0000027555,
            0.000019305,
            -0.0000017385,
            0.0000074554,
            0.0000001434,
            0.0000065589
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000141388,
            0.0000853106,
            0.0000064044,
            0.0000073472,
            0.0001542514,
            -0.0000672344,
            -0.0000186236,
            0.0000471956,
            0.0000586537,
            0.0002190528,
            -0.000022434,
            -0.0000897783,
            0.000015547,
            0.000061139,
            0.0000774601,
            -0.0000003592,
            -0.0000021006,
            0.0000049716,
            -0.000006364,
            -0.0000004988,
            -0.0000016136,
            -0.0000007727,
            0.0000050728
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000017084,
            0.0001029438,
            0.0000051705,
            0.0000088637,
            0.0001407878,
            -0.0000854264,
            -0.0000183041,
            0.0000451406,
            0.0000535197,
            0.000243499,
            -0.000025196,
            -0.0000889031,
            0.0000132077,
            0.0000541735,
            0.0000718806,
            0.0000025043,
            0.0000064037,
            0.0000031674,
            0.0000006733,
            -0.0000037693,
            0.0000028553,
            -0.0000000463,
            0.0000008813
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000213579,
            0.0001127474,
            0.0000048199,
            0.0000077373,
            0.0001606447,
            -0.0000898688,
            -0.0000200425,
            0.0000460347,
            0.0000545098,
            0.0002641167,
            -0.0000222187,
            -0.0001046182,
            0.0000114766,
            0.0000531129,
            0.0000669683,
            0.0000001575,
            -0.000017947,
            -0.0000069126,
            -0.0000099756,
            0.0000074769,
            0.000003478,
            -0.0000009266,
            -0.0000054707
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000255261,
            0.000142257,
            0.0000043799,
            0.0000054867,
            0.0001590675,
            -0.0001191095,
            -0.0000207355,
            0.0000491669,
            0.0000523065,
            0.0002898751,
            -0.0000183571,
            -0.0000994923,
            0.0000088967,
            0.0000474751,
            0.0000615421,
            -0.0000025715,
            0.0000056448,
            -0.0000002877,
            -0.0000113582,
            -0.0000005205,
            -0.0000057681,
            0.0000005052,
            -0.0000013068
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000253592,
            0.0001295981,
            0.0000036162,
            0.0000020512,
            0.0001456821,
            -0.0001095664,
            -0.0000186061,
            0.0000403836,
            0.0000359225,
            0.0002620313,
            -0.000013515,
            -0.0000885789,
            0.0000060537,
            0.0000389373,
            0.000042757,
            -0.0000038943,
            0.0000155252,
            0.0000061497,
            0.0000090814,
            -0.0000036751,
            -0.0000021478,
            0.0000001539,
            -0.00000718
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000239259,
            0.0001347868,
            0.0000027832,
            0.0000016913,
            0.000152595,
            -0.0001064062,
            -0.000015755,
            0.0000376383,
            0.000033004,
            0.0002717502,
            -0.0000100002,
            -0.0000842738,
            0.0000043433,
            0.000036082,
            0.0000379187,
            -0.0000012037,
            0.0000146616,
            0.0000043492,
            0.0000061617,
            -0.0000024035,
            -0.0000032917,
            -0.0000006842,
            -0.0000016133
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000212739,
            0.000133252,
            0.0000022674,
            0.0000051301,
            0.0001591476,
            -0.0001022355,
            -0.0000130462,
            0.0000382251,
            0.0000463007,
            0.0002627454,
            -0.0000127561,
            -0.0000849245,
            0.0000050257,
            0.0000358431,
            0.0000509728,
            0.0000028871,
            -0.0000276396,
            -0.0000093298,
            -0.0000274314,
            0.0000075287,
            0.0000017291,
            -0.0000008398,
            -0.0000054068
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000388842,
            0.0002372821,
            0.0000035771,
            0.0000041566,
            0.0002850686,
            -0.0001615877,
            -0.0000218798,
            0.0000556587,
            0.000056582,
            0.0004490101,
            -0.0000197176,
            -0.0001379303,
            0.0000075998,
            0.0000573849,
            0.0000637762,
            0.0000012139,
            -0.0000355715,
            -0.0000006985,
            -0.0000044187,
            -0.0000013151,
            0.0000180175,
            0.0000013419,
            0.0000022349
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000293971,
            0.000217729,
            0.000002404,
            -0.0000001224,
            0.0002621133,
            -0.0001370007,
            -0.0000153988,
            0.0000394976,
            0.0000262648,
            0.0003825926,
            -0.0000070539,
            -0.0000809891,
            0.0000031743,
            0.0000344586,
            0.0000364487,
            -0.0000003455,
            0.000027253,
            0.000009916,
            0.0000354879,
            -0.0000075834,
            -0.0000054575,
            -0.0000001499,
            -0.0000045291
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000200263,
            0.0002003687,
            0.0000010436,
            0.0000014256,
            0.000250869,
            -0.0001083956,
            -0.0000080572,
            0.0000303124,
            0.0000286479,
            0.0003486864,
            -0.0000025838,
            -0.0000456614,
            0.0000018665,
            0.0000254464,
            0.000043629,
            -0.0000002968,
            0.0000068921,
            -0.0000015223,
            -0.0000146537,
            0.0000020549,
            -0.0000083466,
            -0.0000003163,
            0.0000022626
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000147549,
            0.0001667123,
            0.0000006518,
            0.0000009768,
            0.0002227481,
            -0.0000793284,
            -0.0000053319,
            0.0000179941,
            0.0000100641,
            0.0002603602,
            0.0000015086,
            -0.0000138313,
            0.0000002156,
            0.0000123278,
            0.0000310782,
            -0.0000024662,
            0.0000095556,
            -0.0000010933,
            0.0000026507,
            0.0000007349,
            -0.000004026,
            0.000000232,
            -0.0000045964
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000107093,
            0.0001325656,
            0.0000003951,
            -0.0000014029,
            0.0002168732,
            -0.0000608854,
            -0.000003691,
            0.0000122899,
            0.0000077126,
            0.0002079507,
            0.0000013648,
            -0.0000067579,
            -0.0000002321,
            0.0000096833,
            0.0000246181,
            -0.0000013065,
            -0.0000067904,
            0.0000027372,
            -0.0000128335,
            -0.0000007825,
            0.0000015833,
            -0.0000001712,
            -0.0000093535
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000098878,
            0.0001443591,
            0.000000445,
            -0.0000001814,
            0.0002495885,
            -0.000053154,
            -0.0000034287,
            0.0000124379,
            0.0000098808,
            0.0002149944,
            0.0000013352,
            -0.0000043394,
            0.0000000836,
            0.0000119945,
            0.0000246791,
            0.0000010896,
            -0.000017698,
            -0.000000421,
            -0.0000124956,
            0.0000005398,
            -0.0000056493,
            -0.0000005259,
            -0.0000122726
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000073593,
            0.0000928148,
            0.0000002466,
            -0.000000672,
            0.0002076381,
            -0.0000297409,
            -0.0000023608,
            0.0000055514,
            -0.0000045549,
            0.000133153,
            -0.0000002034,
            -0.0000052088,
            0.0000001799,
            0.0000089257,
            0.0000078317,
            0.0000001747,
            0.0000146435,
            0.0000057647,
            0.0000303621,
            -0.000004843,
            0.0000030149,
            0.0000000586,
            0.0000066872
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000049949,
            0.000087484,
            0.0000002517,
            0.0000019628,
            0.0001795994,
            -0.0000332763,
            -0.0000017913,
            0.0000082109,
            0.0000073973,
            0.000112826,
            -0.0000029373,
            0.0000007235,
            0.0000011587,
            0.0000058412,
            0.0000224358,
            0.000003018,
            -0.0000155148,
            -0.000006724,
            -0.0000199572,
            0.0000047868,
            0.0000033938,
            -0.000000069,
            -0.000001068
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000032119,
            0.0000693994,
            0.000000078,
            -0.0000023048,
            0.0001552578,
            -0.000031256,
            -0.0000008609,
            0.0000035212,
            -0.0000087542,
            0.0000714666,
            0.0000043196,
            0.0000025005,
            -0.0000009499,
            0.000003357,
            0.0000049142,
            -0.0000027371,
            0.0000261562,
            0.0000076574,
            0.0000138647,
            -0.0000051062,
            -0.0000068388,
            -0.000000058,
            0.0000024152
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000024278,
            0.0000511263,
            0.0000000946,
            0.0000002612,
            0.0001405751,
            -0.000016485,
            -0.0000007939,
            0.00000495,
            0.0000017197,
            0.0000533797,
            -0.0000027082,
            -0.0000014233,
            0.0000004303,
            0.0000035574,
            0.0000093128,
            0.000004497,
            -0.0000049255,
            -0.0000000511,
            0.0000097306,
            0.0000001444,
            -0.0000041847,
            -0.0000005554,
            -0.0000056624
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000026834,
            0.0000866488,
            -0.0000000058,
            0.000001835,
            0.0002434101,
            -0.0000293142,
            -0.0000002952,
            0.0000075787,
            0.0000054013,
            0.0000814168,
            -0.0000003884,
            0.0000108274,
            0.0000006665,
            0.0000052024,
            0.0000182057,
            0.0000020275,
            0.0000029834,
            -0.000003222,
            -0.0000051952,
            0.000001745,
            -0.000004173,
            -0.0000004226,
            0.0000080685
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000032133,
            0.0000867869,
            0.0000001064,
            0.0000023202,
            0.0003595683,
            -0.0000204547,
            -0.0000010243,
            0.0000036187,
            0.0000081485,
            0.000072766,
            0.0000000789,
            0.0000176044,
            0.0000005267,
            0.0000012016,
            0.000027132,
            0.0000005271,
            -0.0000074359,
            -0.0000047867,
            -0.0000098075,
            0.0000024312,
            0.0000019364,
            -0.0000001126,
            -0.0000076533
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000005095,
            0.0000280731,
            -0.0000000343,
            -0.0000010457,
            0.0002409406,
            -0.0000067113,
            0.0000001029,
            -0.0000011929,
            -0.000003208,
            -0.0000158445,
            0.0000017215,
            0.0000218021,
            -0.0000006154,
            -0.0000017736,
            0.0000027978,
            -0.0000011164,
            0.0000121556,
            0.0000024866,
            0.0000050961,
            -0.0000012785,
            -0.0000072689,
            0.0000000134,
            -0.000001751
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000007388,
            0.0000119484,
            0.0000024522,
            0.0000091872,
            0.00004544,
            -0.0000046357,
            -0.0000023763,
            0.0000111443,
            0.0000215541,
            0.0000447055,
            -0.0000051453,
            -0.0000072482,
            0.0000093531,
            0.0000199235,
            0.0000405399,
            -0.0000008598,
            -0.0000017647,
            -0.000001814,
            -0.000008248,
            0.0000008869,
            -0.0000007699,
            0.0000003749,
            0.0000025302
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000017351,
            0.0000259902,
            0.0000034222,
            0.0000115518,
            0.0000857837,
            -0.0000144942,
            -0.0000049636,
            0.0000186433,
            0.0000330383,
            0.000092688,
            -0.0000073074,
            -0.00001931,
            0.000012039,
            0.0000338039,
            0.0000637923,
            0.0000001926,
            0.0000062569,
            0.0000020734,
            0.0000023068,
            -0.0000011631,
            -0.000003009,
            -0.0000005441,
            -0.0000031071
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000022576,
            0.0000361149,
            0.0000028322,
            0.0000090943,
            0.0000952554,
            -0.0000233805,
            -0.0000046479,
            0.0000199497,
            0.000035056,
            0.0001171409,
            -0.0000033022,
            -0.0000098302,
            0.0000088536,
            0.0000285266,
            0.0000623379,
            -0.0000020577,
            0.000012502,
            0.0000013999,
            -0.000004009,
            0.0000002662,
            -0.0000032908,
            -0.0000008401,
            -0.0000014098
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000031066,
            0.000031776,
            0.0000024569,
            0.0000068278,
            0.0001211734,
            -0.0000136889,
            -0.0000049243,
            0.0000180722,
            0.0000313634,
            0.0001190837,
            -0.0000077538,
            -0.0000317392,
            0.0000082466,
            0.0000328877,
            0.0000580414,
            -0.0000007161,
            -0.0000089979,
            0.000001387,
            -0.0000011005,
            -0.0000006302,
            0.0000028564,
            0.000000324,
            -0.000002532
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000032081,
            0.0000423821,
            0.0000020156,
            0.000007884,
            0.0001153213,
            -0.0000224458,
            -0.0000047841,
            0.0000182964,
            0.0000316727,
            0.0001389472,
            -0.0000091005,
            -0.0000339128,
            0.000007449,
            0.0000301945,
            0.0000532561,
            -0.0000004469,
            0.0000027754,
            -0.0000041871,
            0.0000082814,
            0.000003008,
            -0.0000013733,
            -0.0000000323,
            -0.0000060876
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000050895,
            0.0000528893,
            0.0000020475,
            0.0000047835,
            0.0001256318,
            -0.000033072,
            -0.0000062069,
            0.0000216064,
            0.0000335071,
            0.0001522491,
            -0.0000066479,
            -0.0000450502,
            0.0000060318,
            0.0000307078,
            0.000048833,
            -0.000003231,
            -0.0000012698,
            0.0000010589,
            0.0000061905,
            0.0000006934,
            0.0000010931,
            -0.0000003033,
            -0.0000000435
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000061071,
            0.0000567957,
            0.0000015641,
            0.0000026507,
            0.0001348126,
            -0.000033901,
            -0.0000058586,
            0.0000176338,
            0.0000218887,
            0.0001580982,
            -0.000002991,
            -0.0000314211,
            0.0000035157,
            0.0000243017,
            0.0000460824,
            -0.000004054,
            0.00000596,
            0.0000048937,
            -0.0000031734,
            -0.0000037706,
            -0.0000012616,
            0.0000002394,
            -0.000007842
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000062188,
            0.0000626107,
            0.0000013796,
            0.0000029258,
            0.0001337602,
            -0.0000358298,
            -0.0000055836,
            0.0000174895,
            0.0000252126,
            0.0001702561,
            -0.0000070738,
            -0.0000355735,
            0.0000038352,
            0.0000233646,
            0.0000417944,
            -0.0000011693,
            -0.0000050806,
            0.0000012836,
            -0.0000026709,
            -0.0000004853,
            0.0000007549,
            0.0000003989,
            -0.0000123624
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000062097,
            0.0000624877,
            0.0000012456,
            0.000002871,
            0.0001339516,
            -0.000038142,
            -0.00000515,
            0.0000178614,
            0.0000250573,
            0.0001686252,
            -0.0000054546,
            -0.0000402682,
            0.0000031509,
            0.0000229618,
            0.000041034,
            0.0000001689,
            0.0000004986,
            -0.0000015468,
            -0.0000064062,
            0.0000009654,
            -0.0000057588,
            -0.0000000018,
            -0.0000085395
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000069475,
            0.0000621539,
            0.0000011955,
            0.0000019124,
            0.0001244382,
            -0.0000428716,
            -0.0000053738,
            0.0000182238,
            0.000022403,
            0.0001586745,
            -0.000006349,
            -0.0000510838,
            0.0000031984,
            0.000024093,
            0.0000316218,
            0.0000011155,
            -0.0000003728,
            0.0000015658,
            0.0000108928,
            -0.000000855,
            0.0000029057,
            -0.0000003794,
            0.0000027841
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000133306,
            0.0001045318,
            0.000001831,
            0.0000020827,
            0.0002387072,
            -0.0000659509,
            -0.0000091543,
            0.0000262465,
            0.0000281328,
            0.0002638609,
            -0.0000089742,
            -0.0000754194,
            0.0000046785,
            0.0000358606,
            0.0000507913,
            -0.000000092,
            0.0000200211,
            0.000006816,
            0.0000048921,
            -0.0000059797,
            0.0000031009,
            0.0000004504,
            0.0000326581
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000106423,
            0.0001081916,
            0.0000011549,
            0.0000005405,
            0.00022707,
            -0.0000522958,
            -0.0000065267,
            0.0000178921,
            0.0000171758,
            0.0002607656,
            -0.0000045713,
            -0.0000423933,
            0.0000022223,
            0.0000221737,
            0.0000320547,
            -0.0000009433,
            -0.0000031064,
            0.0000064594,
            0.0000292254,
            -0.0000051799,
            0.0000020352,
            0.0000005459,
            -0.0000168278
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000088312,
            0.000092299,
            0.0000007721,
            0.0000010094,
            0.0002111082,
            -0.0000449364,
            -0.0000045022,
            0.0000158446,
            0.0000147974,
            0.0002091561,
            -0.000003603,
            -0.000041448,
            0.0000018558,
            0.0000200645,
            0.0000322225,
            -0.0000006044,
            0.0000015464,
            0.0000014316,
            0.0000098002,
            -0.0000019646,
            0.000002106,
            0.0000008382,
            0.0000073683
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000058595,
            0.0000898526,
            0.0000003872,
            0.0000020891,
            0.0002186761,
            -0.0000355549,
            -0.0000025359,
            0.0000103363,
            0.0000165385,
            0.0002158323,
            -0.0000019518,
            -0.000012595,
            0.0000009121,
            0.0000105388,
            0.0000359428,
            0.0000009174,
            -0.0000122794,
            -0.0000051122,
            -0.0000247859,
            0.0000040952,
            -0.0000013955,
            0.0000000193,
            -0.0000036723
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000041255,
            0.0000855918,
            0.0000001682,
            0.0000018974,
            0.0001984473,
            -0.0000331942,
            -0.0000013338,
            0.0000099733,
            0.0000155688,
            0.0001908535,
            -0.0000013179,
            -0.000012372,
            0.0000009793,
            0.0000124824,
            0.0000299237,
            0.0000002832,
            -0.0000070842,
            -0.0000004723,
            -0.0000005476,
            -0.000000302,
            0.0000071304,
            -0.0000002465,
            -0.0000024744
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000041283,
            0.0000812858,
            0.0000001812,
            0.0000000823,
            0.0002445133,
            -0.0000285469,
            -0.0000012673,
            0.0000084316,
            0.000006991,
            0.0001871982,
            0.0000006046,
            -0.0000059457,
            0.0000003171,
            0.0000098708,
            0.0000182199,
            -0.0000002668,
            -0.0000012053,
            0.0000006393,
            0.0000157278,
            -0.0000002486,
            0.0000046591,
            -0.0000001097,
            0.00000173
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000029484,
            0.0000904854,
            0.000000155,
            0.0000026073,
            0.0002271059,
            -0.0000319805,
            -0.000000893,
            0.0000095351,
            0.0000186002,
            0.0001833814,
            -0.0000015746,
            -0.0000027356,
            0.0000010239,
            0.0000079338,
            0.0000308285,
            0.0000012913,
            -0.0000127904,
            -0.0000082365,
            -0.0000300391,
            0.0000058278,
            -0.000001831,
            -0.0000001492,
            0.0000078303
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000024621,
            0.0000618913,
            -0.0000000098,
            0.0000011799,
            0.0001979192,
            -0.0000198881,
            -0.0000003434,
            0.0000044617,
            0.0000049602,
            0.0001227138,
            0.000001279,
            0.0000031584,
            -0.000000146,
            0.0000028196,
            0.0000194669,
            -0.0000011911,
            0.0000093386,
            -0.0000037385,
            -0.0000192729,
            0.0000027152,
            -0.0000046562,
            0.0000001272,
            0.0000149128
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000012823,
            0.0000522721,
            0.0000000454,
            0.0000003013,
            0.0001952082,
            -0.0000119367,
            -0.000000212,
            0.0000023575,
            0.0000044335,
            0.0001059361,
            0.0000017173,
            0.0000123966,
            -0.0000001201,
            0.000000488,
            0.0000146375,
            -0.0000010743,
            -0.0000156997,
            -0.0000036861,
            -0.0000170012,
            0.0000038222,
            0.0000030939,
            -0.0000000728,
            -0.0000002325
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000016433,
            0.0000397045,
            0.0000000991,
            0.0000006397,
            0.0001734883,
            -0.0000087194,
            -0.0000006159,
            0.0000005745,
            0.0000024348,
            0.0000786336,
            -0.0000036552,
            0.0000093564,
            0.0000009065,
            0.0000024173,
            0.0000052635,
            0.0000031462,
            -0.0000060791,
            -0.0000020568,
            0.0000092078,
            0.0000012928,
            0.0000016414,
            0.000000437,
            -0.0000061221
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000025374,
            0.0000439884,
            0.0000001564,
            0.0000004513,
            0.0003030819,
            -0.000007125,
            -0.0000011235,
            -0.0000002284,
            0.0000032313,
            0.0000892514,
            -0.0000024192,
            0.0000042211,
            0.0000003927,
            0.0000040224,
            0.000011811,
            0.0000034583,
            -0.0000024349,
            0.0000002963,
            0.0000062098,
            -0.0000003613,
            -0.0000001058,
            -0.0000003819,
            0.0000093185
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000014604,
            0.0000699485,
            0.0000000199,
            -0.0000001385,
            0.0004686232,
            -0.0000153331,
            -0.0000000989,
            0.0000028566,
            -0.0000001014,
            0.0001142095,
            -0.0000012025,
            0.0000117491,
            0.0000002518,
            0.0000067133,
            0.0000126159,
            0.0000025059,
            0.0000074672,
            0.0000033565,
            0.000015308,
            -0.0000031093,
            -0.0000036445,
            -0.000000205,
            -0.0000075587
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000006288,
            0.000036292,
            -0.0000000223,
            0.0000001361,
            0.0003211965,
            -0.0000091974,
            0.0000000704,
            0.0000014563,
            -0.0000047807,
            0.0000369831,
            0.0000005345,
            0.0000121675,
            -0.0000001476,
            0.0000007917,
            0.0000126507,
            -0.0000001001,
            0.0000102035,
            -0.0000023498,
            -0.0000160468,
            0.0000023454,
            -0.0000081509,
            -0.0000000424,
            0.0000027042
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001108361,
            0.0003592255,
            0.0000690014,
            0.0000935085,
            0.0004989559,
            -0.0004062588,
            -0.0001753566,
            0.000325836,
            0.000371256,
            0.0008348979,
            -0.0001909455,
            -0.0005086842,
            0.0001605243,
            0.000384691,
            0.0004327485,
            -0.0000126035,
            0.0000269519,
            0.0000128163,
            0.0000435185,
            -0.0000068309,
            0.0000096444,
            0.0000015958,
            0.0000299151
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001649461,
            0.0005664362,
            0.0000793304,
            0.0001032171,
            0.0007756504,
            -0.000609646,
            -0.0002293818,
            0.000425804,
            0.0004897863,
            0.0013166421,
            -0.0002601434,
            -0.0007115415,
            0.000181821,
            0.0004909771,
            0.0005566538,
            -0.0000018225,
            -0.0000272669,
            0.0000046368,
            -0.0000011727,
            -0.0000004925,
            0.0000144668,
            0.0000020288,
            -0.0000099482
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001916216,
            0.0006827309,
            0.0000666343,
            0.0000885044,
            0.0008183791,
            -0.0007210556,
            -0.0002260523,
            0.0004290156,
            0.0004924704,
            0.0014920696,
            -0.0002600955,
            -0.0008001736,
            0.0001504863,
            0.0004655263,
            0.0005225652,
            0.0000073992,
            -0.0000415173,
            -0.0000227613,
            -0.0000553232,
            0.0000152234,
            -0.0000003412,
            0.0000020078,
            0.0000181158
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002220295,
            0.0007637264,
            0.0000559478,
            0.0000577458,
            0.0008422547,
            -0.0008302093,
            -0.0002227256,
            0.0004144601,
            0.0004308901,
            0.0016060063,
            -0.0002331629,
            -0.0008913048,
            0.0001157767,
            0.0004402528,
            0.0004517822,
            0.0000019184,
            0.0000198035,
            0.0000083954,
            -0.0000017956,
            -0.0000084663,
            -0.0000136746,
            0.0000022623,
            -0.000004366
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002632188,
            0.0008540315,
            0.0000475999,
            0.000039183,
            0.0007587016,
            -0.0009458454,
            -0.0002237613,
            0.0004004151,
            0.000369588,
            0.001618813,
            -0.0002007209,
            -0.0008755445,
            0.0000868136,
            0.0003757222,
            0.0003589892,
            -0.0000066144,
            0.000022059,
            0.0000126154,
            -0.0000120118,
            -0.00001444,
            0.0000091765,
            0.0000029327,
            0.0000262803
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003478664,
            0.0010171842,
            0.0000446352,
            0.0000267153,
            0.0007078915,
            -0.0011609665,
            -0.0002488688,
            0.0004228767,
            0.0003490543,
            0.0016951143,
            -0.000202306,
            -0.0009967717,
            0.0000730208,
            0.0003609434,
            0.0002846003,
            -0.0000041399,
            -0.0000671133,
            0.0000186513,
            0.0000237048,
            -0.0000146802,
            0.0000597311,
            0.0000004206,
            0.0000061794
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003471974,
            0.0011246789,
            0.0000365943,
            0.0000278068,
            0.0006683738,
            -0.0012395207,
            -0.000223297,
            0.0004111454,
            0.0003215186,
            0.0017041295,
            -0.0001754393,
            -0.0009451951,
            0.0000587756,
            0.0003171082,
            0.0002453421,
            0.0000066641,
            -0.0000547959,
            -0.0000253907,
            -0.0000153318,
            0.0000236672,
            0.0000101003,
            -0.0000026076,
            0.0000000828
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003094768,
            0.0011062389,
            0.0000283844,
            0.0000173625,
            0.0006051754,
            -0.0011588087,
            -0.0001848429,
            0.0003617846,
            0.0002554134,
            0.0015775979,
            -0.0001245417,
            -0.0008061864,
            0.0000414272,
            0.0002636397,
            0.000200633,
            -0.0000011028,
            0.0000016512,
            0.0000045735,
            0.0000352059,
            -0.00000813,
            0.0000127483,
            0.0000008795,
            0.0000095126
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002601035,
            0.0009964822,
            0.000020828,
            0.0000123965,
            0.0005814637,
            -0.0009880405,
            -0.0001437604,
            0.0002867141,
            0.0002076055,
            0.0013923344,
            -0.0000865286,
            -0.0006162263,
            0.0000287252,
            0.000198779,
            0.0001664929,
            -0.0000083848,
            -0.0000268705,
            -0.0000074047,
            -0.0000118018,
            0.0000046733,
            0.0000268106,
            0.0000026436,
            0.0000044194
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002125893,
            0.0008946106,
            0.0000164414,
            0.0000010877,
            0.00051456,
            -0.0008471032,
            -0.0001143492,
            0.0002373825,
            0.0001490659,
            0.0011872888,
            -0.0000660457,
            -0.000492458,
            0.0000208941,
            0.0001584355,
            0.0001218712,
            0.0000002343,
            0.0000183721,
            0.0000297761,
            0.0000483537,
            -0.0000211083,
            0.000020247,
            0.000000251,
            -0.0000091602
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003078312,
            0.0014792127,
            0.0000198611,
            0.0000173566,
            0.0009569255,
            -0.0012862666,
            -0.0001505905,
            0.0003448806,
            0.0002233253,
            0.0019144552,
            -0.0000890128,
            -0.0006693846,
            0.0000284785,
            0.0002259883,
            0.0002264798,
            0.0000112903,
            -0.0000156907,
            -0.0000225833,
            -0.000057082,
            0.0000134906,
            -0.0000235902,
            0.0000005197,
            -0.0000125381
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001917485,
            0.0011394072,
            0.0000109472,
            0.0000144063,
            0.0007773468,
            -0.0009069792,
            -0.0000861661,
            0.000228451,
            0.0001556157,
            0.0013577072,
            -0.0000544691,
            -0.0003923698,
            0.0000169736,
            0.0001391355,
            0.0001685579,
            0.0000110365,
            -0.0000212953,
            -0.0000262818,
            -0.0000708184,
            0.0000180415,
            0.0000037105,
            0.0000027157,
            0.0000353101
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001225298,
            0.000854695,
            0.000005758,
            0.0000028998,
            0.000646911,
            -0.0006019948,
            -0.0000501046,
            0.0001376742,
            0.000080684,
            0.0009733463,
            -0.0000160384,
            -0.0002128689,
            0.0000061917,
            0.0000788076,
            0.0001045082,
            -0.0000031841,
            0.0000197073,
            0.0000086719,
            0.0000273733,
            -0.0000093037,
            0.0000018664,
            0.0000022072,
            0.0000043725
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000076952,
            0.0006468001,
            0.0000029987,
            0.0000020967,
            0.0005692785,
            -0.0004389022,
            -0.0000290691,
            0.0000959369,
            0.0000456356,
            0.0006763266,
            0.0000008656,
            -0.0001035876,
            0.0000015579,
            0.0000455455,
            0.0000797268,
            -0.0000112792,
            0.000050261,
            0.0000070315,
            0.0000079185,
            -0.0000060406,
            -0.0000037753,
            0.0000013925,
            0.0000328071
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000494753,
            0.0004830595,
            0.0000016448,
            0.0000034698,
            0.0004810445,
            -0.0002964262,
            -0.0000175033,
            0.0000575453,
            0.0000285443,
            0.0004871333,
            -0.0000023346,
            -0.000046608,
            0.0000019097,
            0.000025777,
            0.0000574361,
            -0.0000048128,
            0.0000168792,
            -0.0000041584,
            0.0000046414,
            0.0000032642,
            -0.0000074621,
            0.0000006836,
            0.0000020297
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000371757,
            0.0004219762,
            0.0000011084,
            -0.0000015661,
            0.000496553,
            -0.0002382203,
            -0.0000117695,
            0.0000440031,
            0.000020664,
            0.0003899006,
            0.0000092576,
            -0.0000081569,
            -0.0000010271,
            0.0000193911,
            0.0000633511,
            -0.0000064101,
            0.0000004217,
            0.0000103086,
            -0.0000220783,
            -0.000006871,
            0.0000118929,
            -0.0000004133,
            0.0000207209
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000021376,
            0.0003103612,
            0.0000003991,
            0.0000026452,
            0.0004286094,
            -0.0001582638,
            -0.0000061167,
            0.0000270419,
            0.0000137286,
            0.0002688532,
            -0.0000012299,
            -0.0000003715,
            0.000000804,
            0.0000161966,
            0.0000503139,
            0.0000018546,
            0.0000036632,
            -0.0000008428,
            -0.0000001581,
            -0.0000012343,
            0.0000003428,
            0.0000000197,
            -0.00001044
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000141685,
            0.0002368401,
            0.0000003512,
            0.0000011342,
            0.0003177316,
            -0.0001213639,
            -0.0000043881,
            0.0000246797,
            0.00001327,
            0.0001597794,
            -0.0000000798,
            0.0000009211,
            0.0000008124,
            0.0000093144,
            0.0000268584,
            -0.00000016,
            -0.0000086901,
            0.0000011802,
            0.0000108743,
            -0.0000009658,
            -0.0000001318,
            -0.000000109,
            0.0000081079
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000087071,
            0.0001525684,
            0.0000002123,
            -0.0000018195,
            0.0002907683,
            -0.0000677027,
            -0.0000026127,
            0.0000092252,
            -0.0000013955,
            0.0001006778,
            0.0000057526,
            0.0000211876,
            -0.0000008716,
            0.0000015482,
            0.0000170666,
            -0.0000054716,
            0.0000105016,
            0.0000070464,
            0.0000154502,
            -0.0000045876,
            0.0000068445,
            0.0000004182,
            0.0000024673
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000053967,
            0.0001227784,
            -0.0000000078,
            -0.0000003882,
            0.0002296887,
            -0.000051587,
            -0.00000082,
            0.0000082809,
            0.0000148437,
            0.0000740302,
            0.0000032987,
            0.0000171662,
            -0.0000005506,
            0.000001063,
            0.0000175637,
            -0.0000015901,
            -0.0000162547,
            0.0000044185,
            0.0000080733,
            -0.0000036414,
            0.0000149576,
            -0.0000003708,
            0.000000842
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000050435,
            0.0001471615,
            -0.0000000254,
            0.0000016789,
            0.000359475,
            -0.0000518764,
            -0.0000006945,
            0.0000049719,
            -0.0000019348,
            0.0000604506,
            -0.0000007448,
            0.0000252559,
            0.0000001097,
            -0.0000024783,
            0.0000249298,
            0.0000020854,
            0.0000104337,
            -0.0000053206,
            -0.0000069506,
            0.0000041859,
            -0.0000024309,
            -0.000000134,
            0.000008231
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000039156,
            0.0001308867,
            0.0000000857,
            0.0000023443,
            0.0004652686,
            -0.0000416133,
            -0.0000009418,
            0.0000061922,
            0.0000018634,
            0.0000069398,
            -0.0000038664,
            0.0000264745,
            0.0000010821,
            0.0000043166,
            0.0000252319,
            0.0000040721,
            0.0000081817,
            -0.0000047186,
            -0.0000205413,
            0.0000030324,
            -0.0000129935,
            -0.0000003606,
            0.0000113734
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000009826,
            0.0000416696,
            0.0000000438,
            0.0000002347,
            0.0002463622,
            -0.0000070397,
            -0.0000003242,
            0.0000012623,
            0.0000007019,
            -0.0000308329,
            -0.0000019477,
            0.0000147466,
            0.0000004028,
            0.0000003247,
            0.0000010901,
            0.0000013598,
            -0.0000026125,
            0.0000025477,
            0.0000207646,
            -0.0000025587,
            0.0000008189,
            0.0000001211,
            -0.000006669
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001129228,
            0.0003824837,
            0.0000731386,
            0.0001132303,
            0.0005239765,
            -0.0004266209,
            -0.0001820316,
            0.0003421083,
            0.0004088283,
            0.0008929044,
            -0.0002323514,
            -0.000546525,
            0.0001798886,
            0.0004146989,
            0.0004761735,
            0.0000073894,
            0.0000076664,
            -0.0000077592,
            0.0000224369,
            0.0000012397,
            0.0000047944,
            0.0000012716,
            0.0000235568
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001824698,
            0.0006400332,
            0.0000882596,
            0.0001148068,
            0.0008237604,
            -0.0006983814,
            -0.0002544059,
            0.0004796987,
            0.0005519078,
            0.0014406199,
            -0.000292338,
            -0.0008455619,
            0.0002042196,
            0.0005556178,
            0.000624473,
            0.0000021115,
            0.000017234,
            0.0000136558,
            0.0000586504,
            -0.0000165231,
            0.0000214925,
            0.0000038787,
            0.0000466422
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002183948,
            0.0007382324,
            0.0000756268,
            0.0000900216,
            0.0009063911,
            -0.0007961667,
            -0.0002565189,
            0.0004761727,
            0.0005107337,
            0.0016354127,
            -0.000266245,
            -0.0009065198,
            0.0001636435,
            0.0005274378,
            0.0005676056,
            -0.0000116411,
            -0.0000018869,
            0.0000009002,
            0.0000209459,
            -0.0000059544,
            0.0000355385,
            0.0000046777,
            0.0000352647
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002510241,
            0.0008944233,
            0.000063997,
            0.000077653,
            0.0009571728,
            -0.0009660275,
            -0.0002533612,
            0.0004848631,
            0.0005214316,
            0.001845532,
            -0.000280738,
            -0.0010071209,
            0.0001375259,
            0.0005015627,
            0.0005307267,
            0.0000131071,
            -0.0000099591,
            -0.0000242865,
            -0.0000506236,
            0.000014825,
            -0.0000164905,
            0.0000014413,
            0.0000183403
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003120935,
            0.0010200561,
            0.0000560846,
            0.0000458356,
            0.0009258591,
            -0.0011220582,
            -0.0002642598,
            0.0004735547,
            0.0004409781,
            0.0019421349,
            -0.0002516119,
            -0.0010416243,
            0.0001058585,
            0.0004471038,
            0.0004168504,
            -0.0000016982,
            0.0000331456,
            0.0000251137,
            0.000022897,
            -0.0000245359,
            0.000009162,
            0.0000040183,
            0.000006736
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004170968,
            0.0013036873,
            0.0000539312,
            0.0000358284,
            0.000892266,
            -0.0014936277,
            -0.0002995697,
            0.0005304276,
            0.0004472087,
            0.0021623508,
            -0.0002430812,
            -0.001231073,
            0.0000893281,
            0.0004392624,
            0.0003717258,
            -0.0000032979,
            -0.0000149984,
            0.0000047525,
            0.0000053398,
            -0.0000060616,
            0.000037858,
            0.0000010441,
            0.0000219189
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004292115,
            0.0013994153,
            0.0000450088,
            0.0000345311,
            0.0008401763,
            -0.0015462979,
            -0.0002761165,
            0.000505859,
            0.0003971385,
            0.0021471039,
            -0.0002075127,
            -0.0011426354,
            0.0000705303,
            0.0003838374,
            0.0003163375,
            -0.0000001279,
            -0.0000058808,
            -0.000020088,
            -0.0000195125,
            0.0000076131,
            0.0000108307,
            0.0000022831,
            0.0000242893
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003834695,
            0.0013444815,
            0.0000352159,
            0.0000218236,
            0.0007525621,
            -0.0014091176,
            -0.0002282918,
            0.0004377281,
            0.0003208728,
            0.0019453315,
            -0.000148627,
            -0.0009659395,
            0.0000499027,
            0.0003173699,
            0.0002399865,
            -0.0000107025,
            -0.0000088227,
            0.0000026261,
            0.0000357377,
            -0.0000073504,
            0.0000368503,
            0.000002174,
            0.000028552
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003315915,
            0.0012765576,
            0.0000272503,
            0.0000210904,
            0.0007342777,
            -0.0012675682,
            -0.0001854416,
            0.0003719056,
            0.0002729626,
            0.0018033457,
            -0.0001124156,
            -0.0007502759,
            0.0000376753,
            0.000247588,
            0.0002271964,
            -0.0000063913,
            -0.0000075205,
            -0.0000110003,
            -0.0000463528,
            0.000002759,
            0.0000086498,
            0.0000013133,
            0.0000190369
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002696985,
            0.0011838546,
            0.0000202918,
            0.0000117444,
            0.0006788803,
            -0.00110332,
            -0.0001429744,
            0.0003123776,
            0.0002166568,
            0.0015772375,
            -0.0000743812,
            -0.0006344771,
            0.000026088,
            0.0002080283,
            0.0001849174,
            -0.0000022732,
            0.0000096323,
            -0.0000008861,
            0.000029934,
            0.0000004151,
            0.0000052393,
            -0.0000018372,
            0.0000104309
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004008227,
            0.0020158401,
            0.000026902,
            0.0000134652,
            0.0012790571,
            -0.0017026096,
            -0.000198182,
            0.0004561238,
            0.0003004483,
            0.002624916,
            -0.0000895209,
            -0.0008923332,
            0.0000334249,
            0.000301219,
            0.0002860665,
            -0.0000134068,
            -0.0000804458,
            0.0000009157,
            0.0000241976,
            0.0000010028,
            0.0000738478,
            0.0000010485,
            -0.0000027889
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002643257,
            0.0015582218,
            0.0000136867,
            0.0000124254,
            0.0011047383,
            -0.0012317834,
            -0.0001142345,
            0.000303985,
            0.0001885352,
            0.0018959191,
            -0.0000629454,
            -0.0005107973,
            0.0000193199,
            0.0001849455,
            0.0002268919,
            0.0000002913,
            0.0000563569,
            0.0000017106,
            -0.0000533339,
            -0.0000068818,
            -0.0000311014,
            0.0000049832,
            0.0000316348
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001676533,
            0.0011938368,
            0.0000081096,
            0.0000087492,
            0.0009346611,
            -0.0008253286,
            -0.0000696158,
            0.0001897806,
            0.0001153006,
            0.0013556767,
            -0.0000305055,
            -0.0002818052,
            0.0000107552,
            0.0001112293,
            0.0001593241,
            0.0000071589,
            -0.0000501882,
            -0.0000124811,
            -0.0000205533,
            0.0000119139,
            0.000010111,
            -0.0000004673,
            -0.0000048888
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001147187,
            0.0009511121,
            0.000005016,
            0.0000064958,
            0.0008200606,
            -0.0006258328,
            -0.000044897,
            0.0001372446,
            0.0000842458,
            0.0010218576,
            -0.0000215877,
            -0.0001858578,
            0.0000069921,
            0.0000785847,
            0.0001299658,
            0.0000103825,
            -0.000036226,
            -0.0000097004,
            -0.0000332121,
            0.0000074519,
            -0.0000044309,
            -0.000000393,
            -0.0000070797
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000754012,
            0.0007253015,
            0.0000033372,
            0.0000005497,
            0.0007178282,
            -0.0004248928,
            -0.0000295547,
            0.0000824112,
            0.0000485248,
            0.0007740942,
            0.0000077544,
            -0.0000304605,
            0.0000009991,
            0.0000300951,
            0.0000909103,
            -0.0000098543,
            -0.0000326802,
            0.0000018454,
            -0.0000026112,
            0.0000000464,
            0.0000397103,
            0.0000000424,
            -0.0000174407
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000606942,
            0.0006900948,
            0.0000021474,
            -0.0000038475,
            0.0007805859,
            -0.0003836241,
            -0.0000212748,
            0.0000715668,
            0.0000151358,
            0.0006270032,
            0.0000075885,
            -0.0000275197,
            -0.0000009102,
            0.0000291106,
            0.0000734201,
            -0.0000039526,
            0.0000425803,
            0.0000147162,
            0.0000122288,
            -0.0000092473,
            -0.000013999,
            0.0000002596,
            -0.0000011813
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000363917,
            0.000480887,
            0.0000011944,
            -0.0000019791,
            0.0006777669,
            -0.0002397791,
            -0.0000121395,
            0.0000412076,
            0.0000106711,
            0.0004062224,
            0.0000022822,
            -0.0000096124,
            0.0000002493,
            0.0000188731,
            0.0000535006,
            0.0000024949,
            -0.0000093464,
            0.0000103221,
            0.0000295856,
            -0.0000065408,
            0.0000161551,
            -0.0000011177,
            0.0000024796
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000230077,
            0.0003712425,
            0.0000005406,
            -0.0000005363,
            0.0005476521,
            -0.0001669806,
            -0.0000065874,
            0.000029753,
            0.0000191717,
            0.000292747,
            0.0000014524,
            0.0000008273,
            0.0000002266,
            0.000018744,
            0.0000502892,
            -0.0000005228,
            -0.0000230343,
            0.0000052476,
            0.0000126188,
            -0.0000034954,
            0.0000096956,
            0.0000000554,
            -0.0000079972
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000134472,
            0.0002672814,
            0.0000000947,
            0.0000048059,
            0.0004606208,
            -0.0001154411,
            -0.0000026705,
            0.0000183593,
            0.0000122097,
            0.0001687719,
            -0.000003508,
            0.0000130349,
            0.0000010497,
            0.0000085863,
            0.00003786,
            0.0000032825,
            -0.000003607,
            -0.0000105289,
            -0.0000068848,
            0.0000067672,
            -0.0000072665,
            0.0000001131,
            -0.0000002331
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000081153,
            0.0001958898,
            0.0000000715,
            -0.0000008811,
            0.0004016545,
            -0.0000836053,
            -0.000001488,
            0.0000149462,
            0.0000042379,
            0.0000985917,
            0.0000050972,
            0.000015495,
            -0.00000059,
            0.0000076137,
            0.0000218029,
            -0.000000945,
            0.0000048791,
            0.0000035214,
            0.0000125031,
            -0.0000015512,
            0.0000030223,
            -0.0000009537,
            0.0000058722
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000092539,
            0.0002612219,
            0.0000000952,
            0.0000012324,
            0.000654579,
            -0.0000946178,
            -0.0000018723,
            0.0000142651,
            0.000001929,
            0.000110953,
            -0.0000034246,
            0.000017823,
            0.0000005144,
            0.0000059387,
            0.0000333192,
            0.0000076477,
            -0.0000212685,
            -0.0000090263,
            -0.0000082549,
            0.0000079414,
            0.0000021137,
            -0.0000007776,
            -0.0000068847
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000085543,
            0.0002467561,
            0.0000000994,
            0.0000020887,
            0.0008729654,
            -0.0000768274,
            -0.0000020131,
            0.0000117579,
            0.0000027805,
            0.0000210863,
            -0.0000038758,
            0.000044399,
            0.0000008645,
            0.0000025464,
            0.000037264,
            0.0000041352,
            0.0000054226,
            -0.0000048161,
            -0.0000038723,
            0.0000032008,
            -0.0000199451,
            0.0000002044,
            0.0000079007
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000018258,
            0.000083365,
            -0.0000000455,
            -0.0000024404,
            0.0005011637,
            -0.0000200682,
            -0.0000001379,
            -0.000000458,
            -0.0000109265,
            -0.0000675329,
            0.0000044954,
            0.000027193,
            -0.0000013444,
            -0.000003468,
            0.0000025332,
            -0.0000021652,
            0.0000161802,
            0.0000061467,
            0.0000118585,
            -0.00000336,
            -0.0000016241,
            -0.0000001485,
            0.0000089212
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000926847,
            0.0003215975,
            0.0000605478,
            0.0000841774,
            0.0004608911,
            -0.0003390931,
            -0.0001507516,
            0.0002768918,
            0.000331737,
            0.0007751496,
            -0.0001690712,
            -0.0003801656,
            0.0001428899,
            0.0003243403,
            0.0003958342,
            -0.000004133,
            0.0000155443,
            0.0000099132,
            0.0000118211,
            -0.0000096804,
            -0.0000001156,
            0.0000005274,
            -0.0000118763
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001505718,
            0.0005202191,
            0.0000724468,
            0.0001053199,
            0.0007052839,
            -0.000555478,
            -0.0002078124,
            0.000387723,
            0.0004644003,
            0.0012042344,
            -0.0002502287,
            -0.0006757254,
            0.0001721102,
            0.0004600189,
            0.0005427672,
            0.0000047851,
            -0.0000386848,
            -0.0000217621,
            -0.0000183069,
            0.0000105343,
            0.0000214215,
            0.000004491,
            0.0000278936
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001838859,
            0.0006649836,
            0.0000642246,
            0.0000840942,
            0.0008076887,
            -0.0007057499,
            -0.0002168102,
            0.0004143864,
            0.000465427,
            0.0014671873,
            -0.0002547404,
            -0.0007748772,
            0.0001442461,
            0.0004572938,
            0.0005126078,
            0.0000109085,
            -0.0000242364,
            -0.0000234778,
            -0.0000676816,
            0.0000188152,
            -0.0000196837,
            0.0000022255,
            0.0000046518
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000215446,
            0.0007509615,
            0.0000554531,
            0.0000604967,
            0.0008276836,
            -0.0007976533,
            -0.0002185475,
            0.0004049497,
            0.0004304208,
            0.0015777268,
            -0.0002275661,
            -0.0008212038,
            0.0001152733,
            0.0004201144,
            0.0004468602,
            0.0000001128,
            -0.0000176578,
            -0.0000036891,
            -0.0000323729,
            0.0000041344,
            0.0000015735,
            0.0000007874,
            0.0000140918
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000266921,
            0.0008595042,
            0.000048787,
            0.0000455049,
            0.0008134942,
            -0.0009471106,
            -0.0002280576,
            0.0004096129,
            0.000388917,
            0.0016678211,
            -0.0002146552,
            -0.0009304098,
            0.0000934317,
            0.0003998308,
            0.0003772004,
            -0.0000062254,
            0.000012399,
            0.0000037532,
            0.0000052477,
            -0.0000091866,
            0.0000065039,
            0.000003978,
            0.0000190172
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003580621,
            0.0011037092,
            0.0000474442,
            0.0000284461,
            0.0007976327,
            -0.0012498406,
            -0.0002600741,
            0.0004529295,
            0.0003762401,
            0.0018775685,
            -0.0002076619,
            -0.0010641062,
            0.0000774739,
            0.000386563,
            0.0003210475,
            -0.0000051566,
            0.0000075048,
            0.0000190071,
            0.0000391928,
            -0.0000188382,
            0.0000265309,
            0.0000019869,
            0.0000001384
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003661483,
            0.0012039372,
            0.0000394732,
            0.0000253807,
            0.0007391387,
            -0.0013153724,
            -0.0002383061,
            0.0004397722,
            0.0003415393,
            0.0018599069,
            -0.0001791346,
            -0.0010225958,
            0.0000619777,
            0.0003469998,
            0.0002648903,
            -0.0000021945,
            0.0000152699,
            0.0000077673,
            0.0000603252,
            -0.0000075892,
            0.0000123125,
            -0.0000009048,
            0.0000132412
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003328425,
            0.0011619757,
            0.0000325148,
            0.0000146838,
            0.0007149183,
            -0.0012227579,
            -0.0002039378,
            0.0003844867,
            0.0002858211,
            0.0017353592,
            -0.0001326106,
            -0.0008684557,
            0.0000455599,
            0.0002891053,
            0.0002250409,
            -0.0000027909,
            -0.0000045986,
            0.00001403,
            0.0000450899,
            -0.0000125011,
            0.0000381213,
            0.0000005307,
            0.0000129747
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002873787,
            0.0011802162,
            0.0000238864,
            0.0000203679,
            0.0007158526,
            -0.0011637097,
            -0.0001618668,
            0.0003430243,
            0.0002424404,
            0.0016977914,
            -0.0001062545,
            -0.0007564579,
            0.0000345075,
            0.0002500766,
            0.0002249845,
            0.0000043675,
            0.0000612727,
            -0.0000135829,
            -0.0000365916,
            0.0000033423,
            -0.0000419812,
            0.0000018145,
            0.0000276107
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000244246,
            0.0010882186,
            0.0000181765,
            0.0000117415,
            0.0006631338,
            -0.001012907,
            -0.0001291574,
            0.0002856178,
            0.0001992566,
            0.0015077356,
            -0.0000698862,
            -0.0005824747,
            0.0000239076,
            0.0001931896,
            0.0001917636,
            -0.0000043774,
            0.0000370187,
            0.0000009678,
            -0.0000255134,
            -0.0000052196,
            -0.0000117786,
            0.0000012103,
            0.0000174997
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003717156,
            0.0018933915,
            0.0000249685,
            0.0000198296,
            0.0012383748,
            -0.0016267957,
            -0.0001853897,
            0.0004358255,
            0.0003086965,
            0.0025207915,
            -0.0001114912,
            -0.0008125601,
            0.0000363694,
            0.0002820255,
            0.0003040316,
            0.0000133497,
            -0.0000058658,
            -0.0000127611,
            -0.0000543555,
            0.0000051768,
            -0.000008069,
            0.000000741,
            -0.000004897
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002437829,
            0.0014891697,
            0.0000136016,
            0.0000113926,
            0.0010460647,
            -0.0011385647,
            -0.0001092497,
            0.0002864425,
            0.0001782929,
            0.001842214,
            -0.0000599546,
            -0.0005318586,
            0.0000188496,
            0.000181771,
            0.0001922691,
            0.0000050133,
            -0.0000323993,
            -0.0000015999,
            -0.0000204518,
            -0.0000005011,
            0.0000229582,
            0.0000018971,
            0.0000387928
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001602257,
            0.0012136566,
            0.0000076421,
            0.0000089071,
            0.0009200773,
            -0.0008428964,
            -0.0000654005,
            0.0001951085,
            0.0001169984,
            0.0014064449,
            -0.000028358,
            -0.0002870855,
            0.0000104656,
            0.0001082803,
            0.000142037,
            0.0000006523,
            0.0000151776,
            0.0000001421,
            0.0000546931,
            -0.0000032248,
            0.0000079545,
            0.0000021221,
            0.0000039583
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001107008,
            0.0009266413,
            0.000005376,
            0.0000030741,
            0.0008361067,
            -0.0006033879,
            -0.0000455321,
            0.0001354402,
            0.0000694699,
            0.0010172728,
            -0.0000146745,
            -0.0001943473,
            0.0000065721,
            0.0000790316,
            0.0001145759,
            -0.0000026256,
            0.0000021406,
            0.000005951,
            0.0000269871,
            -0.0000039605,
            0.000012836,
            0.0000009917,
            0.00001594
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000764764,
            0.0007603294,
            0.0000031776,
            0.0000019097,
            0.0007749987,
            -0.0004697306,
            -0.0000291404,
            0.0001000283,
            0.0000608823,
            0.0008006398,
            -0.0000048528,
            -0.0000954569,
            0.0000028058,
            0.0000563908,
            0.0001123043,
            0.0000062664,
            0.0000297825,
            0.0000064035,
            -0.0000199187,
            -0.0000060012,
            -0.0000173577,
            -0.0000018545,
            0.00001372
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000591177,
            0.0006864693,
            0.0000016931,
            -0.0000031972,
            0.0008268231,
            -0.0003958212,
            -0.0000189118,
            0.0000700648,
            -0.0000026642,
            0.0006104798,
            0.0000130599,
            -0.0000245682,
            -0.0000025108,
            0.0000264855,
            0.0000797243,
            -0.0000094504,
            0.0000921332,
            0.0000058682,
            -0.0000159399,
            0.0000003461,
            -0.0000262404,
            -0.0000006281,
            0.0000277004
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000371158,
            0.0005427307,
            0.0000009159,
            0.000007808,
            0.0007258823,
            -0.000277662,
            -0.0000114025,
            0.0000531273,
            0.0000367387,
            0.0004910488,
            -0.000003968,
            -0.0000051019,
            0.0000022309,
            0.0000256948,
            0.0000942934,
            0.0000010186,
            -0.0000090382,
            -0.0000191675,
            -0.0000665654,
            0.0000137884,
            -0.0000064468,
            0.0000009167,
            0.0000121508
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000251912,
            0.000387148,
            0.0000007475,
            0.0000008557,
            0.0005969953,
            -0.0001789867,
            -0.0000080712,
            0.000032002,
            0.0000174484,
            0.0003022302,
            0.0000050244,
            0.0000115302,
            -0.000000054,
            0.0000135609,
            0.0000600032,
            -0.0000043748,
            0.0000065444,
            0.0000025998,
            -0.0000296099,
            -0.0000029772,
            -0.0000104878,
            0.0000008365,
            0.0000221835
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000158418,
            0.0002951817,
            0.0000002475,
            0.0000034789,
            0.0005477697,
            -0.0001380042,
            -0.0000039142,
            0.0000233163,
            0.0000198748,
            0.0002198638,
            0.0000003526,
            0.0000134852,
            0.0000006133,
            0.0000072598,
            0.0000593741,
            0.0000011032,
            0.000005033,
            -0.0000104817,
            -0.0000423244,
            0.0000069993,
            -0.0000108542,
            0.0000001261,
            0.0000168256
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000087897,
            0.000222714,
            0.0000001355,
            -0.0000014784,
            0.0004830671,
            -0.0000838835,
            -0.0000021664,
            0.000007858,
            0.0000091196,
            0.0001570354,
            0.0000067336,
            0.0000548215,
            -0.0000016992,
            -0.0000036025,
            0.0000353981,
            -0.0000025792,
            -0.0000108202,
            0.0000040645,
            -0.0000278028,
            -0.0000015314,
            -0.0000018603,
            -0.0000005753,
            -0.0000141547
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000110989,
            0.0002834872,
            0.000000142,
            -0.0000021158,
            0.0007179077,
            -0.0000979486,
            -0.000002436,
            0.0000103758,
            0.0000004384,
            0.0000944719,
            0.0000028261,
            0.000037713,
            -0.0000009734,
            0.0000022942,
            0.0000317605,
            0.0000012301,
            -0.0000124081,
            0.0000059148,
            0.0000136147,
            -0.0000018548,
            0.0000021205,
            -0.0000007769,
            -0.0000019169
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000093011,
            0.0002654574,
            0.0000001467,
            0.0000054657,
            0.0010298706,
            -0.0000758841,
            -0.0000021082,
            0.0000132277,
            0.0000096709,
            -0.0000045792,
            -0.0000052454,
            0.0000566443,
            0.0000018622,
            0.0000022707,
            0.0000590195,
            0.0000064269,
            -0.0000247388,
            -0.0000172495,
            -0.0000635315,
            0.0000123021,
            -0.0000091721,
            -0.0000000883,
            0.0000433331
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000019079,
            0.0001320314,
            0.0000001147,
            0.0000017313,
            0.0006136507,
            -0.0000371286,
            -0.0000005603,
            0.0000059398,
            0.0000183994,
            0.0000107232,
            -0.0000021184,
            0.0000322836,
            0.0000007412,
            0.0000030623,
            0.0000206525,
            0.0000025217,
            -0.0000117649,
            0.0000021904,
            0.0000045717,
            -0.0000034043,
            0.0000003065,
            -0.0000001365,
            -0.0000059112
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000509905,
            0.0001566572,
            0.0000319066,
            0.0000435048,
            0.0002274328,
            -0.0001773784,
            -0.0000803258,
            0.0001444279,
            0.0001675368,
            0.0003695894,
            -0.0000933285,
            -0.0002308693,
            0.0000755667,
            0.0001743153,
            0.0001988958,
            0.0000011036,
            0.000007563,
            0.0000027226,
            0.0000130823,
            -0.0000010348,
            -0.0000020873,
            0.0000013025,
            0.000008639
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000758498,
            0.0002852634,
            0.0000386617,
            0.0000559438,
            0.0003632766,
            -0.0002998134,
            -0.0001082854,
            0.0002096449,
            0.0002497795,
            0.0006433964,
            -0.0001349437,
            -0.000343653,
            0.00009328,
            0.0002386943,
            0.0002878402,
            0.0000052546,
            -0.0000027791,
            -0.0000092236,
            -0.0000082879,
            0.0000085388,
            -0.0000041321,
            -0.0000006006,
            0.0000124225
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000967274,
            0.0003327562,
            0.000034188,
            0.0000394269,
            0.0004280507,
            -0.0003504236,
            -0.0001143488,
            0.0002111053,
            0.0002330546,
            0.0007582808,
            -0.0001217004,
            -0.0003823835,
            0.0000751485,
            0.0002361155,
            0.000265989,
            -0.0000051725,
            0.0000111827,
            0.0000134934,
            0.0000067593,
            -0.0000128062,
            0.0000042013,
            0.0000027017,
            -0.0000045271
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001126971,
            0.0004014333,
            0.0000294237,
            0.0000296167,
            0.0004452904,
            -0.0004249727,
            -0.0001147518,
            0.0002161527,
            0.0002248967,
            0.00084763,
            -0.0001140179,
            -0.0004416059,
            0.0000604571,
            0.0002272347,
            0.0002390955,
            -0.0000074763,
            0.0000268026,
            0.0000126183,
            0.0000102447,
            -0.0000094117,
            0.0000035327,
            0.0000018137,
            0.0000157678
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000134473,
            0.0004549695,
            0.0000260145,
            0.0000246582,
            0.0004447931,
            -0.0004778232,
            -0.0001178301,
            0.0002168112,
            0.0002152359,
            0.0008941985,
            -0.0001149967,
            -0.0004904209,
            0.000051171,
            0.0002168934,
            0.0002039378,
            -0.0000013887,
            -0.0000486926,
            -0.0000019112,
            0.0000034802,
            0.0000004663,
            0.0000265307,
            0.0000013815,
            -0.0000043456
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001780693,
            0.00059308,
            0.0000249952,
            0.0000207583,
            0.000448116,
            -0.0006431092,
            -0.0001326106,
            0.0002421337,
            0.0002190888,
            0.00102509,
            -0.0001099291,
            -0.0005252156,
            0.0000428477,
            0.0002020496,
            0.0001960619,
            -0.0000036553,
            -0.0000239749,
            -0.0000127123,
            -0.0000582882,
            0.0000121806,
            0.0000015667,
            -0.0000008925,
            0.0000105412
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001874368,
            0.0006610045,
            0.0000210698,
            0.0000200381,
            0.0004620313,
            -0.0006913766,
            -0.0001241236,
            0.0002339054,
            0.0001966984,
            0.0010956043,
            -0.0000998397,
            -0.0005200448,
            0.0000352206,
            0.000185602,
            0.0001764563,
            -0.000005103,
            0.0000036681,
            -0.0000219334,
            -0.0000561982,
            0.0000141888,
            -0.0000223601,
            0.0000024518,
            -0.0000151374
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000173631,
            0.0006277909,
            0.0000168213,
            0.000010115,
            0.0004093159,
            -0.0006317216,
            -0.0001057847,
            0.0002041835,
            0.0001569229,
            0.0009591431,
            -0.0000888775,
            -0.0004816716,
            0.0000284615,
            0.0001638155,
            0.0001251274,
            0.0000034412,
            -0.0000107063,
            0.0000114348,
            0.0000202948,
            -0.0000122622,
            0.0000142905,
            0.0000027445,
            0.000010776
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001531004,
            0.0006315688,
            0.0000128677,
            0.0000076511,
            0.0003926525,
            -0.0006030339,
            -0.0000866547,
            0.0001765037,
            0.0001264725,
            0.0009406705,
            -0.0000483124,
            -0.0003566843,
            0.0000168756,
            0.0001229846,
            0.0001233817,
            -0.0000145533,
            0.0000442404,
            0.0000092752,
            -0.0000365376,
            -0.0000082434,
            -0.000010232,
            0.0000013681,
            0.0000123621
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001288976,
            0.0005979588,
            0.0000099327,
            0.0000059504,
            0.0003983766,
            -0.0005408552,
            -0.0000692996,
            0.0001563904,
            0.0001045799,
            0.0008781346,
            -0.0000426445,
            -0.0003230054,
            0.0000140356,
            0.0001132218,
            0.0001020656,
            0.0000006704,
            0.00003878,
            0.0000059141,
            0.0000010637,
            -0.0000048212,
            -0.0000183067,
            -0.0000000044,
            -0.0000050517
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001935521,
            0.0010452538,
            0.0000130921,
            0.0000076389,
            0.000702871,
            -0.0008910621,
            -0.0000964422,
            0.0002429974,
            0.0001618166,
            0.0014139957,
            -0.0000508619,
            -0.0004812387,
            0.0000180081,
            0.0001658311,
            0.0001637668,
            0.0000023606,
            0.0000031509,
            0.0000027978,
            0.0000059768,
            -0.0000023707,
            0.0000107609,
            -0.000000375,
            0.0000060219
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000131992,
            0.000857797,
            0.0000073152,
            0.0000095167,
            0.0006520008,
            -0.0006476239,
            -0.0000585835,
            0.0001672479,
            0.0001138892,
            0.00111656,
            -0.0000213325,
            -0.0002895553,
            0.0000096243,
            0.0001075293,
            0.0001386768,
            -0.0000062131,
            -0.0000098587,
            -0.000013155,
            -0.0000294756,
            0.0000094415,
            -0.0000036896,
            -0.0000003405,
            -0.0000020991
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000933118,
            0.0006835326,
            0.0000048945,
            -0.0000006074,
            0.000579065,
            -0.000487128,
            -0.0000395555,
            0.0001159333,
            0.0000606453,
            0.0008466178,
            -0.0000128462,
            -0.0001972835,
            0.0000058215,
            0.0000785389,
            0.0000960866,
            -0.0000022919,
            0.0000284752,
            0.0000174998,
            0.000024831,
            -0.0000119625,
            0.0000048535,
            -0.000000752,
            0.0000069249
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000597292,
            0.0005482274,
            0.000002585,
            0.0000023079,
            0.0005495686,
            -0.0003415645,
            -0.0000230821,
            0.0000741593,
            0.0000362634,
            0.0006685878,
            -0.0000034522,
            -0.000079331,
            0.0000022017,
            0.0000387469,
            0.0000742654,
            0.0000023272,
            0.0000031127,
            -0.0000103011,
            -0.0000272402,
            0.0000102538,
            -0.0000122844,
            -0.000001024,
            -0.0000071525
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000439762,
            0.000442969,
            0.0000017035,
            -0.0000004286,
            0.0004520502,
            -0.0002673207,
            -0.0000161464,
            0.0000540234,
            0.0000312097,
            0.0004790675,
            -0.0000022142,
            -0.0000475384,
            0.0000016036,
            0.0000258399,
            0.0000511984,
            -0.0000039486,
            -0.0000256327,
            0.0000053025,
            0.0000008377,
            -0.000005176,
            0.0000275886,
            0.000002197,
            -0.000003987
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000366555,
            0.0004001299,
            0.0000011802,
            -0.0000012591,
            0.0004835595,
            -0.0002183421,
            -0.0000120588,
            0.000039999,
            0.0000154893,
            0.0003772357,
            0.0000011272,
            -0.0000335642,
            0.0000003793,
            0.0000220336,
            0.0000437507,
            -0.0000023781,
            0.0000145562,
            0.0000096754,
            0.0000409207,
            -0.0000064598,
            0.0000021705,
            0.0000003141,
            0.0000047221
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000215701,
            0.0003138941,
            0.000000663,
            0.0000023215,
            0.0004316161,
            -0.0001698611,
            -0.0000069004,
            0.0000332011,
            0.0000121751,
            0.000262038,
            0.0000035833,
            -0.0000197249,
            0.0000005763,
            0.0000170907,
            0.0000474839,
            -0.0000012979,
            0.0000258793,
            -0.0000051407,
            -0.000014019,
            0.0000040496,
            -0.0000123202,
            -0.000000101,
            0.0000338734
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000015559,
            0.0002315342,
            0.0000005348,
            0.0000027986,
            0.0003876264,
            -0.0001107486,
            -0.0000054621,
            0.0000172999,
            0.0000090451,
            0.0002101238,
            -0.0000046888,
            0.0000049525,
            0.0000013729,
            0.0000083546,
            0.0000384583,
            0.0000053137,
            -0.0000255167,
            -0.0000045009,
            -0.0000169913,
            0.0000026897,
            0.000011715,
            -0.0000002287,
            -0.0000020244
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000104377,
            0.0001903074,
            0.0000003809,
            0.0000011482,
            0.0003311261,
            -0.000087946,
            -0.0000034983,
            0.0000175832,
            0.0000130227,
            0.0001350105,
            0.0000009582,
            0.0000050029,
            0.0000006158,
            0.000006659,
            0.0000310526,
            -0.000000639,
            0.0000059289,
            0.0000007356,
            -0.0000128571,
            -0.0000014131,
            -0.0000012304,
            -0.0000002368,
            0.0000167352
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000068646,
            0.0001418881,
            0.000000197,
            0.0000034948,
            0.0002986767,
            -0.0000612802,
            -0.0000020851,
            0.0000118742,
            0.00001191,
            0.0000870652,
            -0.0000038927,
            0.0000203604,
            0.0000013642,
            0.0000020497,
            0.0000280619,
            0.0000019963,
            0.0000027151,
            -0.0000076336,
            -0.0000307688,
            0.0000047049,
            -0.0000077203,
            0.0000005133,
            0.0000129273
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000078786,
            0.0001965356,
            0.0000001662,
            0.0000033716,
            0.0004844569,
            -0.0000879063,
            -0.0000021012,
            0.0000170227,
            0.0000114577,
            0.0000813642,
            -0.0000044497,
            0.0000197374,
            0.0000015633,
            0.0000059946,
            0.0000290493,
            0.0000041188,
            -0.0000051857,
            -0.0000074607,
            -0.0000061402,
            0.0000041065,
            0.0000021509,
            0.0000000444,
            0.0000147196
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000061651,
            0.0001747481,
            -0.0000000034,
            -0.0000007432,
            0.0006867488,
            -0.0000564679,
            -0.00000098,
            0.0000062056,
            -0.0000102554,
            -0.0000018004,
            -0.0000002818,
            0.0000367272,
            -0.0000002663,
            -0.0000011098,
            0.0000134628,
            0.0000005087,
            0.000023305,
            -0.0000030067,
            -0.0000009977,
            0.0000039212,
            -0.0000097361,
            0.0000006141,
            0.0000107699
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000015702,
            0.0000729267,
            0.0000000525,
            -0.0000037396,
            0.0004243775,
            -0.000023659,
            -0.0000003255,
            0.0000038728,
            -0.0000244914,
            -0.0000556849,
            0.0000023876,
            0.0000124125,
            -0.0000005819,
            0.0000013795,
            0.0000007204,
            -0.0000013985,
            0.0000317097,
            0.00000695,
            0.0000274508,
            -0.0000028904,
            -0.0000093998,
            -0.0000000795,
            -0.0000041209
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000333228,
            0.0001079526,
            0.0000227222,
            0.0000306109,
            0.0001727535,
            -0.0001202966,
            -0.0000552514,
            0.0001022948,
            0.0001142813,
            0.0002692343,
            -0.0000613959,
            -0.0001588588,
            0.0000548491,
            0.0001257231,
            0.0001438018,
            -0.0000042608,
            0.0000288422,
            0.0000165157,
            0.0000315513,
            -0.0000131643,
            0.0000000979,
            0.0000004939,
            0.0000132201
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000560199,
            0.0002038073,
            0.0000278063,
            0.0000349367,
            0.0002844501,
            -0.0002199428,
            -0.0000787307,
            0.0001498523,
            0.0001713278,
            0.0004835739,
            -0.0000833477,
            -0.0002354422,
            0.0000642678,
            0.0001725486,
            0.0002082268,
            -0.0000064006,
            0.0000415708,
            0.0000232434,
            0.0000178691,
            -0.0000176919,
            -0.0000002424,
            0.0000016726,
            0.0000077362
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000629698,
            0.0002394152,
            0.0000245854,
            0.0000343811,
            0.0003311847,
            -0.0002394923,
            -0.0000782501,
            0.0001523747,
            0.0001805723,
            0.0005600161,
            -0.0000971823,
            -0.0002918838,
            0.0000577798,
            0.0001801598,
            0.0002103422,
            0.0000061741,
            -0.00002398,
            -0.0000146582,
            -0.0000219089,
            0.0000124209,
            -0.000003262,
            0.0000016002,
            0.0000035762
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000703507,
            0.0002841904,
            0.0000205497,
            0.0000231373,
            0.0003431899,
            -0.000282948,
            -0.0000756411,
            0.0001523389,
            0.0001676821,
            0.0006258166,
            -0.0000749292,
            -0.0002833479,
            0.0000432535,
            0.0001611941,
            0.0001873671,
            -0.0000056952,
            0.0000172989,
            0.0000051845,
            -0.0000144888,
            -0.0000038313,
            -0.0000070185,
            0.0000004581,
            0.0000001528
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000895889,
            0.0003197151,
            0.0000187593,
            0.0000197118,
            0.0003358381,
            -0.0003317152,
            -0.0000816526,
            0.0001524734,
            0.0001559505,
            0.0006579325,
            -0.0000783335,
            -0.0003467871,
            0.0000372709,
            0.0001571365,
            0.0001628192,
            -0.0000023395,
            -0.0000216553,
            -0.0000073404,
            -0.0000078112,
            0.0000066708,
            0.0000152436,
            -0.0000001748,
            0.0000112088
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001133289,
            0.0003741488,
            0.0000172683,
            0.0000124146,
            0.0003132414,
            -0.0004120564,
            -0.000088148,
            0.0001603979,
            0.0001414085,
            0.0006801133,
            -0.0000859026,
            -0.0003862724,
            0.0000318692,
            0.0001491236,
            0.0001228347,
            0.0000097397,
            -0.0000115573,
            0.0000079265,
            0.0000235255,
            -0.0000070678,
            0.0000128267,
            -0.0000003357,
            -0.0000017115
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.000120516,
            0.0004278799,
            0.0000145144,
            0.0000083387,
            0.0003102745,
            -0.0004547786,
            -0.0000828736,
            0.0001569426,
            0.000123917,
            0.0007008326,
            -0.0000659554,
            -0.0003676148,
            0.0000243783,
            0.0001309388,
            0.0001041869,
            -0.000002982,
            0.0000194087,
            0.0000112256,
            0.0000441506,
            -0.0000102599,
            0.0000157928,
            0.0000013939,
            0.0000028307
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000111586,
            0.0004570999,
            0.0000115051,
            0.0000107798,
            0.0003158586,
            -0.0004495945,
            -0.0000700507,
            0.0001473491,
            0.0001206396,
            0.0007314874,
            -0.0000510013,
            -0.000302788,
            0.0000182822,
            0.0001128243,
            0.0001138447,
            -0.0000012945,
            0.0000341972,
            -0.0000042501,
            -0.0000219676,
            0.0000028621,
            -0.0000181528,
            -0.0000004587,
            0.0000001596
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000100648,
            0.0004364455,
            0.000009446,
            0.0000046164,
            0.0003064037,
            -0.000412817,
            -0.0000597151,
            0.0001291797,
            0.0000967876,
            0.0006678357,
            -0.0000345955,
            -0.0002823423,
            0.0000134192,
            0.0000971052,
            0.0000807179,
            -0.0000064141,
            0.000005246,
            0.0000053346,
            0.000017897,
            -0.0000045524,
            0.0000152648,
            0.0000009556,
            0.0000174132
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000087968,
            0.0004132707,
            0.000007011,
            0.0000060185,
            0.0002992451,
            -0.0003643983,
            -0.000047812,
            0.0001106987,
            0.0000904487,
            0.0006357729,
            -0.000033874,
            -0.0002475845,
            0.0000113379,
            0.0000864446,
            0.0000848743,
            0.000001985,
            -0.0000192734,
            0.0000020529,
            -0.0000096945,
            -0.0000032667,
            0.0000170616,
            0.0000004435,
            0.0000167116
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001344116,
            0.0007537604,
            0.0000097834,
            0.000007508,
            0.0005809967,
            -0.0006007658,
            -0.0000693778,
            0.0001726447,
            0.0001248271,
            0.0011157317,
            -0.0000326931,
            -0.0003281519,
            0.0000135369,
            0.0001216773,
            0.0001388768,
            -0.0000079381,
            -0.0000110051,
            -0.0000078188,
            -0.0000210804,
            0.0000080187,
            -0.0000022815,
            0.0000004863,
            -0.0000221931
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001007949,
            0.0006222551,
            0.0000062652,
            0.0000053497,
            0.0004959983,
            -0.000467204,
            -0.0000477888,
            0.0001228383,
            0.000097909,
            0.0008503104,
            -0.0000183169,
            -0.0002096181,
            0.0000079312,
            0.0000799104,
            0.0001166138,
            -0.000006075,
            -0.0000082557,
            0.0000017065,
            -0.0000413355,
            -0.0000055742,
            0.0000087073,
            0.0000026568,
            0.0000235564
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000671588,
            0.000508493,
            0.0000036188,
            0.0000052371,
            0.0004535498,
            -0.0003318784,
            -0.0000287757,
            0.0000842578,
            0.0000601773,
            0.0006549156,
            -0.0000131336,
            -0.0001188017,
            0.0000052968,
            0.0000524198,
            0.0000877521,
            -0.0000011339,
            -0.0000252646,
            -0.0000118478,
            -0.0000448058,
            0.0000082423,
            -0.0000057666,
            0.000001475,
            -0.0000054125
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000449082,
            0.0004059703,
            0.0000019672,
            0.0000048012,
            0.0004233393,
            -0.0002506705,
            -0.0000172975,
            0.0000584964,
            0.0000472292,
            0.000519596,
            -0.0000101134,
            -0.0000757181,
            0.0000037884,
            0.0000391153,
            0.0000743013,
            0.0000032593,
            -0.0000184939,
            -0.0000064259,
            -0.0000332483,
            0.000005164,
            0.000006206,
            -0.0000002282,
            0.000009432
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000300651,
            0.0003014221,
            0.0000010168,
            -0.0000009213,
            0.0003644666,
            -0.0001654519,
            -0.0000101104,
            0.0000340504,
            0.0000135467,
            0.0003572239,
            -0.0000005232,
            -0.000027228,
            0.0000002797,
            0.0000191785,
            0.0000363352,
            0.0000010709,
            -0.0000026224,
            0.0000037123,
            -0.0000007864,
            -0.0000013703,
            0.000003285,
            -0.000000073,
            -0.0000028171
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000026477,
            0.0003103902,
            0.0000009456,
            0.0000031059,
            0.0004085123,
            -0.0001653814,
            -0.0000093038,
            0.0000359768,
            0.000017829,
            0.0003577622,
            -0.0000082386,
            -0.0000245295,
            0.0000025878,
            0.0000190407,
            0.0000352701,
            0.0000026075,
            0.0000170346,
            0.0000007144,
            0.0000348771,
            -0.0000022787,
            -0.0000073161,
            0.0000009552,
            -0.0000061308
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000158113,
            0.0002356074,
            0.0000003161,
            0.0000005296,
            0.0003493256,
            -0.0001035317,
            -0.0000044632,
            0.0000219775,
            0.0000051703,
            0.0002100063,
            0.0000034339,
            -0.0000059924,
            0.0000002134,
            0.0000099058,
            0.0000281199,
            -0.0000035787,
            -0.0000005798,
            0.0000005466,
            0.0000098771,
            -0.0000005661,
            0.0000027159,
            0.0000001939,
            0.0000218038
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000113072,
            0.0001951067,
            0.0000001938,
            0.000001027,
            0.0003093806,
            -0.0000889462,
            -0.0000029719,
            0.0000162574,
            0.0000124775,
            0.0001665453,
            -0.0000028452,
            -0.000013765,
            0.0000006211,
            0.0000093319,
            0.0000289431,
            0.0000048948,
            -0.0000237522,
            -0.0000003839,
            0.0000065919,
            -0.0000004772,
            0.0000047143,
            -0.0000003205,
            0.0000015945
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000084677,
            0.000139482,
            0.0000000732,
            0.0000020407,
            0.0002620399,
            -0.0000550946,
            -0.0000019953,
            0.0000117743,
            0.0000149737,
            0.0000913667,
            -0.0000010592,
            0.000001998,
            0.0000005543,
            0.000006992,
            0.0000225583,
            0.0000005543,
            -0.0000275669,
            -0.0000049456,
            -0.0000158489,
            0.0000026975,
            0.0000091658,
            0.0000003681,
            0.0000283628
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000045127,
            0.0001083111,
            -0.0000000196,
            -0.0000008697,
            0.0002400338,
            -0.0000390042,
            -0.0000006785,
            0.0000064476,
            -0.0000033043,
            0.0000693896,
            0.0000007766,
            0.0000023206,
            -0.0000003932,
            0.0000036724,
            0.000007129,
            0.0000004254,
            -0.0000001295,
            0.0000046086,
            0.0000206353,
            -0.0000036024,
            0.0000028498,
            0.0000000407,
            0.0000052135
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000059484,
            0.0001620502,
            0.0000000482,
            0.0000020787,
            0.0004088537,
            -0.000064724,
            -0.0000009896,
            0.0000124381,
            0.0000113001,
            0.0000986947,
            -0.0000038174,
            0.0000059798,
            0.0000011517,
            0.0000044229,
            0.0000286388,
            0.0000027709,
            0.0000036401,
            -0.0000019037,
            0.0000089366,
            0.0000004364,
            -0.0000015101,
            0.0000003331,
            0.000009429
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000060041,
            0.0001445734,
            0.0000002537,
            0.0000044909,
            0.0005921807,
            -0.0000333,
            -0.0000020826,
            0.0000026949,
            0.0000118795,
            0.0000323282,
            -0.0000035184,
            0.0000478949,
            0.0000015879,
            -0.0000043815,
            0.0000282659,
            0.0000017323,
            -0.0000309907,
            -0.000009677,
            -0.0000103117,
            0.0000051316,
            0.0000247464,
            0.000000432,
            0.0000185758
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000001555,
            0.0000607323,
            0.0000000579,
            -0.0000009336,
            0.0003736504,
            -0.000002649,
            -0.0000004998,
            -0.0000004526,
            -0.0000045241,
            -0.0000122929,
            -0.000000579,
            0.0000155659,
            0.0000000547,
            0.0000029646,
            0.0000072365,
            0.0000001374,
            0.0000031197,
            0.0000039679,
            0.0000037003,
            -0.0000029528,
            -0.0000112233,
            0.0000003682,
            -0.0000036503
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000196408,
            0.000074222,
            0.0000142175,
            0.0000209701,
            0.000122595,
            -0.0000732143,
            -0.0000324829,
            0.000064832,
            0.0000769814,
            0.0001891345,
            -0.0000336243,
            -0.0000986087,
            0.0000349513,
            0.0000850131,
            0.0001017511,
            -0.0000046882,
            0.0000208845,
            0.0000144596,
            0.000021054,
            -0.0000117105,
            0.0000019703,
            0.0000003926,
            0.0000033418
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000276347,
            0.0001296984,
            0.0000171142,
            0.0000312858,
            0.0002038338,
            -0.000113204,
            -0.0000420931,
            0.0000928938,
            0.000124734,
            0.0003266889,
            -0.0000571971,
            -0.0001280186,
            0.0000444555,
            0.0001132405,
            0.0001567578,
            0.000000894,
            -0.0000172357,
            -0.0000165601,
            -0.0000326177,
            0.0000133741,
            -0.0000054462,
            0.0000008527,
            -0.0000018899
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000366753,
            0.0001521679,
            0.0000153866,
            0.0000255058,
            0.0002106966,
            -0.0001473633,
            -0.0000456701,
            0.0000974401,
            0.0001200951,
            0.0003548471,
            -0.0000629181,
            -0.0001824514,
            0.0000396729,
            0.0001189323,
            0.0001382883,
            0.0000038917,
            -0.0000060107,
            -0.0000007762,
            0.0000115236,
            -0.0000031036,
            0.000009725,
            0.0000023307,
            0.0000094667
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000411897,
            0.0001916725,
            0.0000136686,
            0.000018378,
            0.0002509671,
            -0.0001783077,
            -0.000047117,
            0.000100956,
            0.000119503,
            0.0004342968,
            -0.000051604,
            -0.0002095278,
            0.0000314996,
            0.0001192033,
            0.0001448635,
            -0.0000012548,
            -0.0000029642,
            0.0000008959,
            -0.0000028569,
            -0.000001113,
            0.0000062744,
            0.000000228,
            0.0000105244
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000506207,
            0.0002101379,
            0.0000119248,
            0.0000098101,
            0.0002466973,
            -0.000203046,
            -0.0000487089,
            0.0000977568,
            0.0000998465,
            0.0004573864,
            -0.0000532365,
            -0.0002149698,
            0.0000253914,
            0.0001076529,
            0.0001080653,
            0.000001145,
            0.0000129785,
            0.0000196876,
            0.000031932,
            -0.0000172838,
            0.0000112915,
            0.000001575,
            -0.0000024853
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000624098,
            0.0002413515,
            0.0000109348,
            0.0000103385,
            0.0002580112,
            -0.0002366987,
            -0.0000515944,
            0.0001011414,
            0.0000975338,
            0.0004878409,
            -0.0000495233,
            -0.000237847,
            0.0000210478,
            0.0001019896,
            0.0001012422,
            -0.0000009406,
            -0.0000097362,
            -0.0000062758,
            -0.000018276,
            0.0000056967,
            -0.0000041541,
            0.0000008697,
            -0.0000033538
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000716771,
            0.0002705223,
            0.0000098721,
            0.0000056174,
            0.0002425966,
            -0.0002753961,
            -0.0000522904,
            0.0001008985,
            0.000080636,
            0.0004989253,
            -0.000045738,
            -0.0002517304,
            0.0000176382,
            0.0000964965,
            0.0000782414,
            -0.0000028249,
            0.0000400291,
            0.0000129011,
            0.0000357323,
            -0.0000107678,
            -0.0000038647,
            0.000001361,
            0.0000066226
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000674965,
            0.0002915668,
            0.0000076613,
            0.0000043324,
            0.0002257886,
            -0.0002710872,
            -0.0000443604,
            0.000094269,
            0.0000774421,
            0.0004941454,
            -0.0000327544,
            -0.0002238058,
            0.0000130015,
            0.0000823209,
            0.0000686207,
            -0.0000050833,
            -0.0000077884,
            0.0000079496,
            0.0000342451,
            -0.000005282,
            0.0000162328,
            0.0000003654,
            -0.0000021553
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000597301,
            0.0002934134,
            0.0000060808,
            0.0000067907,
            0.0002360189,
            -0.0002559411,
            -0.0000370635,
            0.0000835916,
            0.0000728663,
            0.0004936827,
            -0.0000310494,
            -0.0001872953,
            0.0000112217,
            0.0000708473,
            0.0000741413,
            0.0000029018,
            0.0000030812,
            -0.0000027522,
            -0.0000113287,
            0.0000008512,
            -0.0000014206,
            0.0000003214,
            0.0000052484
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000514272,
            0.0002775545,
            0.0000046218,
            0.0000055419,
            0.0002293719,
            -0.000235127,
            -0.000029395,
            0.0000757655,
            0.0000717839,
            0.0004561695,
            -0.0000244178,
            -0.0001801177,
            0.0000091187,
            0.0000662174,
            0.0000694265,
            0.000001293,
            -0.00001862,
            -0.0000021917,
            0.0000054459,
            0.0000015201,
            0.0000161027,
            0.000000006,
            0.0000085736
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000862765,
            0.0004889885,
            0.0000066349,
            0.0000039111,
            0.0004319167,
            -0.0003852915,
            -0.0000452565,
            0.0001113559,
            0.0000802365,
            0.000780284,
            -0.0000286317,
            -0.0002457865,
            0.0000105666,
            0.0000889158,
            0.0000968195,
            -0.0000010282,
            0.000010624,
            0.0000048075,
            -0.0000036175,
            -0.0000045592,
            0.0000006586,
            0.0000010095,
            0.000003796
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000642608,
            0.0003982311,
            0.0000042844,
            0.0000027148,
            0.0003860543,
            -0.0002873002,
            -0.0000309111,
            0.0000834245,
            0.0000673679,
            0.0005895154,
            -0.0000148249,
            -0.0001978035,
            0.0000061887,
            0.0000720408,
            0.0000783699,
            0.0000012497,
            -0.0000438467,
            -0.0000008247,
            0.0000039065,
            0.0000006388,
            0.000022379,
            -0.0000006101,
            0.0000200675
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000437119,
            0.0003463211,
            0.0000021407,
            0.0000001497,
            0.0003365749,
            -0.0002290721,
            -0.0000177659,
            0.0000572616,
            0.000042306,
            0.000480443,
            -0.0000035162,
            -0.0001144375,
            0.0000022607,
            0.0000428795,
            0.0000509674,
            -0.0000048969,
            0.0000030267,
            0.0000093378,
            0.0000344012,
            -0.0000068246,
            0.0000113409,
            0.0000004673,
            0.0000028141
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000290828,
            0.0002785788,
            0.0000010877,
            0.0000018281,
            0.0003289913,
            -0.0001701943,
            -0.0000105845,
            0.0000389698,
            0.0000188958,
            0.0003687895,
            -0.0000044701,
            -0.0000557581,
            0.0000016662,
            0.0000249397,
            0.0000373237,
            -0.0000010329,
            0.0000183191,
            -0.0000009915,
            0.0000166828,
            0.0000006215,
            -0.0000065913,
            0.000000857,
            0.0000008128
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000020639,
            0.0002425992,
            0.0000006852,
            0.0000029087,
            0.0002770857,
            -0.0001362855,
            -0.0000072395,
            0.0000315421,
            0.000020928,
            0.0003026447,
            -0.0000006091,
            -0.0000421102,
            0.000001039,
            0.000021031,
            0.0000342174,
            0.0000008616,
            -0.0000132326,
            -0.0000053901,
            0.0000039023,
            0.0000043928,
            0.000009059,
            -0.0000010599,
            0.0000039088
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000020325,
            0.0002410027,
            0.0000006332,
            0.0000002959,
            0.0003386623,
            -0.0001233549,
            -0.0000068479,
            0.0000262674,
            0.0000189386,
            0.000304571,
            -0.0000014543,
            -0.0000265321,
            0.0000007173,
            0.000017278,
            0.0000383543,
            -0.0000007238,
            -0.000002641,
            0.0000020839,
            0.0000060884,
            -0.0000021211,
            0.0000026071,
            0.0000005847,
            -0.0000102116
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000130242,
            0.0001775287,
            0.0000002663,
            -0.0000028263,
            0.0002902859,
            -0.0000821174,
            -0.0000036689,
            0.0000137232,
            -0.0000064318,
            0.0001788198,
            0.000005186,
            0.0000067565,
            -0.0000012036,
            0.0000063679,
            0.0000136915,
            -0.0000040588,
            0.0000210828,
            0.0000089321,
            0.0000154516,
            -0.0000057945,
            -0.0000016921,
            0.0000002301,
            -0.0000010172
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000088934,
            0.0001456006,
            0.0000001265,
            0.0000004881,
            0.0002634889,
            -0.0000515621,
            -0.0000022969,
            0.0000093994,
            0.0000114478,
            0.0001624158,
            0.0000029968,
            0.0000150327,
            -0.0000004605,
            0.0000023635,
            0.0000289912,
            -0.0000025117,
            -0.0000232299,
            -0.0000053207,
            -0.0000216217,
            0.0000056267,
            0.0000018318,
            0.0000000767,
            -0.0000019983
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000055484,
            0.0001214617,
            0.000000096,
            0.0000013893,
            0.0002443934,
            -0.0000511113,
            -0.0000014479,
            0.0000078709,
            0.0000085247,
            0.0001413036,
            0.0000018202,
            0.0000036657,
            -0.0000003334,
            0.0000038179,
            0.0000297157,
            0.0000011718,
            0.0000008689,
            -0.0000053337,
            -0.0000313636,
            0.0000047994,
            -0.0000112988,
            -0.000000972,
            0.0000077811
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000037412,
            0.0000882774,
            0.0000000127,
            -0.0000005075,
            0.0002054344,
            -0.0000402268,
            -0.0000007702,
            0.0000061469,
            -0.0000024312,
            0.0000677981,
            0.0000004167,
            0.0000028676,
            0.0000001741,
            0.0000033029,
            0.0000032161,
            -0.0000005427,
            0.0000045743,
            0.0000062835,
            0.0000321917,
            -0.0000056364,
            0.0000074884,
            0.0000001692,
            0.0000064482
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000048779,
            0.0001341957,
            0.0000000303,
            0.0000018814,
            0.0003430795,
            -0.0000560984,
            -0.000001108,
            0.0000085442,
            0.0000077503,
            0.00010003,
            0.000000271,
            0.0000202524,
            -0.0000000291,
            0.0000019143,
            0.0000247244,
            -0.0000000649,
            0.0000142515,
            -0.0000069102,
            -0.00002515,
            0.0000052637,
            -0.0000078281,
            0.0000001613,
            -0.0000028691
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000032778,
            0.0001361585,
            -0.0000000033,
            0.0000005403,
            0.0004931214,
            -0.0000493071,
            -0.0000004654,
            0.0000073124,
            -0.0000065583,
            0.0000407307,
            0.0000017701,
            0.0000355372,
            -0.0000000023,
            -0.0000040506,
            0.0000118994,
            -0.0000001915,
            0.000022156,
            -0.0000005724,
            0.0000218617,
            0.0000004158,
            -0.0000095764,
            -0.0000002889,
            0.0000043599
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000013712,
            0.0000470996,
            -0.0000000237,
            0.0000007706,
            0.000335357,
            -0.0000103648,
            -0.0000002544,
            0.0000004963,
            0.0000007888,
            0.0000049406,
            -0.0000020291,
            0.0000138276,
            0.0000003122,
            -0.0000002245,
            0.000008083,
            0.0000017663,
            0.0000185312,
            0.0000006138,
            0.0000104232,
            -0.00000129,
            -0.0000045517,
            0.0000000641,
            0.0000027465
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000066786,
            0.0000351578,
            0.0000069176,
            0.0000135929,
            0.0000718743,
            -0.0000304476,
            -0.0000131185,
            0.0000330236,
            0.0000476482,
            0.0001024566,
            -0.0000194671,
            -0.0000485252,
            0.0000193484,
            0.0000461533,
            0.0000643965,
            0.0000024433,
            -0.0000068143,
            -0.00000163,
            0.0000004321,
            0.000001208,
            0.0000050369,
            0.0000002014,
            0.0000062582
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000095072,
            0.0000515601,
            0.0000081563,
            0.0000170783,
            0.0001200858,
            -0.0000426811,
            -0.0000168779,
            0.0000443948,
            0.000062698,
            0.0001539923,
            -0.0000279857,
            -0.000072449,
            0.0000237249,
            0.000063683,
            0.0000819762,
            0.0000028763,
            -0.0000015106,
            -0.0000024323,
            -0.0000078139,
            0.0000021825,
            -0.0000059596,
            0.00000003,
            -0.0000007698
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000121921,
            0.0000679726,
            0.0000074645,
            0.0000145714,
            0.0001437534,
            -0.0000503741,
            -0.0000183447,
            0.0000442666,
            0.0000660114,
            0.0001970994,
            -0.0000296332,
            -0.0000704503,
            0.0000212553,
            0.0000611757,
            0.0000859855,
            0.0000025936,
            -0.0000222575,
            -0.0000041241,
            -0.0000032047,
            0.0000035356,
            0.0000072204,
            0.000000331,
            -0.0000094223
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000128044,
            0.0000783646,
            0.0000062769,
            0.0000087551,
            0.0001481553,
            -0.0000575804,
            -0.0000176518,
            0.0000441362,
            0.0000608198,
            0.0002110706,
            -0.0000219278,
            -0.0000862663,
            0.0000161624,
            0.000060124,
            0.0000755987,
            -0.0000007837,
            -0.0000214851,
            0.0000008121,
            0.0000085006,
            0.0000015999,
            0.0000114666,
            0.000000197,
            -0.0000064809
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000158727,
            0.0001001608,
            0.000005344,
            0.0000067462,
            0.000142513,
            -0.0000820384,
            -0.0000183176,
            0.0000462091,
            0.0000531662,
            0.0002369356,
            -0.0000199876,
            -0.0000937098,
            0.0000124223,
            0.0000552288,
            0.0000654268,
            -0.0000009702,
            0.0000068076,
            0.0000047555,
            0.0000127601,
            -0.0000024663,
            -0.0000018578,
            -0.0000000414,
            -0.0000035592
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000228797,
            0.000117635,
            0.0000049533,
            0.0000067029,
            0.0001737455,
            -0.0000926527,
            -0.0000210203,
            0.0000458835,
            0.000057761,
            0.0002805279,
            -0.0000195526,
            -0.0000882676,
            0.0000107571,
            0.000049213,
            0.0000683111,
            -0.0000048343,
            -0.0000052294,
            -0.0000017507,
            -0.0000265628,
            0.0000027339,
            -0.000005121,
            0.0000001843,
            -0.0000015512
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000249448,
            0.0001238139,
            0.0000043019,
            0.0000057389,
            0.0001767538,
            -0.0001035665,
            -0.0000200361,
            0.0000474158,
            0.0000517809,
            0.0002775029,
            -0.0000234702,
            -0.0001265006,
            0.0000101358,
            0.0000567262,
            0.0000579206,
            -0.0000008988,
            -0.0000151118,
            -0.000002304,
            0.000004371,
            0.0000031662,
            0.0000042237,
            0.000000082,
            -0.0000088025
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000260494,
            0.0001378994,
            0.0000038654,
            0.0000044883,
            0.0001704371,
            -0.0001130478,
            -0.000019512,
            0.0000453365,
            0.0000498619,
            0.0002945499,
            -0.0000184296,
            -0.0001077678,
            0.0000080881,
            0.0000485312,
            0.0000641624,
            -0.0000006907,
            0.0000040614,
            0.0000004878,
            -0.0000280245,
            0.0000008258,
            -0.0000063904,
            -0.000000553,
            0.0000095728
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000247707,
            0.0001432635,
            0.0000028867,
            0.0000026716,
            0.000160131,
            -0.000115947,
            -0.000016326,
            0.0000400535,
            0.0000379504,
            0.0002875427,
            -0.0000138939,
            -0.0000923854,
            0.0000054106,
            0.0000397459,
            0.0000470825,
            -0.0000014573,
            0.000017351,
            0.0000070451,
            -0.000005788,
            -0.0000072411,
            -0.000001065,
            0.0000008133,
            0.0000068764
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000224998,
            0.000131446,
            0.0000024194,
            0.0000019375,
            0.0001349105,
            -0.0001008339,
            -0.000014006,
            0.0000360147,
            0.000037751,
            0.0002359451,
            -0.0000094806,
            -0.0000962584,
            0.0000042782,
            0.0000356781,
            0.0000385483,
            -0.0000003294,
            -0.0000242399,
            0.0000036631,
            0.0000135121,
            -0.0000035269,
            0.0000211317,
            -0.0000002841,
            0.0000069182
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000390983,
            0.0002515048,
            0.0000036848,
            0.0000011251,
            0.000272642,
            -0.0001834293,
            -0.0000224244,
            0.000057416,
            0.0000508635,
            0.0004464889,
            -0.0000126924,
            -0.0001230973,
            0.0000063354,
            0.0000495859,
            0.0000662534,
            -0.0000040481,
            -0.0000039294,
            0.000009557,
            -0.000009589,
            -0.0000074801,
            0.0000154643,
            0.0000004306,
            0.0000239637
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000296942,
            0.0002293748,
            0.0000020768,
            0.0000037422,
            0.0002637022,
            -0.0001521401,
            -0.0000147225,
            0.0000441017,
            0.0000360404,
            0.0003972475,
            -0.0000125236,
            -0.0000831378,
            0.0000041846,
            0.000036942,
            0.0000466234,
            0.0000024438,
            -0.0000019538,
            -0.0000034353,
            -0.0000002779,
            0.0000043374,
            -0.0000058259,
            -0.0000009763,
            -0.0000177507
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000213586,
            0.0001996054,
            0.0000012767,
            0.0000026191,
            0.0002391123,
            -0.0001217013,
            -0.0000096788,
            0.0000357097,
            0.0000332198,
            0.0003333606,
            -0.00000509,
            -0.0000779225,
            0.0000021608,
            0.0000318013,
            0.0000359765,
            -0.0000015812,
            -0.0000021906,
            0.0000009756,
            0.0000277267,
            -0.0000021606,
            0.0000018712,
            0.0000004683,
            -0.000007385
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000180187,
            0.0001605166,
            0.0000010831,
            0.0000011848,
            0.0002149881,
            -0.0000890218,
            -0.0000084,
            0.0000240772,
            0.0000325653,
            0.0002568291,
            -0.0000030606,
            -0.0000456552,
            0.0000016548,
            0.0000218276,
            0.0000346283,
            -0.0000005181,
            -0.0000266395,
            0.0000062703,
            0.0000093388,
            -0.0000067809,
            0.000032537,
            0.000000215,
            0.0000228842
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000117967,
            0.0001352515,
            0.0000004952,
            0.0000016525,
            0.0002035225,
            -0.0000604946,
            -0.0000046138,
            0.0000158241,
            0.0000161316,
            0.0002112336,
            -0.0000007401,
            -0.0000157342,
            0.0000006919,
            0.0000115484,
            0.000027258,
            -0.0000004594,
            -0.0000146944,
            -0.0000053578,
            -0.0000090441,
            0.000004691,
            -0.0000015283,
            -0.000000011,
            -0.0000083735
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000099841,
            0.0001351186,
            0.0000002947,
            0.0000008761,
            0.0002237255,
            -0.0000663103,
            -0.0000031205,
            0.0000131317,
            0.0000052913,
            0.0001709165,
            -0.0000002298,
            -0.0000111226,
            0.0000002488,
            0.0000080241,
            0.0000208807,
            0.0000014554,
            0.0000025132,
            -0.00000272,
            0.0000035283,
            0.0000024169,
            -0.000004675,
            -0.0000002708,
            0.0000007774
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000065285,
            0.0001099001,
            0.0000001445,
            0.0000006549,
            0.0002056666,
            -0.0000473457,
            -0.0000018292,
            0.0000097171,
            0.000011463,
            0.0001595238,
            -0.0000002823,
            -0.0000101326,
            0.0000001547,
            0.0000084384,
            0.00002061,
            0.0000017052,
            -0.0000082109,
            -0.0000006913,
            0.0000069936,
            0.0000005117,
            0.0000040828,
            -0.000000328,
            -0.0000000547
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000042428,
            0.0000883266,
            0.0000000508,
            -0.0000009653,
            0.0001899752,
            -0.0000304278,
            -0.0000008191,
            0.0000043351,
            -0.0000017215,
            0.0001207118,
            0.0000050806,
            0.0000185762,
            -0.0000008927,
            0.0000009548,
            0.0000131768,
            -0.0000037909,
            0.0000056782,
            0.0000015216,
            -0.0000023697,
            0.0000002236,
            0.0000021299,
            -0.0000000186,
            -0.000002555
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000025538,
            0.000057687,
            0.0000000446,
            -0.0000014437,
            0.0001584751,
            -0.000018112,
            -0.0000004716,
            0.0000010491,
            -0.0000017184,
            0.0000639364,
            0.0000049834,
            0.0000159449,
            -0.0000009912,
            -0.0000014996,
            0.0000095292,
            -0.0000040562,
            0.000009614,
            0.000004964,
            -0.0000016747,
            -0.0000032608,
            -0.0000016825,
            0.0000001239,
            0.0000099966
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000018497,
            0.0000498647,
            -0.0000000514,
            0.0000007272,
            0.000140322,
            -0.0000213542,
            -0.000000158,
            0.0000040795,
            0.0000000132,
            0.0000546495,
            0.0000003437,
            0.0000030603,
            -0.0000000087,
            0.0000023245,
            0.0000066508,
            0.0000009944,
            0.0000095179,
            -0.0000004142,
            0.0000094621,
            -0.0000000457,
            -0.0000019184,
            -0.0000004472,
            0.0000012434
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000022062,
            0.0000711829,
            -0.000000038,
            0.0000002237,
            0.0002564526,
            -0.0000248177,
            -0.0000002428,
            0.0000021541,
            -0.0000040918,
            0.0000696026,
            0.0000013424,
            0.0000200381,
            -0.0000001339,
            -0.0000000208,
            0.000005215,
            -0.0000013131,
            0.0000114078,
            0.0000005601,
            0.0000173736,
            -0.0000003555,
            -0.0000037597,
            0.0000000723,
            -0.0000051153
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000026987,
            0.0000941368,
            0.0000001536,
            -0.0000018267,
            0.0003856549,
            -0.0000215655,
            -0.0000010911,
            0.0000051089,
            0.0000039758,
            0.0000837206,
            0.0000035432,
            0.0000251066,
            -0.0000005776,
            0.0000005313,
            0.0000227378,
            -0.00000073,
            -0.0000170592,
            0.0000049684,
            -0.0000051528,
            -0.0000027809,
            -0.0000002776,
            -0.0000004484,
            -0.0000093639
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000000386,
            0.0000360288,
            0.0000000037,
            0.0000007921,
            0.0002437733,
            -0.0000087236,
            -0.0000000162,
            0.0000000374,
            0.0000044536,
            0.0000185944,
            -0.0000007047,
            0.000014422,
            -0.0000002024,
            0.0000020823,
            0.0000126064,
            0.0000010335,
            -0.0000102197,
            -0.0000016077,
            -0.0000187805,
            0.0000009923,
            0.0000070035,
            0.0000000633,
            -0.0000011846
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000010546,
            0.0000107112,
            0.0000026973,
            0.0000100322,
            0.0000419834,
            -0.0000033289,
            -0.0000032744,
            0.0000112786,
            0.0000205235,
            0.000045566,
            -0.0000075977,
            -0.0000116285,
            0.0000104329,
            0.0000218222,
            0.0000418599,
            0.0000005862,
            -0.0000025672,
            -0.0000021148,
            -0.0000005713,
            0.0000019349,
            0.0000001283,
            0.0000000699,
            -0.0000000684
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000019025,
            0.0000328374,
            0.0000032971,
            0.0000131879,
            0.0000903339,
            -0.0000183584,
            -0.0000047304,
            0.0000189546,
            0.0000368948,
            0.0001064411,
            -0.0000093705,
            -0.0000200102,
            0.0000125751,
            0.0000331949,
            0.0000684891,
            0.0000008787,
            -0.0000019484,
            -0.0000047125,
            -0.000010066,
            0.0000036355,
            -0.0000038171,
            -0.0000004456,
            -0.0000056269
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000029276,
            0.0000287085,
            0.0000032026,
            0.0000104185,
            0.0000957454,
            -0.0000151803,
            -0.0000058205,
            0.0000171296,
            0.0000311759,
            0.0001028553,
            -0.0000104489,
            -0.0000288905,
            0.0000112288,
            0.0000343872,
            0.0000647528,
            0.0000016328,
            -0.000011673,
            -0.0000011563,
            -0.0000012538,
            0.000000834,
            0.0000071916,
            -0.0000003497,
            -0.0000038751
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000002547,
            0.0000362979,
            0.0000023852,
            0.0000078725,
            0.0000974846,
            -0.0000195318,
            -0.0000044139,
            0.0000189331,
            0.0000323175,
            0.0001131887,
            -0.0000049539,
            -0.0000312023,
            0.0000081483,
            0.000030837,
            0.0000554695,
            -0.0000025919,
            0.0000046439,
            0.000001888,
            0.0000108261,
            -0.0000016264,
            0.0000058826,
            0.0000000072,
            0.0000084793
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000041159,
            0.0000418967,
            0.0000022603,
            0.0000066459,
            0.000124828,
            -0.0000289505,
            -0.000005672,
            0.000020293,
            0.0000291714,
            0.0001365751,
            -0.0000088587,
            -0.0000354953,
            0.0000071488,
            0.0000312743,
            0.0000555818,
            -0.0000010018,
            0.0000163939,
            0.000000728,
            -0.0000043346,
            -0.0000012746,
            -0.0000045134,
            0.0000008939,
            0.0000052328
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000061365,
            0.0000523789,
            0.00000218,
            0.0000042054,
            0.0001286787,
            -0.0000357288,
            -0.0000070884,
            0.0000212739,
            0.0000309608,
            0.0001541042,
            -0.0000075919,
            -0.0000495838,
            0.000006172,
            0.0000320433,
            0.000051654,
            -0.0000007993,
            -0.0000043809,
            0.0000021494,
            0.0000026272,
            -0.0000004472,
            0.0000049683,
            -0.00000026,
            0.000001767
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000064827,
            0.0000479918,
            0.0000018038,
            0.000005086,
            0.000123402,
            -0.0000317055,
            -0.0000066676,
            0.0000193382,
            0.0000291754,
            0.000140784,
            -0.0000069498,
            -0.0000438153,
            0.0000050162,
            0.0000278628,
            0.0000473704,
            -0.0000009487,
            -0.0000104963,
            -0.0000055123,
            -0.0000149438,
            0.0000039263,
            0.000001208,
            0.0000000075,
            0.0000054019
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000064227,
            0.0000570511,
            0.0000014013,
            0.0000053678,
            0.0001271347,
            -0.0000422718,
            -0.00000569,
            0.0000199356,
            0.000026746,
            0.0001544971,
            -0.0000080174,
            -0.0000501917,
            0.0000045353,
            0.0000266661,
            0.0000452747,
            -0.0000001996,
            0.0000148472,
            -0.0000037814,
            -0.0000003964,
            0.0000013389,
            -0.0000038853,
            0.0000003088,
            0.0000130086
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000054224,
            0.0000677589,
            0.000001079,
            0.0000020855,
            0.0001352518,
            -0.000039462,
            -0.0000043446,
            0.0000168859,
            0.0000242217,
            0.0001776044,
            -0.0000010853,
            -0.0000266465,
            0.0000019452,
            0.0000203963,
            0.0000378794,
            -0.0000040656,
            0.0000168281,
            0.000002891,
            -0.0000009274,
            -0.0000015764,
            -0.0000092737,
            -0.0000003018,
            -0.0000056206
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.00000549,
            0.000059058,
            0.0000008295,
            0.0000028447,
            0.0001280637,
            -0.0000336028,
            -0.0000038926,
            0.0000151999,
            0.0000214624,
            0.0001550502,
            -0.0000041076,
            -0.0000387955,
            0.0000024832,
            0.0000206371,
            0.0000378855,
            -0.0000008009,
            -0.0000021358,
            -0.0000016705,
            -0.0000119119,
            0.0000015439,
            -0.0000012428,
            -0.0000001999,
            0.0000076897
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000117921,
            0.0001251988,
            0.000001414,
            0.0000030173,
            0.0002543136,
            -0.0000747366,
            -0.0000076055,
            0.0000277531,
            0.0000348555,
            0.000314194,
            -0.0000045348,
            -0.0000702207,
            0.0000031447,
            0.0000355472,
            0.0000591818,
            -0.000002258,
            0.000010091,
            0.0000008344,
            0.0000031493,
            0.0000002467,
            -0.0000026916,
            -0.0000002837,
            -0.0000067188
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000098714,
            0.0001067353,
            0.0000010572,
            0.0000018724,
            0.0002596566,
            -0.0000565975,
            -0.0000058262,
            0.0000208012,
            0.0000224931,
            0.0002808419,
            -0.0000047073,
            -0.0000429367,
            0.0000023632,
            0.0000263961,
            0.0000466561,
            -0.0000005273,
            0.0000126024,
            -0.00000009,
            0.000002264,
            -0.0000001144,
            -0.0000081334,
            0.0000003568,
            -0.0000143287
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000076402,
            0.0001095342,
            0.0000006145,
            0.0000009878,
            0.0002456027,
            -0.0000472528,
            -0.000003615,
            0.0000158435,
            0.0000207201,
            0.0002659522,
            -0.0000036128,
            -0.000034572,
            0.0000014596,
            0.000018655,
            0.0000362207,
            0.0000021958,
            -0.0000010406,
            0.0000003872,
            -0.0000001151,
            -0.0000003183,
            -0.0000060312,
            -0.0000000658,
            -0.0000030374
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000058061,
            0.0001018924,
            0.0000003678,
            0.0000032003,
            0.0002304236,
            -0.0000443479,
            -0.000002448,
            0.0000150927,
            0.0000266313,
            0.0002442561,
            -0.0000007847,
            -0.00001719,
            0.0000010812,
            0.0000146799,
            0.0000472596,
            -0.0000000965,
            -0.0000222931,
            -0.0000065595,
            -0.0000350107,
            0.0000041384,
            0.0000060467,
            -0.000000102,
            0.0000054281
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000047786,
            0.0000755689,
            0.0000003241,
            0.000000603,
            0.0002159148,
            -0.000032397,
            -0.0000021085,
            0.0000109646,
            0.0000089719,
            0.0001812215,
            -0.0000010198,
            -0.0000235997,
            0.0000008393,
            0.0000139265,
            0.0000273572,
            0.0000000868,
            0.0000109312,
            0.0000004544,
            0.0000039276,
            -0.0000007122,
            -0.0000011196,
            0.0000000957,
            0.000007729
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000046548,
            0.0000950813,
            0.0000001206,
            -0.0000002287,
            0.0002468325,
            -0.000041657,
            -0.0000013493,
            0.0000112509,
            0.0000107588,
            0.0002064178,
            0.000002063,
            0.0000014442,
            -0.0000000555,
            0.0000094332,
            0.0000277976,
            -0.0000011536,
            0.0000031259,
            0.0000016933,
            -0.0000020511,
            -0.0000011208,
            -0.0000024539,
            -0.0000001257,
            -0.000013676
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000036457,
            0.0000767509,
            0.0000001316,
            0.0000005198,
            0.000227514,
            -0.0000263567,
            -0.0000012405,
            0.0000076593,
            0.0000096945,
            0.0001671682,
            0.0000003133,
            -0.000005491,
            0.0000002548,
            0.0000073074,
            0.00002098,
            -0.0000008484,
            -0.0000092317,
            -0.0000006559,
            0.0000019436,
            0.0000006416,
            0.0000055499,
            0.0000003075,
            0.0000020959
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000023995,
            0.0000600769,
            0.0000000366,
            0.0000011988,
            0.0002072775,
            -0.0000194475,
            -0.0000005072,
            0.0000052634,
            0.0000096208,
            0.0001227113,
            -0.0000016817,
            -0.0000030609,
            0.0000005215,
            0.0000049896,
            0.000020194,
            0.0000016038,
            -0.0000104238,
            -0.0000021283,
            -0.0000060034,
            0.00000134,
            0.00000168,
            -0.0000001559,
            0.0000024671
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000011644,
            0.0000426552,
            -0.0000000444,
            -0.0000004591,
            0.0001876607,
            -0.0000072043,
            0.0000001128,
            0.0000018742,
            0.0000049844,
            0.0000893826,
            0.0000029031,
            0.0000085945,
            -0.0000005783,
            0.0000011114,
            0.0000142998,
            -0.0000021232,
            -0.000005131,
            -0.0000005283,
            -0.0000137014,
            0.0000018222,
            0.000003516,
            -0.000000162,
            0.0000101395
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000014146,
            0.0000428835,
            0.0000000722,
            0.0000000397,
            0.0001730461,
            -0.0000125707,
            -0.0000005343,
            0.0000008473,
            0.0000002273,
            0.0000859057,
            0.0000000533,
            0.0000087384,
            -0.0000000212,
            0.0000001361,
            0.0000092466,
            -0.0000013532,
            -0.0000073585,
            -0.0000007686,
            -0.0000007751,
            0.0000008287,
            0.0000069773,
            0.0000006053,
            -0.0000087768
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000019392,
            0.0000626696,
            0.0000001214,
            0.0000003966,
            0.0002989133,
            -0.0000126429,
            -0.0000006967,
            0.0000028934,
            0.0000015555,
            0.0001120914,
            -0.0000019237,
            0.0000040394,
            0.0000007106,
            0.0000032031,
            0.0000120621,
            0.0000012968,
            -0.0000066823,
            -0.0000007739,
            0.0000045205,
            0.000000751,
            0.000000567,
            0.0000000645,
            0.0000030808
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000001716,
            0.0000767228,
            -0.0000000015,
            0.0000013201,
            0.0004489734,
            -0.0000110944,
            -0.0000002534,
            0.0000042009,
            0.0000055176,
            0.0001118614,
            -0.000000896,
            0.0000128603,
            0.0000005823,
            0.0000021003,
            0.0000180996,
            0.0000004381,
            0.0000002398,
            0.0000002211,
            0.0000160106,
            -0.0000012021,
            -0.0000016506,
            0.0000001654,
            0.0000077002
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008402,
            0.0000393393,
            0.0000000987,
            0.0000025703,
            0.0003069091,
            -0.0000114069,
            -0.0000005015,
            0.0000050298,
            0.0000085004,
            0.0000381286,
            -0.0000044145,
            0.0000091937,
            0.0000016246,
            0.0000026139,
            0.000010433,
            0.0000009256,
            -0.0000023929,
            -0.0000030921,
            0.0000015168,
            0.0000046662,
            -0.0000048597,
            -0.0000015325,
            0.0000043782
        ]
    }
]

==> anc/HEFT/Run2/ACoefsxsec.csv <==
A_coefficients
"[ 6.14923202e-02  3.13671890e-01  9.30190033e-03  9.79170146e-03
  3.51457881e-01 -2.55912514e-01 -4.29640239e-02  9.08565262e-02
  7.82807397e-02  4.48944454e-01 -3.51752492e-02 -1.62067038e-01
  1.80684827e-02  7.83152471e-02  8.84104765e-02 -2.08679658e-04
  5.39947271e-04  5.65877372e-04  9.36673505e-04 -8.81422482e-04
  2.21252452e-03  4.29072859e-04  3.35419665e-03]"


==> anc/HEFT/Run2/ACoefsxsec.json <==
[
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000109922,
            0.0003763053,
            0.0000692718,
            0.0000953934,
            0.0005115945,
            -0.0004147868,
            -0.000175659,
            0.0003231133,
            0.0003768334,
            0.00087425,
            -0.0002067681,
            -0.0004785918,
            0.0001636477,
            0.0003784446,
            0.0004425593,
            0.0000025692,
            0.0000276824,
            0.0000156022,
            0.0000084984,
            -0.0000147795,
            -0.0000021198,
            0.0000030779,
            0.0000085579
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001639913,
            0.0005428039,
            0.0000798848,
            0.0001033251,
            0.0007545119,
            -0.0005930553,
            -0.000229243,
            0.0004224195,
            0.0004873367,
            0.0012824595,
            -0.0002671889,
            -0.0007372873,
            0.0001841163,
            0.0004978955,
            0.0005527233,
            0.0000037867,
            -0.0000332045,
            0.0000063949,
            0.000018251,
            -0.0000028335,
            0.0000300453,
            0.0000018749,
            0.0000200697
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001886466,
            0.0006633419,
            0.0000669324,
            0.0000770316,
            0.0008143228,
            -0.0007103032,
            -0.0002244976,
            0.0004212445,
            0.00045253,
            0.001478619,
            -0.0002403706,
            -0.0007888639,
            0.0001449142,
            0.0004694893,
            0.0005096093,
            -0.000004466,
            -0.0000000844,
            0.0000048333,
            0.0000121464,
            -0.0000025963,
            0.0000175774,
            0.0000021148,
            0.0000012329
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002168291,
            0.0007483866,
            0.0000551554,
            0.0000601675,
            0.0008088148,
            -0.0008019354,
            -0.0002181636,
            0.0004077071,
            0.0004295507,
            0.0015569721,
            -0.0002312709,
            -0.0008628695,
            0.0001168825,
            0.0004293955,
            0.0004362926,
            0.0000010759,
            -0.0000286032,
            0.0000005772,
            0.0000357867,
            -0.0000025135,
            0.0000250164,
            0.0000016,
            0.0000042912
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002602703,
            0.0008880811,
            0.0000475957,
            0.0000428375,
            0.0007699851,
            -0.0009521981,
            -0.0002217487,
            0.0004149075,
            0.0003982475,
            0.001644636,
            -0.0002005673,
            -0.0009142184,
            0.0000881752,
            0.0003897711,
            0.000371313,
            -0.0000035594,
            -0.0000364445,
            -0.0000090582,
            -0.0000149779,
            0.0000020546,
            0.0000157525,
            0.0000030527,
            0.0000175556
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003490192,
            0.0010330164,
            0.0000450722,
            0.0000315797,
            0.0007181952,
            -0.0011770828,
            -0.0002497702,
            0.0004283117,
            0.0003566399,
            0.0017170059,
            -0.0002000033,
            -0.0009759657,
            0.0000740733,
            0.0003570023,
            0.0002916098,
            -0.0000075534,
            -0.0000522097,
            -0.0000043674,
            0.0000005291,
            -0.0000011558,
            0.0000434218,
            0.0000032306,
            -0.0000084836
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003503002,
            0.0011177466,
            0.0000371856,
            0.0000209546,
            0.0006675141,
            -0.0012453147,
            -0.0002249889,
            0.0004079738,
            0.0003054297,
            0.0017080931,
            -0.0001641943,
            -0.0009414328,
            0.0000556312,
            0.000316784,
            0.0002516681,
            0.0000022162,
            0.0000296098,
            0.0000030581,
            -0.0000117379,
            -0.0000077153,
            -0.0000074964,
            0.0000015904,
            0.0000149534
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003079532,
            0.0010840875,
            0.0000286905,
            0.000015194,
            0.0006392676,
            -0.0011284808,
            -0.0001838025,
            0.0003471835,
            0.0002526467,
            0.0015811761,
            -0.0001130304,
            -0.0007493574,
            0.0000399662,
            0.000246898,
            0.0002078179,
            -0.0000137842,
            -0.0000019658,
            -0.0000030787,
            -0.0000101307,
            -0.0000005562,
            0.0000189127,
            0.0000036678,
            -0.0000062035
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002611351,
            0.0010089387,
            0.0000211857,
            0.0000160942,
            0.0005655559,
            -0.0009923844,
            -0.0001448396,
            0.0002949436,
            0.0002051909,
            0.0013918831,
            -0.0000909738,
            -0.0005859271,
            0.000029628,
            0.0001981319,
            0.0001785885,
            -0.0000024288,
            0.0000260605,
            -0.0000048482,
            -0.0000407857,
            -0.0000039771,
            -0.0000131915,
            0.0000033743,
            0.000012083
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002069763,
            0.000901679,
            0.0000151263,
            0.000011887,
            0.000527049,
            -0.0008451194,
            -0.0001074385,
            0.0002423268,
            0.000169084,
            0.0011954867,
            -0.0000581579,
            -0.0004772016,
            0.0000205511,
            0.0001605385,
            0.0001501117,
            -0.0000052019,
            0.0000390992,
            -0.0000046024,
            -0.0000171353,
            -0.0000002461,
            -0.0000156759,
            0.0000018419,
            0.0000331308
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000299358,
            0.001499326,
            0.0000197327,
            0.0000165689,
            0.0009367957,
            -0.0012494973,
            -0.0001445309,
            0.000343864,
            0.0002260287,
            0.0019250048,
            -0.0000676166,
            -0.0005444501,
            0.0000248611,
            0.0002064769,
            0.000215049,
            -0.0000094247,
            -0.0000293768,
            -0.0000200103,
            -0.0000701267,
            0.0000178883,
            -0.0000094749,
            0.0000003616,
            -0.0000204645
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001877854,
            0.0011232625,
            0.0000101471,
            0.0000092217,
            0.0007648835,
            -0.0008460793,
            -0.0000801258,
            0.0002209514,
            0.0001341876,
            0.0013408607,
            -0.0000323541,
            -0.0003651312,
            0.0000129481,
            0.0001409066,
            0.0001524714,
            -0.0000006558,
            -0.0000074487,
            0.0000033287,
            0.0000119647,
            -0.0000105428,
            0.0000269349,
            0.0000033185,
            0.0000514255
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001176418,
            0.0008568634,
            0.0000056373,
            0.0000017847,
            0.0006345715,
            -0.0005735594,
            -0.0000463001,
            0.0001356493,
            0.0000737263,
            0.0009740912,
            -0.0000244494,
            -0.0001717944,
            0.0000073824,
            0.0000795653,
            0.0000906064,
            0.0000082376,
            0.0000050198,
            0.0000213612,
            0.0000636465,
            -0.000019127,
            0.0000116269,
            0.0000014961,
            -0.0000246232
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000720873,
            0.0006316432,
            0.0000031529,
            0.0000050086,
            0.000561161,
            -0.0003749069,
            -0.000025974,
            0.0000892611,
            0.0000507885,
            0.0006778187,
            -0.0000122609,
            -0.0000791756,
            0.0000048092,
            0.0000528773,
            0.0000876998,
            0.000004663,
            -0.0000119199,
            -0.0000087915,
            -0.0000199352,
            0.0000079087,
            -0.0000009147,
            0.0000001001,
            0.0000020634
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000445948,
            0.0004773093,
            0.0000015855,
            0.0000021958,
            0.0004597479,
            -0.000253868,
            -0.0000143998,
            0.0000577997,
            0.0000276249,
            0.0004622981,
            -0.0000010065,
            -0.000027964,
            0.0000021445,
            0.0000287977,
            0.0000444599,
            -0.0000030457,
            0.0000142149,
            0.0000031487,
            0.000054147,
            -0.0000044746,
            0.0000154947,
            0.0000014158,
            0.0000165395
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000362451,
            0.0004530672,
            0.0000013919,
            -0.0000015652,
            0.0004878017,
            -0.0002271322,
            -0.0000118738,
            0.0000484905,
            0.0000225797,
            0.0004065926,
            0.0000077307,
            0.0000064849,
            -0.000000289,
            0.00001893,
            0.0000580365,
            -0.0000048136,
            0.0000145328,
            0.0000060835,
            -0.00002421,
            -0.0000040407,
            -0.0000040643,
            0.0000005014,
            0.0000176966
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000023444,
            0.0002910199,
            0.0000006683,
            0.000004946,
            0.0004023283,
            -0.0001190925,
            -0.0000070449,
            0.0000240564,
            0.0000191108,
            0.0002359958,
            -0.0000112627,
            0.0000170337,
            0.0000029276,
            0.0000123591,
            0.0000360057,
            0.0000060328,
            -0.0000261977,
            -0.0000085234,
            0.0000070382,
            0.0000043315,
            0.0000095369,
            0.0000012064,
            0.0000004394
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000138953,
            0.0002078711,
            0.0000001746,
            0.0000016628,
            0.0003265568,
            -0.0000881697,
            -0.0000028709,
            0.0000171746,
            0.0000057868,
            0.000146918,
            0.0000023312,
            0.0000179682,
            0.000000297,
            0.0000073624,
            0.0000227958,
            -0.0000025067,
            -0.000010742,
            -0.0000039278,
            0.0000352434,
            0.0000025688,
            0.0000304454,
            0.000000432,
            -0.0000035996
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000069215,
            0.0001631356,
            0.0000000241,
            0.000000895,
            0.0002793627,
            -0.0000569942,
            -0.000000646,
            0.0000143958,
            0.000008123,
            0.0000984514,
            0.0000043481,
            0.000029681,
            -0.0000000723,
            0.0000032905,
            0.0000291038,
            -0.0000035289,
            -0.0000020936,
            -0.0000031953,
            -0.000016983,
            0.0000031232,
            -0.0000067223,
            0.0000003548,
            0.0000203685
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000053734,
            0.0001134515,
            -0.0000000324,
            0.0000002541,
            0.0002406393,
            -0.0000391875,
            -0.0000007508,
            0.0000070534,
            -0.0000023405,
            0.0000658981,
            0.0000026784,
            0.0000335712,
            -0.0000004445,
            0.000000143,
            0.0000183375,
            -0.0000015611,
            0.0000048322,
            0.0000003067,
            -0.0000045087,
            0.0000001484,
            0.0000042396,
            0.000000102,
            -0.0000107723
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000060749,
            0.0001517086,
            0.0000002229,
            -0.0000012836,
            0.0003594107,
            -0.0000359114,
            -0.0000017294,
            0.0000047241,
            -0.000000357,
            0.0000540265,
            0.0000046869,
            0.0000647756,
            -0.0000006987,
            -0.0000062688,
            0.0000120608,
            -0.0000035517,
            0.0000001214,
            0.0000073426,
            0.0000129324,
            -0.0000050316,
            0.0000097089,
            0.0000001786,
            -0.0000000852
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000045249,
            0.0001336709,
            0.0000002475,
            -0.0000007015,
            0.0004497466,
            -0.0000319958,
            -0.0000012704,
            0.0000060814,
            0.0000018239,
            0.0000222897,
            0.000000765,
            0.0000370408,
            -0.0000000754,
            -0.0000002937,
            0.0000137132,
            0.0000008315,
            0.000005237,
            0.0000036252,
            0.0000213963,
            -0.0000028508,
            0.000003508,
            0.0000000402,
            -0.000003387
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000016226,
            0.0000399267,
            0.0000000807,
            -0.0000012915,
            0.0002469084,
            -0.0000069939,
            -0.0000005591,
            -0.0000015838,
            -0.0000066439,
            -0.0000272201,
            0.0000021646,
            0.0000243169,
            -0.0000005573,
            -0.0000006963,
            0.0000018411,
            -0.0000020389,
            0.0000176775,
            0.0000067275,
            0.0000110367,
            -0.0000052329,
            -0.0000055452,
            0.0000002661,
            0.0000024746
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000122302,
            0.0003763928,
            0.0000744018,
            0.0001028989,
            0.0005397189,
            -0.0004228395,
            -0.0001911819,
            0.0003380089,
            0.0003931479,
            0.0009018761,
            -0.0002192263,
            -0.0005247287,
            0.0001751493,
            0.0004029763,
            0.0004708907,
            -0.0000025849,
            -0.0000028178,
            -0.0000024773,
            -0.0000023368,
            -0.0000019514,
            0.0000082915,
            0.0000045423,
            0.0000114498
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001838786,
            0.0006301063,
            0.0000873532,
            0.0001138596,
            0.0008731458,
            -0.000660686,
            -0.0002532911,
            0.0004653306,
            0.0005431069,
            0.0014923828,
            -0.0002849805,
            -0.000773706,
            0.0001997792,
            0.0005414099,
            0.0006248779,
            -0.0000082996,
            0.0000095439,
            0.0000095367,
            -0.0000074226,
            -0.0000057222,
            -0.0000178073,
            0.0000027295,
            -0.0000195977
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002155845,
            0.0007498399,
            0.0000753991,
            0.0000887934,
            0.0009070471,
            -0.000801219,
            -0.0002550491,
            0.0004719761,
            0.0005203002,
            0.0016542294,
            -0.0002757787,
            -0.0008714513,
            0.0001648235,
            0.0005182113,
            0.0005788843,
            -0.0000050346,
            0.0000135568,
            0.0000116091,
            -0.0000194213,
            -0.0000057429,
            -0.0000018637,
            0.0000013734,
            0.000014288
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002500516,
            0.000873074,
            0.0000637552,
            0.0000690643,
            0.0009316588,
            -0.0009449283,
            -0.0002521594,
            0.0004734315,
            0.0004787486,
            0.0018029368,
            -0.0002595051,
            -0.0009848997,
            0.0001315619,
            0.0004947336,
            0.000507547,
            0.0000008041,
            0.0000458727,
            0.0000059432,
            -0.0000034714,
            -0.0000113035,
            -0.0000088068,
            0.0000033575,
            0.0000252416
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003076786,
            0.0010294537,
            0.0000566188,
            0.0000490652,
            0.0009114395,
            -0.0011322317,
            -0.0002634497,
            0.0004838877,
            0.000451513,
            0.0019323459,
            -0.0002541692,
            -0.0010737658,
            0.0001080518,
            0.000456983,
            0.000419581,
            0.0000031066,
            0.0000573461,
            0.0000156318,
            0.0000365258,
            -0.0000116393,
            -0.0000211352,
            -0.0000002443,
            0.0000217996
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004066961,
            0.0012470034,
            0.0000531086,
            0.000038508,
            0.0008958922,
            -0.0014103249,
            -0.0002921141,
            0.0005170448,
            0.0004355173,
            0.0021099668,
            -0.0002335255,
            -0.0012022506,
            0.0000876633,
            0.0004397747,
            0.0003650909,
            -0.0000107497,
            -0.0000342703,
            -0.0000052794,
            0.0000122644,
            0.0000018227,
            0.0000332026,
            0.0000015398,
            0.0000042877
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004283794,
            0.0013797486,
            0.0000452217,
            0.0000274336,
            0.000842328,
            -0.0015030913,
            -0.0002751688,
            0.0004977273,
            0.0003833539,
            0.0021404718,
            -0.000202697,
            -0.001143431,
            0.0000694804,
            0.000388449,
            0.0002993213,
            -0.0000069835,
            -0.0000082241,
            0.0000122455,
            0.0000403537,
            -0.0000195706,
            0.0000485655,
            0.0000046116,
            0.0000017553
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003808851,
            0.0013930906,
            0.0000352707,
            0.0000194828,
            0.0007958123,
            -0.0014302127,
            -0.0002264661,
            0.0004492134,
            0.0003323453,
            0.0020494372,
            -0.0001542303,
            -0.0009885169,
            0.0000514754,
            0.000331634,
            0.0002513847,
            0.0000034242,
            -0.0000071763,
            0.0000124936,
            0.0000725962,
            -0.0000119471,
            0.0000370416,
            -0.0000011525,
            -0.000001035
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003256237,
            0.001270816,
            0.0000272604,
            0.000019038,
            0.0007276998,
            -0.0012360095,
            -0.0001814664,
            0.0003702504,
            0.0002685565,
            0.0017877506,
            -0.0001126351,
            -0.0008133815,
            0.0000388885,
            0.000264792,
            0.0002191966,
            0.0000041631,
            -0.0000016293,
            -0.0000091962,
            0.0000363703,
            0.0000021015,
            0.000026031,
            -0.000000501,
            0.0000217838
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002667573,
            0.0011870668,
            0.0000197112,
            0.0000156618,
            0.0007076166,
            -0.0010916554,
            -0.0001381327,
            0.0003164447,
            0.0002336701,
            0.0016093736,
            -0.0000805887,
            -0.0006309294,
            0.0000275455,
            0.0002176031,
            0.0002018726,
            0.0000068234,
            -0.000071701,
            -0.0000141417,
            -0.0000591236,
            0.0000078981,
            0.0000282939,
            -0.0000011289,
            0.0000108845
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004046663,
            0.0019762203,
            0.0000267378,
            0.0000155807,
            0.0012345372,
            -0.0016597669,
            -0.0001962413,
            0.0004545985,
            0.0002860166,
            0.0025229652,
            -0.0000976669,
            -0.00081396,
            0.0000341706,
            0.0002920674,
            0.000274069,
            -0.0000015747,
            0.0000351015,
            0.0000076842,
            0.0000217339,
            -0.0000163405,
            -0.0000060702,
            0.0000054076,
            0.0000237598
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002613901,
            0.0016077458,
            0.0000150569,
            0.0000127303,
            0.0010999501,
            -0.0012289873,
            -0.0001148466,
            0.0003102625,
            0.0001771183,
            0.0019572779,
            -0.0000472856,
            -0.0004601498,
            0.0000185228,
            0.0001869073,
            0.0002266662,
            0.0000060475,
            0.0000910315,
            -0.0000099502,
            -0.0000377236,
            0.0000072975,
            -0.0000422658,
            -0.0000010093,
            0.0000149138
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001677989,
            0.0012236312,
            0.0000078805,
            0.0000061241,
            0.0009515494,
            -0.0008365532,
            -0.0000660315,
            0.0002031457,
            0.0001084279,
            0.001402515,
            -0.000021614,
            -0.0002300324,
            0.0000095071,
            0.0001132326,
            0.000153513,
            0.0000037598,
            -0.0000174243,
            0.0000033598,
            0.0000096372,
            -0.0000056035,
            0.0000139233,
            0.0000011492,
            -0.0000351271
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001071654,
            0.0009433719,
            0.0000045306,
            0.0000054701,
            0.0008424381,
            -0.0005654121,
            -0.0000393708,
            0.0001332603,
            0.0000651886,
            0.0010224816,
            -0.0000145854,
            -0.0000969884,
            0.0000053794,
            0.0000696296,
            0.0001260144,
            0.0000080811,
            0.0000144656,
            -0.0000036882,
            -0.0000361579,
            0.0000039003,
            -0.0000193156,
            -0.0000003331,
            0.0000030034
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000703849,
            0.0007473549,
            0.0000022876,
            0.000003106,
            0.0007293128,
            -0.0003987476,
            -0.0000220921,
            0.0000919361,
            0.0000583767,
            0.0007690279,
            -0.0000003414,
            -0.0000342816,
            0.0000027946,
            0.0000475524,
            0.0000998132,
            -0.0000001028,
            -0.0000376306,
            -0.0000015263,
            -0.0000269752,
            0.0000026865,
            0.0000179174,
            0.0000000747,
            0.0000153975
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000588098,
            0.0006875875,
            0.0000016899,
            -0.0000008722,
            0.0007737827,
            -0.0003452143,
            -0.0000175067,
            0.0000741645,
            0.0000308363,
            0.0006414573,
            0.0000079657,
            0.0000196642,
            -0.0000004954,
            0.0000278665,
            0.0000730385,
            -0.0000039762,
            0.0000383405,
            0.0000092016,
            0.0000451137,
            -0.0000056072,
            -0.0000036377,
            -0.0000001363,
            0.0000131142
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000350561,
            0.0004858334,
            0.0000009309,
            0.0000033939,
            0.0006482246,
            -0.0002079404,
            -0.0000096341,
            0.000040703,
            0.0000027889,
            0.0003729481,
            0.000000113,
            0.0000394408,
            0.0000013463,
            0.0000155364,
            0.0000490743,
            0.0000009354,
            0.0000175148,
            -0.000007249,
            0.0000135477,
            0.0000076058,
            -0.0000026845,
            -0.0000005343,
            0.0000125538
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000214952,
            0.0003466407,
            0.0000006926,
            0.0000022114,
            0.0005506941,
            -0.0001296867,
            -0.0000059674,
            0.0000300593,
            0.0000153413,
            0.0002540629,
            -0.0000014288,
            0.0000234514,
            0.0000019457,
            0.0000148069,
            0.000044502,
            0.0000024065,
            -0.0000070656,
            0.0000013798,
            0.000027319,
            -0.0000027825,
            0.0000052619,
            0.0000002614,
            0.0000199131
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000015496,
            0.0002821545,
            0.0000003865,
            0.0000027396,
            0.0004588748,
            -0.000098041,
            -0.0000042529,
            0.000021453,
            0.0000119631,
            0.0001744422,
            -0.0000017189,
            0.0000478598,
            0.000001878,
            0.0000055966,
            0.0000277911,
            0.0000009902,
            -0.000024636,
            -0.000001203,
            0.000040145,
            -0.0000017204,
            0.0000234172,
            0.000000614,
            -0.0000066905
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000080296,
            0.0001964687,
            0.0000001053,
            0.0000002251,
            0.0004227495,
            -0.0000574606,
            -0.0000010326,
            0.0000106213,
            0.0000006417,
            0.0001135124,
            -0.0000012188,
            0.0000363626,
            0.0000001751,
            0.0000040534,
            0.0000292976,
            0.0000029729,
            -0.0000101043,
            -0.0000076606,
            -0.0000150449,
            0.0000080224,
            -0.0000077773,
            0.0000001361,
            -0.0000024878
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000099141,
            0.0002689855,
            0.0000001197,
            -0.0000001369,
            0.0006571985,
            -0.0000824118,
            -0.000001827,
            0.0000160988,
            0.0000021247,
            0.0001198898,
            0.0000005158,
            0.0000514195,
            0.0000000936,
            0.00000222,
            0.000029281,
            0.0000002702,
            -0.000005108,
            0.0000021862,
            0.0000097501,
            -0.0000005869,
            0.0000021721,
            0.0000003827,
            0.0000083227
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000008357,
            0.0002456429,
            0.0000000567,
            0.0000008147,
            0.0008427223,
            -0.000057465,
            -0.0000013328,
            0.0000127155,
            0.0000097932,
            0.0000140764,
            0.0000047841,
            0.0000623938,
            -0.0000001441,
            0.0000036468,
            0.0000401593,
            -0.000002809,
            -0.0000170499,
            0.0000034605,
            0.0000108843,
            -0.0000043416,
            0.0000141478,
            0.0000004323,
            0.0000182133
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000021202,
            0.0000865306,
            0.0000000233,
            -0.0000001442,
            0.0004980392,
            -0.0000176774,
            -0.0000003061,
            0.0000039462,
            -0.0000018311,
            -0.0000503076,
            0.0000006903,
            0.0000210168,
            0.0000001391,
            0.0000009657,
            0.0000119975,
            -0.000000546,
            0.0000070183,
            0.0000020409,
            0.0000076629,
            -0.0000016894,
            -0.0000094832,
            0.0000001779,
            0.000008308
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000938049,
            0.0003233116,
            0.000060139,
            0.0000903875,
            0.0004301291,
            -0.0003545237,
            -0.0001501589,
            0.0002807398,
            0.0003400108,
            0.0007478434,
            -0.0001836001,
            -0.000411726,
            0.00014516,
            0.0003297167,
            0.000402924,
            0.0000056261,
            0.0000074813,
            -0.0000109815,
            -0.0000168805,
            0.00000844,
            -0.0000086612,
            0.0000019969,
            0.0000304284
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001534603,
            0.000527675,
            0.0000742002,
            0.0000925653,
            0.0006966489,
            -0.0005743695,
            -0.0002129777,
            0.0003953409,
            0.0004483741,
            0.0012022333,
            -0.0002388626,
            -0.0006691928,
            0.0001682502,
            0.0004588716,
            0.0005172093,
            -0.0000020128,
            -0.0000143809,
            0.0000042653,
            0.0000274558,
            0.0000012438,
            0.0000137828,
            0.0000018232,
            0.0000037779
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001847787,
            0.0006624506,
            0.0000641911,
            0.0000832548,
            0.0008031124,
            -0.0006902963,
            -0.0002175204,
            0.0004094192,
            0.000467318,
            0.0014723487,
            -0.0002323768,
            -0.0007103156,
            0.0001399773,
            0.0004385066,
            0.0005106695,
            -0.0000039803,
            -0.0000258583,
            -0.0000199213,
            -0.0000732189,
            0.000011135,
            0.0000037315,
            0.0000044839,
            0.000004143
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002081591,
            0.000753083,
            0.0000536812,
            0.000062005,
            0.0008104229,
            -0.0007954209,
            -0.0002108845,
            0.0004034508,
            0.0004147608,
            0.0015565662,
            -0.0002180809,
            -0.0008268999,
            0.0001128526,
            0.0004207669,
            0.0004404252,
            -0.0000053159,
            -0.0000011033,
            -0.0000105534,
            -0.0000285543,
            0.0000132724,
            -0.0000008886,
            -0.0000010662,
            0.0000147943
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002669257,
            0.0008926053,
            0.0000495184,
            0.0000394432,
            0.0008107732,
            -0.0009664232,
            -0.0002294812,
            0.0004176999,
            0.0003922049,
            0.0017010808,
            -0.0002179651,
            -0.0009545395,
            0.0000937034,
            0.000405016,
            0.0003706737,
            0.0000015194,
            -0.0000002392,
            0.000021127,
            0.000018466,
            -0.0000179793,
            0.0000134273,
            0.0000015878,
            0.0000240388
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000360068,
            0.0010976321,
            0.0000479623,
            0.0000254928,
            0.0007552109,
            -0.0012459387,
            -0.0002613951,
            0.0004566982,
            0.0003706016,
            0.0018182764,
            -0.0002105258,
            -0.0010473404,
            0.0000785397,
            0.0003845152,
            0.0002971159,
            -0.000007686,
            0.0000154594,
            0.000032702,
            0.0000756286,
            -0.0000251341,
            0.0000264901,
            0.0000010825,
            0.0000010117
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003696175,
            0.0011816276,
            0.0000401163,
            0.0000263958,
            0.0007852409,
            -0.0012611188,
            -0.0002401375,
            0.0004272195,
            0.000338736,
            0.0018918444,
            -0.0001825684,
            -0.0009646379,
            0.0000625195,
            0.0003375366,
            0.0002825497,
            0.0000032618,
            -0.0000285488,
            -0.0000105727,
            -0.0000614245,
            0.0000043325,
            0.0000014506,
            0.0000019064,
            0.0000086387
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000329676,
            0.001224998,
            0.000030792,
            0.0000236417,
            0.0007578081,
            -0.0012416244,
            -0.000196472,
            0.0003910598,
            0.0002939891,
            0.0018367663,
            -0.0001394512,
            -0.0008801899,
            0.0000468965,
            0.0002980195,
            0.0002551351,
            0.0000050009,
            -0.0000141661,
            -0.0000224249,
            -0.0000504385,
            0.0000159751,
            -0.0000171841,
            0.0000001103,
            -0.0000116892
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002878863,
            0.0011439641,
            0.000023672,
            0.0000153674,
            0.0007014041,
            -0.0010719442,
            -0.0001593347,
            0.0003256543,
            0.0002343925,
            0.001628476,
            -0.0001006278,
            -0.0007006264,
            0.0000343915,
            0.0002392198,
            0.0001911107,
            -0.0000058862,
            -0.0000405794,
            -0.0000069756,
            -0.000004252,
            0.0000058586,
            0.0000073807,
            0.0000008205,
            -0.000011872
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002436317,
            0.0010733438,
            0.0000189589,
            0.0000084509,
            0.0006645289,
            -0.0009565961,
            -0.0001303606,
            0.0002763863,
            0.0001917818,
            0.001487206,
            -0.0000576372,
            -0.0005375921,
            0.0000231224,
            0.0001830631,
            0.0001720635,
            -0.0000145317,
            -0.0000124182,
            0.000002107,
            -0.0000022081,
            -0.0000001487,
            0.000018647,
            0.00000057,
            0.0000072481
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000367534,
            0.001823999,
            0.0000242164,
            0.0000196786,
            0.0012076913,
            -0.0015300166,
            -0.0001766611,
            0.0004192501,
            0.0002779761,
            0.00237298,
            -0.0000939042,
            -0.0007109758,
            0.0000328648,
            0.0002597181,
            0.0002618258,
            0.0000020022,
            0.0000431522,
            -0.0000128066,
            -0.0000273315,
            0.0000031707,
            -0.0000013218,
            0.0000026865,
            0.0000528675
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002418477,
            0.0014733992,
            0.0000136109,
            0.0000111854,
            0.001057995,
            -0.0010896175,
            -0.0001055377,
            0.0002792169,
            0.0001650025,
            0.0018057123,
            -0.0000516792,
            -0.0004261114,
            0.0000183429,
            0.0001745504,
            0.0001878651,
            0.0000064035,
            0.0000054384,
            -0.0000025325,
            0.0000122359,
            -0.0000021741,
            0.0000167922,
            0.0000026668,
            0.0000140035
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001543909,
            0.0012020542,
            0.0000071099,
            0.0000105889,
            0.0009386203,
            -0.0008068411,
            -0.0000592322,
            0.0001992986,
            0.0001321858,
            0.0014185148,
            -0.0000165643,
            -0.0002266482,
            0.0000089305,
            0.0001201701,
            0.0001738244,
            0.0000010492,
            0.0000166443,
            -0.0000071859,
            -0.0000126347,
            0.0000045716,
            -0.0000001095,
            -0.0000008992,
            0.0000140877
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001062862,
            0.0009240109,
            0.0000047482,
            0.0000092325,
            0.0008508303,
            -0.0005532023,
            -0.0000394095,
            0.0001304463,
            0.0000858378,
            0.0010599967,
            -0.0000236611,
            -0.0001257672,
            0.0000079879,
            0.0000739768,
            0.0001278426,
            0.0000134363,
            0.0000144759,
            -0.0000156589,
            -0.0000431692,
            0.0000105617,
            -0.0000048408,
            0.0000003745,
            0.0000260071
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000698608,
            0.0007368979,
            0.0000022883,
            0.0000006573,
            0.0007439262,
            -0.000388015,
            -0.0000221732,
            0.0000839571,
            0.0000315207,
            0.0007623845,
            0.000006538,
            -0.0000007164,
            -0.0000004187,
            0.0000353754,
            0.0000912834,
            -0.0000028437,
            0.0000130192,
            0.0000001311,
            -0.000032819,
            0.0000032908,
            -0.0000108604,
            -0.0000006427,
            -0.000010081
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000057972,
            0.0007084099,
            0.0000017032,
            0.0000008338,
            0.0008195965,
            -0.0003662978,
            -0.000017,
            0.0000820644,
            0.0000379534,
            0.0006374856,
            0.0000114891,
            0.000026678,
            -0.0000000369,
            0.000026445,
            0.0000896567,
            -0.0000093635,
            0.0000375144,
            -0.0000015984,
            -0.0000169683,
            0.0000044003,
            -0.0000260712,
            -0.000000803,
            0.0000338037
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000378776,
            0.0005066374,
            0.0000011662,
            0.0000053185,
            0.0006702422,
            -0.0002332809,
            -0.0000112629,
            0.0000508845,
            0.0000344936,
            0.0004157499,
            -0.0000023575,
            0.0000158779,
            0.0000025066,
            0.000023445,
            0.0000607247,
            0.0000012425,
            0.0000291706,
            0.0000016198,
            0.0000466361,
            -0.0000064546,
            0.0000126206,
            0.0000010878,
            0.0000446855
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000244174,
            0.0003901719,
            0.0000005206,
            0.0000048318,
            0.000593867,
            -0.0001540399,
            -0.0000063472,
            0.0000323962,
            0.0000190758,
            0.0003042231,
            -0.0000030087,
            0.0000177669,
            0.0000014855,
            0.0000186834,
            0.0000576314,
            0.0000033349,
            -0.0000068564,
            -0.0000101259,
            -0.0000098506,
            0.0000054298,
            -0.0000003466,
            0.0000006719,
            0.000006701
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000138236,
            0.0002877324,
            0.0000003187,
            0.0000019006,
            0.0005292649,
            -0.0001014665,
            -0.0000032243,
            0.000023269,
            0.0000167363,
            0.0002005125,
            0.0000053,
            0.0000350052,
            0.0000001351,
            0.0000091611,
            0.0000491414,
            -0.0000032014,
            -0.0000015764,
            -0.0000042469,
            -0.0000130881,
            0.0000034386,
            -0.0000068899,
            0.0000005143,
            0.0000064619
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000090347,
            0.0002205497,
            0.0000001671,
            0.0000019494,
            0.0004534969,
            -0.0000648931,
            -0.0000014263,
            0.000013942,
            0.0000115679,
            0.0001279402,
            -0.0000014615,
            0.0000417003,
            0.0000009419,
            0.0000030065,
            0.0000279699,
            0.0000034548,
            -0.0000216738,
            -0.0000051263,
            0.0000073028,
            0.0000045524,
            0.0000067638,
            -0.0000005251,
            -0.0000027945
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000133602,
            0.0003148972,
            0.0000003156,
            0.000001532,
            0.0007458184,
            -0.0000917829,
            -0.0000032341,
            0.0000191295,
            0.0000056391,
            0.0001367708,
            -0.0000054692,
            0.0000663805,
            0.0000015633,
            0.0000049698,
            0.0000383112,
            0.0000054368,
            -0.0000186877,
            -0.0000025765,
            -0.0000099688,
            0.0000021542,
            0.0000017333,
            0.0000004108,
            0.0000047122
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000010662,
            0.0002963369,
            0.0000002902,
            -0.0000029282,
            0.0009854922,
            -0.0000854852,
            -0.0000026747,
            0.0000115043,
            0.0000041883,
            0.0000321334,
            0.0000122975,
            0.0001210372,
            -0.0000027268,
            -0.0000101616,
            0.0000434329,
            -0.0000079205,
            -0.0000021597,
            0.0000083166,
            -0.0000236147,
            -0.0000046578,
            0.0000246444,
            0.0000005015,
            0.0000160008
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000020216,
            0.0001145519,
            -0.0000001013,
            -0.0000002419,
            0.0006177455,
            -0.0000224431,
            0.000000379,
            0.0000057618,
            0.0000049211,
            -0.000066074,
            0.000001614,
            0.0000460401,
            -0.0000001418,
            -0.000001703,
            0.0000207255,
            -0.0000012466,
            -0.0000211239,
            -0.000000749,
            -0.0000080175,
            0.0000015052,
            -0.0000002739,
            0.0000003873,
            0.000010839
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000467227,
            0.0001612286,
            0.0000314725,
            0.0000441561,
            0.0002394658,
            -0.0001709272,
            -0.0000768615,
            0.0001420957,
            0.0001655838,
            0.0003943195,
            -0.0000858351,
            -0.0002019695,
            0.0000749088,
            0.0001698495,
            0.0002054044,
            -0.0000060751,
            -0.0000072729,
            -0.0000006674,
            0.000001497,
            0.0000036169,
            0.0000061271,
            0.0000006122,
            -0.000009257
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000817739,
            0.0002706833,
            0.0000395024,
            0.0000541864,
            0.0003824567,
            -0.000291805,
            -0.0001129512,
            0.0002088051,
            0.0002448588,
            0.0006407456,
            -0.0001354146,
            -0.000373907,
            0.0000937503,
            0.0002540207,
            0.0002853555,
            0.0000036999,
            -0.0000161234,
            0.000007386,
            0.0000377529,
            -0.0000095967,
            0.0000240539,
            0.0000024454,
            0.0000029186
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000969183,
            0.0003407716,
            0.0000348458,
            0.0000432216,
            0.0004334541,
            -0.0003429877,
            -0.0001160942,
            0.0002115002,
            0.0002435203,
            0.0007799152,
            -0.0001270243,
            -0.0003645437,
            0.0000774012,
            0.0002351672,
            0.0002754157,
            -0.0000006514,
            -0.0000329811,
            0.0000031916,
            -0.0000218628,
            -0.000003721,
            0.0000148627,
            0.0000012108,
            -0.0000138516
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000109157,
            0.0004011829,
            0.0000294648,
            0.0000334811,
            0.0004310254,
            -0.0004098868,
            -0.0001131305,
            0.0002170184,
            0.000234092,
            0.0008262619,
            -0.0001183778,
            -0.0004389809,
            0.0000623258,
            0.0002266383,
            0.000237039,
            -0.0000004271,
            -0.0000153419,
            -0.0000000478,
            0.0000043365,
            0.0000003652,
            0.0000068193,
            0.0000000076,
            0.0000086284
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001320195,
            0.0004709058,
            0.0000259718,
            0.0000207324,
            0.000450823,
            -0.0004975873,
            -0.0001165123,
            0.0002198322,
            0.0002067739,
            0.0009245227,
            -0.0001068773,
            -0.0004793041,
            0.0000492399,
            0.0002146974,
            0.0002021269,
            -0.0000074346,
            0.0000302399,
            0.0000130042,
            0.0000320843,
            -0.000010398,
            0.0000001469,
            0.0000017223,
            -0.0000010547
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001793031,
            0.0005689191,
            0.0000249202,
            0.0000186004,
            0.0004362228,
            -0.0006330625,
            -0.0001327275,
            0.0002384961,
            0.0002077295,
            0.0009944633,
            -0.0001074787,
            -0.00055403,
            0.0000429102,
            0.0002084795,
            0.0001796908,
            -0.0000080245,
            0.0000106291,
            0.0000020758,
            0.0000287074,
            -0.0000041485,
            0.0000147516,
            0.0000019332,
            0.0000101562
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001843952,
            0.0006286956,
            0.0000203298,
            0.0000138908,
            0.0004375014,
            -0.000665441,
            -0.000120666,
            0.0002256308,
            0.0001700568,
            0.001032685,
            -0.000089185,
            -0.0005113144,
            0.0000316125,
            0.0001853775,
            0.0001525055,
            -0.0000069736,
            0.000018013,
            0.0000023732,
            -0.0000065421,
            -0.0000047346,
            -0.0000037062,
            0.0000019633,
            -0.0000131615
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001781268,
            0.0006475897,
            0.0000178869,
            0.0000086967,
            0.0004148414,
            -0.0006653,
            -0.0001102407,
            0.0002137804,
            0.0001674597,
            0.0009998586,
            -0.0000790919,
            -0.0004744882,
            0.0000275995,
            0.0001639433,
            0.000132168,
            -0.00000565,
            -0.0000010338,
            0.0000158955,
            0.0000251652,
            -0.0000115852,
            0.0000240617,
            0.0000011288,
            0.0000097712
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001487872,
            0.0006385008,
            0.0000128005,
            0.0000163475,
            0.0003947343,
            -0.0006039485,
            -0.0000840847,
            0.0001875535,
            0.0001502934,
            0.0009389694,
            -0.0000596958,
            -0.0003664589,
            0.0000211101,
            0.0001332888,
            0.0001301945,
            0.000003022,
            -0.0000432911,
            -0.0000230684,
            -0.0000490232,
            0.0000161666,
            0.0000039194,
            -0.0000005589,
            -0.0000134576
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001263902,
            0.0005443629,
            0.0000101558,
            0.0000001906,
            0.0003849773,
            -0.0004720467,
            -0.0000675309,
            0.0001377848,
            0.0000990597,
            0.0007904686,
            -0.0000307778,
            -0.0002807598,
            0.0000124736,
            0.0000996784,
            0.0000915354,
            -0.0000098385,
            -0.0000471455,
            0.0000142503,
            0.0000006916,
            -0.0000099797,
            0.0000412932,
            0.0000016539,
            -0.0000032632
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002018734,
            0.0010368727,
            0.0000137051,
            0.0000139722,
            0.0007239925,
            -0.0008382747,
            -0.0000984181,
            0.0002357379,
            0.0001791359,
            0.0014381521,
            -0.0000571956,
            -0.0004028754,
            0.0000200435,
            0.000157172,
            0.0001855697,
            -0.0000013092,
            -0.0000339938,
            -0.0000218084,
            -0.0000874139,
            0.0000150331,
            -0.0000096779,
            0.0000029275,
            -0.0000094055
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001297102,
            0.0008236829,
            0.0000077172,
            0.0000089158,
            0.0006314988,
            -0.0006057654,
            -0.0000579943,
            0.0001564055,
            0.0001026233,
            0.0010690049,
            -0.0000238263,
            -0.0002363496,
            0.0000091649,
            0.0000963934,
            0.0001176673,
            0.0000024555,
            0.0000092614,
            -0.0000126483,
            -0.0000064341,
            0.0000093976,
            -0.000001537,
            0.0000008593,
            0.000013583
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000902389,
            0.000652217,
            0.0000043023,
            0.000005245,
            0.0005521707,
            -0.0004217503,
            -0.0000355543,
            0.0001018491,
            0.0000664817,
            0.0007961066,
            -0.0000108706,
            -0.0001225795,
            0.0000050914,
            0.0000609794,
            0.0000883188,
            -0.0000019635,
            0.0000082516,
            0.0000024854,
            0.000010607,
            -0.0000047917,
            0.0000170809,
            0.0000003437,
            0.000019482
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000062665,
            0.0005503938,
            0.0000028951,
            0.0000026157,
            0.0005415749,
            -0.0003098283,
            -0.0000239599,
            0.0000748173,
            0.0000459594,
            0.0006736437,
            -0.0000023713,
            -0.0000717897,
            0.0000027837,
            0.0000461936,
            0.0000818669,
            -0.0000034534,
            0.000030361,
            -0.0000046825,
            -0.0000123401,
            0.000002913,
            -0.0000260356,
            0.0000011267,
            -0.0000014973
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000394072,
            0.0004174685,
            0.0000014712,
            -0.0000050253,
            0.0004510131,
            -0.0002201477,
            -0.000013358,
            0.0000500109,
            0.0000044405,
            0.0004498285,
            0.0000084219,
            -0.0000208595,
            -0.0000009659,
            0.0000266036,
            0.0000302446,
            -0.0000045427,
            0.0000507639,
            0.0000234453,
            0.0000805126,
            -0.0000170599,
            -0.0000018186,
            -0.0000006984,
            -0.0000089834
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000341681,
            0.0004042722,
            0.0000013063,
            0.0000013511,
            0.0005234492,
            -0.0001849864,
            -0.0000112161,
            0.0000452522,
            0.0000198799,
            0.0004065055,
            0.0000021404,
            0.0000035893,
            0.000001442,
            0.0000233425,
            0.0000572568,
            -0.0000040619,
            -0.0000085418,
            -0.0000007088,
            -0.0000179112,
            0.0000011579,
            -0.0000014694,
            0.000000343,
            0.000018445
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000226117,
            0.000315593,
            0.0000006479,
            0.0000060251,
            0.0004333289,
            -0.0001461571,
            -0.0000063465,
            0.0000282965,
            0.0000278324,
            0.0002895348,
            -0.0000081058,
            -0.0000020877,
            0.0000026259,
            0.0000184288,
            0.0000566008,
            0.0000052144,
            -0.0000027839,
            -0.0000110883,
            -0.0000130103,
            0.000005113,
            0.0000161563,
            0.0000010362,
            0.0000164434
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000152161,
            0.0002498236,
            0.0000003045,
            0.0000018107,
            0.0003847852,
            -0.0001080762,
            -0.0000039044,
            0.0000201868,
            0.0000119533,
            0.000203767,
            -0.0000019873,
            0.0000240345,
            0.000000206,
            0.0000069815,
            0.0000366059,
            0.0000043533,
            0.0000095318,
            -0.0000031371,
            -0.0000120652,
            0.0000013691,
            -0.0000126264,
            0.0000001397,
            0.0000001046
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000101572,
            0.0001847333,
            0.0000001785,
            0.000000207,
            0.0003354435,
            -0.0000635852,
            -0.0000021962,
            0.0000144076,
            0.0000119082,
            0.0001377082,
            -0.0000006867,
            0.0000115673,
            0.0000005623,
            0.0000079847,
            0.0000254861,
            -0.000000317,
            -0.0000239096,
            0.0000030432,
            0.0000193761,
            -0.0000026208,
            0.0000087978,
            0.0000003562,
            0.0000018538
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000064402,
            0.0001289764,
            -0.0000000074,
            -0.0000005848,
            0.000293492,
            -0.00005247,
            -0.0000009108,
            0.0000079975,
            -0.0000046076,
            0.0000750013,
            0.0000029131,
            0.0000287386,
            -0.0000003954,
            0.0000019396,
            0.0000134962,
            -0.0000014879,
            0.0000236598,
            0.0000044079,
            0.0000212001,
            -0.0000034558,
            -0.0000013088,
            0.0000000073,
            0.0000039993
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000059406,
            0.0001874225,
            -0.0000000176,
            0.0000000361,
            0.0004895772,
            -0.0000500839,
            -0.0000004223,
            0.0000107351,
            0.0000045942,
            0.0000814747,
            0.0000015236,
            0.0000426986,
            0.0000000379,
            0.0000031876,
            0.0000172162,
            -0.0000004241,
            -0.00000172,
            0.0000025097,
            0.0000223504,
            -0.0000013387,
            0.0000030063,
            -0.0000003429,
            0.0000083249
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000063834,
            0.000184764,
            0.0000000888,
            0.0000035646,
            0.0006966339,
            -0.0000368332,
            -0.0000009138,
            0.0000063039,
            0.000011863,
            0.0000419025,
            0.0000010936,
            0.0000638173,
            0.0000005087,
            -0.0000027102,
            0.0000412889,
            -0.0000010306,
            -0.0000122681,
            -0.0000084985,
            -0.0000219427,
            0.0000053779,
            0.0000067883,
            0.0000005245,
            0.0000248831
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000018597,
            0.0000731621,
            -0.0000000328,
            -0.0000016296,
            0.0004290761,
            -0.0000047315,
            0.0000000584,
            0.0000009996,
            -0.0000066363,
            -0.000029196,
            -0.0000018859,
            0.0000265062,
            -0.0000000086,
            0.0000019483,
            0.0000009509,
            0.0000036977,
            -0.0000086539,
            0.0000030035,
            0.0000334159,
            -0.0000011869,
            -0.000001624,
            -0.0000002691,
            -0.0000312269
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000032848,
            0.000116808,
            0.0000222218,
            0.0000325501,
            0.0001673624,
            -0.0001308136,
            -0.0000532185,
            0.0001064324,
            0.0001192107,
            0.0002736582,
            -0.0000609151,
            -0.0001622873,
            0.0000537158,
            0.0001294091,
            0.0001495773,
            -0.0000045881,
            0.0000344719,
            0.0000074322,
            0.0000217975,
            -0.0000065675,
            -0.0000038072,
            0.0000019284,
            0.0000146756
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000529321,
            0.0002018923,
            0.0000277035,
            0.0000431883,
            0.000289915,
            -0.0002013654,
            -0.0000762079,
            0.0001483318,
            0.000185549,
            0.0004807506,
            -0.0001002877,
            -0.0002485139,
            0.0000681179,
            0.0001797214,
            0.0002208099,
            0.0000061659,
            -0.0000347386,
            -0.0000192266,
            -0.0000324049,
            0.0000199944,
            -0.0000017182,
            -0.0000004538,
            -0.000000556
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000627077,
            0.0002326261,
            0.0000235899,
            0.0000292631,
            0.0003145452,
            -0.0002370258,
            -0.0000757465,
            0.0001496143,
            0.0001685454,
            0.0005437805,
            -0.0000801279,
            -0.0002710736,
            0.0000529513,
            0.0001713332,
            0.0001915992,
            -0.0000057531,
            0.0000049812,
            0.0000051092,
            0.0000226682,
            -0.0000045603,
            0.0000058811,
            0.0000020176,
            -0.0000072249
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000072068,
            0.0002788905,
            0.0000206181,
            0.0000218874,
            0.0003427431,
            -0.0002837477,
            -0.0000766166,
            0.0001533099,
            0.000163796,
            0.0006138122,
            -0.0000907192,
            -0.0003310005,
            0.0000462852,
            0.0001732845,
            0.0001741606,
            0.0000058357,
            -0.0000215888,
            0.0000058795,
            0.0000265899,
            -0.0000000361,
            0.0000040063,
            -0.000000627,
            -0.0000252201
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000892562,
            0.0003158724,
            0.0000183959,
            0.0000197433,
            0.0003211702,
            -0.0003300624,
            -0.0000806248,
            0.0001516836,
            0.0001546476,
            0.000634872,
            -0.0000848834,
            -0.0003392458,
            0.0000384569,
            0.0001552511,
            0.0001538767,
            0.0000023235,
            -0.0000163378,
            0.0000000735,
            -0.0000037081,
            -0.0000019899,
            0.0000179514,
            0.0000010459,
            0.0000139008
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001143902,
            0.0003943708,
            0.0000169078,
            0.0000135581,
            0.0003418453,
            -0.0004109269,
            -0.0000869568,
            0.0001604909,
            0.0001432266,
            0.0007286194,
            -0.000076894,
            -0.0003695456,
            0.0000305542,
            0.0001478597,
            0.0001327414,
            -0.0000023286,
            -0.0000072166,
            0.0000021667,
            0.0000035787,
            -0.0000016303,
            0.0000028591,
            0.0000003347,
            -0.0000091044
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001178549,
            0.0004405541,
            0.0000148677,
            0.0000110309,
            0.0003411452,
            -0.0004402087,
            -0.0000820495,
            0.0001568428,
            0.0001382365,
            0.0007606093,
            -0.0000572863,
            -0.0003349417,
            0.0000238101,
            0.0001282429,
            0.0001298057,
            -0.0000100842,
            -0.000007525,
            -0.0000020359,
            -0.0000273691,
            0.0000029371,
            0.0000063263,
            0.0000000162,
            0.0000049323
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001095418,
            0.0004623938,
            0.0000113978,
            0.0000076623,
            0.0003137483,
            -0.0004449539,
            -0.0000682396,
            0.000148387,
            0.000114695,
            0.0007313377,
            -0.0000474572,
            -0.0003214078,
            0.0000184834,
            0.0001166393,
            0.0000963856,
            -0.0000100838,
            0.0000238233,
            0.0000051012,
            0.0000413235,
            -0.000003628,
            0.0000019441,
            0.0000014926,
            -0.0000082146
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001051799,
            0.0004295183,
            0.0000097987,
            0.0000021561,
            0.0003158081,
            -0.0004081354,
            -0.0000624189,
            0.0001275748,
            0.0000937155,
            0.0006766216,
            -0.0000446201,
            -0.0002832023,
            0.0000149005,
            0.0001008005,
            0.0000831889,
            0.0000018641,
            0.0000233097,
            0.0000243043,
            0.0000295568,
            -0.0000222264,
            0.0000098976,
            0.000001559,
            0.0000046042
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000863058,
            0.0004120734,
            0.0000073029,
            0.0000056995,
            0.0003053894,
            -0.0003574418,
            -0.0000474095,
            0.000109505,
            0.0000880833,
            0.0006177322,
            -0.0000273148,
            -0.0002245579,
            0.0000106703,
            0.000081629,
            0.0000848313,
            -0.0000041145,
            0.0000025005,
            -0.0000062395,
            -0.0000100749,
            0.0000065117,
            -0.0000043851,
            0.000000114,
            0.0000018301
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001346306,
            0.0007301982,
            0.0000099533,
            0.0000073859,
            0.0005517017,
            -0.0005929179,
            -0.0000690719,
            0.0001704393,
            0.000118491,
            0.0010415752,
            -0.0000396524,
            -0.0003144719,
            0.0000144217,
            0.0001191327,
            0.0001262309,
            0.0000008611,
            0.0000207444,
            0.0000024886,
            -0.00000697,
            -0.000002891,
            -0.0000057239,
            0.0000009075,
            0.0000130205
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000941473,
            0.0005943617,
            0.0000059276,
            -0.0000010396,
            0.0005042096,
            -0.0004283836,
            -0.0000434231,
            0.0001162577,
            0.0000703986,
            0.0007943558,
            -0.0000204048,
            -0.0002090453,
            0.0000078238,
            0.00008202,
            0.0000727577,
            0.0000013098,
            0.0000066844,
            0.0000201873,
            0.0000678397,
            -0.0000119732,
            0.0000118399,
            -0.0000013141,
            0.0000098049
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000663785,
            0.0005065792,
            0.000003821,
            -0.0000001388,
            0.0004468751,
            -0.0003355666,
            -0.0000286521,
            0.000084066,
            0.0000470831,
            0.0006530441,
            -0.0000142442,
            -0.0001332657,
            0.0000052272,
            0.0000574096,
            0.0000663841,
            0.0000043079,
            -0.000003782,
            0.0000101965,
            0.0000327018,
            -0.0000073303,
            0.0000098274,
            -0.0000004243,
            -0.0000142524
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000461426,
            0.0004026717,
            0.0000021774,
            -0.0000025553,
            0.0004133343,
            -0.000229434,
            -0.0000174959,
            0.0000561751,
            0.000020575,
            0.0005014988,
            -0.0000009312,
            -0.0000653641,
            0.0000015673,
            0.0000392261,
            0.0000560957,
            -0.0000030653,
            0.0000090064,
            0.0000142368,
            0.0000049704,
            -0.0000108516,
            0.0000075091,
            0.0000004702,
            -0.000002836
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000313635,
            0.0003216351,
            0.0000014898,
            0.0000016023,
            0.0003478478,
            -0.0001665964,
            -0.0000115608,
            0.0000359421,
            0.0000217638,
            0.0003610548,
            -0.0000022605,
            -0.0000218782,
            0.0000017981,
            0.0000209301,
            0.0000386895,
            -0.0000000216,
            -0.0000204991,
            0.000002968,
            0.0000270511,
            -0.0000037353,
            0.00002124,
            0.0000007936,
            -0.0000026259
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000243431,
            0.0003039671,
            0.0000009074,
            -0.0000015986,
            0.0003707043,
            -0.0001494123,
            -0.0000077001,
            0.0000304805,
            0.0000031651,
            0.0002854113,
            0.0000016809,
            -0.000008253,
            0.0000004151,
            0.0000163827,
            0.0000230592,
            0.0000008605,
            0.0000129141,
            0.0000108963,
            0.0000496722,
            -0.0000085588,
            0.0000023062,
            -0.0000000801,
            0.0000088976
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000172246,
            0.0002465669,
            0.0000005717,
            0.0000018535,
            0.000357518,
            -0.0001004176,
            -0.0000050022,
            0.0000200222,
            0.0000188649,
            0.0002427074,
            -0.0000017193,
            0.0000172945,
            0.000000798,
            0.0000085646,
            0.0000360708,
            0.0000010583,
            -0.0000171781,
            -0.0000038566,
            -0.0000104632,
            0.0000028816,
            -0.0000020851,
            0.0000002535,
            -0.0000034421
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000098532,
            0.000188091,
            0.0000001973,
            0.0000017696,
            0.0003198133,
            -0.0000674904,
            -0.0000022368,
            0.0000146956,
            0.0000175004,
            0.0001928385,
            0.0000023609,
            0.0000340649,
            -0.0000000037,
            0.0000064018,
            0.000036335,
            -0.0000017327,
            -0.0000153207,
            -0.000004284,
            -0.0000209422,
            0.0000042827,
            0.0000052807,
            -0.0000000087,
            -0.0000133665
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000074243,
            0.0001431321,
            0.000000143,
            0.0000005203,
            0.0002664573,
            -0.0000495482,
            -0.0000016666,
            0.0000110558,
            0.0000025972,
            0.0001003247,
            -0.0000036129,
            0.0000149696,
            0.0000008811,
            0.0000047151,
            0.0000152606,
            0.0000035068,
            -0.0000084085,
            0.000001756,
            0.0000250524,
            -0.0000022457,
            0.0000046448,
            0.0000003704,
            -0.0000112505
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000045602,
            0.0001174752,
            0.0000001213,
            0.0000016088,
            0.0002385614,
            -0.0000364418,
            -0.0000009284,
            0.0000090793,
            0.0000083694,
            0.0000742565,
            -0.0000019108,
            0.0000300677,
            0.0000006302,
            0.0000013272,
            0.0000178553,
            0.0000020784,
            -0.0000288684,
            -0.0000068246,
            -0.0000101866,
            0.0000059303,
            0.0000061041,
            -0.0000000685,
            -0.0000128522
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000048719,
            0.0001459787,
            -0.0000000781,
            0.0000004265,
            0.0003852728,
            -0.0000410079,
            -0.0000003069,
            0.0000095563,
            0.0000043604,
            0.000042211,
            0.0000021082,
            0.000021712,
            -0.0000003894,
            0.0000048812,
            0.0000213177,
            0.0000000147,
            -0.0000118567,
            0.000001235,
            0.0000017561,
            -0.0000010894,
            0.0000108021,
            0.000000233,
            0.0000306273
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000043803,
            0.0001444683,
            -0.0000001471,
            -0.0000004185,
            0.0005831066,
            -0.0000245435,
            0.0000000271,
            0.0000034964,
            -0.0000036141,
            0.0000234016,
            0.0000042562,
            0.0000645961,
            -0.0000007847,
            -0.0000024932,
            0.0000166469,
            -0.0000028324,
            0.0000019205,
            0.0000057354,
            0.0000173819,
            -0.0000050279,
            0.0000161083,
            0.0000003021,
            0.0000052595
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000018954,
            0.0000506057,
            -0.000000054,
            -0.0000008374,
            0.0003741418,
            -0.0000052364,
            0.0000000198,
            -0.0000009583,
            -0.0000032213,
            -0.0000378692,
            -0.0000011526,
            0.0000122688,
            -0.0000001731,
            0.0000059244,
            0.0000108662,
            0.0000023223,
            -0.0000036384,
            0.0000048811,
            0.0000126129,
            -0.0000037907,
            0.0000036202,
            -0.0000000879,
            -0.0000015813
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000194025,
            0.000073512,
            0.000014158,
            0.0000219335,
            0.0001058732,
            -0.0000713204,
            -0.0000322417,
            0.0000644566,
            0.0000788485,
            0.0001756593,
            -0.0000323623,
            -0.0000968157,
            0.0000349718,
            0.0000822865,
            0.0000945861,
            -0.0000066019,
            0.0000119565,
            0.0000156339,
            0.0000394958,
            -0.0000123531,
            0.0000126116,
            0.0000000143,
            0.0000010986
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000262795,
            0.0001291417,
            0.0000167732,
            0.0000269547,
            0.0001908374,
            -0.0001181837,
            -0.0000404603,
            0.0000919551,
            0.0001113491,
            0.0003140347,
            -0.0000490266,
            -0.0001532364,
            0.0000423899,
            0.0001176441,
            0.000144744,
            -0.000006786,
            0.000013584,
            -0.0000013567,
            0.0000132097,
            0.0000033917,
            -0.0000056565,
            0.0000011076,
            0.0000048962
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000343221,
            0.0001572577,
            0.0000154767,
            0.0000197406,
            0.0002280557,
            -0.0001412957,
            -0.0000455521,
            0.000096181,
            0.0001123925,
            0.0003767179,
            -0.0000501078,
            -0.0001633696,
            0.0000359839,
            0.0001147526,
            0.0001398149,
            -0.000002747,
            0.0000112298,
            0.0000072704,
            -0.000002229,
            -0.0000025497,
            -0.0000092237,
            0.0000003915,
            -0.0000042798
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000038682,
            0.0001855553,
            0.0000129386,
            0.0000195721,
            0.0002443383,
            -0.0001660592,
            -0.0000438819,
            0.0000977683,
            0.0001148502,
            0.0004238663,
            -0.0000468153,
            -0.0001774318,
            0.000029938,
            0.0001092281,
            0.0001306087,
            -0.0000051469,
            0.0000031423,
            -0.0000050315,
            0.0000041564,
            0.000004046,
            -0.0000001541,
            0.0000011648,
            -0.0000030253
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000487761,
            0.0002070684,
            0.0000112655,
            0.0000134127,
            0.0002436386,
            -0.0002001307,
            -0.0000462938,
            0.0000948574,
            0.0001018416,
            0.0004529502,
            -0.0000477892,
            -0.0001909703,
            0.0000239613,
            0.0000988567,
            0.0001118635,
            -0.0000021428,
            0.000020239,
            0.0000042881,
            -0.0000104505,
            -0.0000048301,
            -0.0000034999,
            0.0000010094,
            0.000003055
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000644279,
            0.0002495859,
            0.0000112056,
            0.0000104745,
            0.0002497677,
            -0.0002457159,
            -0.0000533224,
            0.0001045789,
            0.0001017852,
            0.0004901252,
            -0.0000523352,
            -0.0002463192,
            0.0000220352,
            0.0001052777,
            0.0001030495,
            0.0000013942,
            -0.0000082866,
            0.00000091,
            0.000004058,
            -0.0000012696,
            0.0000099704,
            0.0000009751,
            0.0000051508
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000652781,
            0.0002701705,
            0.0000092652,
            0.0000057422,
            0.0002599346,
            -0.0002512346,
            -0.0000481025,
            0.0000981994,
            0.0000910231,
            0.0005088694,
            -0.0000393992,
            -0.0002226853,
            0.0000162228,
            0.0000921723,
            0.0000910406,
            -0.0000022176,
            -0.0000113005,
            0.000004981,
            -0.0000061153,
            -0.0000012503,
            -0.0000009158,
            -0.0000003142,
            -0.0000086965
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000660876,
            0.0002740404,
            0.0000076389,
            0.0000072614,
            0.0002412237,
            -0.0002535561,
            -0.000043666,
            0.0000926519,
            0.0000902298,
            0.0004840137,
            -0.0000350036,
            -0.000216744,
            0.0000136203,
            0.0000821071,
            0.000085492,
            -0.0000017222,
            -0.0000156631,
            -0.0000009702,
            -0.0000254589,
            -0.0000001693,
            0.0000121139,
            0.0000009264,
            0.0000274471
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000601033,
            0.0002797639,
            0.0000058946,
            0.0000039179,
            0.0002369594,
            -0.0002358829,
            -0.0000360604,
            0.0000776852,
            0.0000621769,
            0.0004789948,
            -0.0000259956,
            -0.000177396,
            0.0000097874,
            0.0000676104,
            0.0000639724,
            0.0000006108,
            -0.0000125667,
            -0.000001891,
            0.0000017003,
            0.0000018735,
            0.0000027318,
            0.0000000184,
            -0.0000124133
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000494817,
            0.0002723097,
            0.0000046222,
            0.0000037506,
            0.0002198714,
            -0.0002272194,
            -0.000028492,
            0.0000734692,
            0.0000580698,
            0.0004372793,
            -0.0000159404,
            -0.0001410029,
            0.0000068462,
            0.000055409,
            0.0000597004,
            -0.0000040009,
            0.0000159752,
            0.0000015835,
            -0.0000044721,
            -0.0000016039,
            -0.000000328,
            0.0000005865,
            0.0000100271
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000803788,
            0.0004965254,
            0.000006388,
            0.0000047255,
            0.0004225626,
            -0.000373436,
            -0.0000411794,
            0.0001127029,
            0.0000906052,
            0.0007835799,
            -0.0000325688,
            -0.0002362984,
            0.0000113913,
            0.0000917895,
            0.0000920128,
            0.0000089937,
            -0.000024375,
            0.0000029037,
            0.0000197599,
            -0.000003835,
            0.0000200121,
            0.000000621,
            -0.0000047045
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000614316,
            0.0004211342,
            0.000003933,
            0.0000049675,
            0.0003907422,
            -0.0002976489,
            -0.0000283904,
            0.0000796467,
            0.0000638704,
            0.0006433423,
            -0.0000184626,
            -0.0001407791,
            0.0000065233,
            0.000060119,
            0.0000901222,
            0.0000068848,
            0.0000173177,
            0.0000004343,
            -0.0000190347,
            -0.0000033418,
            -0.0000007975,
            0.0000000999,
            0.0000106222
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000411399,
            0.0003472015,
            0.0000021594,
            0.0000032366,
            0.0003557353,
            -0.0002110618,
            -0.0000163323,
            0.0000593217,
            0.0000446483,
            0.0004941738,
            -0.0000023802,
            -0.0000859632,
            0.0000027321,
            0.0000404969,
            0.0000534389,
            0.0000019736,
            -0.0000306571,
            -0.0000106774,
            -0.0000011908,
            0.0000103237,
            0.0000090546,
            -0.0000020511,
            0.0000003671
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000314236,
            0.0002788879,
            0.0000013903,
            -0.0000002633,
            0.0003207787,
            -0.0001686327,
            -0.0000117742,
            0.0000362305,
            0.0000159842,
            0.0003731046,
            -0.0000002047,
            -0.0000383909,
            0.0000008684,
            0.0000234784,
            0.0000413136,
            -0.0000019117,
            0.0000123515,
            0.0000079832,
            0.0000096665,
            -0.0000064416,
            0.000014279,
            0.000000317,
            0.0000110547
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000191657,
            0.0002198726,
            0.000000709,
            0.0000013082,
            0.000296575,
            -0.0001006964,
            -0.0000060788,
            0.0000243142,
            0.0000199828,
            0.0002909246,
            0.0000034559,
            -0.0000146779,
            0.0000004152,
            0.0000182232,
            0.0000340081,
            -0.0000049939,
            -0.0000105186,
            0.0000032458,
            0.0000235747,
            -0.0000021675,
            0.0000139213,
            0.0000001113,
            -0.0000014728
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000178943,
            0.0002304257,
            0.0000008157,
            0.0000005072,
            0.0003257233,
            -0.000092136,
            -0.0000064099,
            0.0000226988,
            0.0000143779,
            0.0002851191,
            -0.0000016891,
            -0.0000017378,
            0.0000012742,
            0.0000131454,
            0.0000329827,
            0.0000031171,
            -0.0000075245,
            0.0000040737,
            0.0000173105,
            -0.0000031385,
            0.0000047649,
            -0.0000006942,
            0.0000002542
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000116627,
            0.0001834189,
            0.0000004338,
            -0.0000000086,
            0.0002923756,
            -0.0000638631,
            -0.0000036414,
            0.0000144933,
            0.0000130824,
            0.0002068149,
            0.0000062627,
            0.00003652,
            -0.0000005999,
            0.0000044558,
            0.0000278976,
            -0.0000024415,
            -0.0000213619,
            0.0000038235,
            -0.0000049379,
            -0.0000026804,
            0.0000125163,
            -0.0000003934,
            -0.0000084741
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000075531,
            0.000148514,
            0.0000000304,
            0.0000003055,
            0.0002540983,
            -0.0000600798,
            -0.0000013009,
            0.0000146408,
            0.000018093,
            0.000150088,
            0.000005863,
            0.0000192347,
            -0.0000009189,
            0.0000042103,
            0.000036467,
            -0.0000028741,
            -0.0000216919,
            -0.00000114,
            -0.0000262513,
            0.0000015745,
            0.000003996,
            -0.0000003937,
            0.0000049266
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000005292,
            0.0000999421,
            -0.0000000178,
            -0.000000838,
            0.0002323227,
            -0.0000355534,
            -0.0000007848,
            0.0000042942,
            -0.0000046894,
            0.0000816073,
            0.0000030242,
            0.0000332311,
            -0.0000008243,
            -0.0000003148,
            0.000010458,
            -0.0000034211,
            0.0000003765,
            0.0000029949,
            -0.0000071575,
            -0.0000021623,
            0.0000055018,
            0.0000006456,
            0.0000030585
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000039367,
            0.0000954732,
            0.0000001758,
            0.0000001306,
            0.0002038561,
            -0.0000266606,
            -0.0000012208,
            0.0000081414,
            0.0000089273,
            0.0000801324,
            0.0000013819,
            0.0000222239,
            0.0000004229,
            0.0000034641,
            0.0000154897,
            -0.0000026628,
            -0.0000156048,
            0.0000013332,
            -0.0000070789,
            -0.0000006579,
            0.0000070054,
            0.0000003489,
            0.0000072326
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000038075,
            0.0001235681,
            0.0000000028,
            -0.0000016512,
            0.0003555642,
            -0.0000425648,
            -0.0000002827,
            0.0000090567,
            -0.0000080854,
            0.0000725922,
            0.0000015369,
            0.0000150313,
            -0.0000003687,
            0.0000070297,
            0.0000154795,
            -0.0000007419,
            0.0000278018,
            0.0000018901,
            0.0000073789,
            -0.0000000313,
            -0.0000165235,
            0.0000003144,
            0.0000071173
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000034983,
            0.0001125293,
            0.0000000755,
            0.000001454,
            0.0005046314,
            -0.0000277654,
            -0.0000003824,
            0.0000020378,
            -0.00000013,
            0.000052152,
            0.0000006493,
            0.0000525576,
            0.0000002605,
            -0.0000012273,
            0.0000194025,
            -0.0000004489,
            0.0000022962,
            -0.0000016857,
            -0.0000167437,
            0.000000531,
            0.0000043944,
            0.0000002228,
            0.0000112387
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000012329,
            0.0000540645,
            0.0000000155,
            0.0000029927,
            0.0003297314,
            -0.000008989,
            -0.0000001791,
            0.0000007464,
            0.0000076272,
            0.0000032992,
            -0.0000022729,
            0.0000186973,
            0.0000005947,
            0.0000018436,
            0.0000251792,
            0.0000025064,
            -0.0000051515,
            -0.0000061294,
            -0.0000304726,
            0.00000323,
            0.000001394,
            -0.0000000458,
            0.000008325
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000059276,
            0.0000320725,
            0.0000065403,
            0.0000129939,
            0.0000735743,
            -0.000030604,
            -0.0000119202,
            0.0000306733,
            0.0000427275,
            0.0000953003,
            -0.0000179085,
            -0.0000458468,
            0.0000186795,
            0.0000443026,
            0.0000602383,
            0.0000016758,
            0.0000032225,
            0.000002527,
            0.0000020032,
            -0.0000038451,
            0.0000032199,
            0.000000537,
            0.0000032752
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000107287,
            0.0000576969,
            0.0000086762,
            0.0000161474,
            0.0001086781,
            -0.0000486342,
            -0.0000187608,
            0.0000460269,
            0.0000618829,
            0.0001591715,
            -0.0000251614,
            -0.0000771376,
            0.0000238308,
            0.0000661164,
            0.0000881423,
            0.0000001758,
            0.0000104037,
            0.00000638,
            0.0000099409,
            -0.0000054593,
            0.0000031453,
            -0.0000005128,
            0.0000099652
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000110788,
            0.0000770077,
            0.0000071122,
            0.0000129774,
            0.0001315082,
            -0.0000584794,
            -0.0000171814,
            0.000045854,
            0.0000636589,
            0.0002065516,
            -0.0000181165,
            -0.0000765722,
            0.0000185312,
            0.0000622716,
            0.0000865679,
            -0.0000042593,
            -0.0000025855,
            0.0000011379,
            0.0000101475,
            0.0000000433,
            0.0000066908,
            -0.0000000255,
            -0.0000014019
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000151389,
            0.0000862009,
            0.0000066339,
            0.0000107063,
            0.0001450033,
            -0.0000669823,
            -0.0000195187,
            0.0000461613,
            0.0000597986,
            0.0002255439,
            -0.0000282663,
            -0.0000918769,
            0.0000174627,
            0.0000619496,
            0.0000774618,
            0.0000027799,
            -0.0000097418,
            -0.0000001215,
            0.0000050842,
            0.0000010597,
            0.0000053592,
            0.0000008518,
            -0.0000008328
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000171778,
            0.0001022877,
            0.0000055054,
            0.0000067731,
            0.0001601687,
            -0.0000821948,
            -0.0000191991,
            0.0000477245,
            0.0000558148,
            0.0002472941,
            -0.0000223287,
            -0.0001083527,
            0.0000131949,
            0.0000606018,
            0.000070721,
            0.000001049,
            -0.000001595,
            0.0000041196,
            -0.0000000306,
            -0.0000020662,
            -0.0000046631,
            -0.0000005474,
            -0.0000040291
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000224932,
            0.0001165073,
            0.0000050905,
            0.0000052035,
            0.0001659496,
            -0.0001017312,
            -0.0000210739,
            0.0000493702,
            0.0000567262,
            0.0002737155,
            -0.0000182535,
            -0.0001141994,
            0.000010686,
            0.0000571823,
            0.0000636574,
            -0.0000040391,
            -0.0000054278,
            0.0000042128,
            0.0000122463,
            -0.0000011329,
            0.0000057968,
            -0.0000005153,
            -0.0000048102
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000245681,
            0.0001260578,
            0.0000041828,
            0.0000055128,
            0.0001638634,
            -0.0001017254,
            -0.0000196055,
            0.0000440877,
            0.0000558719,
            0.0002739764,
            -0.0000195948,
            -0.0001044836,
            0.0000088188,
            0.000051356,
            0.0000621949,
            -0.0000006723,
            -0.0000247753,
            -0.0000000732,
            -0.000010128,
            -0.0000004778,
            0.0000110174,
            0.0000001502,
            -0.0000081235
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000243208,
            0.0001279886,
            0.0000035302,
            0.0000048651,
            0.0001630281,
            -0.0001046298,
            -0.0000178057,
            0.0000432651,
            0.0000479962,
            0.0002791214,
            -0.000012549,
            -0.0001070621,
            0.0000067697,
            0.0000475541,
            0.0000609909,
            -0.0000020871,
            -0.0000043341,
            -0.0000019142,
            -0.0000155685,
            0.0000001963,
            0.0000061995,
            -0.0000000325,
            0.0000179701
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000227165,
            0.000136659,
            0.0000026291,
            0.0000042036,
            0.0001527987,
            -0.0001072605,
            -0.0000146015,
            0.0000404385,
            0.0000436126,
            0.000267728,
            -0.0000111079,
            -0.0000905413,
            0.0000053344,
            0.0000387669,
            0.0000498934,
            -0.0000005395,
            -0.0000185423,
            -0.0000051105,
            -0.0000176924,
            0.0000039217,
            0.0000083791,
            -0.000000337,
            0.0000088989
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000220681,
            0.0001367451,
            0.0000025416,
            0.000001819,
            0.0001537544,
            -0.0001010517,
            -0.0000140691,
            0.0000377063,
            0.0000346877,
            0.0002635078,
            -0.0000099641,
            -0.0000964847,
            0.0000046276,
            0.0000384841,
            0.000042939,
            0.0000016195,
            -0.0000115857,
            -0.0000001854,
            -0.0000000201,
            0.0000009819,
            0.0000019072,
            -0.0000004603,
            0.000000715
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000361277,
            0.0002432798,
            0.0000032395,
            0.0000034195,
            0.0002857369,
            -0.0001594123,
            -0.000019966,
            0.0000534637,
            0.0000544439,
            0.0004629745,
            -0.0000089286,
            -0.0001183782,
            0.0000047953,
            0.0000506646,
            0.0000747639,
            -0.000003444,
            -0.0000240504,
            -0.0000011165,
            -0.0000349194,
            0.000002541,
            0.0000094365,
            -0.0000008245,
            0.0000100259
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000283226,
            0.0002254449,
            0.0000020388,
            0.0000051999,
            0.0002541383,
            -0.0001467043,
            -0.0000136492,
            0.0000446591,
            0.0000452326,
            0.0003962516,
            -0.000014105,
            -0.0001012541,
            0.0000050242,
            0.0000429589,
            0.0000506829,
            0.0000036221,
            -0.0000173576,
            -0.0000031421,
            0.0000096721,
            -0.0000008244,
            0.0000204843,
            0.000000743,
            0.0000086047
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000200875,
            0.0001819179,
            0.0000013132,
            0.0000037003,
            0.0002513844,
            -0.0001021932,
            -0.0000088688,
            0.0000294636,
            0.0000275747,
            0.0003268386,
            -0.0000044444,
            -0.0000423085,
            0.0000025586,
            0.0000247758,
            0.0000492255,
            -0.0000014262,
            0.0000203575,
            -0.0000029624,
            -0.0000276992,
            0.0000007582,
            -0.0000197433,
            0.0000005361,
            0.0000090587
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000147545,
            0.0001521602,
            0.0000009185,
            0.0000026433,
            0.0002179518,
            -0.0000814592,
            -0.0000061668,
            0.0000229916,
            0.0000264755,
            0.0002344275,
            -0.0000016875,
            -0.0000304782,
            0.0000015145,
            0.0000179046,
            0.000033142,
            0.0000001482,
            -0.0000029463,
            -0.0000026754,
            0.0000088672,
            0.00000115,
            0.0000108243,
            -0.0000001667,
            0.0000139403
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000107403,
            0.0001332368,
            0.0000005432,
            0.0000005321,
            0.0001965716,
            -0.0000681387,
            -0.0000039401,
            0.0000174936,
            0.0000117044,
            0.0002082245,
            -0.0000018059,
            -0.0000189805,
            0.0000010385,
            0.0000147156,
            0.0000221198,
            0.0000005126,
            -0.0000074868,
            -0.0000000852,
            -0.0000051254,
            -0.0000000052,
            0.0000045297,
            0.0000002683,
            -0.0000010601
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000010392,
            0.0001328143,
            0.000000609,
            -0.0000016316,
            0.0002299846,
            -0.0000608335,
            -0.00000423,
            0.0000144037,
            0.000001842,
            0.000182801,
            0.0000016885,
            -0.0000125492,
            0.0000003324,
            0.000009864,
            0.0000153053,
            -0.0000020835,
            0.0000101281,
            0.0000041819,
            0.0000147699,
            -0.0000020922,
            -0.0000049573,
            0.0000001829,
            0.0000022691
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000066677,
            0.0001073457,
            0.0000001962,
            0.0000025835,
            0.0002050966,
            -0.0000441999,
            -0.0000016363,
            0.000012717,
            0.00001597,
            0.0001371469,
            -0.0000035652,
            -0.0000131552,
            0.000001446,
            0.0000107672,
            0.0000251003,
            0.0000018043,
            -0.0000257615,
            -0.0000076942,
            -0.0000103394,
            0.0000054572,
            0.000005805,
            0.0000003945,
            0.0000120522
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000054225,
            0.0000925943,
            0.0000002698,
            -0.0000009733,
            0.0001861958,
            -0.0000372613,
            -0.000001835,
            0.0000062847,
            0.0000051319,
            0.0001188095,
            0.0000011381,
            0.0000157058,
            -0.0000003016,
            0.0000018071,
            0.0000165298,
            -0.0000007152,
            -0.0000067792,
            0.0000022111,
            -0.0000095496,
            -0.0000012179,
            0.0000038954,
            0.0000002635,
            -0.0000064233
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000032411,
            0.0000677982,
            0.0000000875,
            -0.0000008334,
            0.0001554661,
            -0.0000234587,
            -0.0000009653,
            0.0000033204,
            -0.0000012415,
            0.0000782405,
            0.0000009241,
            0.0000108588,
            -0.0000002011,
            0.0000014821,
            0.0000047018,
            -0.0000001718,
            0.0000020196,
            0.0000035055,
            0.0000222729,
            -0.0000026247,
            0.0000059738,
            0.0000001783,
            -0.0000076446
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000023547,
            0.0000527457,
            -0.0000000302,
            0.0000020695,
            0.0001487974,
            -0.000015196,
            -0.000000285,
            0.0000024479,
            0.0000079429,
            0.0000668749,
            -0.0000029138,
            0.0000136501,
            0.0000004618,
            0.0000012706,
            0.0000074916,
            0.0000020865,
            -0.0000126642,
            -0.0000049028,
            0.0000075153,
            0.0000030244,
            0.0000022637,
            0.0000002539,
            -0.0000145082
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000020406,
            0.0000773053,
            -0.000000023,
            0.0000002245,
            0.0002482954,
            -0.0000200934,
            -0.0000000115,
            0.0000060652,
            0.0000016341,
            0.0000742665,
            0.0000018629,
            0.0000245449,
            0.0000001254,
            0.0000015485,
            0.0000127046,
            -0.000001194,
            0.0000113952,
            0.0000022518,
            0.0000115028,
            -0.0000022143,
            -0.0000018382,
            -0.0000000001,
            -0.0000014904
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000017288,
            0.000088505,
            -0.0000000751,
            -0.0000008622,
            0.0003796776,
            -0.0000220006,
            0.0000003093,
            0.000003396,
            0.0000040381,
            0.0000676492,
            0.0000014479,
            0.0000341515,
            -0.000000413,
            -0.000001063,
            0.0000136328,
            0.0000000049,
            -0.0000169801,
            0.0000003648,
            0.0000059298,
            0.0000009674,
            0.0000042262,
            -0.0000001701,
            -0.0000075786
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000004617,
            0.0000318777,
            -0.0000000178,
            -0.000000447,
            0.0002411316,
            0.0000021236,
            0.0000000433,
            -0.0000001506,
            -0.0000051075,
            0.0000023628,
            -0.0000000969,
            0.0000106335,
            0.0000000962,
            0.0000014115,
            0.0000039428,
            0.0000005561,
            -0.0000004198,
            0.0000023593,
            0.0000190172,
            -0.0000016542,
            -0.0000053352,
            -0.0000000603,
            -0.0000072475
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000001263,
            0.0000129756,
            0.0000027578,
            0.000009834,
            0.0000506106,
            -0.0000061566,
            -0.0000034512,
            0.0000114332,
            0.000021444,
            0.000051271,
            -0.0000088713,
            -0.0000095853,
            0.0000103606,
            0.0000222633,
            0.0000438194,
            0.0000001041,
            -0.0000045048,
            -0.0000048424,
            -0.000011966,
            0.0000041839,
            -0.0000017796,
            0.0000002377,
            -0.0000026512
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000018441,
            0.0000240767,
            0.0000034498,
            0.000011752,
            0.0000751958,
            -0.0000150223,
            -0.0000050808,
            0.0000172349,
            0.0000299518,
            0.0000833713,
            -0.0000084781,
            -0.000023676,
            0.0000122484,
            0.0000323595,
            0.0000609822,
            -0.0000019994,
            0.0000030872,
            -0.0000004311,
            0.0000005258,
            0.0000008032,
            0.0000025345,
            0.0000013278,
            0.000007073
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000022066,
            0.0000352978,
            0.000002793,
            0.0000120015,
            0.0001014291,
            -0.0000169711,
            -0.0000045587,
            0.0000204871,
            0.0000400142,
            0.0001185761,
            -0.0000082884,
            -0.0000234364,
            0.0000106049,
            0.0000325284,
            0.0000665227,
            0.0000014542,
            -0.0000100234,
            -0.00000475,
            -0.000010679,
            0.0000043328,
            -0.0000006901,
            -0.0000010392,
            0.0000003867
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000034643,
            0.0000400269,
            0.000002622,
            0.0000071035,
            0.0000986383,
            -0.0000289356,
            -0.0000056599,
            0.0000200304,
            0.0000312386,
            0.0001229611,
            -0.0000067023,
            -0.0000302369,
            0.0000081306,
            0.0000309396,
            0.0000552715,
            -0.0000009406,
            0.0000141816,
            0.0000024868,
            0.0000123455,
            -0.0000017946,
            0.0000049148,
            -0.000000107,
            0.000008311
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000040272,
            0.0000516836,
            0.0000022182,
            0.0000082921,
            0.0001357003,
            -0.0000289189,
            -0.0000057767,
            0.0000213634,
            0.0000382577,
            0.0001699026,
            -0.0000103801,
            -0.0000392977,
            0.0000080352,
            0.0000343385,
            0.0000640925,
            0.0000005497,
            -0.0000027796,
            -0.0000032367,
            -0.0000064053,
            0.0000019314,
            -0.0000035899,
            0.000000343,
            -0.0000080916
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000055835,
            0.0000459916,
            0.0000021053,
            0.0000038856,
            0.0001314384,
            -0.000023122,
            -0.0000066836,
            0.0000185326,
            0.0000265226,
            0.0001458489,
            -0.000010134,
            -0.0000500033,
            0.0000062517,
            0.0000316485,
            0.000045325,
            0.0000001133,
            -0.000013072,
            0.000002051,
            0.0000006309,
            -0.000000654,
            0.0000033163,
            0.0000009984,
            -0.0000040251
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000060015,
            0.000057977,
            0.0000016024,
            0.0000066644,
            0.0001355979,
            -0.0000389249,
            -0.0000060675,
            0.0000199143,
            0.0000309494,
            0.0001676737,
            -0.0000103033,
            -0.0000342842,
            0.0000054499,
            0.0000268119,
            0.0000521609,
            0.000001472,
            0.0000009043,
            -0.0000052637,
            -0.0000167656,
            0.0000032068,
            -0.00000238,
            -0.0000001308,
            -0.000001226
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000006292,
            0.0000636713,
            0.000001499,
            0.0000042857,
            0.0001275041,
            -0.000047024,
            -0.0000059026,
            0.0000208523,
            0.0000302802,
            0.0001635177,
            -0.000006706,
            -0.0000471875,
            0.0000041501,
            0.0000265498,
            0.0000459339,
            -0.0000010655,
            0.0000123473,
            0.000000037,
            -0.0000035212,
            -0.0000004054,
            -0.0000028408,
            -0.0000000864,
            0.0000093636
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000059854,
            0.0000665712,
            0.0000011829,
            0.0000010472,
            0.0001334825,
            -0.0000385203,
            -0.0000049342,
            0.0000171601,
            0.0000211094,
            0.0001697673,
            -0.0000026,
            -0.0000388169,
            0.0000025265,
            0.00002168,
            0.000037531,
            -0.0000033004,
            -0.0000000619,
            0.0000024669,
            -0.0000029948,
            0.0000001703,
            -0.0000024521,
            -0.0000000923,
            -0.0000044948
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000076589,
            0.0000508257,
            0.0000011238,
            0.0000006303,
            0.0001319147,
            -0.0000271317,
            -0.0000054722,
            0.0000135922,
            0.0000152454,
            0.0001466501,
            -0.0000067352,
            -0.0000439768,
            0.0000030042,
            0.0000220229,
            0.0000235539,
            0.0000007822,
            -0.0000044311,
            0.0000041323,
            0.0000261047,
            -0.0000031973,
            0.0000059187,
            0.0000004485,
            -0.000008542
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000107162,
            0.0001030262,
            0.0000014889,
            0.0000020945,
            0.000251618,
            -0.0000577194,
            -0.0000069323,
            0.0000237188,
            0.0000279097,
            0.0002812041,
            -0.0000064101,
            -0.0000685762,
            0.0000036316,
            0.0000345872,
            0.0000477513,
            -0.0000012777,
            0.0000029966,
            0.0000030771,
            0.0000306886,
            -0.0000010635,
            0.0000035381,
            0.0000000728,
            -0.0000098794
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000010158,
            0.0001022259,
            0.0000011989,
            -0.0000005586,
            0.0002391777,
            -0.0000510622,
            -0.0000062813,
            0.000017897,
            0.0000148401,
            0.0002551228,
            -0.0000011802,
            -0.0000434246,
            0.0000016678,
            0.0000226817,
            0.000036968,
            -0.0000010784,
            0.0000165944,
            0.0000064803,
            0.0000135652,
            -0.0000035578,
            -0.0000100713,
            -0.0000006146,
            -0.000010299
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.000008416,
            0.0000885762,
            0.0000006994,
            0.0000004756,
            0.0002185955,
            -0.0000399395,
            -0.0000042883,
            0.0000137585,
            0.0000176871,
            0.0002228731,
            -0.0000022812,
            -0.0000346238,
            0.0000014658,
            0.0000196085,
            0.0000333295,
            0.0000005979,
            0.0000095197,
            0.0000079189,
            0.0000175186,
            -0.0000074653,
            0.0000050449,
            -0.000000058,
            0.0000110818
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000072394,
            0.0000821103,
            0.0000005912,
            0.0000003979,
            0.0002040933,
            -0.0000438559,
            -0.0000034798,
            0.0000136026,
            0.0000130711,
            0.0001813762,
            -0.0000014995,
            -0.0000324292,
            0.0000011415,
            0.0000177988,
            0.0000255238,
            0.0000003257,
            0.0000037632,
            0.0000023453,
            0.000019352,
            -0.0000017231,
            0.0000044559,
            -0.0000001059,
            -0.0000016897
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000049755,
            0.0000828285,
            0.0000001636,
            0.0000026703,
            0.0001979336,
            -0.0000401732,
            -0.0000015106,
            0.0000128552,
            0.0000166796,
            0.0001806257,
            -0.0000024772,
            -0.0000132268,
            0.000000991,
            0.0000121168,
            0.000028376,
            0.000000948,
            -0.0000003436,
            -0.0000038796,
            -0.0000042901,
            0.0000013297,
            -0.0000010739,
            0.0000003486,
            0.0000028512
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000004487,
            0.0000857632,
            0.0000001426,
            0.0000037168,
            0.0002495859,
            -0.0000334173,
            -0.0000011996,
            0.0000108627,
            0.0000181253,
            0.0001949277,
            -0.0000025643,
            -0.0000124691,
            0.0000013101,
            0.0000117319,
            0.00003876,
            0.0000006677,
            -0.0000115521,
            -0.0000102639,
            -0.000036915,
            0.0000072701,
            -0.0000047977,
            0.000000282,
            0.0000110602
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000036677,
            0.0000767233,
            0.0000001273,
            0.0000011698,
            0.0002319533,
            -0.0000255296,
            -0.0000011553,
            0.000006818,
            0.000005997,
            0.0001736245,
            -0.0000040591,
            -0.0000102752,
            0.0000008324,
            0.0000094178,
            0.0000187175,
            0.0000032314,
            -0.0000048676,
            -0.0000029239,
            0.0000033458,
            0.0000027166,
            -0.0000093286,
            -0.0000001231,
            -0.0000162898
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000030704,
            0.0000594212,
            0.0000000874,
            -0.0000008629,
            0.0001999211,
            -0.0000195976,
            -0.0000008241,
            0.0000036184,
            -0.0000030617,
            0.0001220116,
            0.0000018753,
            -0.0000014209,
            -0.0000005032,
            0.0000039302,
            0.0000124354,
            0.000000676,
            0.000014983,
            0.0000015946,
            0.0000035893,
            -0.0000004876,
            -0.0000022894,
            -0.0000004423,
            0.0000100664
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000019658,
            0.0000455445,
            0.0000000459,
            -0.0000001603,
            0.000183967,
            -0.0000084815,
            -0.0000003039,
            0.0000027861,
            0.0000038468,
            0.000097906,
            -0.0000015164,
            0.000001456,
            0.0000002728,
            0.000004526,
            0.0000080793,
            0.000001946,
            -0.0000113208,
            0.0000004218,
            0.0000235782,
            0.0000003572,
            0.000004568,
            -0.0000001134,
            -0.0000140471
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000014526,
            0.0000363048,
            0.000000068,
            0.0000013412,
            0.0001678035,
            -0.0000021856,
            -0.000000369,
            0.0000002841,
            0.0000039712,
            0.0000774487,
            -0.0000011027,
            0.0000119048,
            0.0000003666,
            0.0000010304,
            0.0000115078,
            0.0000016516,
            -0.0000069118,
            -0.0000042481,
            0.0000063388,
            0.0000029469,
            0.0000026769,
            -0.0000000926,
            -0.0000091825
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000018175,
            0.0000648211,
            0.0000000536,
            0.0000008989,
            0.0002984441,
            -0.0000125063,
            -0.0000002906,
            0.0000038668,
            0.0000090571,
            0.0001204978,
            0.0000003501,
            0.0000199502,
            0.0000002534,
            0.00000181,
            0.0000184616,
            0.0000004631,
            -0.0000032344,
            -0.0000009389,
            -0.0000077598,
            0.0000001862,
            0.0000051707,
            -0.0000000826,
            0.0000155585
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000014945,
            0.0000639769,
            -0.0000000446,
            0.000001023,
            0.0004704514,
            -0.0000075745,
            0.0000001123,
            -0.0000007174,
            -0.0000008534,
            0.0001268022,
            -0.0000013461,
            0.0000320225,
            0.0000002955,
            0.0000003343,
            0.000014457,
            0.0000018403,
            0.0000137477,
            -0.0000006856,
            0.0000112011,
            0.0000000061,
            -0.0000043136,
            -0.0000000962,
            -0.00000818
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008803,
            0.0000404406,
            0.0000000236,
            -0.0000008427,
            0.0003059771,
            -0.0000052088,
            -0.0000002074,
            0.0000019639,
            -0.0000003495,
            0.0000550908,
            0.0000015885,
            0.0000147473,
            -0.0000001484,
            0.0000003424,
            0.0000032397,
            -0.0000010002,
            -0.0000015086,
            0.0000038906,
            0.0000259527,
            -0.0000030788,
            0.0000042617,
            0.0000000873,
            -0.0000126734
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001079513,
            0.0003881789,
            0.0000687301,
            0.0000945288,
            0.0005099037,
            -0.0004169925,
            -0.0001726312,
            0.0003267431,
            0.0003804992,
            0.000891046,
            -0.0002081096,
            -0.0004678549,
            0.0001634614,
            0.000375461,
            0.0004432744,
            0.000003615,
            0.000025926,
            0.000010515,
            0.0000035913,
            -0.0000096334,
            -0.0000043192,
            0.0000015714,
            0.0000135625
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001623768,
            0.0005686228,
            0.0000779273,
            0.0001040229,
            0.0007417346,
            -0.0006030256,
            -0.0002250222,
            0.0004134187,
            0.000480101,
            0.0012979563,
            -0.0002431313,
            -0.0006355261,
            0.0001768094,
            0.0004684224,
            0.0005530794,
            -0.0000135788,
            0.0000030742,
            0.0000113212,
            -0.0000005849,
            -0.000010704,
            0.0000190049,
            0.0000013309,
            -0.0000088449
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001940889,
            0.0006635483,
            0.0000677318,
            0.0000733567,
            0.000811373,
            -0.0007193536,
            -0.0002288306,
            0.0004263189,
            0.0004551626,
            0.0014662375,
            -0.000250247,
            -0.0008226775,
            0.0001476595,
            0.0004756191,
            0.000495191,
            0.0000013464,
            0.0000379484,
            0.000031448,
            0.0000723407,
            -0.0000297364,
            0.000013428,
            0.0000047774,
            0.0000099319
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002125858,
            0.0007669757,
            0.0000550517,
            0.0000593799,
            0.0008292931,
            -0.000828177,
            -0.0002163388,
            0.0004166649,
            0.0004295682,
            0.0015924035,
            -0.0002191444,
            -0.0008548404,
            0.0001129821,
            0.0004296916,
            0.0004495428,
            -0.000005915,
            0.0000540574,
            -0.0000050016,
            -0.0000204851,
            0.0000050571,
            -0.0000271769,
            0.000001807,
            0.0000280432
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002582178,
            0.0008645475,
            0.0000472816,
            0.0000359798,
            0.0007814312,
            -0.0009502095,
            -0.0002208105,
            0.0004033069,
            0.0003659982,
            0.0016502731,
            -0.0001972111,
            -0.0009253939,
            0.0000865521,
            0.0003911896,
            0.0003632989,
            -0.0000101913,
            0.0000303666,
            0.0000242945,
            -0.0000028886,
            -0.0000161341,
            0.000017402,
            -0.0000005123,
            0.0000391035
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003427868,
            0.0010703989,
            0.0000441461,
            0.0000338325,
            0.0007546436,
            -0.0012092763,
            -0.0002447145,
            0.0004353752,
            0.0003699846,
            0.0018066366,
            -0.0002065837,
            -0.0009878882,
            0.0000741382,
            0.0003637354,
            0.0003158773,
            0.0000039413,
            -0.0000119733,
            -0.0000066272,
            -0.0000390164,
            0.0000003253,
            -0.0000019933,
            0.000001124,
            -0.0000009439
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003477076,
            0.0011071289,
            0.0000363483,
            0.0000248753,
            0.0006425609,
            -0.0012320409,
            -0.000222297,
            0.0004065328,
            0.0003097425,
            0.0016809399,
            -0.0001635305,
            -0.0009386215,
            0.0000555634,
            0.0003158762,
            0.0002394139,
            -0.0000002559,
            0.0000178164,
            -0.0000021466,
            0.0000411349,
            -0.0000049374,
            0.0000112266,
            0.0000016016,
            0.0000153008
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003020177,
            0.0010620218,
            0.0000278276,
            0.0000207443,
            0.0006105109,
            -0.0011126562,
            -0.0001786599,
            0.0003480281,
            0.000255982,
            0.0015414172,
            -0.0001289867,
            -0.0007836899,
            0.0000419752,
            0.0002572285,
            0.0002043031,
            0.0000072871,
            0.0000261909,
            -0.0000155181,
            -0.0000037846,
            0.0000077847,
            -0.0000209655,
            0.0000004496,
            0.0000186367
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002567789,
            0.0010043511,
            0.0000213717,
            0.0000139658,
            0.0005599111,
            -0.000973019,
            -0.0001434163,
            0.0002949506,
            0.0002115629,
            0.0013911384,
            -0.0000858383,
            -0.0006285843,
            0.0000291344,
            0.0002088224,
            0.0001656707,
            0.00000364,
            -0.0000500929,
            -0.0000094526,
            0.0000272413,
            0.0000111271,
            0.0000157879,
            -0.0000036841,
            -0.0000190447
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002056034,
            0.000880625,
            0.0000148718,
            0.0000079358,
            0.0005254147,
            -0.0008213869,
            -0.0001058905,
            0.0002314975,
            0.0001526026,
            0.0011976151,
            -0.0000640666,
            -0.0004484109,
            0.0000197602,
            0.0001559428,
            0.0001366178,
            0.0000108333,
            -0.000018131,
            0.0000069003,
            -0.0000101035,
            -0.0000092534,
            0.0000082882,
            -0.0000008019,
            -0.0000260007
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003086571,
            0.0014940245,
            0.0000201935,
            0.0000127798,
            0.0009353465,
            -0.001282535,
            -0.0001500096,
            0.0003431952,
            0.0002206649,
            0.0019084766,
            -0.0000811958,
            -0.0005997808,
            0.0000263996,
            0.0002174419,
            0.0002331454,
            0.0000045905,
            0.0000056791,
            0.0000039606,
            -0.0000988514,
            -0.000009906,
            0.0000059972,
            0.0000033816,
            0.0000327011
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001829263,
            0.0011426172,
            0.0000099556,
            0.0000073347,
            0.0007878565,
            -0.0008624755,
            -0.0000788256,
            0.0002230968,
            0.0001433283,
            0.0013557296,
            -0.0000236516,
            -0.0003479794,
            0.0000112408,
            0.0001292429,
            0.0001544613,
            -0.00001137,
            -0.0000390351,
            -0.0000087137,
            -0.0000455597,
            0.000006622,
            0.0000193547,
            0.0000018747,
            0.0000372691
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001199896,
            0.0008477421,
            0.0000064794,
            0.0000050268,
            0.000687726,
            -0.0005742771,
            -0.000050634,
            0.0001412727,
            0.0000919146,
            0.0010050889,
            -0.0000213134,
            -0.0001801888,
            0.0000089141,
            0.0000858025,
            0.000130202,
            0.0000018053,
            0.0000477074,
            0.000009199,
            -0.0000308384,
            -0.0000126485,
            -0.0000185654,
            0.0000026606,
            0.0000212609
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000716667,
            0.0006382412,
            0.0000030354,
            0.0000027209,
            0.0005396806,
            -0.0003962086,
            -0.0000265357,
            0.000092031,
            0.0000391986,
            0.0006575773,
            -0.0000023729,
            -0.0000988354,
            0.0000028583,
            0.000052702,
            0.0000780176,
            0.0000056541,
            -0.0000119593,
            -0.0000005657,
            0.000011564,
            0.0000006324,
            0.0000134649,
            -0.0000021898,
            0.0000052125
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000458716,
            0.0005032077,
            0.0000015892,
            0.0000011425,
            0.0004751958,
            -0.0002661632,
            -0.0000152926,
            0.000060455,
            0.0000366549,
            0.0005150983,
            -0.0000051195,
            -0.0000342102,
            0.0000019852,
            0.0000337135,
            0.000056705,
            0.0000064522,
            -0.0000504622,
            0.0000056337,
            0.0000249862,
            -0.0000047362,
            0.0000308695,
            -0.0000008345,
            -0.0000245095
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000034056,
            0.0004493616,
            0.0000008435,
            0.0000003228,
            0.0004933162,
            -0.0002124414,
            -0.0000095272,
            0.0000487707,
            0.0000216061,
            0.0004109724,
            0.00000541,
            0.0000265839,
            0.000000256,
            0.0000151714,
            0.0000541417,
            -0.0000049927,
            -0.0000310265,
            -0.0000017375,
            -0.0000080853,
            0.0000049977,
            0.0000176832,
            -0.0000001464,
            -0.0000008306
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000210314,
            0.0003043862,
            0.0000005951,
            0.0000024454,
            0.0003992424,
            -0.0001425753,
            -0.0000059304,
            0.0000269922,
            0.0000069939,
            0.0002412661,
            -0.0000041427,
            0.0000176077,
            0.0000015347,
            0.0000097768,
            0.0000219926,
            0.0000032079,
            0.0000194317,
            -0.0000022074,
            0.0000377425,
            0.0000012359,
            0.0000014761,
            0.0000002831,
            -0.0000021963
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000125837,
            0.0002101172,
            0.0000002725,
            0.000001646,
            0.0003318863,
            -0.0000802222,
            -0.0000032354,
            0.0000153021,
            0.0000055602,
            0.000145276,
            0.000001264,
            0.0000370219,
            -0.0000000611,
            0.0000031483,
            0.0000223508,
            0.0000010013,
            -0.0000179367,
            -0.0000063366,
            -0.0000027866,
            0.0000042796,
            0.0000105979,
            0.0000001352,
            -0.0000007676
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000072474,
            0.0001594424,
            0.0000003281,
            0.000000759,
            0.0002852346,
            -0.0000591559,
            -0.0000022138,
            0.0000123707,
            -0.0000013329,
            0.0000952662,
            -0.0000000668,
            0.000017665,
            0.0000007392,
            0.0000045887,
            0.0000180031,
            -0.0000010705,
            0.0000235351,
            -0.0000027307,
            0.0000025478,
            0.0000023934,
            -0.0000149018,
            0.0000006203,
            0.000011401
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000062737,
            0.0001155502,
            0.0000002447,
            -0.0000015047,
            0.0002296716,
            -0.0000329142,
            -0.0000020024,
            0.0000058906,
            -0.0000004178,
            0.0000526303,
            0.0000025949,
            0.0000088677,
            -0.000000154,
            0.0000034417,
            0.0000104685,
            -0.0000011073,
            -0.000003795,
            0.0000055899,
            0.0000177867,
            -0.0000041371,
            0.000012478,
            -0.0000000434,
            0.0000118347
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000060213,
            0.0001373552,
            0.0000002933,
            -0.0000035219,
            0.0003471678,
            -0.0000450014,
            -0.0000020164,
            0.0000058526,
            -0.0000067324,
            0.000024919,
            0.0000059787,
            0.0000329557,
            -0.0000012418,
            -0.0000010057,
            0.000012927,
            -0.0000014973,
            0.000005784,
            0.0000090614,
            0.0000213033,
            -0.0000046627,
            0.0000142616,
            -0.0000004427,
            0.0000086607
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000047223,
            0.0001197591,
            0.0000000885,
            0.0000014667,
            0.0004598663,
            -0.0000353222,
            -0.0000009889,
            0.0000065133,
            -0.0000060664,
            -0.0000049127,
            0.000001909,
            0.0000525997,
            0.0000000283,
            -0.0000016039,
            0.000025371,
            -0.0000012044,
            0.0000220781,
            -0.000001567,
            -0.0000310225,
            0.0000002635,
            -0.0000155104,
            0.0000001674,
            0.0000137355
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000000885,
            0.0000462387,
            -0.0000000622,
            -0.0000006028,
            0.000241592,
            -0.0000155312,
            0.0000001731,
            0.0000010463,
            -0.0000019101,
            -0.0000373913,
            0.0000017275,
            0.0000154208,
            -0.0000005596,
            -0.0000009791,
            0.0000067998,
            -0.0000013415,
            0.0000167516,
            0.0000022879,
            -0.0000075069,
            -0.0000013154,
            -0.0000019711,
            0.0000001261,
            0.0000180405
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001123831,
            0.0003764062,
            0.0000724932,
            0.0001014573,
            0.0005349702,
            -0.0004134308,
            -0.0001811,
            0.0003364619,
            0.000394849,
            0.0008948145,
            -0.0002205364,
            -0.000516313,
            0.0001736257,
            0.000403814,
            0.0004671664,
            0.0000044155,
            -0.0000145065,
            0.0000027827,
            0.0000194744,
            -0.0000021525,
            0.0000152597,
            0.0000039834,
            0.0000088957
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001796298,
            0.0006635198,
            0.0000864289,
            0.0001233803,
            0.000860077,
            -0.0006820348,
            -0.0002496487,
            0.0004698716,
            0.0005544566,
            0.0015190055,
            -0.0002921431,
            -0.000734271,
            0.0002013656,
            0.0005309293,
            0.0006407636,
            0.0000041405,
            -0.0000247993,
            -0.0000184366,
            -0.0000684941,
            0.0000090102,
            -0.0000160777,
            0.0000025054,
            -0.0000234659
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002135576,
            0.0007466253,
            0.0000747819,
            0.000096975,
            0.0009248443,
            -0.0007817344,
            -0.0002525558,
            0.0004692868,
            0.0005313568,
            0.0016666126,
            -0.0002839794,
            -0.0008820719,
            0.0001674402,
            0.0005260217,
            0.0005874145,
            0.0000039265,
            -0.0000473106,
            -0.0000114035,
            -0.0000233603,
            0.000003125,
            0.0000226577,
            0.0000022659,
            -0.0000025172
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002519631,
            0.0008875431,
            0.0000630064,
            0.0000694506,
            0.000930219,
            -0.0009443209,
            -0.000251642,
            0.0004648841,
            0.0004714192,
            0.0018288437,
            -0.0002632667,
            -0.0009408067,
            0.0001310057,
            0.0004831911,
            0.0005038083,
            -0.0000000102,
            0.0000339665,
            0.0000080853,
            0.0000054911,
            -0.0000118462,
            -0.0000006526,
            0.0000043172,
            -0.0000116844
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003170153,
            0.0010198119,
            0.0000573398,
            0.000051411,
            0.0009298175,
            -0.0011242962,
            -0.0002692174,
            0.0004817759,
            0.0004574835,
            0.0019459616,
            -0.0002564109,
            -0.0010825778,
            0.000109296,
            0.000460865,
            0.0004397333,
            0.0000002438,
            0.0000050828,
            0.0000058907,
            0.0000039361,
            -0.0000144785,
            0.0000066013,
            0.0000059321,
            -0.0000011339
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000422001,
            0.0012478303,
            0.0000543177,
            0.0000384485,
            0.0008927164,
            -0.0014140875,
            -0.0003019923,
            0.000518938,
            0.000442162,
            0.0021062996,
            -0.0002493946,
            -0.0012106876,
            0.0000911769,
            0.000444143,
            0.0003719511,
            -0.0000011835,
            -0.0000483146,
            0.0000053037,
            0.0000075511,
            -0.00001002,
            0.0000324036,
            0.0000020214,
            -0.0000011078
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004320014,
            0.0013920034,
            0.0000464056,
            0.0000355274,
            0.0008943933,
            -0.0015198433,
            -0.0002795546,
            0.0005047997,
            0.000408888,
            0.0021996625,
            -0.0002307908,
            -0.0011236848,
            0.0000760292,
            0.0003916728,
            0.0003434333,
            0.0000196636,
            -0.0000571676,
            -0.0000217572,
            -0.0001093474,
            0.0000111435,
            0.0000012313,
            0.0000003497,
            -0.0000069857
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003840872,
            0.0013721426,
            0.0000358251,
            0.0000219933,
            0.0007800706,
            -0.0014184307,
            -0.0002295767,
            0.0004459228,
            0.0003320903,
            0.0019954456,
            -0.0001559925,
            -0.0010162636,
            0.0000521399,
            0.0003351993,
            0.0002571844,
            0.0000035391,
            -0.0000734874,
            -0.0000076168,
            0.0000391938,
            0.0000006391,
            0.0000459339,
            0.0000017862,
            -0.0000039134
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003291119,
            0.0012738938,
            0.0000269283,
            0.0000131648,
            0.0007227254,
            -0.0012502884,
            -0.000182875,
            0.0003684292,
            0.0002579666,
            0.0017683642,
            -0.0001100913,
            -0.0007832903,
            0.0000363149,
            0.0002600136,
            0.0002170016,
            -0.0000009556,
            0.000003014,
            0.0000204665,
            0.0000241259,
            -0.0000177381,
            0.0000292411,
            -0.0000009419,
            0.0000220187
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002721018,
            0.0011787053,
            0.0000208441,
            0.0000199123,
            0.0007100901,
            -0.0010795923,
            -0.0001438281,
            0.0003149475,
            0.0002293955,
            0.0016207015,
            -0.0000970138,
            -0.0006684632,
            0.0000318361,
            0.000224028,
            0.0001923623,
            0.0000189061,
            -0.0000735394,
            -0.0000309442,
            -0.0000202771,
            0.0000182715,
            0.0000206444,
            -0.0000001968,
            0.0000020363
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003908455,
            0.0019842551,
            0.0000258961,
            0.0000156731,
            0.0012591495,
            -0.0016494108,
            -0.0001894606,
            0.0004528633,
            0.0003144063,
            0.0025868549,
            -0.000086473,
            -0.0008318375,
            0.0000326286,
            0.0002977983,
            0.0002997989,
            0.0000007544,
            -0.0000576115,
            0.0000000697,
            0.0000091645,
            0.0000011295,
            0.0000611474,
            -0.0000031491,
            0.0000060532
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002561809,
            0.0015792308,
            0.0000147149,
            0.000002128,
            0.0010763018,
            -0.0011589031,
            -0.0001135696,
            0.0003016747,
            0.0001681127,
            0.0018739679,
            -0.000027415,
            -0.000476876,
            0.000013875,
            0.0001813552,
            0.0001835744,
            -0.000007862,
            -0.000019699,
            0.0000167576,
            0.0000582308,
            -0.0000135285,
            0.0000190261,
            0.0000008242,
            0.0000181356
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001735441,
            0.0012031356,
            0.0000088923,
            0.0000001791,
            0.0009631439,
            -0.0008069639,
            -0.0000725593,
            0.0001890748,
            0.0001165874,
            0.0013923824,
            -0.0000227266,
            -0.000242843,
            0.0000088308,
            0.0001086713,
            0.0001439047,
            0.000001088,
            -0.0000281991,
            0.0000248108,
            0.0000249438,
            -0.0000233264,
            0.0000517702,
            0.0000030701,
            0.0000110276
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001091237,
            0.0009250624,
            0.0000052359,
            0.0000053545,
            0.000802817,
            -0.0005820019,
            -0.0000428511,
            0.0001341654,
            0.0000691099,
            0.000965874,
            -0.0000137347,
            -0.0001388713,
            0.0000070832,
            0.000075536,
            0.0001164719,
            0.0000077978,
            0.0000413839,
            0.0000104699,
            0.0000516325,
            -0.0000122842,
            0.0000172121,
            -0.0000001231,
            0.0000462692
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000071897,
            0.000717541,
            0.0000030202,
            0.0000030692,
            0.0007299929,
            -0.0003900095,
            -0.0000261356,
            0.0000873247,
            0.0000508869,
            0.0007020566,
            -0.0000111699,
            -0.0000452694,
            0.0000037706,
            0.0000415756,
            0.0000880414,
            0.0000082184,
            0.0000155488,
            0.0000029747,
            0.0000015091,
            -0.0000051069,
            -0.0000105973,
            0.0000009378,
            0.0000224494
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000054508,
            0.0006597693,
            0.0000013149,
            0.0000019735,
            0.0007801633,
            -0.0003408546,
            -0.0000150032,
            0.0000692319,
            0.0000166057,
            0.0006038144,
            0.0000063507,
            0.0000190259,
            0.0000002635,
            0.000028318,
            0.0000679446,
            -0.0000042728,
            0.0000457405,
            0.0000002341,
            0.0000240357,
            0.0000005811,
            -0.0000063345,
            0.0000002016,
            0.0000195516
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000370666,
            0.0004828162,
            0.0000011211,
            -0.0000023483,
            0.0006565712,
            -0.000219005,
            -0.0000110125,
            0.0000412451,
            0.0000121892,
            0.0004009604,
            0.0000053999,
            0.0000334523,
            -0.0000008309,
            0.000017463,
            0.000051133,
            0.0000002791,
            0.0000001216,
            0.000012853,
            0.0000349738,
            -0.0000100751,
            0.0000142589,
            -0.0000002,
            -0.0000217786
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000218469,
            0.000344565,
            0.0000005954,
            -0.0000002021,
            0.0005497381,
            -0.0001221836,
            -0.0000060483,
            0.0000244985,
            -0.0000009709,
            0.000251802,
            0.0000054274,
            0.0000670222,
            -0.0000001969,
            0.0000057613,
            0.0000353165,
            -0.0000033432,
            0.0000025701,
            0.0000020552,
            0.0000435646,
            -0.000000166,
            -0.0000054525,
            0.0000002868,
            -0.0000372706
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000145043,
            0.0002623818,
            0.0000004417,
            0.0000019887,
            0.0004773958,
            -0.0001168288,
            -0.000004064,
            0.0000225491,
            0.000015074,
            0.000162273,
            -0.000001631,
            0.0000308164,
            0.0000007374,
            0.0000100815,
            0.0000506046,
            0.0000040003,
            0.0000133526,
            -0.0000022026,
            -0.0000268245,
            0.0000015692,
            -0.0000076882,
            -0.0000003684,
            0.0000137117
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000088686,
            0.0001902951,
            0.0000001863,
            0.0000014212,
            0.0003898671,
            -0.0000640079,
            -0.0000020193,
            0.0000101329,
            0.0000050986,
            0.0000917623,
            0.0000014619,
            0.0000510109,
            0.0000002491,
            0.0000002917,
            0.0000244731,
            0.0000000504,
            0.0000066595,
            0.0000009757,
            0.0000139435,
            -0.0000013061,
            0.0000067534,
            -0.0000003338,
            -0.0000027054
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000094075,
            0.0002759933,
            0.000000043,
            0.0000020789,
            0.0006502662,
            -0.0000705293,
            -0.0000011016,
            0.0000122631,
            0.0000165466,
            0.000141,
            -0.0000002964,
            0.0000698954,
            0.0000002431,
            0.0000004677,
            0.0000427077,
            0.000001026,
            -0.0000055974,
            -0.0000065104,
            -0.0000173922,
            0.0000057966,
            -0.0000103566,
            0.0000000841,
            -0.0000024585
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000073245,
            0.0002441244,
            0.000000163,
            -0.0000048381,
            0.0008677946,
            -0.000065225,
            -0.0000012516,
            0.0000108317,
            -0.0000165266,
            0.0000142184,
            0.0000114873,
            0.000096737,
            -0.000002417,
            -0.000003574,
            0.0000312697,
            -0.0000065378,
            0.0000047127,
            0.0000049421,
            -0.0000395644,
            0.0000006773,
            0.0000018379,
            0.0000000299,
            0.0000070493
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000015368,
            0.000092862,
            -0.0000000088,
            -0.0000021752,
            0.0004976549,
            -0.0000169582,
            0.0000000078,
            0.000003083,
            0.0000018991,
            -0.0000433661,
            0.000006286,
            0.0000461762,
            -0.0000011576,
            -0.0000051039,
            0.0000071382,
            -0.0000040855,
            0.0000056361,
            0.000008839,
            0.0000182906,
            -0.0000060557,
            0.0000024956,
            -0.0000001367,
            -0.0000035881
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000923854,
            0.0003305132,
            0.0000603895,
            0.0000882975,
            0.0004601841,
            -0.0003516915,
            -0.0001505028,
            0.0002803635,
            0.0003346049,
            0.0007779654,
            -0.0001738037,
            -0.0004014661,
            0.0001442865,
            0.0003295759,
            0.0004043819,
            -0.000005024,
            0.0000023558,
            -0.000001338,
            -0.0000245932,
            0.0000016798,
            -0.0000002452,
            0.0000014104,
            0.0000064669
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001534161,
            0.0005083706,
            0.0000741438,
            0.0000879035,
            0.000697345,
            -0.0005571824,
            -0.0002134539,
            0.0003943159,
            0.0004428281,
            0.0011916575,
            -0.0002280079,
            -0.0006649018,
            0.0001679054,
            0.0004554938,
            0.0005078021,
            -0.0000108527,
            0.0000321429,
            0.0000433132,
            0.0000846654,
            -0.0000360006,
            0.0000305097,
            0.0000014762,
            0.0000105102
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001833773,
            0.0006509621,
            0.0000643783,
            0.0000821468,
            0.0007997545,
            -0.0006942348,
            -0.0002171664,
            0.0004078861,
            0.0004546282,
            0.0014493654,
            -0.0002425377,
            -0.0007558193,
            0.0001436093,
            0.0004526296,
            0.0005167712,
            0.0000035558,
            -0.0000009671,
            0.0000006962,
            -0.0000394159,
            -0.0000076748,
            0.000007638,
            0.0000036231,
            0.0000207954
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002142461,
            0.000733778,
            0.0000545064,
            0.0000572078,
            0.00079778,
            -0.0007750325,
            -0.0002157452,
            0.0003947233,
            0.0004130574,
            0.0015304982,
            -0.0002195795,
            -0.0007989228,
            0.0001123817,
            0.000408687,
            0.000437425,
            -0.0000078847,
            -0.0000087009,
            0.0000020775,
            -0.0000317907,
            0.0000018924,
            0.0000029148,
            0.0000015,
            0.0000088564
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000263085,
            0.0008655613,
            0.0000483506,
            0.0000468337,
            0.0007980392,
            -0.0009565368,
            -0.0002248132,
            0.0004062837,
            0.0003721253,
            0.0016810189,
            -0.0002136939,
            -0.0009059502,
            0.0000916318,
            0.0003938723,
            0.0003658909,
            -0.0000019877,
            0.0000269171,
            -0.0000069142,
            0.000008266,
            0.0000040558,
            -0.0000056741,
            0.0000014224,
            -0.0000150618
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003547479,
            0.0010616478,
            0.0000475909,
            0.0000281281,
            0.0007880766,
            -0.0012081807,
            -0.0002590316,
            0.0004428358,
            0.0003613009,
            0.0018288424,
            -0.000210482,
            -0.0010502058,
            0.0000786252,
            0.0003843342,
            0.0003073041,
            -0.0000075066,
            0.0000156119,
            0.000023203,
            0.0000451544,
            -0.0000243522,
            0.0000355182,
            0.0000044777,
            0.0000257456
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003627082,
            0.0011927538,
            0.0000402275,
            0.0000272417,
            0.0007350381,
            -0.0012983375,
            -0.0002382549,
            0.0004377397,
            0.0003497364,
            0.0018517531,
            -0.0001946724,
            -0.000984229,
            0.0000653965,
            0.0003433966,
            0.0002625843,
            0.0000066791,
            -0.0000129375,
            0.0000094512,
            0.0000568475,
            -0.0000109055,
            0.0000317014,
            0.0000009532,
            0.0000053051
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003359265,
            0.0011690229,
            0.0000322697,
            0.0000163516,
            0.0007342811,
            -0.0012008936,
            -0.0002035594,
            0.0003793115,
            0.0002886845,
            0.0017665998,
            -0.0001474009,
            -0.0008305913,
            0.0000487822,
            0.0002837335,
            0.000223768,
            0.0000008967,
            -0.0000385755,
            0.0000148068,
            0.0000473175,
            -0.0000103516,
            0.0000426303,
            -0.0000003012,
            -0.0000265333
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002857671,
            0.0011614547,
            0.0000244166,
            0.0000141674,
            0.0007060281,
            -0.0011094087,
            -0.0001617345,
            0.000331327,
            0.0002331911,
            0.0016989688,
            -0.0001023912,
            -0.000684075,
            0.0000343389,
            0.0002352971,
            0.0001997677,
            -0.0000031825,
            0.0000271256,
            0.0000096837,
            -0.0000014096,
            -0.000007199,
            -0.0000034543,
            0.0000005006,
            -0.0000093038
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002429122,
            0.001066501,
            0.0000187381,
            0.0000132534,
            0.0006530573,
            -0.0009654788,
            -0.0001289415,
            0.0002832542,
            0.0002040068,
            0.0014602959,
            -0.0000849749,
            -0.0005627012,
            0.000027786,
            0.0001917032,
            0.0001704259,
            0.0000030393,
            -0.0000048358,
            -0.0000075058,
            -0.000004936,
            0.0000027536,
            -0.0000002994,
            0.0000033759,
            0.0000092397
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003677418,
            0.0019056841,
            0.0000251806,
            0.0000194465,
            0.0011995771,
            -0.0016104551,
            -0.0001816395,
            0.0004433965,
            0.0002972013,
            0.0024758148,
            -0.0001010876,
            -0.0008217589,
            0.0000350381,
            0.000286549,
            0.0002914856,
            0.0000110871,
            0.000033857,
            -0.0000152138,
            -0.0000152591,
            0.0000092506,
            -0.000026052,
            0.0000005506,
            0.0000172197
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002342065,
            0.0015517749,
            0.000012762,
            0.000015322,
            0.0010880835,
            -0.001120855,
            -0.0001005981,
            0.0002886273,
            0.0001970872,
            0.0019339736,
            -0.0000349831,
            -0.0004150119,
            0.0000163196,
            0.0001689697,
            0.0002311675,
            -0.0000130439,
            -0.000005361,
            -0.0000205716,
            -0.0000650578,
            0.0000162329,
            -0.0000097567,
            0.0000018537,
            0.0000141621
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001581688,
            0.0011992723,
            0.0000080355,
            0.0000170153,
            0.0009711828,
            -0.000789519,
            -0.0000650146,
            0.0001998598,
            0.000147546,
            0.0014252601,
            -0.0000398826,
            -0.0002354433,
            0.0000140328,
            0.0001163768,
            0.0001826383,
            0.0000066008,
            -0.0000347201,
            -0.0000299918,
            -0.0000869321,
            0.0000197895,
            -0.000001399,
            0.0000031916,
            0.0000057479
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000104755,
            0.0009066772,
            0.0000048042,
            -0.0000025411,
            0.0008362083,
            -0.0005445658,
            -0.0000395931,
            0.0001229897,
            0.0000559762,
            0.0009862213,
            0.0000000293,
            -0.0001195912,
            0.000002434,
            0.0000686698,
            0.0001056365,
            -0.0000004956,
            -0.0000227147,
            0.000006435,
            0.0000012071,
            0.000000441,
            0.0000248059,
            -0.0000010933,
            0.0000091661
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000723425,
            0.0007358586,
            0.0000031684,
            0.0000056439,
            0.0007836672,
            -0.0003929589,
            -0.0000258755,
            0.0000933315,
            0.0000700515,
            0.0007979534,
            -0.0000133568,
            -0.0000561045,
            0.0000058029,
            0.0000535766,
            0.0001103705,
            0.0000047287,
            -0.0000430769,
            -0.0000121577,
            -0.0000282058,
            0.0000093016,
            0.0000103184,
            0.0000016227,
            -0.0000069671
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000565427,
            0.0006828462,
            0.000001757,
            0.0000012098,
            0.0008146109,
            -0.0003444201,
            -0.0000168208,
            0.0000767294,
            0.0000403411,
            0.0006306491,
            -0.0000044525,
            -0.0000052458,
            0.0000022594,
            0.0000426225,
            0.0000943796,
            0.0000029499,
            -0.0000320182,
            0.0000038546,
            -0.0000164595,
            -0.0000032377,
            0.0000138541,
            0.0000008855,
            0.0000185884
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000368645,
            0.0005015194,
            0.0000011548,
            0.0000014087,
            0.0007074074,
            -0.0002353194,
            -0.0000112397,
            0.0000485586,
            0.0000150804,
            0.0004134837,
            -0.000000703,
            0.0000235121,
            0.0000012615,
            0.000022254,
            0.0000568329,
            0.0000055636,
            -0.0000084632,
            0.0000039197,
            0.0000479584,
            -0.000004437,
            0.000010185,
            -0.0000005096,
            -0.0000143494
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000246731,
            0.0003833858,
            0.0000008819,
            0.0000018774,
            0.0005887441,
            -0.0001641477,
            -0.0000072838,
            0.0000324852,
            0.0000136751,
            0.0002866905,
            0.0000056686,
            0.0000544077,
            0.000000406,
            0.0000070803,
            0.0000581587,
            -0.0000025007,
            0.0000027602,
            -0.0000087291,
            -0.0000322843,
            0.0000084834,
            -0.0000081588,
            -0.00000038,
            0.0000074677
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000145735,
            0.0002815178,
            0.0000003954,
            0.0000001146,
            0.000507255,
            -0.0001048102,
            -0.0000036359,
            0.0000199689,
            0.0000010222,
            0.0001719071,
            0.0000035262,
            0.0000472586,
            -0.0000003799,
            0.0000023832,
            0.0000318275,
            -0.0000011427,
            0.0000068037,
            0.0000004286,
            0.0000032307,
            0.000000413,
            -0.0000061684,
            0.0000001404,
            0.0000026946
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000107127,
            0.0002184354,
            0.0000002731,
            0.0000018815,
            0.0004481601,
            -0.0000714946,
            -0.0000028516,
            0.0000115117,
            0.0000066123,
            0.0001335557,
            0.0000026166,
            0.0000531478,
            -0.0000001677,
            0.0000004985,
            0.0000399734,
            -0.0000014821,
            -0.0000012523,
            -0.0000030504,
            -0.0000190901,
            0.000001625,
            -0.0000014125,
            0.000000368,
            -0.0000029578
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000116642,
            0.0003035625,
            0.0000001384,
            0.0000017487,
            0.0007100902,
            -0.0000960148,
            -0.0000018955,
            0.0000194906,
            0.0000137382,
            0.0001401193,
            0.0000019502,
            0.0000694482,
            0.0000005737,
            0.0000042088,
            0.0000368448,
            -0.0000008632,
            -0.0000147475,
            0.0000001865,
            0.0000128224,
            -0.0000005585,
            0.0000079115,
            0.0000001008,
            0.0000054699
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.00000936,
            0.0002765808,
            0.0000003851,
            -0.0000050334,
            0.0009944422,
            -0.0000542198,
            -0.0000024274,
            0.0000105302,
            -0.0000133243,
            0.0000007159,
            0.0000084039,
            0.0000789756,
            -0.0000014435,
            0.0000021377,
            0.0000269663,
            -0.0000037673,
            0.0000108433,
            0.0000121343,
            0.0000368567,
            -0.0000060782,
            -0.0000022908,
            -0.0000004816,
            0.0000161835
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000026977,
            0.0001211998,
            0.0000000778,
            0.0000013247,
            0.0006226816,
            -0.0000278362,
            -0.0000005436,
            0.0000082941,
            0.0000121255,
            -0.000026444,
            -0.0000003519,
            0.0000368555,
            0.0000005787,
            0.0000006602,
            0.0000283869,
            -0.0000002154,
            -0.0000096299,
            -0.0000003334,
            -0.0000057592,
            -0.0000005573,
            -0.0000077214,
            0.000000248,
            0.0000010096
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000475915,
            0.0001532371,
            0.0000313729,
            0.0000484687,
            0.0002573685,
            -0.0001586532,
            -0.0000769521,
            0.0001415547,
            0.000176393,
            0.0004021537,
            -0.000091498,
            -0.000191346,
            0.0000762075,
            0.0001703908,
            0.0002179381,
            -0.0000040399,
            0.0000041914,
            -0.0000004306,
            -0.000015327,
            -0.0000020956,
            -0.0000035589,
            0.0000019863,
            -0.0000054767
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000810304,
            0.0002600407,
            0.0000392014,
            0.0000467032,
            0.0003894502,
            -0.0002817467,
            -0.000112359,
            0.00020403,
            0.0002336863,
            0.0006315986,
            -0.0001188532,
            -0.0003539955,
            0.0000889408,
            0.000245502,
            0.000272163,
            -0.0000103945,
            0.0000111318,
            0.000022001,
            0.0000479028,
            -0.0000145557,
            0.0000167645,
            0.0000021264,
            0.0000028852
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000937373,
            0.00034189,
            0.0000340498,
            0.0000419875,
            0.0004473096,
            -0.0003540127,
            -0.0001126206,
            0.0002154971,
            0.0002484053,
            0.0007849867,
            -0.0001221846,
            -0.0003868017,
            0.00007597,
            0.00024038,
            0.0002771617,
            -0.0000042151,
            -0.0000020137,
            0.0000048462,
            -0.0000040264,
            -0.0000016964,
            0.0000035798,
            -0.0000008652,
            -0.0000053184
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001124477,
            0.0003805332,
            0.0000298617,
            0.00002812,
            0.0004255546,
            -0.0004007929,
            -0.0001153286,
            0.0002125161,
            0.000215343,
            0.0008023814,
            -0.0001168662,
            -0.0004338849,
            0.0000612901,
            0.0002235382,
            0.0002234667,
            -0.0000045269,
            0.0000182585,
            0.000014541,
            0.0000268992,
            -0.0000086951,
            0.0000022683,
            0.0000007069,
            0.0000122342
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001328244,
            0.0004569583,
            0.0000257421,
            0.0000261746,
            0.0004423012,
            -0.0004955179,
            -0.0001165471,
            0.0002183189,
            0.0002171999,
            0.0009012125,
            -0.0001107446,
            -0.0004833282,
            0.0000503274,
            0.0002129814,
            0.0002081031,
            -0.0000051409,
            -0.0000025186,
            -0.0000013177,
            0.0000095323,
            0.0000008523,
            0.0000151162,
            0.0000003833,
            0.0000137493
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001778485,
            0.0005613336,
            0.0000246182,
            0.0000180128,
            0.0004493843,
            -0.0006168915,
            -0.0001316611,
            0.0002373691,
            0.0002105917,
            0.000992963,
            -0.0001057867,
            -0.0005760585,
            0.0000420897,
            0.0002161819,
            0.0001839019,
            -0.0000092451,
            -0.000026362,
            0.0000026032,
            0.0000070115,
            -0.0000019727,
            0.0000276691,
            0.0000008538,
            0.0000275347
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001866545,
            0.0006552458,
            0.0000214959,
            0.0000126436,
            0.0004421425,
            -0.0007100573,
            -0.000125022,
            0.0002416439,
            0.0001901624,
            0.0010514207,
            -0.0000971283,
            -0.000559939,
            0.0000348554,
            0.0001965824,
            0.000160909,
            0.0000051852,
            0.0000244776,
            0.0000096198,
            0.0000173272,
            -0.0000118768,
            0.0000048057,
            0.0000005557,
            0.0000152721
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000169009,
            0.0006417969,
            0.0000163234,
            0.0000117876,
            0.0004180788,
            -0.0006465622,
            -0.0001026955,
            0.0002072269,
            0.0001517761,
            0.0009943779,
            -0.0000773025,
            -0.0004692246,
            0.0000253816,
            0.0001626182,
            0.0001238477,
            0.0000024008,
            0.000022503,
            0.0000072387,
            0.000037791,
            -0.0000102471,
            0.0000047889,
            0.0000012358,
            0.0000031421
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000145864,
            0.0006205007,
            0.0000125894,
            0.0000059525,
            0.0003988906,
            -0.00059441,
            -0.00008234,
            0.0001842455,
            0.0001356293,
            0.000910346,
            -0.0000505468,
            -0.0004252187,
            0.0000186041,
            0.0001442208,
            0.0001013437,
            -0.0000049131,
            -0.0000047564,
            0.0000095373,
            0.0000830819,
            -0.0000107815,
            0.000023853,
            0.0000019861,
            -0.00001453
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001275363,
            0.0005670165,
            0.0000103485,
            0.0000025024,
            0.000357505,
            -0.0005099096,
            -0.0000691327,
            0.0001488426,
            0.0000925114,
            0.0007957372,
            -0.0000336537,
            -0.0002901562,
            0.0000127142,
            0.0001006526,
            0.00008259,
            -0.0000086066,
            -0.0000011647,
            0.0000078355,
            0.0000170252,
            -0.0000034513,
            0.000013176,
            0.0000012582,
            -0.0000098533
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001968087,
            0.001010959,
            0.0000131782,
            0.0000140691,
            0.0006988979,
            -0.0008281384,
            -0.000096232,
            0.0002357849,
            0.0001619088,
            0.0013830265,
            -0.0000529873,
            -0.0004679833,
            0.000018762,
            0.0001726022,
            0.0001691988,
            0.0000060176,
            0.0000077007,
            -0.0000122499,
            0.000004385,
            0.000005675,
            -0.000006309,
            -0.0000001204,
            0.0000182752
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001397539,
            0.0008243565,
            0.000008188,
            0.0000066075,
            0.0005896502,
            -0.0006310626,
            -0.0000629476,
            0.000164974,
            0.0001064218,
            0.0010360007,
            -0.0000294233,
            -0.0003076862,
            0.0000111921,
            0.0001140552,
            0.0001227862,
            0.0000067828,
            -0.0000131998,
            0.0000041356,
            0.0000331139,
            -0.0000067374,
            0.0000279398,
            0.0000000643,
            0.0000337512
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000920597,
            0.0006619938,
            0.0000047294,
            0.0000037229,
            0.0005561647,
            -0.0004536578,
            -0.0000378282,
            0.0001063741,
            0.0000594922,
            0.0008064049,
            -0.0000118755,
            -0.0001234255,
            0.0000053019,
            0.000061526,
            0.0000899666,
            -0.0000037048,
            0.0000446047,
            0.0000056503,
            0.0000001866,
            -0.0000090553,
            -0.000009809,
            0.0000025328,
            -0.0000035526
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000647315,
            0.0005269956,
            0.0000031245,
            -0.0000018762,
            0.000533817,
            -0.000318432,
            -0.0000259636,
            0.0000751287,
            0.0000350752,
            0.0006312149,
            -0.0000030638,
            -0.0000693623,
            0.0000020331,
            0.0000436769,
            0.0000636224,
            -0.0000009673,
            0.0000221708,
            0.0000160708,
            0.0000291645,
            -0.0000109044,
            0.000003954,
            -0.0000000134,
            -0.0000048708
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000411714,
            0.0004373263,
            0.0000015243,
            0.0000017175,
            0.0004666425,
            -0.0002159658,
            -0.0000138895,
            0.0000463012,
            0.0000296467,
            0.0004852514,
            -0.0000011403,
            -0.0000055607,
            0.0000012553,
            0.000022267,
            0.0000547613,
            -0.0000021654,
            -0.0000061088,
            -0.0000004218,
            -0.0000086933,
            -0.0000005201,
            -0.0000036926,
            0.0000013969,
            0.0000009826
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000334166,
            0.0004189945,
            0.0000007368,
            0.0000012513,
            0.0004863422,
            -0.0002173566,
            -0.0000088499,
            0.0000440311,
            0.0000237039,
            0.0004065959,
            0.0000040376,
            0.0000106822,
            -0.000000229,
            0.0000136511,
            0.0000462209,
            -0.0000027366,
            -0.0000150372,
            -0.0000029098,
            0.0000031221,
            0.0000039115,
            0.0000222117,
            0.0000002411,
            0.0000090875
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000207354,
            0.0002987277,
            0.0000006551,
            0.0000011964,
            0.0004358016,
            -0.0001265363,
            -0.0000060416,
            0.0000233007,
            -0.0000029784,
            0.000244501,
            -0.0000019985,
            0.0000211999,
            0.0000009838,
            0.0000089099,
            0.0000233412,
            -0.0000010139,
            0.0000435076,
            -0.0000023538,
            0.0000208356,
            0.0000023483,
            -0.0000136648,
            0.0000014358,
            0.0000175285
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000115388,
            0.0002426763,
            0.0000000705,
            0.0000012716,
            0.0003744072,
            -0.0001106071,
            -0.0000016662,
            0.0000221225,
            0.0000073967,
            0.0002084785,
            0.000004544,
            0.0000293101,
            -0.0000003746,
            0.0000063797,
            0.0000385589,
            -0.0000015579,
            0.0000236317,
            -0.0000061655,
            -0.0000517956,
            0.0000057669,
            -0.0000126568,
            -0.0000003715,
            0.0000177418
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000088051,
            0.0001717018,
            0.0000003453,
            0.0000004209,
            0.0003239456,
            -0.0000560867,
            -0.0000027235,
            0.0000084741,
            -0.0000016491,
            0.00012333,
            0.0000009341,
            0.0000223565,
            0.0000001541,
            0.0000031457,
            0.0000202475,
            0.0000000151,
            0.0000003162,
            0.0000014029,
            0.0000033472,
            -0.0000005604,
            0.0000018768,
            -0.0000000374,
            0.0000071375
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000062123,
            0.0001316742,
            0.0000002535,
            0.0000017942,
            0.0002860437,
            -0.0000415483,
            -0.0000019735,
            0.0000086428,
            0.0000045233,
            0.0000736162,
            -0.0000037699,
            0.0000240052,
            0.0000011715,
            0.0000018485,
            0.000020807,
            0.0000042605,
            -0.0000192176,
            -0.0000056163,
            -0.0000169008,
            0.0000041652,
            0.0000099891,
            -0.0000001349,
            0.0000021729
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000076948,
            0.0001826558,
            0.0000000639,
            -0.0000012365,
            0.0004974533,
            -0.0000545359,
            -0.0000014076,
            0.0000083679,
            0.0000042559,
            0.0000933292,
            0.000001503,
            0.0000543106,
            -0.0000005854,
            -0.0000000278,
            0.0000184145,
            -0.0000002669,
            -0.0000175476,
            0.0000043677,
            0.0000076188,
            -0.0000028306,
            0.000016408,
            0.0000006403,
            -0.0000121283
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000055904,
            0.0001884447,
            0.0000001443,
            -0.0000005692,
            0.0006698726,
            -0.0000498523,
            -0.0000012085,
            0.0000078869,
            0.0000007565,
            0.0000348334,
            0.0000024554,
            0.0000608923,
            -0.0000004231,
            0.0000007479,
            0.000029409,
            -0.0000015721,
            0.0000013811,
            0.0000039943,
            -0.0000012244,
            -0.0000028631,
            0.0000086391,
            0.000000536,
            -0.000005457
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000023432,
            0.000076712,
            0.0000000779,
            -0.0000010033,
            0.0004169856,
            -0.0000196345,
            -0.0000005636,
            0.0000013213,
            -0.0000020459,
            -0.0000224957,
            0.0000001344,
            0.0000300136,
            -0.0000002675,
            -0.000001706,
            0.0000035981,
            0.0000009181,
            -0.0000035404,
            0.0000015852,
            0.0000094305,
            -0.0000003701,
            0.0000076991,
            -0.0000001359,
            0.0000113106
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000330973,
            0.0001060403,
            0.0000224118,
            0.0000257287,
            0.0001752091,
            -0.0001196059,
            -0.000054275,
            0.0001028808,
            0.0001107722,
            0.0002659706,
            -0.0000541556,
            -0.0001629961,
            0.000051178,
            0.000126131,
            0.0001354157,
            -0.0000091215,
            0.0000296322,
            0.0000169147,
            0.0000384222,
            -0.0000101523,
            0.0000011891,
            0.0000021747,
            0.0000092333
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000504366,
            0.0001968807,
            0.0000263927,
            0.0000467661,
            0.0002864146,
            -0.0001999175,
            -0.000071814,
            0.0001448662,
            0.0001858747,
            0.000467861,
            -0.0000987855,
            -0.0002377079,
            0.0000677506,
            0.0001746184,
            0.0002206185,
            0.0000064783,
            -0.000024708,
            -0.0000236647,
            -0.0000335832,
            0.0000178523,
            -0.000011409,
            0.0000000393,
            -0.0000044962
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000612772,
            0.0002432126,
            0.0000235405,
            0.0000352233,
            0.000329837,
            -0.000244813,
            -0.0000750108,
            0.0001519259,
            0.0001808278,
            0.0005642126,
            -0.0000885042,
            -0.0002794673,
            0.0000562733,
            0.0001768872,
            0.0002111919,
            -0.000000658,
            -0.000000808,
            -0.0000038564,
            -0.0000117387,
            0.0000012323,
            -0.0000007407,
            0.0000004258,
            -0.0000002687
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000706951,
            0.0002889516,
            0.0000202385,
            0.0000239846,
            0.0003282536,
            -0.0002835024,
            -0.0000750432,
            0.0001523648,
            0.0001704823,
            0.0006178886,
            -0.0000729116,
            -0.0002938166,
            0.0000434351,
            0.0001626473,
            0.0001921978,
            -0.0000082592,
            -0.0000052092,
            0.0000033159,
            -0.0000180555,
            -0.0000004611,
            0.0000117308,
            -0.0000011037,
            0.000017511
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000871659,
            0.000320679,
            0.0000176098,
            0.0000204726,
            0.0003398624,
            -0.0003267972,
            -0.000077482,
            0.0001499957,
            0.0001511581,
            0.0006610718,
            -0.0000724189,
            -0.0003331928,
            0.0000349491,
            0.0001543786,
            0.0001579646,
            -0.0000061541,
            -0.0000035177,
            -0.0000064322,
            -0.0000045613,
            0.0000014335,
            0.0000099663,
            0.0000021755,
            0.0000086285
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001139089,
            0.0004142439,
            0.0000173434,
            0.0000172671,
            0.000347264,
            -0.000426873,
            -0.000088091,
            0.0001704868,
            0.0001615126,
            0.00075196,
            -0.0000824585,
            -0.0003922798,
            0.0000328322,
            0.0001558623,
            0.0001457771,
            0.0000027745,
            -0.000015041,
            -0.0000118366,
            -0.0000006123,
            0.0000074234,
            -0.0000068869,
            0.0000010882,
            -0.0000118687
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001230694,
            0.0004368663,
            0.0000154101,
            0.0000087868,
            0.0003305055,
            -0.0004519926,
            -0.000085734,
            0.0001620013,
            0.0001339494,
            0.0007388181,
            -0.0000721718,
            -0.0003850286,
            0.0000262768,
            0.0001411387,
            0.000115883,
            0.0000024574,
            -0.000015169,
            0.0000095527,
            0.000017,
            -0.0000079785,
            0.0000187987,
            0.0000008087,
            0.0000085518
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001131638,
            0.0004470877,
            0.0000121589,
            0.0000062082,
            0.0003316672,
            -0.0004272414,
            -0.0000721917,
            0.0001445434,
            0.0001177699,
            0.0007257487,
            -0.0000493355,
            -0.000326567,
            0.0000190071,
            0.000118867,
            0.000106816,
            -0.0000011526,
            -0.0000127135,
            0.0000063658,
            0.0000165544,
            -0.0000071154,
            0.0000135565,
            0.0000008563,
            -0.0000026425
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.00010034,
            0.0004235824,
            0.0000095085,
            0.0000065068,
            0.0003016139,
            -0.0003890064,
            -0.0000593496,
            0.0001263973,
            0.0001025246,
            0.0006557325,
            -0.0000485856,
            -0.0003075882,
            0.0000166218,
            0.0001083457,
            0.0000848868,
            0.0000075401,
            -0.0000373713,
            0.0000016041,
            0.0000315105,
            -0.0000017891,
            0.0000121602,
            0.0000001658,
            -0.0000087287
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000818594,
            0.0003966999,
            0.0000066983,
            0.0000065361,
            0.0003000034,
            -0.0003429006,
            -0.0000441615,
            0.0001054933,
            0.0000796878,
            0.0006170841,
            -0.0000280613,
            -0.0002116495,
            0.0000106622,
            0.0000808835,
            0.0000794011,
            -0.0000046914,
            0.0000090981,
            -0.0000043253,
            -0.0000087512,
            0.0000055944,
            -0.0000085583,
            0.0000000984,
            -0.0000057386
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001357299,
            0.0007127922,
            0.0000098449,
            0.0000029635,
            0.0005587782,
            -0.0005567954,
            -0.0000685673,
            0.0001622122,
            0.0001112843,
            0.001034628,
            -0.0000295705,
            -0.0003247927,
            0.0000128138,
            0.0001246051,
            0.0001166263,
            -0.0000130419,
            -0.0000188707,
            0.000011941,
            0.0000315758,
            -0.000005662,
            0.000013375,
            0.0000013509,
            -0.000003842
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000944408,
            0.0006092983,
            0.0000060232,
            0.0000028762,
            0.0004951768,
            -0.0004362135,
            -0.0000441506,
            0.0001186551,
            0.0000693454,
            0.0008204162,
            -0.0000177937,
            -0.0002168677,
            0.0000078992,
            0.0000802255,
            0.0000823695,
            -0.0000042718,
            -0.0000031777,
            0.0000081103,
            0.0000338656,
            -0.0000069495,
            0.000021386,
            0.0000015683,
            0.0000187198
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000642282,
            0.0004963689,
            0.0000035824,
            0.0000038676,
            0.0004622184,
            -0.0003155755,
            -0.0000270451,
            0.0000783608,
            0.0000602562,
            0.0006555868,
            -0.0000108238,
            -0.0001042803,
            0.0000046634,
            0.0000518522,
            0.0000804372,
            -0.00000286,
            -0.0000256028,
            0.0000017933,
            -0.000004356,
            -0.0000040551,
            0.0000145993,
            0.0000018439,
            -0.0000053148
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000431729,
            0.0004164559,
            0.0000019132,
            0.0000064992,
            0.0004003286,
            -0.0002623236,
            -0.0000155616,
            0.000068311,
            0.0000444187,
            0.0004817554,
            -0.0000062138,
            -0.0000634884,
            0.0000042464,
            0.0000391591,
            0.0000744886,
            -0.0000010475,
            0.0000193611,
            -0.0000115391,
            -0.0000659867,
            0.0000076341,
            -0.0000199465,
            0.0000000987,
            0.0000546091
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000295185,
            0.0003167761,
            0.0000010133,
            0.000000921,
            0.0003755379,
            -0.0001802309,
            -0.0000098256,
            0.0000376515,
            0.0000189243,
            0.0003611808,
            0.0000017558,
            -0.0000244214,
            0.0000004956,
            0.0000253196,
            0.00004049,
            0.000000412,
            -0.0000147237,
            -0.0000016868,
            0.0000159581,
            0.0000031797,
            0.0000129106,
            -0.0000011102,
            -0.0000161656
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000254066,
            0.0003222994,
            0.0000010166,
            0.0000035572,
            0.0004100981,
            -0.0001472352,
            -0.0000089114,
            0.0000334496,
            0.000019534,
            0.0003508677,
            -0.0000031741,
            0.0000051998,
            0.0000018202,
            0.0000163529,
            0.000047756,
            0.0000011989,
            -0.0000138871,
            -0.0000070794,
            -0.000018259,
            0.0000052443,
            0.0000048589,
            0.0000003813,
            0.0000006382
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000156442,
            0.0002384458,
            0.0000005573,
            0.0000040407,
            0.0003543525,
            -0.0001131231,
            -0.0000047922,
            0.0000219725,
            0.0000137476,
            0.0002229643,
            -0.0000060382,
            0.0000111565,
            0.0000017074,
            0.0000085275,
            0.0000336809,
            0.0000052453,
            0.0000018062,
            -0.0000163448,
            -0.0000347716,
            0.0000130122,
            -0.0000053963,
            0.0000002571,
            0.000018034
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000095441,
            0.0001963863,
            0.0000002456,
            0.0000010754,
            0.0003131988,
            -0.0000758974,
            -0.0000025504,
            0.0000161191,
            0.0000104263,
            0.0001737686,
            0.0000038689,
            0.000016059,
            -0.0000003184,
            0.0000065231,
            0.0000351323,
            -0.0000020554,
            0.0000253947,
            -0.0000020787,
            -0.0000199064,
            0.0000021309,
            -0.0000241317,
            0.0000000356,
            0.0000156764
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000071862,
            0.0001460244,
            0.0000000211,
            -0.0000007095,
            0.0002756277,
            -0.0000612274,
            -0.0000013123,
            0.000013394,
            0.0000055195,
            0.0001153981,
            0.0000021916,
            0.0000112637,
            -0.0000003716,
            0.0000068973,
            0.0000163115,
            -0.0000006725,
            0.0000181665,
            0.0000068018,
            0.0000197924,
            -0.0000050795,
            0.0000016357,
            -0.0000000477,
            0.0000118507
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000045828,
            0.0000994549,
            -0.0000000201,
            0.0000002458,
            0.0002401357,
            -0.0000210252,
            -0.0000005697,
            0.0000021853,
            0.0000022434,
            0.000061924,
            0.0000012905,
            0.0000277988,
            -0.0000003637,
            -0.0000009842,
            0.0000191315,
            0.0000004312,
            -0.0000153448,
            -0.0000017475,
            -0.0000159802,
            0.0000021994,
            0.0000003911,
            -0.0000002623,
            0.00000704
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000041224,
            0.0001400695,
            -0.0000000008,
            -0.0000009798,
            0.0004237652,
            -0.0000324697,
            -0.0000001733,
            0.0000056104,
            -0.0000005297,
            0.000085324,
            0.0000052066,
            0.0000371032,
            -0.0000010837,
            0.0000029468,
            0.0000297788,
            -0.0000022792,
            0.0000026698,
            -0.0000013167,
            -0.0000172157,
            0.0000032327,
            -0.0000069328,
            -0.0000001829,
            -0.0000038405
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000045871,
            0.0001389058,
            0.0000000928,
            0.0000009014,
            0.0005817059,
            -0.0000308479,
            -0.0000008337,
            0.0000051783,
            -0.0000077171,
            0.0000089861,
            -0.0000032111,
            0.0000365113,
            0.0000008162,
            0.000005801,
            0.0000269561,
            0.0000035045,
            -0.0000036378,
            -0.0000060715,
            -0.0000425227,
            0.0000049546,
            -0.0000064164,
            0.0000004628,
            0.0000098813
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000012347,
            0.0000637936,
            -0.0000000598,
            0.0000003832,
            0.0003651217,
            -0.0000070485,
            0.0000001483,
            0.000002622,
            -0.0000014533,
            -0.0000255019,
            -0.0000009918,
            0.0000191701,
            0.0000003208,
            -0.0000014843,
            0.0000020056,
            0.000002192,
            0.000009026,
            0.0000002577,
            0.0000171303,
            -0.0000002071,
            -0.0000089049,
            -0.0000004206,
            0.0000119441
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000174863,
            0.0000689135,
            0.000014062,
            0.0000219588,
            0.0001097179,
            -0.0000614206,
            -0.0000303284,
            0.0000628248,
            0.0000788864,
            0.0001731546,
            -0.0000353251,
            -0.0000746088,
            0.0000353903,
            0.0000795553,
            0.0001025796,
            -0.0000036714,
            0.0000075347,
            0.0000045491,
            0.0000130665,
            -0.0000025995,
            0.0000007411,
            0.0000001843,
            0.0000016876
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000287824,
            0.0001164248,
            0.0000177359,
            0.0000238924,
            0.0001840824,
            -0.0001172578,
            -0.0000439998,
            0.0000956734,
            0.0001098948,
            0.0002893749,
            -0.000052185,
            -0.0001598952,
            0.000042993,
            0.0001191261,
            0.0001365676,
            -0.0000035992,
            0.0000147848,
            0.0000047898,
            0.0000189026,
            0.0000001027,
            0.0000016058,
            0.0000002438,
            0.0000135698
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000353342,
            0.0001533356,
            0.0000158008,
            0.0000198209,
            0.000225394,
            -0.000149045,
            -0.0000463473,
            0.0000994317,
            0.000115002,
            0.0003665975,
            -0.0000541877,
            -0.0001757481,
            0.0000372527,
            0.0001188262,
            0.0001289151,
            -0.0000005313,
            0.0000113796,
            0.0000114663,
            0.0000343795,
            -0.0000084159,
            0.0000012496,
            0.0000009159,
            -0.0000085844
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000392563,
            0.0001817171,
            0.0000130742,
            0.0000198957,
            0.0002357979,
            -0.0001618488,
            -0.0000444671,
            0.0000954969,
            0.0001139262,
            0.0004190555,
            -0.0000549893,
            -0.0001717132,
            0.0000314906,
            0.0001074903,
            0.0001287521,
            0.0000017778,
            0.0000100023,
            -0.0000010876,
            0.0000089221,
            -0.0000005627,
            0.0000002155,
            0.0000003408,
            0.000001986
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000450907,
            0.0002059461,
            0.0000114721,
            0.0000156005,
            0.0002458731,
            -0.0001895288,
            -0.0000450627,
            0.0000971829,
            0.0001126295,
            0.0004521286,
            -0.0000488341,
            -0.0002112554,
            0.0000256938,
            0.0001062485,
            0.000118078,
            -0.0000004417,
            -0.0000354701,
            -0.0000098507,
            0.0000004461,
            0.0000090434,
            0.0000205853,
            -0.0000003056,
            0.0000030731
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000625563,
            0.0002408691,
            0.0000108459,
            0.0000092369,
            0.0002447535,
            -0.0002406525,
            -0.0000512409,
            0.000099472,
            0.0000934635,
            0.0004841631,
            -0.0000563844,
            -0.0002412022,
            0.000022319,
            0.0001032952,
            0.0001011871,
            0.0000043914,
            0.0000076483,
            0.0000075748,
            -0.0000024061,
            -0.000004843,
            -0.0000012331,
            -0.0000001189,
            0.0000036324
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000677157,
            0.0002912736,
            0.0000091814,
            0.0000118256,
            0.0002576519,
            -0.0002770219,
            -0.0000488436,
            0.000105139,
            0.0001023161,
            0.0005311017,
            -0.0000499531,
            -0.0002427753,
            0.0000190528,
            0.0000974291,
            0.0001001882,
            0.0000032945,
            -0.0000054245,
            -0.0000099252,
            -0.0000110962,
            0.0000054596,
            -0.0000070603,
            0.0000008693,
            -0.0000048955
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000672196,
            0.0002918671,
            0.0000078268,
            0.0000063261,
            0.0002526962,
            -0.000265048,
            -0.0000445628,
            0.0000935192,
            0.0000855604,
            0.0005096059,
            -0.0000366411,
            -0.000201656,
            0.000013726,
            0.0000791754,
            0.0000829027,
            0.0000018952,
            -0.0000126612,
            -0.0000020816,
            -0.0000169881,
            0.0000018491,
            -0.0000029641,
            -0.0000001522,
            -0.0000074099
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000557905,
            0.0002793552,
            0.0000056094,
            0.0000084097,
            0.0002272738,
            -0.0002462926,
            -0.0000337031,
            0.0000843387,
            0.000074506,
            0.0004701565,
            -0.000027975,
            -0.0001956706,
            0.0000102817,
            0.0000732601,
            0.0000784797,
            0.0000048419,
            0.0000085526,
            -0.0000122276,
            -0.0000264315,
            0.0000091781,
            -0.0000182021,
            -0.0000008591,
            0.0000061697
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000051843,
            0.0002706655,
            0.0000047386,
            0.0000006914,
            0.0002200159,
            -0.000218777,
            -0.0000296995,
            0.0000708753,
            0.0000523328,
            0.0004242502,
            -0.000017275,
            -0.0001557024,
            0.000007079,
            0.0000570662,
            0.0000547647,
            -0.0000018266,
            0.000006188,
            0.0000086506,
            -0.0000026477,
            -0.0000045084,
            -0.0000016082,
            -0.0000007607,
            0.0000210955
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000084677,
            0.0005018973,
            0.0000063769,
            0.0000060735,
            0.0004491073,
            -0.0003683468,
            -0.0000428055,
            0.0001143081,
            0.0000905332,
            0.0008129481,
            -0.000024476,
            -0.0002366752,
            0.0000102615,
            0.0000942768,
            0.0000952363,
            0.0000010486,
            -0.0000021528,
            -0.0000061559,
            0.000020235,
            0.0000059109,
            0.0000043253,
            -0.0000013423,
            0.000001112
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000057519,
            0.0004172327,
            0.0000035437,
            0.0000037459,
            0.0003871114,
            -0.0002965609,
            -0.0000257163,
            0.000084517,
            0.0000598312,
            0.0006120076,
            -0.0000101879,
            -0.0001693236,
            0.0000055877,
            0.0000681918,
            0.0000746897,
            -0.0000004358,
            -0.0000083545,
            -0.0000014902,
            0.0000201049,
            0.0000027267,
            0.0000187516,
            -0.0000010332,
            0.0000178774
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000423986,
            0.0003457907,
            0.0000022283,
            0.0000024092,
            0.0003627581,
            -0.0002202889,
            -0.0000176501,
            0.0000574645,
            0.000044136,
            0.0004885991,
            -0.000004224,
            -0.0000904564,
            0.0000026774,
            0.0000427231,
            0.0000603719,
            0.0000004311,
            -0.0000108163,
            -0.0000013181,
            0.0000078209,
            0.0000023935,
            0.0000049551,
            -0.0000010348,
            -0.0000082044
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000031128,
            0.0002915047,
            0.0000016054,
            0.0000020697,
            0.0003127794,
            -0.0001680864,
            -0.0000126599,
            0.0000415055,
            0.0000298928,
            0.0004059567,
            -0.000003076,
            -0.0000508776,
            0.0000023313,
            0.0000275961,
            0.0000498384,
            -0.0000029845,
            0.0000342416,
            0.0000085637,
            0.0000273486,
            -0.0000083413,
            0.0000061221,
            0.0000005491,
            0.0000230428
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000217724,
            0.0002411212,
            0.0000009361,
            0.0000014879,
            0.000313957,
            -0.0001164345,
            -0.0000079971,
            0.0000275412,
            0.0000239476,
            0.0003311518,
            -0.0000017107,
            -0.0000153276,
            0.0000009282,
            0.0000187999,
            0.0000409744,
            0.000001131,
            0.0000067059,
            0.0000029786,
            -0.0000022053,
            -0.0000030518,
            -0.0000076836,
            -0.0000001188,
            -0.0000077894
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000180479,
            0.0002336631,
            0.0000007166,
            -0.000000627,
            0.0003334756,
            -0.0001126822,
            -0.000005935,
            0.0000224569,
            0.0000042372,
            0.0002839082,
            0.0000019685,
            0.0000075942,
            0.0000001032,
            0.0000131535,
            0.0000338721,
            -0.0000002383,
            0.0000085005,
            0.0000032838,
            0.0000013623,
            -0.0000015622,
            -0.0000007442,
            -0.0000000901,
            -0.00001382
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000119853,
            0.0001802053,
            0.0000004001,
            0.0000022155,
            0.000295327,
            -0.0000793174,
            -0.0000037168,
            0.0000155506,
            0.0000127987,
            0.0002084404,
            -0.0000043262,
            0.0000112235,
            0.0000014712,
            0.0000080353,
            0.0000259381,
            0.0000024875,
            0.0000057094,
            -0.0000021745,
            -0.0000078246,
            0.000000941,
            -0.0000070829,
            0.0000003207,
            0.000003387
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000073953,
            0.0001444316,
            0.0000000965,
            -0.0000002702,
            0.0002588969,
            -0.0000647708,
            -0.000001565,
            0.0000137245,
            0.0000069157,
            0.000149122,
            -0.0000001289,
            -0.0000046899,
            -0.0000000605,
            0.0000105141,
            0.0000223036,
            0.0000034358,
            0.0000026967,
            0.0000006359,
            -0.0000090579,
            0.0000001375,
            -0.0000018166,
            -0.0000005103,
            0.0000115286
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000060469,
            0.0001053122,
            0.0000001748,
            -0.0000002688,
            0.0002282115,
            -0.000038165,
            -0.0000016604,
            0.0000071025,
            -0.0000008744,
            0.0001034158,
            0.0000001454,
            0.0000193385,
            0.0000002665,
            0.0000022898,
            0.0000160192,
            -0.0000010686,
            -0.0000056709,
            0.0000018202,
            0.0000055177,
            -0.0000013329,
            0.0000050356,
            0.0000004628,
            -0.0000153331
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000025093,
            0.0000829225,
            -0.000000115,
            0.0000002551,
            0.0002156541,
            -0.0000308013,
            0.0000002948,
            0.0000041482,
            -0.0000048858,
            0.0000708572,
            0.0000008821,
            0.0000098099,
            -0.0000004236,
            0.0000047284,
            0.0000117501,
            0.0000005012,
            0.0000131355,
            -0.0000035408,
            -0.0000091902,
            0.000003556,
            -0.0000134418,
            0.0000000281,
            0.00000102
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000039012,
            0.000114467,
            -0.0000000065,
            0.0000019197,
            0.0003416725,
            -0.0000264909,
            -0.000000422,
            0.0000036728,
            0.0000048146,
            0.0000614462,
            -0.0000006657,
            0.0000338407,
            0.0000003627,
            -0.0000016885,
            0.0000148692,
            -0.0000008141,
            0.0000050767,
            -0.0000063389,
            -0.0000187523,
            0.0000047468,
            -0.0000081516,
            0.0000008237,
            0.0000174169
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000037973,
            0.0001072899,
            0.0000000499,
            0.0000004555,
            0.0004797092,
            -0.0000158021,
            -0.0000005223,
            -0.0000017412,
            0.0000056166,
            0.0000274367,
            0.0000000842,
            0.0000357075,
            -0.0000002215,
            -0.0000006106,
            0.0000143685,
            0.0000004112,
            -0.0000119698,
            0.0000020472,
            0.0000256058,
            -0.0000022623,
            0.0000144441,
            0.0000002584,
            0.0000051135
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000018754,
            0.0000631641,
            0.0000000875,
            0.0000022091,
            0.0003122644,
            -0.0000219006,
            -0.0000005984,
            0.0000054774,
            0.000002993,
            0.0000061306,
            -0.0000025354,
            0.0000170293,
            0.0000009904,
            -0.0000002136,
            0.0000092512,
            0.0000006011,
            0.0000119727,
            -0.000004272,
            -0.0000059957,
            0.0000022187,
            -0.0000016894,
            0.0000004732,
            0.0000185274
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000062673,
            0.000032084,
            0.0000066136,
            0.0000132196,
            0.0000615648,
            -0.0000274085,
            -0.0000127825,
            0.0000299311,
            0.0000407196,
            0.0000876285,
            -0.0000129473,
            -0.0000352904,
            0.0000174864,
            0.0000412981,
            0.0000584312,
            -0.0000035062,
            0.0000006621,
            0.0000003933,
            0.0000085512,
            0.0000003454,
            0.0000061322,
            0.0000001992,
            0.0000038943
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000084678,
            0.0000532367,
            0.0000076305,
            0.0000159633,
            0.0001048472,
            -0.0000426201,
            -0.0000149781,
            0.0000431899,
            0.0000595421,
            0.0001496497,
            -0.0000198415,
            -0.0000558803,
            0.0000217039,
            0.0000573446,
            0.0000781669,
            -0.0000040581,
            0.0000166485,
            0.0000029743,
            0.0000137704,
            -0.0000025041,
            -0.0000029065,
            0.0000006704,
            0.000003134
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000111168,
            0.0000693692,
            0.0000072001,
            0.0000130841,
            0.0001204781,
            -0.0000563383,
            -0.0000173622,
            0.0000446133,
            0.0000540958,
            0.0001805149,
            -0.0000200448,
            -0.0000704169,
            0.0000188121,
            0.0000586886,
            0.0000770922,
            -0.0000023665,
            0.0000218108,
            0.0000027314,
            0.0000151888,
            -0.0000012331,
            -0.0000005233,
            -0.0000000121,
            0.0000112405
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000138396,
            0.0000921215,
            0.0000059867,
            0.0000105838,
            0.0001516436,
            -0.0000795887,
            -0.0000176703,
            0.0000484354,
            0.0000601757,
            0.000235265,
            -0.0000219771,
            -0.0000834333,
            0.0000153935,
            0.0000599578,
            0.0000810761,
            -0.0000009508,
            0.0000155943,
            0.0000014536,
            -0.0000092925,
            -0.0000009704,
            -0.000009141,
            0.0000005262,
            -0.000000211
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000168152,
            0.0001037342,
            0.0000054157,
            0.0000068115,
            0.0001528179,
            -0.0000874679,
            -0.0000188067,
            0.0000481586,
            0.0000569974,
            0.0002483587,
            -0.000020712,
            -0.0001021836,
            0.0000125514,
            0.000057539,
            0.0000706462,
            -0.0000016615,
            0.0000068942,
            0.0000049827,
            0.0000062148,
            -0.0000019391,
            -0.0000003103,
            -0.0000004685,
            0.0000009026
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000022716,
            0.0001173796,
            0.0000049594,
            0.0000074447,
            0.0001622392,
            -0.0000979184,
            -0.0000207926,
            0.000047511,
            0.0000579927,
            0.000273019,
            -0.0000264066,
            -0.0001123183,
            0.0000119094,
            0.0000551439,
            0.0000675434,
            0.0000028194,
            -0.0000140446,
            -0.0000016938,
            -0.0000023298,
            -0.0000004606,
            0.0000062431,
            0.0000008755,
            -0.0000039508
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000255899,
            0.0001308441,
            0.0000041913,
            0.0000051787,
            0.0001629641,
            -0.0001114408,
            -0.0000202321,
            0.0000455337,
            0.0000500778,
            0.0002849542,
            -0.0000235293,
            -0.000109391,
            0.000009632,
            0.0000496775,
            0.0000578999,
            -0.0000000382,
            0.0000067126,
            0.000003648,
            0.0000050458,
            -0.0000026578,
            -0.0000016495,
            0.00000024,
            -0.0000077038
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000240285,
            0.0001379057,
            0.0000035148,
            0.0000057241,
            0.0001474644,
            -0.0001150923,
            -0.0000176175,
            0.0000458664,
            0.0000487366,
            0.0002698187,
            -0.0000193112,
            -0.0000959008,
            0.0000078419,
            0.0000435438,
            0.000048026,
            0.0000017958,
            0.0000022154,
            -0.000001338,
            0.0000062432,
            0.0000011624,
            -0.0000003257,
            -0.0000007658,
            -0.0000010798
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000228243,
            0.0001347361,
            0.0000026236,
            0.0000040679,
            0.0001527579,
            -0.0001084249,
            -0.000014829,
            0.0000383081,
            0.0000376227,
            0.0002686076,
            -0.0000094522,
            -0.0000829516,
            0.0000048026,
            0.00003588,
            0.0000499285,
            -0.0000040064,
            -0.0000026153,
            -0.000004429,
            -0.0000331805,
            0.0000035741,
            0.0000024369,
            0.0000002017,
            0.0000135336
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000215062,
            0.0001334385,
            0.0000023054,
            0.0000018882,
            0.0001475113,
            -0.0000979112,
            -0.0000132422,
            0.0000344317,
            0.0000287175,
            0.0002545103,
            -0.0000112744,
            -0.0000771951,
            0.0000042674,
            0.0000335285,
            0.0000315627,
            -0.0000000874,
            -0.0000057888,
            0.0000016696,
            0.0000149893,
            0.000000262,
            -0.0000019294,
            -0.0000001103,
            -0.000016954
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000402737,
            0.0002328499,
            0.0000035937,
            0.0000009393,
            0.0002761471,
            -0.0001742567,
            -0.000022714,
            0.0000568828,
            0.0000450973,
            0.0004402018,
            -0.0000141819,
            -0.0001529669,
            0.0000059085,
            0.0000599981,
            0.0000628844,
            0.0000006022,
            0.0000210377,
            0.0000180583,
            0.0000454887,
            -0.0000150909,
            0.0000164609,
            -0.000000375,
            0.0000105928
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000297326,
            0.0002191891,
            0.0000020473,
            0.0000029355,
            0.0002717468,
            -0.0001445219,
            -0.0000141909,
            0.0000436046,
            0.0000369776,
            0.0003907059,
            -0.0000127603,
            -0.0000860249,
            0.0000043781,
            0.0000391826,
            0.000044527,
            0.0000039867,
            0.0000151683,
            0.0000030298,
            0.0000203404,
            -0.0000036656,
            -0.0000016062,
            -0.0000002334,
            0.0000002679
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000216883,
            0.0001888229,
            0.0000014418,
            -0.0000010564,
            0.000237497,
            -0.0001120511,
            -0.0000098285,
            0.0000321393,
            0.0000226837,
            0.0003109852,
            -0.000003494,
            -0.0000733688,
            0.000001775,
            0.000030531,
            0.0000288901,
            0.0000001319,
            -0.0000090495,
            0.0000087785,
            0.0000421934,
            -0.0000055054,
            0.000012189,
            -0.0000005628,
            -0.0000092376
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000147748,
            0.0001690432,
            0.0000006067,
            0.0000010166,
            0.0002312887,
            -0.0000902956,
            -0.000005234,
            0.0000236141,
            0.0000219884,
            0.0002780177,
            -0.0000022888,
            -0.0000317181,
            0.0000013028,
            0.0000202228,
            0.0000297142,
            0.0000022615,
            -0.0000132277,
            -0.0000023598,
            0.0000089902,
            0.0000029162,
            0.0000095967,
            -0.0000004869,
            0.0000007793
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000120551,
            0.0001376,
            0.0000004339,
            -0.0000007905,
            0.0001978999,
            -0.000069777,
            -0.0000041479,
            0.0000161842,
            -0.0000004128,
            0.0002058141,
            -0.0000005662,
            -0.0000193946,
            0.0000003323,
            0.0000127214,
            0.000010452,
            -0.0000009541,
            0.0000286064,
            0.0000044972,
            0.0000279133,
            -0.0000042121,
            -0.0000009251,
            0.000000729,
            -0.0000000238
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000101436,
            0.0001300869,
            0.0000003626,
            0.0000012433,
            0.000229115,
            -0.0000492718,
            -0.0000033303,
            0.000009501,
            0.0000023409,
            0.0001925286,
            0.0000035259,
            0.0000143048,
            -0.0000002541,
            0.000004539,
            0.0000243623,
            -0.0000027977,
            -0.0000041728,
            -0.0000065509,
            -0.0000222475,
            0.0000071613,
            0.0000012746,
            -0.0000005348,
            -0.000002023
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000074802,
            0.0001170486,
            0.0000000778,
            0.0000020614,
            0.0001960644,
            -0.0000524089,
            -0.0000018578,
            0.0000131454,
            0.0000147223,
            0.0001602754,
            -0.0000006426,
            -0.0000027262,
            0.0000003016,
            0.0000084842,
            0.00002264,
            0.000001258,
            -0.000000008,
            -0.000001752,
            0.0000016337,
            -0.0000000484,
            0.000000701,
            0.0000000876,
            0.0000075037
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000042786,
            0.0000806712,
            0.0000001577,
            -0.0000006783,
            0.0001859647,
            -0.0000248341,
            -0.0000010252,
            0.0000070101,
            -0.0000004315,
            0.0000958676,
            0.0000036174,
            0.000009662,
            -0.000000414,
            0.0000024713,
            0.0000126995,
            -0.0000032616,
            0.0000116562,
            0.0000006868,
            0.0000013091,
            0.0000000907,
            -0.0000017591,
            0.0000001768,
            0.0000139347
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000003329,
            0.0000535717,
            0.0000000807,
            -0.0000008151,
            0.0001703784,
            -0.0000187855,
            -0.0000008373,
            0.0000011209,
            -0.0000069902,
            0.0000566543,
            0.0000022765,
            0.0000200629,
            -0.0000005749,
            -0.0000002862,
            0.000010069,
            -0.0000020488,
            0.0000142896,
            0.0000021675,
            -0.0000060009,
            -0.0000007629,
            -0.0000033721,
            -0.0000001364,
            0.0000006888
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000024531,
            0.0000439745,
            0.0000000717,
            -0.0000001409,
            0.0001464123,
            -0.0000087988,
            -0.0000006676,
            0.0000002522,
            0.0000019505,
            0.0000440131,
            0.0000007928,
            0.0000135303,
            -0.0000000893,
            0.000001056,
            0.0000050406,
            0.0000001974,
            -0.0000175201,
            0.0000015504,
            0.000007509,
            -0.0000010344,
            0.0000041191,
            -0.0000002677,
            -0.0000072964
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000021893,
            0.0000832602,
            -0.0000000223,
            -0.0000009245,
            0.0002464323,
            -0.0000271443,
            -0.0000000746,
            0.0000041195,
            -0.0000067032,
            0.0000754625,
            0.0000037302,
            0.0000243271,
            -0.0000007345,
            0.0000000157,
            0.0000098235,
            -0.0000024263,
            0.0000275459,
            0.0000013198,
            0.0000084687,
            0.0000000108,
            -0.000007244,
            -0.0000001414,
            -0.0000135185
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000019395,
            0.0000730907,
            0.0000000999,
            -0.0000016705,
            0.0003532257,
            -0.0000112031,
            -0.0000003505,
            -0.0000002073,
            -0.000011845,
            0.0000236846,
            0.0000042826,
            0.0000380081,
            -0.0000008594,
            -0.0000037457,
            0.0000063031,
            -0.0000024369,
            0.0000181679,
            0.0000029792,
            0.0000070892,
            -0.0000007064,
            -0.0000060133,
            -0.000000044,
            0.0000022282
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000007292,
            0.0000373276,
            0.0000000823,
            -0.000000248,
            0.0002459401,
            -0.0000049537,
            -0.000000254,
            0.0000021628,
            0.0000046052,
            0.0000141016,
            -0.0000015722,
            0.000004922,
            0.0000002853,
            0.0000022343,
            0.0000058946,
            0.0000022608,
            -0.000009728,
            0.0000007567,
            0.000007369,
            -0.0000002849,
            -0.000004231,
            -0.0000002365,
            0.0000008417
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000021134,
            0.0000107971,
            0.0000025311,
            0.0000085506,
            0.0000462503,
            -0.0000047828,
            -0.000003871,
            0.0000103379,
            0.0000189305,
            0.0000477764,
            -0.0000029,
            -0.0000037289,
            0.0000084528,
            0.0000192315,
            0.000038467,
            -0.0000019115,
            0.0000035282,
            0.0000027735,
            0.0000017415,
            -0.0000015649,
            -0.0000004573,
            0.0000002202,
            -0.0000031094
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000014603,
            0.0000251214,
            0.0000033046,
            0.0000120355,
            0.000070927,
            -0.000015811,
            -0.0000045991,
            0.0000177936,
            0.0000288615,
            0.0000810175,
            -0.0000087199,
            -0.0000202233,
            0.000012341,
            0.0000311541,
            0.0000580704,
            -0.0000019596,
            0.0000018385,
            -0.0000016553,
            -0.0000063047,
            0.0000014181,
            -0.0000013363,
            0.0000009704,
            0.0000001483
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000024584,
            0.0000295372,
            0.0000029981,
            0.0000086915,
            0.0000934099,
            -0.0000194175,
            -0.0000051324,
            0.0000189601,
            0.0000286256,
            0.0000902485,
            -0.0000063627,
            -0.0000282041,
            0.0000099528,
            0.0000321505,
            0.0000595968,
            -0.0000020073,
            0.0000115607,
            0.0000015279,
            0.0000117259,
            -0.0000010464,
            0.0000028649,
            0.0000008308,
            0.0000133126
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000037755,
            0.0000379772,
            0.0000026762,
            0.0000096133,
            0.0001209783,
            -0.0000225486,
            -0.0000059366,
            0.0000213597,
            0.0000385433,
            0.0001266101,
            -0.0000098956,
            -0.0000409416,
            0.0000093816,
            0.000035051,
            0.0000676073,
            0.000000481,
            -0.0000113318,
            -0.0000055463,
            -0.0000091211,
            0.0000035757,
            -0.0000002225,
            0.0000000488,
            -0.0000013511
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000004712,
            0.0000448046,
            0.0000024213,
            0.0000067366,
            0.0001132267,
            -0.00002947,
            -0.000006401,
            0.0000207408,
            0.0000312271,
            0.0001337777,
            -0.0000117106,
            -0.0000456726,
            0.0000080177,
            0.0000334896,
            0.0000559712,
            0.0000023326,
            -0.0000020769,
            -0.0000003896,
            -0.0000008205,
            -0.0000006212,
            0.0000013634,
            0.0000003044,
            0.0000013306
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000052158,
            0.0000490245,
            0.0000018036,
            0.000004722,
            0.0001204686,
            -0.0000324481,
            -0.0000057898,
            0.0000189467,
            0.0000271387,
            0.0001471652,
            -0.0000071978,
            -0.0000373907,
            0.0000054111,
            0.0000283923,
            0.0000457884,
            -0.0000019307,
            -0.0000000443,
            0.0000029236,
            0.0000121333,
            -0.0000028503,
            0.0000064166,
            0.0000009127,
            -0.0000034405
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000066726,
            0.0000556247,
            0.0000017527,
            0.0000037101,
            0.0001296347,
            -0.0000364081,
            -0.0000065373,
            0.0000179478,
            0.0000309844,
            0.0001611064,
            -0.0000069644,
            -0.0000446993,
            0.0000046372,
            0.0000279443,
            0.0000483495,
            -0.0000010606,
            -0.0000079055,
            -0.0000001034,
            -0.0000133148,
            0.000000755,
            0.0000035999,
            0.0000000804,
            0.0000058535
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000073457,
            0.0000562094,
            0.0000017473,
            0.0000017828,
            0.0001367028,
            -0.0000369208,
            -0.0000068063,
            0.0000181588,
            0.000022306,
            0.0001660543,
            -0.000008608,
            -0.0000511995,
            0.0000044024,
            0.0000277049,
            0.0000385403,
            -0.0000000702,
            0.0000043706,
            0.0000054362,
            0.0000033668,
            -0.0000038833,
            0.0000013155,
            0.000000131,
            0.0000031656
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000072716,
            0.0000546258,
            0.0000013046,
            0.0000020169,
            0.0001253589,
            -0.000039184,
            -0.0000058789,
            0.0000159677,
            0.0000161224,
            0.0001517541,
            -0.0000056925,
            -0.0000429192,
            0.0000032364,
            0.0000228919,
            0.0000322899,
            -0.0000020563,
            0.0000176599,
            0.0000034873,
            0.0000153862,
            -0.0000019226,
            -0.0000026189,
            0.0000000984,
            -0.0000015202
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000078533,
            0.0000576223,
            0.0000012454,
            0.0000019456,
            0.0001347352,
            -0.0000394994,
            -0.0000057441,
            0.0000165616,
            0.0000199635,
            0.0001624069,
            -0.0000072512,
            -0.0000526652,
            0.0000029632,
            0.0000242644,
            0.0000380046,
            0.0000010948,
            -0.0000049584,
            0.0000016102,
            -0.0000105381,
            -0.0000015154,
            0.000004844,
            0.0000002374,
            0.0000049844
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000118998,
            0.0001132104,
            0.0000015016,
            0.0000027774,
            0.0002484226,
            -0.0000621681,
            -0.0000075234,
            0.0000252152,
            0.0000347993,
            0.0002931915,
            -0.000004338,
            -0.0000479233,
            0.0000031912,
            0.0000309009,
            0.0000596314,
            -0.0000018297,
            -0.0000006925,
            0.0000020104,
            -0.0000148734,
            -0.0000019926,
            0.0000009124,
            0.0000000205,
            0.0000027214
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000106434,
            0.0001056605,
            0.0000011205,
            0.0000003703,
            0.0002456341,
            -0.0000547888,
            -0.0000060253,
            0.00002058,
            0.0000183845,
            0.0002683105,
            -0.0000051351,
            -0.0000563979,
            0.0000023894,
            0.0000276114,
            0.0000329366,
            0.000002025,
            0.0000104445,
            0.0000076103,
            0.0000446801,
            -0.0000055946,
            0.0000050677,
            -0.0000004802,
            -0.000003687
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000080381,
            0.0001011658,
            0.0000005391,
            0.0000021096,
            0.0002276177,
            -0.0000394199,
            -0.0000034336,
            0.0000152694,
            0.0000206364,
            0.000241693,
            -0.0000022129,
            -0.0000362096,
            0.0000016318,
            0.0000192724,
            0.000038531,
            -0.0000009269,
            -0.0000182475,
            -0.0000035185,
            -0.0000073197,
            0.0000032226,
            0.0000042328,
            0.0000000294,
            0.0000035446
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000068019,
            0.000097242,
            0.0000005113,
            0.0000015766,
            0.0002072437,
            -0.0000419287,
            -0.0000031133,
            0.000014115,
            0.0000208424,
            0.0002206228,
            -0.0000027674,
            -0.0000230403,
            0.0000013884,
            0.0000155304,
            0.0000354635,
            0.0000028413,
            -0.0000114326,
            -0.0000021502,
            -0.000009188,
            0.0000012364,
            0.0000015839,
            -0.0000002302,
            -0.0000035331
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.00000498,
            0.0000858921,
            0.0000002549,
            0.0000004981,
            0.0002044678,
            -0.0000362073,
            -0.0000017647,
            0.00001097,
            0.0000117501,
            0.0001894008,
            0.0000003838,
            -0.0000212819,
            0.0000002597,
            0.0000108863,
            0.0000247061,
            0.000000811,
            -0.0000010745,
            0.0000007189,
            0.0000008252,
            -0.000000349,
            0.0000075087,
            -0.0000004508,
            0.0000162998
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000039179,
            0.0000760479,
            0.0000001223,
            0.0000015616,
            0.0002454255,
            -0.0000266755,
            -0.0000011079,
            0.0000088591,
            0.0000059302,
            0.0001698709,
            -0.0000009302,
            -0.0000094633,
            0.0000003221,
            0.0000126341,
            0.0000259315,
            0.0000015971,
            0.0000082284,
            -0.0000007265,
            -0.0000076364,
            -0.0000001789,
            -0.000007052,
            -0.0000001464,
            0.0000034969
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000031379,
            0.0000718785,
            0.0000000564,
            0.0000007767,
            0.0002328729,
            -0.0000156823,
            -0.0000006609,
            0.0000040024,
            0.0000044321,
            0.0001691531,
            0.0000009619,
            0.0000156752,
            0.0000000488,
            0.0000045257,
            0.0000213819,
            -0.0000002517,
            -0.0000044332,
            -0.0000030242,
            -0.0000044297,
            0.0000028056,
            0.0000046032,
            -0.0000001044,
            -0.0000086622
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000024454,
            0.0000532674,
            0.0000001134,
            0.0000013248,
            0.0002020108,
            -0.0000135743,
            -0.0000007921,
            0.000004797,
            0.0000059476,
            0.0001144352,
            -0.0000020853,
            0.0000033903,
            0.0000008028,
            0.0000058397,
            0.0000158347,
            0.0000009924,
            -0.0000017357,
            -0.0000033222,
            -0.0000073503,
            0.0000024225,
            -0.000001707,
            0.0000002158,
            -0.000000817
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000022276,
            0.0000428732,
            0.0000001172,
            0.0000008208,
            0.0001868982,
            -0.0000027343,
            -0.0000006898,
            0.0000003319,
            0.0000012885,
            0.0000850908,
            -0.0000015408,
            0.0000130382,
            0.0000004806,
            0.0000016841,
            0.0000147596,
            0.0000004437,
            -0.0000047596,
            -0.0000040839,
            -0.0000179426,
            0.0000033429,
            -0.0000027761,
            0.0000004822,
            0.000003887
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000015817,
            0.0000490051,
            0.0000000261,
            -0.0000005368,
            0.0001653222,
            -0.0000163883,
            -0.0000003425,
            0.000004966,
            0.0000031304,
            0.0000831885,
            0.0000010318,
            -0.000003685,
            -0.0000000951,
            0.0000058522,
            0.0000087795,
            -0.00000084,
            0.0000050501,
            0.0000022681,
            0.0000133904,
            -0.000001605,
            -0.0000034046,
            0.0000000749,
            0.0000013123
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000021112,
            0.0000530671,
            -0.0000000003,
            -0.0000010028,
            0.0002883656,
            -0.0000143086,
            -0.0000002716,
            0.0000022955,
            -0.0000044121,
            0.0000723807,
            0.0000019907,
            0.0000093866,
            -0.0000002323,
            0.0000011886,
            0.0000048463,
            -0.0000024156,
            0.0000086921,
            0.0000023361,
            0.0000202544,
            -0.0000009242,
            0.0000012086,
            0.0000005188,
            0.0000104236
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000016747,
            0.0000625607,
            0.0000000052,
            0.0000004291,
            0.0004551243,
            -0.0000110452,
            -0.0000000901,
            0.000002261,
            -0.0000012864,
            0.0001055802,
            -0.0000004526,
            0.0000198147,
            0.0000004465,
            0.0000066991,
            0.0000203668,
            -0.0000006574,
            0.0000172458,
            0.00000148,
            0.000002947,
            -0.0000018224,
            0.0000022897,
            0.0000004891,
            0.0000037566
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000010648,
            0.000035103,
            0.0000000804,
            0.0000002595,
            0.0003071626,
            -0.0000058487,
            -0.0000004481,
            0.0000011373,
            -0.0000002382,
            0.0000321599,
            0.0000003161,
            0.0000229367,
            0.0000000562,
            -0.0000020329,
            0.0000071719,
            -0.0000006523,
            -0.0000130384,
            -0.0000018053,
            -0.0000021985,
            0.0000017854,
            -0.0000017562,
            0.0000001742,
            -0.0000041101
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001055898,
            0.0003432083,
            0.0000683614,
            0.0000900687,
            0.0004780716,
            -0.0003856816,
            -0.0001722757,
            0.000314315,
            0.0003580468,
            0.0008107874,
            -0.0001912466,
            -0.0004655447,
            0.0001588478,
            0.0003688411,
            0.0004246392,
            -0.0000044384,
            0.000027574,
            0.0000207772,
            0.0000395226,
            -0.0000180749,
            0.0000173963,
            0.0000037951,
            0.0000321784
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001713122,
            0.0005844957,
            0.0000797991,
            0.000095165,
            0.0007387187,
            -0.0006494238,
            -0.0002345848,
            0.0004368645,
            0.0004766612,
            0.0013096304,
            -0.0002592165,
            -0.0007584232,
            0.0001805588,
            0.0004973976,
            0.0005437912,
            -0.0000034793,
            0.0000375431,
            0.0000362925,
            0.0000806023,
            -0.000029767,
            0.0000218923,
            0.0000044808,
            0.0000219684
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001930609,
            0.0006467049,
            0.0000673048,
            0.0000762847,
            0.0007749859,
            -0.0007022489,
            -0.0002282488,
            0.0004180924,
            0.0004517944,
            0.0014140646,
            -0.0002429552,
            -0.0008084105,
            0.0001460025,
            0.0004652245,
            0.000487794,
            -0.0000044539,
            -0.0000145329,
            0.000016072,
            0.0000540132,
            -0.0000140894,
            0.0000458967,
            0.0000031078,
            0.0000278982
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002194238,
            0.0007558086,
            0.0000557495,
            0.0000547689,
            0.0007950941,
            -0.0008147108,
            -0.000220937,
            0.0004121739,
            0.0004245492,
            0.001550864,
            -0.0002303904,
            -0.0008625671,
            0.0001149115,
            0.0004266424,
            0.0004255421,
            0.000005135,
            -0.0000030818,
            0.0000130849,
            0.0000329399,
            -0.0000130552,
            0.00000665,
            0.0000016905,
            0.0000047793
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002649772,
            0.0008684884,
            0.0000474908,
            0.0000398613,
            0.0007752629,
            -0.0009596443,
            -0.0002240331,
            0.0004080449,
            0.0003758715,
            0.0016335702,
            -0.0001989104,
            -0.0009294731,
            0.0000871903,
            0.0003904617,
            0.0003576026,
            -0.0000081661,
            -0.0000121491,
            0.0000054131,
            0.0000241744,
            -0.0000068258,
            0.0000279872,
            0.0000024125,
            0.0000162697
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003419703,
            0.0010800557,
            0.0000450285,
            0.0000291628,
            0.0007173853,
            -0.0012006122,
            -0.0002479306,
            0.0004364423,
            0.0003669501,
            0.0017701887,
            -0.0001912199,
            -0.0009474392,
            0.0000716999,
            0.0003475742,
            0.0003051309,
            -0.0000055927,
            -0.0000180899,
            -0.0000026547,
            -0.0000253622,
            0.0000003391,
            -0.0000009213,
            0.0000009443,
            -0.0000148731
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003502657,
            0.0011196621,
            0.0000372366,
            0.0000176676,
            0.0006630517,
            -0.0012498762,
            -0.0002260333,
            0.0004065766,
            0.0002929048,
            0.0017073159,
            -0.0001574926,
            -0.0009223698,
            0.0000537523,
            0.0003094814,
            0.0002389434,
            -0.0000103968,
            0.000065923,
            0.00002242,
            0.0000047785,
            -0.0000198428,
            0.0000034985,
            0.0000015317,
            0.0000429495
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003062515,
            0.0010466021,
            0.0000290563,
            0.0000164285,
            0.0006343782,
            -0.0010876972,
            -0.0001849082,
            0.0003435706,
            0.0002475895,
            0.0015488584,
            -0.0001243748,
            -0.0007646291,
            0.0000416335,
            0.0002561706,
            0.0001933978,
            -0.000006767,
            -0.0000246317,
            -0.0000016913,
            0.000002036,
            0.0000004297,
            0.0000167738,
            0.0000029702,
            -0.0000014142
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000261599,
            0.00099062,
            0.0000211201,
            0.0000089123,
            0.0005731947,
            -0.0009762945,
            -0.000144896,
            0.0002859118,
            0.0001887349,
            0.0013723791,
            -0.0000963601,
            -0.000616818,
            0.0000298727,
            0.0002028217,
            0.0001487372,
            -0.0000054314,
            0.0000281518,
            0.0000205729,
            0.0000304902,
            -0.000020543,
            0.0000168966,
            0.0000045738,
            0.0000139431
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002031526,
            0.0009146794,
            0.000014455,
            0.0000117033,
            0.0005210932,
            -0.0008261046,
            -0.0001049689,
            0.0002356484,
            0.0001679913,
            0.0012267337,
            -0.0000543665,
            -0.0004672068,
            0.0000189955,
            0.0001542667,
            0.0001363765,
            -0.000007013,
            -0.0000548299,
            -0.0000143337,
            0.0000065136,
            0.0000121213,
            0.0000307641,
            0.0000000461,
            -0.0000112308
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000295347,
            0.0014501983,
            0.0000193265,
            0.0000103612,
            0.0009273961,
            -0.0012033595,
            -0.0001438447,
            0.0003278655,
            0.0002123542,
            0.0018581181,
            -0.0000635587,
            -0.0006024201,
            0.0000234051,
            0.0002089025,
            0.0001972018,
            -0.0000085814,
            -0.0000523132,
            0.000003058,
            -0.0000002202,
            0.0000003387,
            0.0000458524,
            0.0000002269,
            0.0000119856
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001906129,
            0.0011156825,
            0.0000104589,
            0.0000046429,
            0.0007843533,
            -0.0008577786,
            -0.0000845328,
            0.0002157392,
            0.0001273396,
            0.0013645601,
            -0.0000333011,
            -0.0003383042,
            0.0000116483,
            0.0001312338,
            0.0001413916,
            -0.0000015771,
            -0.0000198355,
            0.0000106737,
            0.0000369715,
            -0.000008682,
            0.000035664,
            0.0000009294,
            -0.0000290263
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001191619,
            0.0008807587,
            0.0000061327,
            0.0000051508,
            0.0006491574,
            -0.000603621,
            -0.0000498243,
            0.0001418213,
            0.0000715777,
            0.0009718207,
            -0.0000200008,
            -0.0002109789,
            0.0000078886,
            0.0000817424,
            0.0000975216,
            0.0000090258,
            0.0000273774,
            -0.0000116722,
            0.0000173313,
            0.0000080528,
            -0.0000244094,
            -0.0000000393,
            0.000001611
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000729287,
            0.0006626721,
            0.0000032329,
            0.0000017344,
            0.0005627797,
            -0.0004216709,
            -0.0000282336,
            0.0000918263,
            0.0000405868,
            0.0006975852,
            0.0000014946,
            -0.0000588529,
            0.0000017826,
            0.0000417683,
            0.0000966613,
            -0.0000013984,
            0.0000031258,
            0.0000011754,
            -0.0000312306,
            0.0000011246,
            -0.0000085858,
            -0.0000012977,
            -0.0000184958
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000460106,
            0.0004787444,
            0.0000019595,
            0.0000024171,
            0.0004713981,
            -0.0002655465,
            -0.0000168163,
            0.000059332,
            0.0000362412,
            0.0004898539,
            0.000003962,
            -0.0000431748,
            0.0000015974,
            0.000029044,
            0.0000641237,
            -0.0000016891,
            -0.0000261302,
            -0.0000055412,
            0.000008086,
            0.0000066733,
            0.0000131867,
            -0.0000011845,
            0.0000044255
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000367858,
            0.0004634711,
            0.0000009188,
            0.0000006419,
            0.0004952814,
            -0.0002504032,
            -0.0000109198,
            0.0000519591,
            0.0000210197,
            0.0004287421,
            0.0000016722,
            -0.0000046188,
            0.000000319,
            0.000021763,
            0.0000498962,
            -0.00000215,
            0.0000338429,
            0.0000040125,
            0.0000150495,
            -0.0000037803,
            -0.0000049685,
            0.0000012385,
            -0.0000024658
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000021031,
            0.0003131791,
            0.0000007072,
            0.000001274,
            0.0004217753,
            -0.0001487181,
            -0.0000067442,
            0.0000320215,
            0.0000101132,
            0.000259039,
            -0.0000000499,
            -0.0000136055,
            0.0000007994,
            0.0000201113,
            0.0000383239,
            0.0000017849,
            -0.0000159627,
            -0.0000067582,
            -0.0000107971,
            0.0000066795,
            -0.0000037132,
            -0.0000003,
            0.0000006184
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000144353,
            0.000218319,
            0.0000005249,
            0.0000038806,
            0.0003354421,
            -0.0001000016,
            -0.0000047512,
            0.0000218817,
            0.0000183491,
            0.0001727471,
            -0.000004734,
            0.0000159281,
            0.0000016883,
            0.0000090822,
            0.0000410162,
            0.000003951,
            -0.0000098299,
            -0.0000083407,
            -0.0000274451,
            0.0000055483,
            -0.0000065163,
            -0.0000003424,
            0.0000039659
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000008499,
            0.0001502987,
            0.0000002668,
            0.0000016795,
            0.0002777736,
            -0.0000548593,
            -0.0000026455,
            0.0000078539,
            0.0000125451,
            0.0000978677,
            -0.0000019939,
            0.0000383265,
            0.0000002747,
            -0.0000018828,
            0.0000155011,
            0.0000011347,
            -0.0000205613,
            -0.0000020751,
            0.0000119441,
            0.0000008621,
            0.0000090375,
            0.0000005907,
            -0.0000080531
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000052177,
            0.0001134889,
            0.000000172,
            -0.0000001686,
            0.0002254368,
            -0.0000393175,
            -0.0000015397,
            0.0000068619,
            0.0000014329,
            0.0000590586,
            0.0000038286,
            0.000016811,
            -0.000000473,
            0.0000018491,
            0.0000142611,
            -0.0000028566,
            0.0000018226,
            0.0000002187,
            -0.0000053816,
            0.0000004327,
            -0.000006849,
            0.0000000457,
            0.0000103262
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000056494,
            0.0001400492,
            0.0000001917,
            0.0000028493,
            0.0003458365,
            -0.0000468552,
            -0.0000013477,
            0.0000089885,
            0.0000060702,
            0.0000455017,
            -0.0000039869,
            0.0000297037,
            0.0000015309,
            0.0000037407,
            0.0000104419,
            0.0000022787,
            0.0000154066,
            -0.0000016936,
            0.0000171699,
            -0.0000006134,
            -0.0000050096,
            0.0000003845,
            0.0000058236
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000042049,
            0.0001288761,
            0.0000001334,
            0.0000002166,
            0.0004489219,
            -0.0000338258,
            -0.0000011384,
            0.0000057083,
            0.0000028921,
            0.0000086799,
            -0.0000020887,
            0.0000342026,
            0.0000003846,
            0.0000013118,
            0.0000195125,
            0.0000026015,
            -0.0000058168,
            -0.00000007,
            0.0000081152,
            0.0000002943,
            -0.0000039901,
            0.0000000864,
            -0.0000023905
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008769,
            0.0000457423,
            0.0000000333,
            0.0000020344,
            0.0002447073,
            -0.0000042827,
            -0.0000001847,
            0.0000013894,
            0.0000088917,
            -0.0000298976,
            -0.0000038254,
            0.0000204325,
            0.000000865,
            -0.0000021679,
            0.0000066303,
            0.0000027546,
            -0.0000156398,
            -0.0000059362,
            -0.0000044661,
            0.0000043272,
            0.0000007028,
            0.0000000801,
            -0.0000004492
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001134157,
            0.000356858,
            0.0000724725,
            0.0001047348,
            0.0005258704,
            -0.000390074,
            -0.0001827492,
            0.000327196,
            0.0003855131,
            0.0008736214,
            -0.0002065804,
            -0.0004845203,
            0.0001715209,
            0.0003966639,
            0.000467655,
            -0.0000051402,
            -0.0000016383,
            0.0000056777,
            0.0000256255,
            -0.0000101471,
            0.0000217501,
            0.0000026657,
            0.0000059967
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001800996,
            0.0006047792,
            0.0000871194,
            0.0001188392,
            0.0008282785,
            -0.0006523678,
            -0.00025145,
            0.0004639216,
            0.0005494006,
            0.0014237944,
            -0.0002934212,
            -0.0007606395,
            0.0002013688,
            0.0005357445,
            0.0006303849,
            0.0000079722,
            -0.0000726896,
            -0.000013133,
            -0.0000524042,
            0.0000063316,
            0.0000277288,
            0.0000030476,
            0.0000087738
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002113805,
            0.0007378618,
            0.0000744514,
            0.0000879086,
            0.0009252171,
            -0.0007936901,
            -0.0002514708,
            0.0004712257,
            0.0005102712,
            0.0016526293,
            -0.0002744569,
            -0.0009063923,
            0.0001637457,
            0.0005296216,
            0.000553288,
            -0.0000011286,
            0.0000043853,
            0.0000148632,
            0.0000709177,
            -0.000011412,
            0.0000157764,
            0.0000009376,
            -0.0000234175
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002463685,
            0.0008435719,
            0.0000630554,
            0.0000660292,
            0.0009186145,
            -0.0009082379,
            -0.0002490388,
            0.0004590532,
            0.0004780755,
            0.0017716577,
            -0.0002559391,
            -0.0009586482,
            0.0001308354,
            0.0004823935,
            0.0004950812,
            -0.0000050173,
            -0.0000272094,
            0.000006294,
            0.0000195237,
            -0.0000019654,
            0.0000284729,
            0.0000010628,
            -0.0000114006
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003065463,
            0.0010365449,
            0.0000552658,
            0.0000510344,
            0.000902081,
            -0.0011265707,
            -0.0002598099,
            0.0004741961,
            0.0004469687,
            0.0019432448,
            -0.0002371022,
            -0.0010093707,
            0.0001030985,
            0.0004377764,
            0.0004326214,
            -0.0000099409,
            0.0000196895,
            0.0000001405,
            -0.0000257975,
            -0.0000014994,
            -0.0000021626,
            0.0000014085,
            0.0000079255
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004177328,
            0.0012511324,
            0.0000541972,
            0.0000360311,
            0.0008578143,
            -0.0014306606,
            -0.0002996427,
            0.0005175954,
            0.000427551,
            0.0020762778,
            -0.0002437003,
            -0.0011539398,
            0.0000885392,
            0.0004206857,
            0.0003536523,
            -0.0000043035,
            0.0000284623,
            0.0000083515,
            -0.000015403,
            -0.0000109753,
            -0.0000001644,
            0.0000020961,
            0.0000210874
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004172499,
            0.0013689401,
            0.0000446907,
            0.0000308134,
            0.0008260817,
            -0.0014980874,
            -0.0002700535,
            0.0004953118,
            0.0003860378,
            0.0021088374,
            -0.0001946828,
            -0.0011144347,
            0.0000681921,
            0.0003786271,
            0.0003027048,
            -0.000013751,
            -0.000005933,
            -0.0000101728,
            0.0000065168,
            0.0000038132,
            0.0000132524,
            0.00000333,
            -0.0000043419
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003816316,
            0.0013315804,
            0.000035447,
            0.0000225039,
            0.0007684505,
            -0.001382604,
            -0.0002279463,
            0.0004323321,
            0.0003160706,
            0.00194475,
            -0.0001522491,
            -0.0009449427,
            0.0000509247,
            0.0003154224,
            0.0002493419,
            0.0000020197,
            -0.0000070219,
            -0.0000028606,
            0.0000159827,
            -0.0000014264,
            0.0000260445,
            -0.0000002992,
            0.0000110484
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003281554,
            0.001248573,
            0.0000271898,
            0.0000128382,
            0.0007031976,
            -0.0012462403,
            -0.0001833368,
            0.0003688441,
            0.0002524237,
            0.0017294208,
            -0.0001184286,
            -0.0008042697,
            0.0000386297,
            0.0002610007,
            0.0001976079,
            -0.0000048017,
            0.0000307064,
            0.0000224055,
            0.0000586107,
            -0.0000159895,
            0.0000255663,
            -0.0000002733,
            0.0000249002
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002706205,
            0.0011750943,
            0.0000199727,
            0.0000111514,
            0.0006803799,
            -0.0010886074,
            -0.0001416755,
            0.0003090158,
            0.0002083538,
            0.0015961528,
            -0.0000816564,
            -0.000628972,
            0.0000261054,
            0.0002073271,
            0.000179992,
            0.0000011177,
            -0.0000000865,
            -0.0000027426,
            -0.0000108159,
            0.000001056,
            -0.000000448,
            0.0000007579,
            -0.0000095137
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004012554,
            0.0020447722,
            0.0000263574,
            0.0000249776,
            0.0012870554,
            -0.0017388475,
            -0.0001958234,
            0.000467356,
            0.000332247,
            0.002675257,
            -0.0001181681,
            -0.0008553063,
            0.0000379277,
            0.0003041037,
            0.0003296936,
            0.0000178596,
            -0.0000390965,
            -0.0000219673,
            -0.0001130005,
            0.0000095224,
            -0.0000109678,
            0.0000021063,
            -0.0000026712
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000254315,
            0.0015945037,
            0.0000144481,
            0.0000060866,
            0.001090656,
            -0.0012102698,
            -0.0001137058,
            0.0003016287,
            0.000184574,
            0.0019660832,
            -0.0000355804,
            -0.0004574803,
            0.0000152527,
            0.0001735959,
            0.0002049813,
            0.0000049774,
            -0.0000017988,
            0.0000095575,
            0.0000310865,
            -0.0000027018,
            0.0000267889,
            -0.0000053749,
            0.0000015615
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001687425,
            0.0012317137,
            0.0000078853,
            0.0000025787,
            0.0009359861,
            -0.0008531306,
            -0.0000681962,
            0.0002028868,
            0.0001184568,
            0.0014148571,
            -0.0000180093,
            -0.0002814,
            0.0000081679,
            0.0001139741,
            0.0001460464,
            -0.0000106402,
            -0.0000182571,
            0.0000114263,
            0.0000279233,
            -0.000009304,
            0.0000357653,
            0.0000030495,
            0.0000021073
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001101319,
            0.0009758771,
            0.0000046568,
            0.0000058973,
            0.0008344292,
            -0.0006062478,
            -0.0000420311,
            0.0001372121,
            0.0000881272,
            0.0010924783,
            -0.0000138098,
            -0.000148039,
            0.0000052195,
            0.0000763303,
            0.0001472913,
            0.0000073502,
            -0.0000166488,
            -0.0000017696,
            -0.0000700916,
            -0.0000018586,
            -0.0000017149,
            0.000000379,
            0.0000003078
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000715292,
            0.0007305634,
            0.0000025702,
            0.0000036862,
            0.0006954153,
            -0.0004152466,
            -0.0000241108,
            0.0000908969,
            0.0000366146,
            0.000701944,
            -0.0000050578,
            -0.0000392587,
            0.000002486,
            0.000044312,
            0.0000919386,
            0.0000031129,
            0.0000166002,
            -0.0000090364,
            -0.0000289973,
            0.0000067937,
            -0.0000146882,
            0.0000002434,
            -0.0000019957
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000056428,
            0.0007055568,
            0.0000015737,
            -0.0000007659,
            0.0007474892,
            -0.0003850998,
            -0.0000175074,
            0.0000765066,
            0.0000316371,
            0.0006483394,
            0.0000052851,
            -0.0000020525,
            -0.0000003718,
            0.000025663,
            0.0000743593,
            -0.0000031444,
            0.0000452309,
            0.0000158762,
            0.000033183,
            -0.0000138919,
            0.0000106039,
            0.0000002485,
            0.0000182969
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000342376,
            0.0004953924,
            0.0000009443,
            0.0000017475,
            0.0006878222,
            -0.0002448718,
            -0.0000099487,
            0.0000517978,
            0.000020553,
            0.0004016846,
            -0.0000008053,
            0.0000018038,
            0.0000014267,
            0.0000217077,
            0.000066299,
            0.000001399,
            -0.0000190222,
            -0.0000101378,
            -0.0000113123,
            0.0000095866,
            0.0000139213,
            0.0000003903,
            0.000009195
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000214234,
            0.0003603796,
            0.0000007919,
            0.0000018185,
            0.0005490206,
            -0.0001540094,
            -0.0000067279,
            0.000029491,
            0.0000052549,
            0.000274047,
            0.000000435,
            0.0000338467,
            0.0000007559,
            0.0000087037,
            0.0000482605,
            -0.0000008099,
            0.0000172986,
            -0.0000093585,
            -0.0000350453,
            0.0000081708,
            -0.000015781,
            0.0000013354,
            0.0000081426
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000132437,
            0.0002771204,
            0.0000003133,
            -0.0000001072,
            0.0004735646,
            -0.000127862,
            -0.0000030954,
            0.0000261149,
            0.000006342,
            0.0001905622,
            0.0000026715,
            0.0000057633,
            0.000000343,
            0.0000145848,
            0.0000410919,
            -0.0000006171,
            0.0000142993,
            0.00000379,
            0.0000066965,
            -0.0000027562,
            0.0000031152,
            -0.0000000583,
            0.0000130584
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000085366,
            0.0001903962,
            0.0000001184,
            -0.0000006334,
            0.0004079361,
            -0.0000633633,
            -0.0000016324,
            0.0000107863,
            -0.0000041902,
            0.0000971469,
            0.0000026066,
            0.0000296513,
            -0.0000000122,
            0.0000043286,
            0.0000257042,
            0.0000006565,
            0.0000212956,
            0.0000026224,
            -0.0000067016,
            -0.0000015221,
            -0.0000093376,
            -0.0000004723,
            0.0000134743
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000091792,
            0.0002680027,
            0.0000001131,
            0.0000003664,
            0.000646685,
            -0.0000971215,
            -0.0000017211,
            0.0000167766,
            0.000002296,
            0.0001033935,
            0.0000003253,
            0.0000652794,
            0.0000002232,
            0.0000015842,
            0.0000279012,
            0.0000023454,
            0.0000082195,
            0.0000023409,
            0.0000277838,
            -0.0000018524,
            -0.0000005338,
            0.0000000663,
            -0.0000056816
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000060531,
            0.0002310903,
            0.0000000981,
            0.0000028292,
            0.0008821329,
            -0.0000473546,
            -0.0000007893,
            0.000006785,
            0.0000027766,
            0.000031196,
            -0.0000059501,
            0.0000676916,
            0.0000014909,
            0.000000615,
            0.0000364744,
            0.0000070364,
            -0.0000117347,
            -0.0000106632,
            -0.0000084591,
            0.0000088499,
            -0.0000158921,
            -0.0000002245,
            -0.0000107054
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000019229,
            0.0000981228,
            -0.0000000094,
            0.0000018246,
            0.0005033233,
            -0.0000235249,
            -0.0000001873,
            0.0000061548,
            0.0000143192,
            -0.0000171793,
            0.0000000105,
            0.0000328042,
            0.0000003172,
            0.0000002572,
            0.0000233382,
            -0.0000002178,
            -0.0000204386,
            -0.000002501,
            -0.0000185818,
            0.0000011908,
            0.000008224,
            -0.0000000315,
            0.0000100821
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000921599,
            0.0003165587,
            0.0000603387,
            0.0000868264,
            0.0004535377,
            -0.0003401699,
            -0.0001505475,
            0.0002761374,
            0.0003269068,
            0.0007635183,
            -0.0001850215,
            -0.0004226626,
            0.0001438523,
            0.0003298254,
            0.0004007285,
            0.0000073812,
            -0.000026194,
            -0.000015872,
            -0.0000087836,
            0.0000120034,
            0.0000088097,
            0.0000044782,
            0.0000041859
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001461055,
            0.0005110503,
            0.0000715748,
            0.0000936226,
            0.0007212222,
            -0.0005374824,
            -0.000204546,
            0.000382823,
            0.0004480753,
            0.0012172272,
            -0.0002280755,
            -0.0006293676,
            0.0001644228,
            0.0004475244,
            0.000520787,
            -0.0000077914,
            0.0000345902,
            0.0000199862,
            0.0000041034,
            -0.0000162869,
            -0.0000085294,
            0.000001739,
            -0.0000005621
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001840833,
            0.0006314366,
            0.0000652414,
            0.0000841138,
            0.0007933984,
            -0.000676909,
            -0.0002196382,
            0.0004064946,
            0.0004589174,
            0.0014215513,
            -0.0002429499,
            -0.0007563313,
            0.0001457403,
            0.0004511489,
            0.0005116487,
            0.0000002825,
            -0.0000329558,
            -0.0000157817,
            -0.0000281383,
            0.00001205,
            0.0000130167,
            -0.0000002192,
            0.0000107462
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002104773,
            0.0007285554,
            0.0000552023,
            0.0000642898,
            0.0008594046,
            -0.0007568049,
            -0.0002154444,
            0.0003992004,
            0.0004412915,
            0.0015755492,
            -0.0002343458,
            -0.0008195711,
            0.0001178999,
            0.0004237123,
            0.0004618474,
            0.0000068606,
            -0.0000849408,
            -0.0000315933,
            -0.0000833396,
            0.0000261677,
            0.0000040058,
            0.0000012814,
            -0.0000098763
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000266006,
            0.0009156955,
            0.0000489128,
            0.0000425631,
            0.0008112743,
            -0.0009990219,
            -0.0002276377,
            0.0004257094,
            0.0004009075,
            0.0017260947,
            -0.000208776,
            -0.000922234,
            0.0000915352,
            0.0003963535,
            0.0003757842,
            -0.0000074126,
            0.000059065,
            0.0000134635,
            0.0000211886,
            -0.0000171004,
            -0.0000096349,
            0.0000039196,
            0.0000180653
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003505228,
            0.0011315139,
            0.0000463163,
            0.0000410937,
            0.0007980501,
            -0.0012661355,
            -0.0002536238,
            0.0004591142,
            0.0003906705,
            0.00190905,
            -0.0002330072,
            -0.0010279638,
            0.0000822821,
            0.000383841,
            0.0003350605,
            0.0000143302,
            0.0000137606,
            -0.0000138331,
            -0.0000385782,
            0.0000007194,
            -0.0000110537,
            0.0000032958,
            0.0000021872
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003631744,
            0.0012402689,
            0.0000397219,
            0.0000303468,
            0.0007672567,
            -0.0013504103,
            -0.0002375815,
            0.0004500445,
            0.0003731019,
            0.0019316624,
            -0.0001981486,
            -0.0010211384,
            0.0000667535,
            0.000348352,
            0.0002962744,
            0.0000069177,
            0.0000095314,
            -0.0000023633,
            -0.0000015992,
            -0.0000036983,
            0.0000079478,
            0.0000015962,
            0.000020214
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003335831,
            0.001208987,
            0.0000313935,
            0.0000240816,
            0.0007446628,
            -0.0012505448,
            -0.0002002562,
            0.0003987214,
            0.0003056427,
            0.0017985758,
            -0.0001358975,
            -0.0008643139,
            0.0000475298,
            0.0002939827,
            0.0002500832,
            -0.000010813,
            -0.0000118071,
            -0.0000259593,
            -0.0000369695,
            0.0000196397,
            -0.0000061989,
            0.0000020095,
            0.0000002718
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002893008,
            0.0011829357,
            0.0000246802,
            0.0000163899,
            0.0006798844,
            -0.0011600746,
            -0.000164132,
            0.000351751,
            0.0002447957,
            0.001644317,
            -0.0001063066,
            -0.0007272736,
            0.0000359157,
            0.0002438999,
            0.0001946894,
            -0.0000028499,
            0.0000317545,
            0.0000060561,
            0.0000284559,
            -0.0000112929,
            0.0000118895,
            0.0000032242,
            0.0000385381
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002417504,
            0.0010759386,
            0.0000182028,
            0.0000148899,
            0.000660897,
            -0.0009806629,
            -0.0001278406,
            0.0002830783,
            0.0001973359,
            0.0014946822,
            -0.0000783219,
            -0.0006001792,
            0.0000263431,
            0.0001986139,
            0.0001681672,
            0.0000013241,
            -0.0000074495,
            -0.0000117166,
            0.0000050572,
            0.0000056917,
            0.0000070005,
            0.000001503,
            0.0000217259
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003652367,
            0.0018577181,
            0.0000247274,
            0.0000168459,
            0.001217879,
            -0.0015707536,
            -0.0001807682,
            0.0004322844,
            0.0003089311,
            0.0024822515,
            -0.0000892821,
            -0.0008195804,
            0.000033189,
            0.0002912687,
            0.0002988369,
            -0.0000007114,
            -0.0000238165,
            0.0000049412,
            -0.0000040692,
            -0.0000086973,
            0.0000314139,
            -0.0000004789,
            0.0000152824
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002380917,
            0.001509109,
            0.0000139586,
            0.0000101078,
            0.0010768771,
            -0.0011274782,
            -0.0001077524,
            0.0002894498,
            0.0001985256,
            0.0018950813,
            -0.000046039,
            -0.0004528144,
            0.0000176111,
            0.0001729353,
            0.000212568,
            -0.0000012421,
            -0.0000451154,
            -0.0000067321,
            -0.0000054068,
            0.0000100314,
            0.000030488,
            -0.0000008827,
            -0.0000076887
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001597071,
            0.0011975619,
            0.0000079882,
            0.0000049829,
            0.00094845,
            -0.0008225748,
            -0.0000664392,
            0.0001988555,
            0.0001245566,
            0.0014083216,
            -0.0000366205,
            -0.0002806696,
            0.000011083,
            0.0001168585,
            0.0001545363,
            0.0000102804,
            -0.0000380615,
            0.000004919,
            -0.0000258503,
            -0.0000027716,
            0.0000205057,
            0.0000013703,
            0.0000166557
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001031888,
            0.0009083947,
            0.000004914,
            0.0000030541,
            0.0008461235,
            -0.000524638,
            -0.0000408107,
            0.0001193934,
            0.0000750354,
            0.0010090429,
            -0.0000096462,
            -0.0000988882,
            0.0000056197,
            0.0000653022,
            0.0001167016,
            -0.0000010972,
            -0.0000533764,
            0.0000051073,
            0.0000038227,
            -0.0000027576,
            0.0000171688,
            0.0000011762,
            -0.0000169449
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000072554,
            0.0007133688,
            0.0000030288,
            -0.0000003166,
            0.000730435,
            -0.000413073,
            -0.0000262454,
            0.0000895953,
            0.0000374482,
            0.0007272325,
            -0.0000005022,
            -0.0000555321,
            0.0000026481,
            0.0000456269,
            0.0000844447,
            -0.0000048859,
            0.0000064877,
            0.0000128688,
            0.0000349457,
            -0.0000091669,
            0.0000305904,
            0.0000009924,
            0.0000061607
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000555099,
            0.0006993103,
            0.0000018587,
            -0.0000031898,
            0.0008251123,
            -0.0003532132,
            -0.000018037,
            0.0000684875,
            0.0000176317,
            0.0006836839,
            0.0000136827,
            0.00002263,
            -0.0000010313,
            0.0000265458,
            0.0000852903,
            -0.0000084009,
            0.0000200198,
            0.0000117265,
            -0.0000120775,
            -0.0000050691,
            -0.0000192485,
            -0.0000002457,
            -0.0000067542
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000353243,
            0.0005307038,
            0.0000008229,
            -0.0000020517,
            0.0006954606,
            -0.0002470231,
            -0.0000098977,
            0.0000512818,
            0.0000098416,
            0.0004369431,
            0.0000013065,
            0.0000141611,
            0.0000007864,
            0.0000205423,
            0.0000600689,
            -0.0000002683,
            0.0000084473,
            0.0000120657,
            0.0000123965,
            -0.0000090123,
            -0.0000019269,
            0.0000008101,
            -0.0000074881
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000021135,
            0.0003874425,
            0.0000005592,
            -0.0000001257,
            0.0005881297,
            -0.0001761196,
            -0.0000057648,
            0.0000357618,
            0.0000093346,
            0.0003038007,
            0.0000043617,
            0.0000374551,
            0.000000186,
            0.0000121264,
            0.0000468874,
            -0.0000023442,
            0.0000307796,
            0.0000055315,
            0.000025107,
            -0.0000054376,
            -0.000003458,
            0.0000006436,
            -0.0000126838
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000158346,
            0.0003041682,
            0.0000004652,
            -0.0000004755,
            0.0005097044,
            -0.0001251572,
            -0.000004745,
            0.0000277178,
            0.0000032419,
            0.0002007729,
            0.0000002025,
            0.0000154479,
            0.0000004118,
            0.0000113204,
            0.0000408161,
            0.0000021495,
            0.0000039255,
            -0.000001096,
            -0.000019986,
            0.0000023963,
            -0.0000080774,
            0.0000001591,
            0.000016942
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000096816,
            0.0002343378,
            0.0000001995,
            0.0000000299,
            0.0004533075,
            -0.0000911901,
            -0.000002537,
            0.0000171687,
            -0.0000010574,
            0.0001344563,
            0.0000000164,
            0.0000271307,
            -0.0000000324,
            0.0000043072,
            0.0000377507,
            0.0000049095,
            0.0000049144,
            -0.000002397,
            -0.0000191871,
            0.0000034285,
            -0.0000135768,
            -0.0000011992,
            0.000000246
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000095534,
            0.000283947,
            0.000000081,
            -0.0000037894,
            0.0007367044,
            -0.000082164,
            -0.0000016785,
            0.0000148121,
            -0.0000084966,
            0.0000880021,
            0.0000139273,
            0.0000754686,
            -0.0000023481,
            -0.0000008385,
            0.0000266551,
            -0.0000064386,
            0.0000186459,
            0.0000090984,
            0.0000087386,
            -0.0000036435,
            -0.0000025121,
            -0.0000013633,
            0.0000232074
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000070432,
            0.0002703289,
            0.0000000488,
            -0.0000016831,
            0.0010273148,
            -0.0000497161,
            -0.0000007728,
            0.0000060593,
            -0.0000052203,
            0.0000213199,
            0.0000078058,
            0.0001029613,
            -0.000001152,
            -0.0000058218,
            0.0000379694,
            -0.000004829,
            -0.0000083607,
            0.0000028963,
            0.000008966,
            -0.0000001556,
            -0.0000030505,
            0.000000175,
            -0.0000123986
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000021355,
            0.000123963,
            0.0000000035,
            0.0000031368,
            0.0006169524,
            -0.0000250483,
            -0.0000001503,
            0.000004585,
            0.0000137213,
            -0.0000282707,
            -0.0000049099,
            0.0000406505,
            0.0000013324,
            0.0000019394,
            0.0000207581,
            0.0000036358,
            -0.0000216233,
            -0.0000070174,
            -0.00001035,
            0.0000039779,
            0.0000054697,
            0.0000003424,
            0.0000125285
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000471299,
            0.0001617563,
            0.0000315071,
            0.0000449045,
            0.0002430114,
            -0.0001659823,
            -0.000077657,
            0.000143041,
            0.0001718398,
            0.0004050353,
            -0.0000888668,
            -0.0001993668,
            0.0000749567,
            0.0001720238,
            0.0002068609,
            -0.0000032778,
            -0.0000081065,
            0.000003961,
            0.0000049465,
            -0.0000027821,
            0.0000050981,
            0.0000014543,
            -0.0000099856
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000794305,
            0.0002704853,
            0.0000396855,
            0.0000461617,
            0.0003951538,
            -0.0002887733,
            -0.000113289,
            0.0002079313,
            0.0002309962,
            0.0006544518,
            -0.0001288214,
            -0.000372219,
            0.0000911139,
            0.0002538101,
            0.0002794037,
            0.0000030846,
            0.0000067162,
            0.0000249845,
            0.0000577392,
            -0.0000198365,
            0.000022476,
            0.0000011711,
            0.0000016476
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000983623,
            0.0003433452,
            0.0000339154,
            0.000043622,
            0.0004250988,
            -0.0003578983,
            -0.0001144606,
            0.0002153621,
            0.0002501029,
            0.0007646553,
            -0.0001229562,
            -0.0003826603,
            0.0000755165,
            0.0002328704,
            0.0002682785,
            -0.0000062899,
            -0.0000043723,
            -0.0000028076,
            -0.0000147158,
            -0.0000001561,
            0.0000045771,
            0.0000026857,
            0.0000038378
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001127371,
            0.000400246,
            0.0000296522,
            0.0000289775,
            0.0004529522,
            -0.0004216581,
            -0.0001153765,
            0.0002150193,
            0.0002171393,
            0.0008547138,
            -0.000120422,
            -0.0004475397,
            0.000061909,
            0.000231986,
            0.0002402498,
            -0.0000004051,
            0.0000265567,
            0.0000135081,
            0.0000203817,
            -0.0000091445,
            -0.0000080489,
            0.0000006516,
            -0.0000076685
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001365164,
            0.0004715209,
            0.0000266936,
            0.0000211655,
            0.0004455288,
            -0.0005034633,
            -0.0001206344,
            0.0002226106,
            0.0002097054,
            0.000919367,
            -0.0001054292,
            -0.0005061824,
            0.0000498126,
            0.0002195233,
            0.0002027951,
            -0.0000084048,
            0.0000141709,
            0.0000144902,
            0.0000530757,
            -0.000010195,
            0.0000232039,
            -0.000000108,
            0.000012767
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001810605,
            0.0005700061,
            0.0000251821,
            0.0000150229,
            0.0004397816,
            -0.0006416566,
            -0.0001343391,
            0.0002378847,
            0.0001990738,
            0.0009982293,
            -0.0001085195,
            -0.0005457883,
            0.0000416969,
            0.0002048117,
            0.0001739515,
            -0.0000091979,
            0.0000400936,
            0.0000159214,
            0.0000140671,
            -0.0000110503,
            0.0000008118,
            0.0000006538,
            0.0000174232
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001888482,
            0.0005995466,
            0.0000208443,
            0.0000136493,
            0.0004110405,
            -0.0006470827,
            -0.0001239754,
            0.0002194001,
            0.0001708826,
            0.0009757082,
            -0.0001003767,
            -0.0005068804,
            0.0000338253,
            0.0001802733,
            0.0001455858,
            0.0000030704,
            -0.0000103007,
            0.0000064328,
            -0.0000072136,
            -0.000009246,
            0.0000113238,
            0.000001696,
            -0.000001607
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001720299,
            0.0006651104,
            0.0000165868,
            0.0000130693,
            0.000402037,
            -0.0006735497,
            -0.0001043287,
            0.0002166782,
            0.0001692733,
            0.0010038311,
            -0.0000723802,
            -0.0004817906,
            0.0000255959,
            0.000164972,
            0.0001405968,
            -0.0000018589,
            0.000037342,
            0.0000000958,
            0.0000211644,
            -0.0000015611,
            -0.0000095706,
            -0.0000007381,
            0.0000274828
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001553209,
            0.0006194811,
            0.0000134038,
            0.0000111555,
            0.00041115,
            -0.0005892479,
            -0.0000884169,
            0.0001809484,
            0.0001434271,
            0.0009321048,
            -0.0000682941,
            -0.0003915793,
            0.0000220567,
            0.0001362256,
            0.0001174739,
            0.0000045607,
            -0.0000343965,
            -0.0000040838,
            -0.0000075335,
            0.0000002902,
            0.0000215215,
            0.0000017567,
            -0.0000034338
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001294359,
            0.0005809695,
            0.000009987,
            0.0000104584,
            0.0003849848,
            -0.0005289672,
            -0.0000685745,
            0.0001586734,
            0.0001218453,
            0.0008264046,
            -0.0000568732,
            -0.0003296408,
            0.0000175487,
            0.0001184106,
            0.0001036675,
            0.0000086139,
            -0.0000258873,
            -0.0000114791,
            -0.0000111062,
            0.0000054801,
            0.0000097944,
            0.0000018189,
            -0.0000044004
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001979384,
            0.0010310416,
            0.0000132687,
            0.0000121337,
            0.0007182167,
            -0.0008644494,
            -0.0000984415,
            0.0002353142,
            0.0001581146,
            0.0014330225,
            -0.0000574081,
            -0.0004493539,
            0.0000192027,
            0.000157708,
            0.000147338,
            0.0000064886,
            0.0000217697,
            -0.0000022191,
            0.0000324487,
            -0.0000017289,
            -0.0000027315,
            0.0000007383,
            -0.0000172887
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001349399,
            0.000822563,
            0.0000085518,
            0.0000010468,
            0.0006325453,
            -0.0006098812,
            -0.0000638358,
            0.0001553391,
            0.0000847799,
            0.001075164,
            -0.0000247529,
            -0.0002243867,
            0.0000092973,
            0.000093772,
            0.0001012197,
            -0.0000059871,
            0.0000294894,
            0.0000209913,
            0.0000226466,
            -0.0000146533,
            0.0000047415,
            0.0000010694,
            -0.0000244714
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000878078,
            0.0006668232,
            0.0000041622,
            0.0000074701,
            0.0005753149,
            -0.0004334046,
            -0.000035126,
            0.0001099371,
            0.0000761255,
            0.0008074877,
            -0.0000218261,
            -0.0001386357,
            0.000007329,
            0.000066724,
            0.0001041451,
            0.0000011136,
            -0.0000364736,
            -0.0000154264,
            -0.000052662,
            0.0000128615,
            -0.0000142609,
            0.0000021559,
            -0.0000012027
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000628924,
            0.0005381919,
            0.0000027584,
            0.0000044776,
            0.000500531,
            -0.0003379538,
            -0.0000243535,
            0.0000766741,
            0.0000497213,
            0.000633754,
            -0.000007211,
            -0.0000751779,
            0.0000036099,
            0.000042286,
            0.0000749149,
            -0.000002755,
            -0.0000074077,
            0.0000001752,
            0.0000004474,
            -0.0000010042,
            0.0000159361,
            0.0000008577,
            0.0000071806
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000440085,
            0.0004182819,
            0.0000017855,
            0.0000043815,
            0.0004531018,
            -0.0002357305,
            -0.0000160826,
            0.0000529095,
            0.0000314223,
            0.0004313781,
            -0.0000172109,
            -0.0000632876,
            0.0000046206,
            0.0000336856,
            0.0000516741,
            0.0000087147,
            0.0000124085,
            -0.0000013401,
            0.0000185856,
            -0.0000020025,
            -0.0000170235,
            0.0000012613,
            0.0000067467
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000352668,
            0.0004080579,
            0.0000012215,
            0.0000039748,
            0.0005062112,
            -0.0002025128,
            -0.0000121474,
            0.0000375518,
            0.0000214596,
            0.0004040227,
            0.0000005087,
            0.0000222221,
            0.0000009407,
            0.0000120633,
            0.0000557592,
            -0.0000043925,
            -0.0000169294,
            -0.000008999,
            -0.0000356243,
            0.0000059208,
            0.0000022706,
            0.0000010178,
            0.0000042555
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000213182,
            0.0002959169,
            0.0000004499,
            -0.0000011183,
            0.0004281209,
            -0.0001373588,
            -0.0000054588,
            0.0000299528,
            -0.0000025649,
            0.0002410449,
            0.0000006372,
            -0.0000062735,
            0.0000007324,
            0.0000154771,
            0.0000194295,
            -0.0000033496,
            0.0000153546,
            0.000008634,
            0.0000665299,
            -0.0000072996,
            0.0000083356,
            0.0000011312,
            0.0000068015
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.00001543,
            0.0002394195,
            0.000000358,
            0.0000001629,
            0.0003724635,
            -0.0001237244,
            -0.0000044281,
            0.0000219916,
            0.0000015014,
            0.000188814,
            0.0000019453,
            0.0000227552,
            -0.000000045,
            0.0000045583,
            0.000031836,
            -0.0000012036,
            0.000040726,
            0.0000022491,
            -0.0000024571,
            -0.0000014212,
            -0.0000150472,
            0.0000002018,
            0.0000105144
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000105727,
            0.0001842187,
            0.0000003065,
            -0.0000015171,
            0.0003109217,
            -0.0000816868,
            -0.0000031932,
            0.0000150342,
            0.0000091996,
            0.000131553,
            0.0000024466,
            -0.0000108581,
            -0.000000131,
            0.0000109777,
            0.0000211304,
            -0.0000013542,
            0.000017484,
            0.0000132346,
            0.0000484519,
            -0.0000116708,
            0.0000148674,
            0.0000004685,
            0.0000113094
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000063317,
            0.0001317327,
            0.0000001933,
            -0.0000010875,
            0.0002788423,
            -0.0000387863,
            -0.0000017898,
            0.0000048785,
            -0.0000072168,
            0.0000712037,
            -0.0000003851,
            0.0000207351,
            0.0000000666,
            0.0000005398,
            0.0000055726,
            -0.0000001103,
            -0.0000000614,
            0.0000006711,
            0.000006822,
            0.0000009111,
            0.0000013066,
            0.0000003268,
            0.0000026317
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000079729,
            0.0001827317,
            0.0000001036,
            0.0000029813,
            0.0004650307,
            -0.0000547254,
            -0.000001906,
            0.0000074079,
            0.0000050772,
            0.0000716237,
            -0.0000035809,
            0.000043722,
            0.0000007579,
            0.0000005517,
            0.0000235757,
            0.0000047418,
            -0.0000120341,
            -0.0000063176,
            -0.0000123984,
            0.0000042314,
            -0.0000030725,
            -0.0000004034,
            0.0000019392
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000050335,
            0.0002015596,
            0.0000000502,
            0.0000012856,
            0.0006844547,
            -0.0000417391,
            -0.0000006495,
            0.0000077054,
            0.0000052898,
            0.0000625893,
            -0.0000003034,
            0.0000570852,
            0.0000004429,
            0.0000007409,
            0.0000344352,
            0.0000008108,
            -0.0000303906,
            -0.0000036358,
            -0.0000194374,
            0.0000024435,
            -0.0000075343,
            0.0000001719,
            -0.0000050661
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000023826,
            0.0000820895,
            0.0000001311,
            0.0000025644,
            0.0004193578,
            -0.0000127178,
            -0.0000009467,
            0.0000056386,
            0.0000077206,
            -0.0000097361,
            -0.0000054961,
            0.0000260883,
            0.0000016881,
            0.0000024517,
            0.0000099129,
            0.0000036156,
            -0.0000219063,
            -0.0000035858,
            0.0000283519,
            0.0000013651,
            0.00000954,
            0.0000002715,
            -0.0000143301
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000319135,
            0.0001072416,
            0.0000217916,
            0.0000366938,
            0.0001786031,
            -0.0001117911,
            -0.0000525697,
            0.0000976442,
            0.000126855,
            0.0002771061,
            -0.0000695787,
            -0.0001543961,
            0.0000553597,
            0.0001265054,
            0.0001661756,
            0.0000054386,
            -0.0000194196,
            -0.0000154591,
            -0.0000260258,
            0.0000119863,
            -0.0000005778,
            -0.0000005478,
            0.0000009374
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000512938,
            0.0001924746,
            0.0000270889,
            0.000038516,
            0.0002959685,
            -0.0002007033,
            -0.0000743614,
            0.0001484396,
            0.0001781595,
            0.0004731029,
            -0.0000958169,
            -0.000244855,
            0.0000656973,
            0.0001778456,
            0.0002077027,
            0.0000064345,
            0.00000708,
            0.0000005546,
            -0.0000070492,
            -0.0000014909,
            -0.0000153797,
            0.0000016214,
            -0.0000109376
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000624235,
            0.0002493384,
            0.000024002,
            0.0000296513,
            0.0003217922,
            -0.0002540403,
            -0.0000766433,
            0.0001560689,
            0.000179835,
            0.0005665889,
            -0.0000866307,
            -0.0002860758,
            0.0000541762,
            0.0001770644,
            0.0002005534,
            -0.0000017109,
            -0.0000061604,
            -0.0000010419,
            0.0000041071,
            0.0000054457,
            -0.0000001168,
            0.0000002333,
            0.0000006184
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000708502,
            0.0002890404,
            0.0000206264,
            0.0000286929,
            0.0003271498,
            -0.0002932547,
            -0.0000762035,
            0.0001545294,
            0.0001759699,
            0.0006139214,
            -0.000094404,
            -0.0003080191,
            0.0000481677,
            0.0001664478,
            0.0001932482,
            0.000008593,
            -0.0000091258,
            -0.0000081209,
            -0.000021629,
            0.0000058684,
            -0.0000004027,
            -0.0000004114,
            0.0000082369
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000856629,
            0.0003237912,
            0.000017494,
            0.0000182738,
            0.000332177,
            -0.0003328896,
            -0.0000767459,
            0.0001480058,
            0.0001484793,
            0.000659333,
            -0.0000750922,
            -0.0003122803,
            0.0000352735,
            0.0001462098,
            0.0001640064,
            -0.0000041795,
            0.0000423557,
            0.0000041994,
            -0.000023596,
            -0.0000050433,
            -0.0000113033,
            0.0000013591,
            0.0000237266
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001119508,
            0.0003920367,
            0.000017124,
            0.0000110729,
            0.0003312398,
            -0.0004192118,
            -0.0000869306,
            0.0001634992,
            0.0001423287,
            0.0007172691,
            -0.0000732255,
            -0.0003866133,
            0.000029893,
            0.0001516938,
            0.0001298074,
            -0.0000020178,
            0.0000052657,
            0.0000100632,
            0.0000176385,
            -0.000006534,
            0.0000099688,
            -0.0000005303,
            0.0000128044
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001184866,
            0.0004384761,
            0.0000140006,
            0.0000116626,
            0.0003405603,
            -0.0004531424,
            -0.0000801885,
            0.0001583015,
            0.0001361168,
            0.0007465181,
            -0.000069181,
            -0.0003769957,
            0.0000250011,
            0.0001380746,
            0.0001223786,
            0.0000036099,
            -0.00002254,
            -0.0000047113,
            -0.0000032058,
            0.000002968,
            0.0000024509,
            -0.0000000233,
            -0.0000136701
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001109168,
            0.0004395538,
            0.0000115921,
            0.0000095113,
            0.0003109295,
            -0.0004333941,
            -0.0000700012,
            0.0001425473,
            0.0001223278,
            0.0007142732,
            -0.0000582853,
            -0.0003210155,
            0.0000203494,
            0.0001150114,
            0.0001063311,
            0.0000036211,
            0.0000029939,
            0.000001298,
            -0.0000012113,
            -0.0000009858,
            -0.0000007812,
            -0.000000569,
            0.0000000677
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001012891,
            0.000451286,
            0.0000094454,
            0.0000077888,
            0.000290495,
            -0.0004279938,
            -0.0000595472,
            0.0001339319,
            0.0000989082,
            0.0006744187,
            -0.0000441311,
            -0.0003007735,
            0.0000150727,
            0.0001049928,
            0.0000872506,
            0.0000021799,
            0.000030031,
            0.0000017772,
            0.0000134017,
            -0.0000038995,
            -0.0000150555,
            0.0000006358,
            0.0000101127
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000898917,
            0.0004057933,
            0.0000070052,
            0.0000056952,
            0.0002842159,
            -0.0003640947,
            -0.0000484877,
            0.0001054545,
            0.0000767308,
            0.0006067478,
            -0.0000329642,
            -0.0002149789,
            0.0000111136,
            0.0000757735,
            0.0000797826,
            -0.0000024123,
            0.000015595,
            0.0000043914,
            -0.0000206178,
            -0.000008123,
            0.0000031225,
            0.0000029206,
            0.0000225195
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001406402,
            0.0007585013,
            0.0000097199,
            0.0000023054,
            0.0005527496,
            -0.0006395547,
            -0.0000703418,
            0.0001703392,
            0.0001039784,
            0.0010823453,
            -0.0000427596,
            -0.0003465895,
            0.0000125793,
            0.0001229864,
            0.0001209729,
            0.0000057179,
            0.0000698845,
            0.0000196848,
            -0.0000021098,
            -0.0000180757,
            -0.000020118,
            0.0000010164,
            0.0000028596
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000946943,
            0.0006250526,
            0.0000062024,
            0.0000066653,
            0.0005044061,
            -0.0004549341,
            -0.0000448313,
            0.000124069,
            0.0000846272,
            0.0008649454,
            -0.0000152813,
            -0.0002052633,
            0.0000081703,
            0.0000818736,
            0.0001114593,
            -0.0000069402,
            0.0000533396,
            -0.0000037721,
            -0.0000080873,
            -0.0000004748,
            -0.0000139105,
            0.000001535,
            0.0000227252
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000633584,
            0.0004959174,
            0.0000035863,
            0.0000048618,
            0.0004625424,
            -0.0003152066,
            -0.0000274963,
            0.0000788269,
            0.0000638804,
            0.0006432178,
            -0.0000084475,
            -0.0001035614,
            0.0000044655,
            0.0000508286,
            0.0000857129,
            -0.0000027579,
            -0.0000352103,
            -0.0000044214,
            -0.0000304798,
            0.0000035685,
            0.0000202801,
            0.0000006429,
            0.000016259
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000477035,
            0.0004206647,
            0.0000025395,
            0.0000045268,
            0.000392745,
            -0.000247008,
            -0.0000197218,
            0.0000623033,
            0.0000523308,
            0.0005161313,
            -0.0000117636,
            -0.0000776083,
            0.0000046472,
            0.0000401408,
            0.0000692475,
            0.0000051985,
            -0.000045682,
            -0.0000088358,
            -0.0000303434,
            0.0000043408,
            0.0000082458,
            0.0000009265,
            0.0000142405
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000326042,
            0.0003057854,
            0.0000015327,
            0.0000004928,
            0.0003642284,
            -0.0001689819,
            -0.0000128512,
            0.0000362279,
            0.0000147185,
            0.0003677303,
            -0.0000052995,
            -0.0000422499,
            0.0000020829,
            0.0000258398,
            0.0000357044,
            0.0000033355,
            0.0000112023,
            0.0000092639,
            0.0000418768,
            -0.000008471,
            0.0000085444,
            -0.0000000955,
            0.0000039188
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000258008,
            0.0003213157,
            0.0000010046,
            0.0000003133,
            0.0004162929,
            -0.000164851,
            -0.0000089137,
            0.0000329152,
            0.0000175883,
            0.0003441484,
            -0.0000010979,
            -0.0000070492,
            0.0000006485,
            0.0000160311,
            0.0000401624,
            -0.0000007218,
            -0.0000111967,
            -0.0000035748,
            -0.0000348769,
            0.000004345,
            -0.0000010189,
            0.0000011849,
            0.0000138893
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000172622,
            0.0002316283,
            0.0000006019,
            0.0000011451,
            0.0003630942,
            -0.000110601,
            -0.0000056758,
            0.0000213875,
            0.0000112393,
            0.0002229637,
            -0.0000030143,
            0.0000067677,
            0.0000012897,
            0.0000108752,
            0.0000263981,
            -0.0000001367,
            -0.0000015005,
            -0.000001452,
            0.0000073186,
            0.0000012155,
            0.0000137519,
            0.0000006722,
            0.000002662
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000009489,
            0.0001820192,
            0.0000000819,
            0.0000010832,
            0.00032801,
            -0.0000740345,
            -0.0000019368,
            0.000015046,
            0.0000056822,
            0.0001703205,
            0.0000023422,
            0.0000109993,
            0.0000000374,
            0.0000100009,
            0.0000327553,
            -0.0000009471,
            0.0000039501,
            -0.0000022862,
            -0.0000204006,
            0.0000018828,
            -0.0000046447,
            -0.0000001596,
            0.0000099016
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000071837,
            0.0001516558,
            0.0000000773,
            0.0000015875,
            0.0002840554,
            -0.0000574006,
            -0.000001581,
            0.0000111894,
            0.0000110529,
            0.0001398409,
            0.0000012956,
            0.0000267114,
            0.0000000843,
            0.0000040032,
            0.000029327,
            0.0000006749,
            -0.0000030097,
            -0.000003112,
            -0.0000190829,
            0.0000026751,
            -0.0000067384,
            -0.0000003889,
            -0.0000024285
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000044642,
            0.0001161493,
            0.0000001731,
            0.0000008008,
            0.0002455503,
            -0.0000455591,
            -0.0000013881,
            0.0000091361,
            0.0000125139,
            0.0000917469,
            -0.0000014983,
            0.0000103141,
            0.0000005086,
            0.0000053491,
            0.000020075,
            0.000003094,
            -0.0000170448,
            -0.000001262,
            -0.0000039124,
            0.0000013087,
            0.0000108659,
            -0.0000005839,
            0.0000057563
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000061672,
            0.0001511907,
            0.0000002304,
            0.0000016612,
            0.0004027077,
            -0.0000478771,
            -0.000001905,
            0.0000073157,
            0.0000032994,
            0.0000811106,
            -0.0000010713,
            0.0000437741,
            0.0000002714,
            -0.0000011725,
            0.0000294966,
            0.0000021143,
            -0.0000010043,
            -0.0000053553,
            -0.0000215697,
            0.0000046068,
            -0.0000075859,
            0.0000000615,
            -0.0000033889
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000038531,
            0.0001552053,
            0.0000000262,
            0.0000043771,
            0.0005771525,
            -0.0000365154,
            -0.0000004389,
            0.0000092559,
            0.000007892,
            0.0000411793,
            -0.0000026942,
            0.0000518983,
            0.0000018034,
            -0.0000015183,
            0.0000251266,
            0.0000009274,
            0.000008869,
            -0.0000067385,
            0.0000047794,
            0.0000035648,
            -0.0000059732,
            0.0000001074,
            0.0000151296
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000013712,
            0.0000727983,
            -0.000000025,
            -0.0000009163,
            0.0003688068,
            -0.0000189937,
            0.0000000185,
            0.00000322,
            -0.0000073698,
            -0.0000062826,
            0.0000014785,
            0.000017594,
            -0.0000003364,
            0.000001076,
            0.0000098571,
            -0.0000020402,
            0.000015677,
            -0.0000006327,
            -0.0000044222,
            0.0000018148,
            -0.0000084136,
            0.0000005151,
            0.0000026978
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000169674,
            0.0000755834,
            0.0000135872,
            0.0000227482,
            0.000119235,
            -0.0000737507,
            -0.00002961,
            0.000063124,
            0.0000787322,
            0.0001867538,
            -0.0000416835,
            -0.0000978139,
            0.0000356425,
            0.0000828701,
            0.0001056691,
            0.0000026524,
            0.0000081086,
            0.0000002869,
            -0.0000063079,
            -0.0000013481,
            -0.0000029206,
            0.0000010924,
            0.0000104267
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000260292,
            0.0001312962,
            0.0000169331,
            0.0000273629,
            0.0002115456,
            -0.0001144918,
            -0.0000414783,
            0.0000932387,
            0.0001256159,
            0.0003363682,
            -0.0000523117,
            -0.0001349884,
            0.0000427689,
            0.0001154338,
            0.0001559319,
            -0.0000002969,
            -0.000008528,
            -0.0000036909,
            -0.0000226112,
            0.0000031556,
            -0.0000041694,
            0.0000003927,
            -0.0000021978
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000320118,
            0.0001528295,
            0.0000148997,
            0.0000254131,
            0.0002152032,
            -0.0001396297,
            -0.0000423171,
            0.0000963712,
            0.0001245424,
            0.0003602934,
            -0.0000499225,
            -0.0001626258,
            0.000037253,
            0.0001153503,
            0.0001465866,
            -0.0000050385,
            -0.0000073084,
            -0.0000067645,
            -0.0000095054,
            0.0000052235,
            0.0000082695,
            0.0000000328,
            0.0000114613
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000400046,
            0.0001980869,
            0.0000131824,
            0.0000202457,
            0.000249349,
            -0.0001811106,
            -0.0000450965,
            0.0001029936,
            0.0001226937,
            0.0004367591,
            -0.0000536616,
            -0.0001957815,
            0.0000314969,
            0.0001140453,
            0.000143682,
            -0.0000002034,
            0.0000119226,
            -0.0000055471,
            -0.0000159037,
            0.0000015421,
            -0.0000076837,
            0.0000021534,
            0.0000156938
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000480972,
            0.0002082044,
            0.0000119625,
            0.0000100281,
            0.0002487064,
            -0.0002003097,
            -0.0000474469,
            0.0000976937,
            0.0000938883,
            0.0004538714,
            -0.0000491633,
            -0.0002289414,
            0.0000250247,
            0.000110749,
            0.0001063335,
            -0.0000011678,
            0.0000302248,
            0.000011835,
            0.0000412981,
            -0.0000065766,
            -0.0000061269,
            -0.0000002039,
            -0.0000050874
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000614959,
            0.0002531033,
            0.0000108579,
            0.0000094557,
            0.0002581414,
            -0.0002439509,
            -0.0000512387,
            0.0001023564,
            0.0000974765,
            0.0005096444,
            -0.000046326,
            -0.0002281874,
            0.0000204056,
            0.0001012231,
            0.0001057915,
            -0.0000030602,
            0.0000049315,
            0.0000039155,
            -0.000022763,
            -0.0000014782,
            0.0000018429,
            -0.0000000986,
            0.0000050444
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000659336,
            0.0002690173,
            0.0000089492,
            0.0000101037,
            0.0002627133,
            -0.0002500899,
            -0.0000476248,
            0.0000956881,
            0.0000923001,
            0.0005103333,
            -0.000036331,
            -0.0002144469,
            0.0000160224,
            0.0000882121,
            0.0000983715,
            -0.0000063558,
            -0.0000139169,
            -0.0000138858,
            -0.0000274303,
            0.0000116073,
            -0.0000053086,
            0.0000005293,
            -0.0000144507
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000639444,
            0.0002949927,
            0.000007585,
            0.0000060652,
            0.000245021,
            -0.0002726456,
            -0.0000429099,
            0.0000958888,
            0.0000862704,
            0.0005129656,
            -0.000034226,
            -0.0002172492,
            0.000013464,
            0.0000837844,
            0.0000793432,
            -0.0000027974,
            0.0000034518,
            0.0000060604,
            0.0000113574,
            -0.0000051515,
            0.0000068757,
            0.000000167,
            0.0000048383
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000607284,
            0.0002791921,
            0.0000061439,
            0.0000066282,
            0.0002477909,
            -0.0002552864,
            -0.0000373034,
            0.0000822423,
            0.000072529,
            0.0004888733,
            -0.0000302846,
            -0.0001714253,
            0.0000109003,
            0.0000661626,
            0.0000748024,
            0.0000027211,
            0.0000196502,
            -0.0000017886,
            -0.0000078811,
            0.0000004377,
            -0.0000069914,
            -0.0000003516,
            0.0000008287
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000541409,
            0.0002675858,
            0.0000049467,
            0.0000014474,
            0.0002265566,
            -0.0002242928,
            -0.0000311025,
            0.0000701995,
            0.0000557618,
            0.0004439089,
            -0.0000181301,
            -0.0001531519,
            0.0000074398,
            0.0000569979,
            0.0000579668,
            -0.0000030834,
            -0.0000024055,
            0.0000088305,
            -0.0000002151,
            -0.0000080827,
            0.0000140774,
            0.0000009765,
            0.000009277
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000859015,
            0.0005048128,
            0.0000062561,
            0.0000092512,
            0.0004147474,
            -0.0004103444,
            -0.0000440358,
            0.0001200211,
            0.000092764,
            0.0007740204,
            -0.000033374,
            -0.0002505938,
            0.0000111833,
            0.0000948013,
            0.0001034513,
            0.0000052932,
            0.0000270301,
            -0.000003589,
            -0.0000171151,
            -0.0000001512,
            -0.0000157025,
            -0.0000001132,
            0.0000170612
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000613223,
            0.0004375249,
            0.0000039405,
            0.0000017936,
            0.0003748862,
            -0.0002978174,
            -0.000028678,
            0.0000835795,
            0.000058036,
            0.0006288566,
            -0.0000115697,
            -0.0001481163,
            0.0000057347,
            0.0000598026,
            0.000064842,
            -0.0000060618,
            0.0000157161,
            0.0000128891,
            0.0000454728,
            -0.0000117256,
            0.0000093352,
            0.0000012181,
            0.0000014224
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000460067,
            0.0003509413,
            0.0000026065,
            0.0000025234,
            0.0003557605,
            -0.0002261512,
            -0.0000201126,
            0.0000574517,
            0.0000383213,
            0.000504445,
            -0.0000107182,
            -0.0001107745,
            0.0000040739,
            0.0000465553,
            0.0000593241,
            0.0000045865,
            -0.0000170776,
            -0.0000017017,
            0.0000074738,
            -0.0000005722,
            0.0000168258,
            0.0000001456,
            -0.0000004432
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000310651,
            0.0002788827,
            0.0000012959,
            -0.0000003214,
            0.0003209565,
            -0.0001543101,
            -0.0000115925,
            0.0000393019,
            0.0000185366,
            0.0003894181,
            -0.000001655,
            -0.0000473893,
            0.0000012545,
            0.000028902,
            0.0000371054,
            0.0000001558,
            -0.0000004501,
            0.0000056374,
            0.0000146105,
            -0.0000048994,
            -0.0000016612,
            0.000000129,
            -0.0000055391
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000200698,
            0.0002378024,
            0.0000005844,
            0.0000015944,
            0.0002978427,
            -0.000134429,
            -0.0000062986,
            0.0000345942,
            0.0000222755,
            0.0002844834,
            -0.000001403,
            -0.000043484,
            0.0000011489,
            0.0000254337,
            0.0000364778,
            -0.0000000741,
            0.0000062289,
            -0.0000031479,
            0.0000154117,
            0.0000027393,
            -0.000001017,
            0.0000001703,
            0.0000030524
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000172489,
            0.0002460243,
            0.000000448,
            0.0000041873,
            0.0003243049,
            -0.0001199673,
            -0.0000048103,
            0.0000290838,
            0.000025944,
            0.0002898139,
            -0.0000009474,
            -0.0000103952,
            0.0000016415,
            0.0000138227,
            0.0000496331,
            -0.0000002772,
            -0.0000114066,
            -0.0000112965,
            -0.0000481259,
            0.0000070496,
            -0.0000085754,
            0.0000002315,
            0.000024546
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000109577,
            0.0001780933,
            0.000000177,
            -0.000000371,
            0.0002663365,
            -0.0000743045,
            -0.00000277,
            0.0000148929,
            0.0000074033,
            0.0001786879,
            0.0000023565,
            0.0000054555,
            -0.0000001105,
            0.0000062226,
            0.0000163698,
            -0.0000009698,
            -0.0000090764,
            0.0000030541,
            0.0000372168,
            -0.0000016098,
            0.0000185244,
            -0.0000004103,
            -0.0000014371
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000088248,
            0.000133374,
            0.0000001595,
            -0.0000010306,
            0.0002538819,
            -0.0000530705,
            -0.0000024903,
            0.0000111303,
            -0.0000006533,
            0.0001345515,
            0.0000025826,
            0.0000045146,
            -0.0000005339,
            0.0000044556,
            0.0000160972,
            -0.0000006591,
            0.0000062395,
            0.0000043595,
            0.0000099059,
            -0.000002712,
            0.000000628,
            -0.0000002275,
            0.0000033416
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000052089,
            0.0001160687,
            0.000000032,
            0.0000009876,
            0.0002343689,
            -0.0000448844,
            -0.0000009102,
            0.0000121521,
            0.0000059613,
            0.0001014364,
            0.0000023441,
            0.000013227,
            0.000000085,
            0.000004716,
            0.0000259053,
            -0.0000021485,
            0.0000095144,
            -0.0000043888,
            -0.0000303256,
            0.0000034862,
            -0.0000059849,
            0.0000003543,
            0.0000163282
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000033708,
            0.0000852752,
            -0.0000000201,
            -0.0000011356,
            0.0002034982,
            -0.0000348565,
            -0.000000477,
            0.000005185,
            -0.0000097924,
            0.0000569263,
            0.0000049413,
            0.0000163239,
            -0.0000009886,
            0.0000013089,
            0.0000118624,
            -0.0000038122,
            0.0000195588,
            0.0000021115,
            -0.0000141478,
            -0.0000005132,
            -0.0000067869,
            0.0000000151,
            0.0000140074
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000053677,
            0.0001432773,
            0.0000002114,
            0.0000044713,
            0.0003373317,
            -0.000052009,
            -0.0000018268,
            0.0000161667,
            0.0000218652,
            0.0001097475,
            -0.0000068718,
            0.0000208114,
            0.0000025678,
            0.0000049443,
            0.0000256759,
            0.0000050606,
            -0.0000077136,
            -0.0000063849,
            -0.0000004892,
            0.0000022352,
            -0.0000036466,
            0.0000001348,
            0.000006159
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000002778,
            0.0001121449,
            0.0000000555,
            -0.0000036293,
            0.0005178522,
            -0.0000268765,
            -0.0000004736,
            0.0000013189,
            -0.0000118404,
            0.0000444154,
            0.0000058011,
            0.0000437693,
            -0.0000015206,
            0.0000006772,
            0.0000029693,
            -0.0000038851,
            0.0000281896,
            0.0000118474,
            0.0000440887,
            -0.0000072082,
            0.000003767,
            -0.0000001021,
            -0.0000112803
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000015111,
            0.0000592776,
            0.000000037,
            0.00000132,
            0.0003059926,
            -0.0000143553,
            -0.0000003519,
            0.0000018472,
            0.0000015687,
            -0.0000149513,
            -0.0000014934,
            0.0000232533,
            0.0000004803,
            -0.0000040258,
            0.000004488,
            0.0000007069,
            -0.0000055442,
            -0.0000020356,
            0.0000124412,
            0.0000000549,
            0.0000020058,
            0.0000005127,
            0.0000016113
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000006511,
            0.0000367191,
            0.0000068551,
            0.0000152045,
            0.0000623446,
            -0.0000301099,
            -0.0000131091,
            0.0000287894,
            0.0000401662,
            0.000097329,
            -0.0000194419,
            -0.0000281238,
            0.0000195366,
            0.0000395621,
            0.0000653167,
            -0.0000000751,
            0.0000083519,
            -0.0000025503,
            -0.0000069298,
            0.0000017207,
            0.0000001771,
            0.000000143,
            0.0000027908
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000091655,
            0.0000659503,
            0.0000080165,
            0.0000191477,
            0.0001164317,
            -0.0000545773,
            -0.0000164937,
            0.0000462071,
            0.0000662774,
            0.0001770248,
            -0.0000282012,
            -0.000073965,
            0.0000238863,
            0.0000650788,
            0.0000933755,
            0.0000025605,
            0.0000043139,
            -0.000008163,
            -0.0000119658,
            0.0000046406,
            -0.0000055494,
            0.0000010213,
            0.0000045371
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000118638,
            0.0000718654,
            0.0000071003,
            0.0000135433,
            0.0001142006,
            -0.0000582451,
            -0.000017296,
            0.0000454886,
            0.0000599686,
            0.0001791496,
            -0.0000234754,
            -0.0000757117,
            0.0000196305,
            0.0000591297,
            0.0000770085,
            -0.0000011455,
            0.0000016608,
            0.0000027555,
            0.000019305,
            -0.0000017385,
            0.0000074554,
            0.0000001434,
            0.0000065589
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000141388,
            0.0000853106,
            0.0000064044,
            0.0000073472,
            0.0001542514,
            -0.0000672344,
            -0.0000186236,
            0.0000471956,
            0.0000586537,
            0.0002190528,
            -0.000022434,
            -0.0000897783,
            0.000015547,
            0.000061139,
            0.0000774601,
            -0.0000003592,
            -0.0000021006,
            0.0000049716,
            -0.000006364,
            -0.0000004988,
            -0.0000016136,
            -0.0000007727,
            0.0000050728
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000017084,
            0.0001029438,
            0.0000051705,
            0.0000088637,
            0.0001407878,
            -0.0000854264,
            -0.0000183041,
            0.0000451406,
            0.0000535197,
            0.000243499,
            -0.000025196,
            -0.0000889031,
            0.0000132077,
            0.0000541735,
            0.0000718806,
            0.0000025043,
            0.0000064037,
            0.0000031674,
            0.0000006733,
            -0.0000037693,
            0.0000028553,
            -0.0000000463,
            0.0000008813
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000213579,
            0.0001127474,
            0.0000048199,
            0.0000077373,
            0.0001606447,
            -0.0000898688,
            -0.0000200425,
            0.0000460347,
            0.0000545098,
            0.0002641167,
            -0.0000222187,
            -0.0001046182,
            0.0000114766,
            0.0000531129,
            0.0000669683,
            0.0000001575,
            -0.000017947,
            -0.0000069126,
            -0.0000099756,
            0.0000074769,
            0.000003478,
            -0.0000009266,
            -0.0000054707
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000255261,
            0.000142257,
            0.0000043799,
            0.0000054867,
            0.0001590675,
            -0.0001191095,
            -0.0000207355,
            0.0000491669,
            0.0000523065,
            0.0002898751,
            -0.0000183571,
            -0.0000994923,
            0.0000088967,
            0.0000474751,
            0.0000615421,
            -0.0000025715,
            0.0000056448,
            -0.0000002877,
            -0.0000113582,
            -0.0000005205,
            -0.0000057681,
            0.0000005052,
            -0.0000013068
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000253592,
            0.0001295981,
            0.0000036162,
            0.0000020512,
            0.0001456821,
            -0.0001095664,
            -0.0000186061,
            0.0000403836,
            0.0000359225,
            0.0002620313,
            -0.000013515,
            -0.0000885789,
            0.0000060537,
            0.0000389373,
            0.000042757,
            -0.0000038943,
            0.0000155252,
            0.0000061497,
            0.0000090814,
            -0.0000036751,
            -0.0000021478,
            0.0000001539,
            -0.00000718
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000239259,
            0.0001347868,
            0.0000027832,
            0.0000016913,
            0.000152595,
            -0.0001064062,
            -0.000015755,
            0.0000376383,
            0.000033004,
            0.0002717502,
            -0.0000100002,
            -0.0000842738,
            0.0000043433,
            0.000036082,
            0.0000379187,
            -0.0000012037,
            0.0000146616,
            0.0000043492,
            0.0000061617,
            -0.0000024035,
            -0.0000032917,
            -0.0000006842,
            -0.0000016133
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000212739,
            0.000133252,
            0.0000022674,
            0.0000051301,
            0.0001591476,
            -0.0001022355,
            -0.0000130462,
            0.0000382251,
            0.0000463007,
            0.0002627454,
            -0.0000127561,
            -0.0000849245,
            0.0000050257,
            0.0000358431,
            0.0000509728,
            0.0000028871,
            -0.0000276396,
            -0.0000093298,
            -0.0000274314,
            0.0000075287,
            0.0000017291,
            -0.0000008398,
            -0.0000054068
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000388842,
            0.0002372821,
            0.0000035771,
            0.0000041566,
            0.0002850686,
            -0.0001615877,
            -0.0000218798,
            0.0000556587,
            0.000056582,
            0.0004490101,
            -0.0000197176,
            -0.0001379303,
            0.0000075998,
            0.0000573849,
            0.0000637762,
            0.0000012139,
            -0.0000355715,
            -0.0000006985,
            -0.0000044187,
            -0.0000013151,
            0.0000180175,
            0.0000013419,
            0.0000022349
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000293971,
            0.000217729,
            0.000002404,
            -0.0000001224,
            0.0002621133,
            -0.0001370007,
            -0.0000153988,
            0.0000394976,
            0.0000262648,
            0.0003825926,
            -0.0000070539,
            -0.0000809891,
            0.0000031743,
            0.0000344586,
            0.0000364487,
            -0.0000003455,
            0.000027253,
            0.000009916,
            0.0000354879,
            -0.0000075834,
            -0.0000054575,
            -0.0000001499,
            -0.0000045291
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000200263,
            0.0002003687,
            0.0000010436,
            0.0000014256,
            0.000250869,
            -0.0001083956,
            -0.0000080572,
            0.0000303124,
            0.0000286479,
            0.0003486864,
            -0.0000025838,
            -0.0000456614,
            0.0000018665,
            0.0000254464,
            0.000043629,
            -0.0000002968,
            0.0000068921,
            -0.0000015223,
            -0.0000146537,
            0.0000020549,
            -0.0000083466,
            -0.0000003163,
            0.0000022626
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000147549,
            0.0001667123,
            0.0000006518,
            0.0000009768,
            0.0002227481,
            -0.0000793284,
            -0.0000053319,
            0.0000179941,
            0.0000100641,
            0.0002603602,
            0.0000015086,
            -0.0000138313,
            0.0000002156,
            0.0000123278,
            0.0000310782,
            -0.0000024662,
            0.0000095556,
            -0.0000010933,
            0.0000026507,
            0.0000007349,
            -0.000004026,
            0.000000232,
            -0.0000045964
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000107093,
            0.0001325656,
            0.0000003951,
            -0.0000014029,
            0.0002168732,
            -0.0000608854,
            -0.000003691,
            0.0000122899,
            0.0000077126,
            0.0002079507,
            0.0000013648,
            -0.0000067579,
            -0.0000002321,
            0.0000096833,
            0.0000246181,
            -0.0000013065,
            -0.0000067904,
            0.0000027372,
            -0.0000128335,
            -0.0000007825,
            0.0000015833,
            -0.0000001712,
            -0.0000093535
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000098878,
            0.0001443591,
            0.000000445,
            -0.0000001814,
            0.0002495885,
            -0.000053154,
            -0.0000034287,
            0.0000124379,
            0.0000098808,
            0.0002149944,
            0.0000013352,
            -0.0000043394,
            0.0000000836,
            0.0000119945,
            0.0000246791,
            0.0000010896,
            -0.000017698,
            -0.000000421,
            -0.0000124956,
            0.0000005398,
            -0.0000056493,
            -0.0000005259,
            -0.0000122726
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000073593,
            0.0000928148,
            0.0000002466,
            -0.000000672,
            0.0002076381,
            -0.0000297409,
            -0.0000023608,
            0.0000055514,
            -0.0000045549,
            0.000133153,
            -0.0000002034,
            -0.0000052088,
            0.0000001799,
            0.0000089257,
            0.0000078317,
            0.0000001747,
            0.0000146435,
            0.0000057647,
            0.0000303621,
            -0.000004843,
            0.0000030149,
            0.0000000586,
            0.0000066872
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000049949,
            0.000087484,
            0.0000002517,
            0.0000019628,
            0.0001795994,
            -0.0000332763,
            -0.0000017913,
            0.0000082109,
            0.0000073973,
            0.000112826,
            -0.0000029373,
            0.0000007235,
            0.0000011587,
            0.0000058412,
            0.0000224358,
            0.000003018,
            -0.0000155148,
            -0.000006724,
            -0.0000199572,
            0.0000047868,
            0.0000033938,
            -0.000000069,
            -0.000001068
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000032119,
            0.0000693994,
            0.000000078,
            -0.0000023048,
            0.0001552578,
            -0.000031256,
            -0.0000008609,
            0.0000035212,
            -0.0000087542,
            0.0000714666,
            0.0000043196,
            0.0000025005,
            -0.0000009499,
            0.000003357,
            0.0000049142,
            -0.0000027371,
            0.0000261562,
            0.0000076574,
            0.0000138647,
            -0.0000051062,
            -0.0000068388,
            -0.000000058,
            0.0000024152
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000024278,
            0.0000511263,
            0.0000000946,
            0.0000002612,
            0.0001405751,
            -0.000016485,
            -0.0000007939,
            0.00000495,
            0.0000017197,
            0.0000533797,
            -0.0000027082,
            -0.0000014233,
            0.0000004303,
            0.0000035574,
            0.0000093128,
            0.000004497,
            -0.0000049255,
            -0.0000000511,
            0.0000097306,
            0.0000001444,
            -0.0000041847,
            -0.0000005554,
            -0.0000056624
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000026834,
            0.0000866488,
            -0.0000000058,
            0.000001835,
            0.0002434101,
            -0.0000293142,
            -0.0000002952,
            0.0000075787,
            0.0000054013,
            0.0000814168,
            -0.0000003884,
            0.0000108274,
            0.0000006665,
            0.0000052024,
            0.0000182057,
            0.0000020275,
            0.0000029834,
            -0.000003222,
            -0.0000051952,
            0.000001745,
            -0.000004173,
            -0.0000004226,
            0.0000080685
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000032133,
            0.0000867869,
            0.0000001064,
            0.0000023202,
            0.0003595683,
            -0.0000204547,
            -0.0000010243,
            0.0000036187,
            0.0000081485,
            0.000072766,
            0.0000000789,
            0.0000176044,
            0.0000005267,
            0.0000012016,
            0.000027132,
            0.0000005271,
            -0.0000074359,
            -0.0000047867,
            -0.0000098075,
            0.0000024312,
            0.0000019364,
            -0.0000001126,
            -0.0000076533
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000005095,
            0.0000280731,
            -0.0000000343,
            -0.0000010457,
            0.0002409406,
            -0.0000067113,
            0.0000001029,
            -0.0000011929,
            -0.000003208,
            -0.0000158445,
            0.0000017215,
            0.0000218021,
            -0.0000006154,
            -0.0000017736,
            0.0000027978,
            -0.0000011164,
            0.0000121556,
            0.0000024866,
            0.0000050961,
            -0.0000012785,
            -0.0000072689,
            0.0000000134,
            -0.000001751
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000007388,
            0.0000119484,
            0.0000024522,
            0.0000091872,
            0.00004544,
            -0.0000046357,
            -0.0000023763,
            0.0000111443,
            0.0000215541,
            0.0000447055,
            -0.0000051453,
            -0.0000072482,
            0.0000093531,
            0.0000199235,
            0.0000405399,
            -0.0000008598,
            -0.0000017647,
            -0.000001814,
            -0.000008248,
            0.0000008869,
            -0.0000007699,
            0.0000003749,
            0.0000025302
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000017351,
            0.0000259902,
            0.0000034222,
            0.0000115518,
            0.0000857837,
            -0.0000144942,
            -0.0000049636,
            0.0000186433,
            0.0000330383,
            0.000092688,
            -0.0000073074,
            -0.00001931,
            0.000012039,
            0.0000338039,
            0.0000637923,
            0.0000001926,
            0.0000062569,
            0.0000020734,
            0.0000023068,
            -0.0000011631,
            -0.000003009,
            -0.0000005441,
            -0.0000031071
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000022576,
            0.0000361149,
            0.0000028322,
            0.0000090943,
            0.0000952554,
            -0.0000233805,
            -0.0000046479,
            0.0000199497,
            0.000035056,
            0.0001171409,
            -0.0000033022,
            -0.0000098302,
            0.0000088536,
            0.0000285266,
            0.0000623379,
            -0.0000020577,
            0.000012502,
            0.0000013999,
            -0.000004009,
            0.0000002662,
            -0.0000032908,
            -0.0000008401,
            -0.0000014098
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000031066,
            0.000031776,
            0.0000024569,
            0.0000068278,
            0.0001211734,
            -0.0000136889,
            -0.0000049243,
            0.0000180722,
            0.0000313634,
            0.0001190837,
            -0.0000077538,
            -0.0000317392,
            0.0000082466,
            0.0000328877,
            0.0000580414,
            -0.0000007161,
            -0.0000089979,
            0.000001387,
            -0.0000011005,
            -0.0000006302,
            0.0000028564,
            0.000000324,
            -0.000002532
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000032081,
            0.0000423821,
            0.0000020156,
            0.000007884,
            0.0001153213,
            -0.0000224458,
            -0.0000047841,
            0.0000182964,
            0.0000316727,
            0.0001389472,
            -0.0000091005,
            -0.0000339128,
            0.000007449,
            0.0000301945,
            0.0000532561,
            -0.0000004469,
            0.0000027754,
            -0.0000041871,
            0.0000082814,
            0.000003008,
            -0.0000013733,
            -0.0000000323,
            -0.0000060876
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000050895,
            0.0000528893,
            0.0000020475,
            0.0000047835,
            0.0001256318,
            -0.000033072,
            -0.0000062069,
            0.0000216064,
            0.0000335071,
            0.0001522491,
            -0.0000066479,
            -0.0000450502,
            0.0000060318,
            0.0000307078,
            0.000048833,
            -0.000003231,
            -0.0000012698,
            0.0000010589,
            0.0000061905,
            0.0000006934,
            0.0000010931,
            -0.0000003033,
            -0.0000000435
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000061071,
            0.0000567957,
            0.0000015641,
            0.0000026507,
            0.0001348126,
            -0.000033901,
            -0.0000058586,
            0.0000176338,
            0.0000218887,
            0.0001580982,
            -0.000002991,
            -0.0000314211,
            0.0000035157,
            0.0000243017,
            0.0000460824,
            -0.000004054,
            0.00000596,
            0.0000048937,
            -0.0000031734,
            -0.0000037706,
            -0.0000012616,
            0.0000002394,
            -0.000007842
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000062188,
            0.0000626107,
            0.0000013796,
            0.0000029258,
            0.0001337602,
            -0.0000358298,
            -0.0000055836,
            0.0000174895,
            0.0000252126,
            0.0001702561,
            -0.0000070738,
            -0.0000355735,
            0.0000038352,
            0.0000233646,
            0.0000417944,
            -0.0000011693,
            -0.0000050806,
            0.0000012836,
            -0.0000026709,
            -0.0000004853,
            0.0000007549,
            0.0000003989,
            -0.0000123624
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000062097,
            0.0000624877,
            0.0000012456,
            0.000002871,
            0.0001339516,
            -0.000038142,
            -0.00000515,
            0.0000178614,
            0.0000250573,
            0.0001686252,
            -0.0000054546,
            -0.0000402682,
            0.0000031509,
            0.0000229618,
            0.000041034,
            0.0000001689,
            0.0000004986,
            -0.0000015468,
            -0.0000064062,
            0.0000009654,
            -0.0000057588,
            -0.0000000018,
            -0.0000085395
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000069475,
            0.0000621539,
            0.0000011955,
            0.0000019124,
            0.0001244382,
            -0.0000428716,
            -0.0000053738,
            0.0000182238,
            0.000022403,
            0.0001586745,
            -0.000006349,
            -0.0000510838,
            0.0000031984,
            0.000024093,
            0.0000316218,
            0.0000011155,
            -0.0000003728,
            0.0000015658,
            0.0000108928,
            -0.000000855,
            0.0000029057,
            -0.0000003794,
            0.0000027841
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000133306,
            0.0001045318,
            0.000001831,
            0.0000020827,
            0.0002387072,
            -0.0000659509,
            -0.0000091543,
            0.0000262465,
            0.0000281328,
            0.0002638609,
            -0.0000089742,
            -0.0000754194,
            0.0000046785,
            0.0000358606,
            0.0000507913,
            -0.000000092,
            0.0000200211,
            0.000006816,
            0.0000048921,
            -0.0000059797,
            0.0000031009,
            0.0000004504,
            0.0000326581
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000106423,
            0.0001081916,
            0.0000011549,
            0.0000005405,
            0.00022707,
            -0.0000522958,
            -0.0000065267,
            0.0000178921,
            0.0000171758,
            0.0002607656,
            -0.0000045713,
            -0.0000423933,
            0.0000022223,
            0.0000221737,
            0.0000320547,
            -0.0000009433,
            -0.0000031064,
            0.0000064594,
            0.0000292254,
            -0.0000051799,
            0.0000020352,
            0.0000005459,
            -0.0000168278
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000088312,
            0.000092299,
            0.0000007721,
            0.0000010094,
            0.0002111082,
            -0.0000449364,
            -0.0000045022,
            0.0000158446,
            0.0000147974,
            0.0002091561,
            -0.000003603,
            -0.000041448,
            0.0000018558,
            0.0000200645,
            0.0000322225,
            -0.0000006044,
            0.0000015464,
            0.0000014316,
            0.0000098002,
            -0.0000019646,
            0.000002106,
            0.0000008382,
            0.0000073683
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000058595,
            0.0000898526,
            0.0000003872,
            0.0000020891,
            0.0002186761,
            -0.0000355549,
            -0.0000025359,
            0.0000103363,
            0.0000165385,
            0.0002158323,
            -0.0000019518,
            -0.000012595,
            0.0000009121,
            0.0000105388,
            0.0000359428,
            0.0000009174,
            -0.0000122794,
            -0.0000051122,
            -0.0000247859,
            0.0000040952,
            -0.0000013955,
            0.0000000193,
            -0.0000036723
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000041255,
            0.0000855918,
            0.0000001682,
            0.0000018974,
            0.0001984473,
            -0.0000331942,
            -0.0000013338,
            0.0000099733,
            0.0000155688,
            0.0001908535,
            -0.0000013179,
            -0.000012372,
            0.0000009793,
            0.0000124824,
            0.0000299237,
            0.0000002832,
            -0.0000070842,
            -0.0000004723,
            -0.0000005476,
            -0.000000302,
            0.0000071304,
            -0.0000002465,
            -0.0000024744
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000041283,
            0.0000812858,
            0.0000001812,
            0.0000000823,
            0.0002445133,
            -0.0000285469,
            -0.0000012673,
            0.0000084316,
            0.000006991,
            0.0001871982,
            0.0000006046,
            -0.0000059457,
            0.0000003171,
            0.0000098708,
            0.0000182199,
            -0.0000002668,
            -0.0000012053,
            0.0000006393,
            0.0000157278,
            -0.0000002486,
            0.0000046591,
            -0.0000001097,
            0.00000173
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000029484,
            0.0000904854,
            0.000000155,
            0.0000026073,
            0.0002271059,
            -0.0000319805,
            -0.000000893,
            0.0000095351,
            0.0000186002,
            0.0001833814,
            -0.0000015746,
            -0.0000027356,
            0.0000010239,
            0.0000079338,
            0.0000308285,
            0.0000012913,
            -0.0000127904,
            -0.0000082365,
            -0.0000300391,
            0.0000058278,
            -0.000001831,
            -0.0000001492,
            0.0000078303
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000024621,
            0.0000618913,
            -0.0000000098,
            0.0000011799,
            0.0001979192,
            -0.0000198881,
            -0.0000003434,
            0.0000044617,
            0.0000049602,
            0.0001227138,
            0.000001279,
            0.0000031584,
            -0.000000146,
            0.0000028196,
            0.0000194669,
            -0.0000011911,
            0.0000093386,
            -0.0000037385,
            -0.0000192729,
            0.0000027152,
            -0.0000046562,
            0.0000001272,
            0.0000149128
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000012823,
            0.0000522721,
            0.0000000454,
            0.0000003013,
            0.0001952082,
            -0.0000119367,
            -0.000000212,
            0.0000023575,
            0.0000044335,
            0.0001059361,
            0.0000017173,
            0.0000123966,
            -0.0000001201,
            0.000000488,
            0.0000146375,
            -0.0000010743,
            -0.0000156997,
            -0.0000036861,
            -0.0000170012,
            0.0000038222,
            0.0000030939,
            -0.0000000728,
            -0.0000002325
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000016433,
            0.0000397045,
            0.0000000991,
            0.0000006397,
            0.0001734883,
            -0.0000087194,
            -0.0000006159,
            0.0000005745,
            0.0000024348,
            0.0000786336,
            -0.0000036552,
            0.0000093564,
            0.0000009065,
            0.0000024173,
            0.0000052635,
            0.0000031462,
            -0.0000060791,
            -0.0000020568,
            0.0000092078,
            0.0000012928,
            0.0000016414,
            0.000000437,
            -0.0000061221
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000025374,
            0.0000439884,
            0.0000001564,
            0.0000004513,
            0.0003030819,
            -0.000007125,
            -0.0000011235,
            -0.0000002284,
            0.0000032313,
            0.0000892514,
            -0.0000024192,
            0.0000042211,
            0.0000003927,
            0.0000040224,
            0.000011811,
            0.0000034583,
            -0.0000024349,
            0.0000002963,
            0.0000062098,
            -0.0000003613,
            -0.0000001058,
            -0.0000003819,
            0.0000093185
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000014604,
            0.0000699485,
            0.0000000199,
            -0.0000001385,
            0.0004686232,
            -0.0000153331,
            -0.0000000989,
            0.0000028566,
            -0.0000001014,
            0.0001142095,
            -0.0000012025,
            0.0000117491,
            0.0000002518,
            0.0000067133,
            0.0000126159,
            0.0000025059,
            0.0000074672,
            0.0000033565,
            0.000015308,
            -0.0000031093,
            -0.0000036445,
            -0.000000205,
            -0.0000075587
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000006288,
            0.000036292,
            -0.0000000223,
            0.0000001361,
            0.0003211965,
            -0.0000091974,
            0.0000000704,
            0.0000014563,
            -0.0000047807,
            0.0000369831,
            0.0000005345,
            0.0000121675,
            -0.0000001476,
            0.0000007917,
            0.0000126507,
            -0.0000001001,
            0.0000102035,
            -0.0000023498,
            -0.0000160468,
            0.0000023454,
            -0.0000081509,
            -0.0000000424,
            0.0000027042
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001108361,
            0.0003592255,
            0.0000690014,
            0.0000935085,
            0.0004989559,
            -0.0004062588,
            -0.0001753566,
            0.000325836,
            0.000371256,
            0.0008348979,
            -0.0001909455,
            -0.0005086842,
            0.0001605243,
            0.000384691,
            0.0004327485,
            -0.0000126035,
            0.0000269519,
            0.0000128163,
            0.0000435185,
            -0.0000068309,
            0.0000096444,
            0.0000015958,
            0.0000299151
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001649461,
            0.0005664362,
            0.0000793304,
            0.0001032171,
            0.0007756504,
            -0.000609646,
            -0.0002293818,
            0.000425804,
            0.0004897863,
            0.0013166421,
            -0.0002601434,
            -0.0007115415,
            0.000181821,
            0.0004909771,
            0.0005566538,
            -0.0000018225,
            -0.0000272669,
            0.0000046368,
            -0.0000011727,
            -0.0000004925,
            0.0000144668,
            0.0000020288,
            -0.0000099482
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001916216,
            0.0006827309,
            0.0000666343,
            0.0000885044,
            0.0008183791,
            -0.0007210556,
            -0.0002260523,
            0.0004290156,
            0.0004924704,
            0.0014920696,
            -0.0002600955,
            -0.0008001736,
            0.0001504863,
            0.0004655263,
            0.0005225652,
            0.0000073992,
            -0.0000415173,
            -0.0000227613,
            -0.0000553232,
            0.0000152234,
            -0.0000003412,
            0.0000020078,
            0.0000181158
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002220295,
            0.0007637264,
            0.0000559478,
            0.0000577458,
            0.0008422547,
            -0.0008302093,
            -0.0002227256,
            0.0004144601,
            0.0004308901,
            0.0016060063,
            -0.0002331629,
            -0.0008913048,
            0.0001157767,
            0.0004402528,
            0.0004517822,
            0.0000019184,
            0.0000198035,
            0.0000083954,
            -0.0000017956,
            -0.0000084663,
            -0.0000136746,
            0.0000022623,
            -0.000004366
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002632188,
            0.0008540315,
            0.0000475999,
            0.000039183,
            0.0007587016,
            -0.0009458454,
            -0.0002237613,
            0.0004004151,
            0.000369588,
            0.001618813,
            -0.0002007209,
            -0.0008755445,
            0.0000868136,
            0.0003757222,
            0.0003589892,
            -0.0000066144,
            0.000022059,
            0.0000126154,
            -0.0000120118,
            -0.00001444,
            0.0000091765,
            0.0000029327,
            0.0000262803
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003478664,
            0.0010171842,
            0.0000446352,
            0.0000267153,
            0.0007078915,
            -0.0011609665,
            -0.0002488688,
            0.0004228767,
            0.0003490543,
            0.0016951143,
            -0.000202306,
            -0.0009967717,
            0.0000730208,
            0.0003609434,
            0.0002846003,
            -0.0000041399,
            -0.0000671133,
            0.0000186513,
            0.0000237048,
            -0.0000146802,
            0.0000597311,
            0.0000004206,
            0.0000061794
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003471974,
            0.0011246789,
            0.0000365943,
            0.0000278068,
            0.0006683738,
            -0.0012395207,
            -0.000223297,
            0.0004111454,
            0.0003215186,
            0.0017041295,
            -0.0001754393,
            -0.0009451951,
            0.0000587756,
            0.0003171082,
            0.0002453421,
            0.0000066641,
            -0.0000547959,
            -0.0000253907,
            -0.0000153318,
            0.0000236672,
            0.0000101003,
            -0.0000026076,
            0.0000000828
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003094768,
            0.0011062389,
            0.0000283844,
            0.0000173625,
            0.0006051754,
            -0.0011588087,
            -0.0001848429,
            0.0003617846,
            0.0002554134,
            0.0015775979,
            -0.0001245417,
            -0.0008061864,
            0.0000414272,
            0.0002636397,
            0.000200633,
            -0.0000011028,
            0.0000016512,
            0.0000045735,
            0.0000352059,
            -0.00000813,
            0.0000127483,
            0.0000008795,
            0.0000095126
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002601035,
            0.0009964822,
            0.000020828,
            0.0000123965,
            0.0005814637,
            -0.0009880405,
            -0.0001437604,
            0.0002867141,
            0.0002076055,
            0.0013923344,
            -0.0000865286,
            -0.0006162263,
            0.0000287252,
            0.000198779,
            0.0001664929,
            -0.0000083848,
            -0.0000268705,
            -0.0000074047,
            -0.0000118018,
            0.0000046733,
            0.0000268106,
            0.0000026436,
            0.0000044194
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002125893,
            0.0008946106,
            0.0000164414,
            0.0000010877,
            0.00051456,
            -0.0008471032,
            -0.0001143492,
            0.0002373825,
            0.0001490659,
            0.0011872888,
            -0.0000660457,
            -0.000492458,
            0.0000208941,
            0.0001584355,
            0.0001218712,
            0.0000002343,
            0.0000183721,
            0.0000297761,
            0.0000483537,
            -0.0000211083,
            0.000020247,
            0.000000251,
            -0.0000091602
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003078312,
            0.0014792127,
            0.0000198611,
            0.0000173566,
            0.0009569255,
            -0.0012862666,
            -0.0001505905,
            0.0003448806,
            0.0002233253,
            0.0019144552,
            -0.0000890128,
            -0.0006693846,
            0.0000284785,
            0.0002259883,
            0.0002264798,
            0.0000112903,
            -0.0000156907,
            -0.0000225833,
            -0.000057082,
            0.0000134906,
            -0.0000235902,
            0.0000005197,
            -0.0000125381
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001917485,
            0.0011394072,
            0.0000109472,
            0.0000144063,
            0.0007773468,
            -0.0009069792,
            -0.0000861661,
            0.000228451,
            0.0001556157,
            0.0013577072,
            -0.0000544691,
            -0.0003923698,
            0.0000169736,
            0.0001391355,
            0.0001685579,
            0.0000110365,
            -0.0000212953,
            -0.0000262818,
            -0.0000708184,
            0.0000180415,
            0.0000037105,
            0.0000027157,
            0.0000353101
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001225298,
            0.000854695,
            0.000005758,
            0.0000028998,
            0.000646911,
            -0.0006019948,
            -0.0000501046,
            0.0001376742,
            0.000080684,
            0.0009733463,
            -0.0000160384,
            -0.0002128689,
            0.0000061917,
            0.0000788076,
            0.0001045082,
            -0.0000031841,
            0.0000197073,
            0.0000086719,
            0.0000273733,
            -0.0000093037,
            0.0000018664,
            0.0000022072,
            0.0000043725
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000076952,
            0.0006468001,
            0.0000029987,
            0.0000020967,
            0.0005692785,
            -0.0004389022,
            -0.0000290691,
            0.0000959369,
            0.0000456356,
            0.0006763266,
            0.0000008656,
            -0.0001035876,
            0.0000015579,
            0.0000455455,
            0.0000797268,
            -0.0000112792,
            0.000050261,
            0.0000070315,
            0.0000079185,
            -0.0000060406,
            -0.0000037753,
            0.0000013925,
            0.0000328071
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000494753,
            0.0004830595,
            0.0000016448,
            0.0000034698,
            0.0004810445,
            -0.0002964262,
            -0.0000175033,
            0.0000575453,
            0.0000285443,
            0.0004871333,
            -0.0000023346,
            -0.000046608,
            0.0000019097,
            0.000025777,
            0.0000574361,
            -0.0000048128,
            0.0000168792,
            -0.0000041584,
            0.0000046414,
            0.0000032642,
            -0.0000074621,
            0.0000006836,
            0.0000020297
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000371757,
            0.0004219762,
            0.0000011084,
            -0.0000015661,
            0.000496553,
            -0.0002382203,
            -0.0000117695,
            0.0000440031,
            0.000020664,
            0.0003899006,
            0.0000092576,
            -0.0000081569,
            -0.0000010271,
            0.0000193911,
            0.0000633511,
            -0.0000064101,
            0.0000004217,
            0.0000103086,
            -0.0000220783,
            -0.000006871,
            0.0000118929,
            -0.0000004133,
            0.0000207209
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000021376,
            0.0003103612,
            0.0000003991,
            0.0000026452,
            0.0004286094,
            -0.0001582638,
            -0.0000061167,
            0.0000270419,
            0.0000137286,
            0.0002688532,
            -0.0000012299,
            -0.0000003715,
            0.000000804,
            0.0000161966,
            0.0000503139,
            0.0000018546,
            0.0000036632,
            -0.0000008428,
            -0.0000001581,
            -0.0000012343,
            0.0000003428,
            0.0000000197,
            -0.00001044
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000141685,
            0.0002368401,
            0.0000003512,
            0.0000011342,
            0.0003177316,
            -0.0001213639,
            -0.0000043881,
            0.0000246797,
            0.00001327,
            0.0001597794,
            -0.0000000798,
            0.0000009211,
            0.0000008124,
            0.0000093144,
            0.0000268584,
            -0.00000016,
            -0.0000086901,
            0.0000011802,
            0.0000108743,
            -0.0000009658,
            -0.0000001318,
            -0.000000109,
            0.0000081079
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000087071,
            0.0001525684,
            0.0000002123,
            -0.0000018195,
            0.0002907683,
            -0.0000677027,
            -0.0000026127,
            0.0000092252,
            -0.0000013955,
            0.0001006778,
            0.0000057526,
            0.0000211876,
            -0.0000008716,
            0.0000015482,
            0.0000170666,
            -0.0000054716,
            0.0000105016,
            0.0000070464,
            0.0000154502,
            -0.0000045876,
            0.0000068445,
            0.0000004182,
            0.0000024673
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000053967,
            0.0001227784,
            -0.0000000078,
            -0.0000003882,
            0.0002296887,
            -0.000051587,
            -0.00000082,
            0.0000082809,
            0.0000148437,
            0.0000740302,
            0.0000032987,
            0.0000171662,
            -0.0000005506,
            0.000001063,
            0.0000175637,
            -0.0000015901,
            -0.0000162547,
            0.0000044185,
            0.0000080733,
            -0.0000036414,
            0.0000149576,
            -0.0000003708,
            0.000000842
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000050435,
            0.0001471615,
            -0.0000000254,
            0.0000016789,
            0.000359475,
            -0.0000518764,
            -0.0000006945,
            0.0000049719,
            -0.0000019348,
            0.0000604506,
            -0.0000007448,
            0.0000252559,
            0.0000001097,
            -0.0000024783,
            0.0000249298,
            0.0000020854,
            0.0000104337,
            -0.0000053206,
            -0.0000069506,
            0.0000041859,
            -0.0000024309,
            -0.000000134,
            0.000008231
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000039156,
            0.0001308867,
            0.0000000857,
            0.0000023443,
            0.0004652686,
            -0.0000416133,
            -0.0000009418,
            0.0000061922,
            0.0000018634,
            0.0000069398,
            -0.0000038664,
            0.0000264745,
            0.0000010821,
            0.0000043166,
            0.0000252319,
            0.0000040721,
            0.0000081817,
            -0.0000047186,
            -0.0000205413,
            0.0000030324,
            -0.0000129935,
            -0.0000003606,
            0.0000113734
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000009826,
            0.0000416696,
            0.0000000438,
            0.0000002347,
            0.0002463622,
            -0.0000070397,
            -0.0000003242,
            0.0000012623,
            0.0000007019,
            -0.0000308329,
            -0.0000019477,
            0.0000147466,
            0.0000004028,
            0.0000003247,
            0.0000010901,
            0.0000013598,
            -0.0000026125,
            0.0000025477,
            0.0000207646,
            -0.0000025587,
            0.0000008189,
            0.0000001211,
            -0.000006669
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001129228,
            0.0003824837,
            0.0000731386,
            0.0001132303,
            0.0005239765,
            -0.0004266209,
            -0.0001820316,
            0.0003421083,
            0.0004088283,
            0.0008929044,
            -0.0002323514,
            -0.000546525,
            0.0001798886,
            0.0004146989,
            0.0004761735,
            0.0000073894,
            0.0000076664,
            -0.0000077592,
            0.0000224369,
            0.0000012397,
            0.0000047944,
            0.0000012716,
            0.0000235568
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001824698,
            0.0006400332,
            0.0000882596,
            0.0001148068,
            0.0008237604,
            -0.0006983814,
            -0.0002544059,
            0.0004796987,
            0.0005519078,
            0.0014406199,
            -0.000292338,
            -0.0008455619,
            0.0002042196,
            0.0005556178,
            0.000624473,
            0.0000021115,
            0.000017234,
            0.0000136558,
            0.0000586504,
            -0.0000165231,
            0.0000214925,
            0.0000038787,
            0.0000466422
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002183948,
            0.0007382324,
            0.0000756268,
            0.0000900216,
            0.0009063911,
            -0.0007961667,
            -0.0002565189,
            0.0004761727,
            0.0005107337,
            0.0016354127,
            -0.000266245,
            -0.0009065198,
            0.0001636435,
            0.0005274378,
            0.0005676056,
            -0.0000116411,
            -0.0000018869,
            0.0000009002,
            0.0000209459,
            -0.0000059544,
            0.0000355385,
            0.0000046777,
            0.0000352647
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002510241,
            0.0008944233,
            0.000063997,
            0.000077653,
            0.0009571728,
            -0.0009660275,
            -0.0002533612,
            0.0004848631,
            0.0005214316,
            0.001845532,
            -0.000280738,
            -0.0010071209,
            0.0001375259,
            0.0005015627,
            0.0005307267,
            0.0000131071,
            -0.0000099591,
            -0.0000242865,
            -0.0000506236,
            0.000014825,
            -0.0000164905,
            0.0000014413,
            0.0000183403
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003120935,
            0.0010200561,
            0.0000560846,
            0.0000458356,
            0.0009258591,
            -0.0011220582,
            -0.0002642598,
            0.0004735547,
            0.0004409781,
            0.0019421349,
            -0.0002516119,
            -0.0010416243,
            0.0001058585,
            0.0004471038,
            0.0004168504,
            -0.0000016982,
            0.0000331456,
            0.0000251137,
            0.000022897,
            -0.0000245359,
            0.000009162,
            0.0000040183,
            0.000006736
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004170968,
            0.0013036873,
            0.0000539312,
            0.0000358284,
            0.000892266,
            -0.0014936277,
            -0.0002995697,
            0.0005304276,
            0.0004472087,
            0.0021623508,
            -0.0002430812,
            -0.001231073,
            0.0000893281,
            0.0004392624,
            0.0003717258,
            -0.0000032979,
            -0.0000149984,
            0.0000047525,
            0.0000053398,
            -0.0000060616,
            0.000037858,
            0.0000010441,
            0.0000219189
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004292115,
            0.0013994153,
            0.0000450088,
            0.0000345311,
            0.0008401763,
            -0.0015462979,
            -0.0002761165,
            0.000505859,
            0.0003971385,
            0.0021471039,
            -0.0002075127,
            -0.0011426354,
            0.0000705303,
            0.0003838374,
            0.0003163375,
            -0.0000001279,
            -0.0000058808,
            -0.000020088,
            -0.0000195125,
            0.0000076131,
            0.0000108307,
            0.0000022831,
            0.0000242893
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003834695,
            0.0013444815,
            0.0000352159,
            0.0000218236,
            0.0007525621,
            -0.0014091176,
            -0.0002282918,
            0.0004377281,
            0.0003208728,
            0.0019453315,
            -0.000148627,
            -0.0009659395,
            0.0000499027,
            0.0003173699,
            0.0002399865,
            -0.0000107025,
            -0.0000088227,
            0.0000026261,
            0.0000357377,
            -0.0000073504,
            0.0000368503,
            0.000002174,
            0.000028552
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003315915,
            0.0012765576,
            0.0000272503,
            0.0000210904,
            0.0007342777,
            -0.0012675682,
            -0.0001854416,
            0.0003719056,
            0.0002729626,
            0.0018033457,
            -0.0001124156,
            -0.0007502759,
            0.0000376753,
            0.000247588,
            0.0002271964,
            -0.0000063913,
            -0.0000075205,
            -0.0000110003,
            -0.0000463528,
            0.000002759,
            0.0000086498,
            0.0000013133,
            0.0000190369
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002696985,
            0.0011838546,
            0.0000202918,
            0.0000117444,
            0.0006788803,
            -0.00110332,
            -0.0001429744,
            0.0003123776,
            0.0002166568,
            0.0015772375,
            -0.0000743812,
            -0.0006344771,
            0.000026088,
            0.0002080283,
            0.0001849174,
            -0.0000022732,
            0.0000096323,
            -0.0000008861,
            0.000029934,
            0.0000004151,
            0.0000052393,
            -0.0000018372,
            0.0000104309
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004008227,
            0.0020158401,
            0.000026902,
            0.0000134652,
            0.0012790571,
            -0.0017026096,
            -0.000198182,
            0.0004561238,
            0.0003004483,
            0.002624916,
            -0.0000895209,
            -0.0008923332,
            0.0000334249,
            0.000301219,
            0.0002860665,
            -0.0000134068,
            -0.0000804458,
            0.0000009157,
            0.0000241976,
            0.0000010028,
            0.0000738478,
            0.0000010485,
            -0.0000027889
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002643257,
            0.0015582218,
            0.0000136867,
            0.0000124254,
            0.0011047383,
            -0.0012317834,
            -0.0001142345,
            0.000303985,
            0.0001885352,
            0.0018959191,
            -0.0000629454,
            -0.0005107973,
            0.0000193199,
            0.0001849455,
            0.0002268919,
            0.0000002913,
            0.0000563569,
            0.0000017106,
            -0.0000533339,
            -0.0000068818,
            -0.0000311014,
            0.0000049832,
            0.0000316348
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001676533,
            0.0011938368,
            0.0000081096,
            0.0000087492,
            0.0009346611,
            -0.0008253286,
            -0.0000696158,
            0.0001897806,
            0.0001153006,
            0.0013556767,
            -0.0000305055,
            -0.0002818052,
            0.0000107552,
            0.0001112293,
            0.0001593241,
            0.0000071589,
            -0.0000501882,
            -0.0000124811,
            -0.0000205533,
            0.0000119139,
            0.000010111,
            -0.0000004673,
            -0.0000048888
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001147187,
            0.0009511121,
            0.000005016,
            0.0000064958,
            0.0008200606,
            -0.0006258328,
            -0.000044897,
            0.0001372446,
            0.0000842458,
            0.0010218576,
            -0.0000215877,
            -0.0001858578,
            0.0000069921,
            0.0000785847,
            0.0001299658,
            0.0000103825,
            -0.000036226,
            -0.0000097004,
            -0.0000332121,
            0.0000074519,
            -0.0000044309,
            -0.000000393,
            -0.0000070797
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000754012,
            0.0007253015,
            0.0000033372,
            0.0000005497,
            0.0007178282,
            -0.0004248928,
            -0.0000295547,
            0.0000824112,
            0.0000485248,
            0.0007740942,
            0.0000077544,
            -0.0000304605,
            0.0000009991,
            0.0000300951,
            0.0000909103,
            -0.0000098543,
            -0.0000326802,
            0.0000018454,
            -0.0000026112,
            0.0000000464,
            0.0000397103,
            0.0000000424,
            -0.0000174407
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000606942,
            0.0006900948,
            0.0000021474,
            -0.0000038475,
            0.0007805859,
            -0.0003836241,
            -0.0000212748,
            0.0000715668,
            0.0000151358,
            0.0006270032,
            0.0000075885,
            -0.0000275197,
            -0.0000009102,
            0.0000291106,
            0.0000734201,
            -0.0000039526,
            0.0000425803,
            0.0000147162,
            0.0000122288,
            -0.0000092473,
            -0.000013999,
            0.0000002596,
            -0.0000011813
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000363917,
            0.000480887,
            0.0000011944,
            -0.0000019791,
            0.0006777669,
            -0.0002397791,
            -0.0000121395,
            0.0000412076,
            0.0000106711,
            0.0004062224,
            0.0000022822,
            -0.0000096124,
            0.0000002493,
            0.0000188731,
            0.0000535006,
            0.0000024949,
            -0.0000093464,
            0.0000103221,
            0.0000295856,
            -0.0000065408,
            0.0000161551,
            -0.0000011177,
            0.0000024796
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000230077,
            0.0003712425,
            0.0000005406,
            -0.0000005363,
            0.0005476521,
            -0.0001669806,
            -0.0000065874,
            0.000029753,
            0.0000191717,
            0.000292747,
            0.0000014524,
            0.0000008273,
            0.0000002266,
            0.000018744,
            0.0000502892,
            -0.0000005228,
            -0.0000230343,
            0.0000052476,
            0.0000126188,
            -0.0000034954,
            0.0000096956,
            0.0000000554,
            -0.0000079972
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000134472,
            0.0002672814,
            0.0000000947,
            0.0000048059,
            0.0004606208,
            -0.0001154411,
            -0.0000026705,
            0.0000183593,
            0.0000122097,
            0.0001687719,
            -0.000003508,
            0.0000130349,
            0.0000010497,
            0.0000085863,
            0.00003786,
            0.0000032825,
            -0.000003607,
            -0.0000105289,
            -0.0000068848,
            0.0000067672,
            -0.0000072665,
            0.0000001131,
            -0.0000002331
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000081153,
            0.0001958898,
            0.0000000715,
            -0.0000008811,
            0.0004016545,
            -0.0000836053,
            -0.000001488,
            0.0000149462,
            0.0000042379,
            0.0000985917,
            0.0000050972,
            0.000015495,
            -0.00000059,
            0.0000076137,
            0.0000218029,
            -0.000000945,
            0.0000048791,
            0.0000035214,
            0.0000125031,
            -0.0000015512,
            0.0000030223,
            -0.0000009537,
            0.0000058722
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000092539,
            0.0002612219,
            0.0000000952,
            0.0000012324,
            0.000654579,
            -0.0000946178,
            -0.0000018723,
            0.0000142651,
            0.000001929,
            0.000110953,
            -0.0000034246,
            0.000017823,
            0.0000005144,
            0.0000059387,
            0.0000333192,
            0.0000076477,
            -0.0000212685,
            -0.0000090263,
            -0.0000082549,
            0.0000079414,
            0.0000021137,
            -0.0000007776,
            -0.0000068847
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000085543,
            0.0002467561,
            0.0000000994,
            0.0000020887,
            0.0008729654,
            -0.0000768274,
            -0.0000020131,
            0.0000117579,
            0.0000027805,
            0.0000210863,
            -0.0000038758,
            0.000044399,
            0.0000008645,
            0.0000025464,
            0.000037264,
            0.0000041352,
            0.0000054226,
            -0.0000048161,
            -0.0000038723,
            0.0000032008,
            -0.0000199451,
            0.0000002044,
            0.0000079007
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000018258,
            0.000083365,
            -0.0000000455,
            -0.0000024404,
            0.0005011637,
            -0.0000200682,
            -0.0000001379,
            -0.000000458,
            -0.0000109265,
            -0.0000675329,
            0.0000044954,
            0.000027193,
            -0.0000013444,
            -0.000003468,
            0.0000025332,
            -0.0000021652,
            0.0000161802,
            0.0000061467,
            0.0000118585,
            -0.00000336,
            -0.0000016241,
            -0.0000001485,
            0.0000089212
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000926847,
            0.0003215975,
            0.0000605478,
            0.0000841774,
            0.0004608911,
            -0.0003390931,
            -0.0001507516,
            0.0002768918,
            0.000331737,
            0.0007751496,
            -0.0001690712,
            -0.0003801656,
            0.0001428899,
            0.0003243403,
            0.0003958342,
            -0.000004133,
            0.0000155443,
            0.0000099132,
            0.0000118211,
            -0.0000096804,
            -0.0000001156,
            0.0000005274,
            -0.0000118763
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001505718,
            0.0005202191,
            0.0000724468,
            0.0001053199,
            0.0007052839,
            -0.000555478,
            -0.0002078124,
            0.000387723,
            0.0004644003,
            0.0012042344,
            -0.0002502287,
            -0.0006757254,
            0.0001721102,
            0.0004600189,
            0.0005427672,
            0.0000047851,
            -0.0000386848,
            -0.0000217621,
            -0.0000183069,
            0.0000105343,
            0.0000214215,
            0.000004491,
            0.0000278936
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001838859,
            0.0006649836,
            0.0000642246,
            0.0000840942,
            0.0008076887,
            -0.0007057499,
            -0.0002168102,
            0.0004143864,
            0.000465427,
            0.0014671873,
            -0.0002547404,
            -0.0007748772,
            0.0001442461,
            0.0004572938,
            0.0005126078,
            0.0000109085,
            -0.0000242364,
            -0.0000234778,
            -0.0000676816,
            0.0000188152,
            -0.0000196837,
            0.0000022255,
            0.0000046518
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000215446,
            0.0007509615,
            0.0000554531,
            0.0000604967,
            0.0008276836,
            -0.0007976533,
            -0.0002185475,
            0.0004049497,
            0.0004304208,
            0.0015777268,
            -0.0002275661,
            -0.0008212038,
            0.0001152733,
            0.0004201144,
            0.0004468602,
            0.0000001128,
            -0.0000176578,
            -0.0000036891,
            -0.0000323729,
            0.0000041344,
            0.0000015735,
            0.0000007874,
            0.0000140918
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000266921,
            0.0008595042,
            0.000048787,
            0.0000455049,
            0.0008134942,
            -0.0009471106,
            -0.0002280576,
            0.0004096129,
            0.000388917,
            0.0016678211,
            -0.0002146552,
            -0.0009304098,
            0.0000934317,
            0.0003998308,
            0.0003772004,
            -0.0000062254,
            0.000012399,
            0.0000037532,
            0.0000052477,
            -0.0000091866,
            0.0000065039,
            0.000003978,
            0.0000190172
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003580621,
            0.0011037092,
            0.0000474442,
            0.0000284461,
            0.0007976327,
            -0.0012498406,
            -0.0002600741,
            0.0004529295,
            0.0003762401,
            0.0018775685,
            -0.0002076619,
            -0.0010641062,
            0.0000774739,
            0.000386563,
            0.0003210475,
            -0.0000051566,
            0.0000075048,
            0.0000190071,
            0.0000391928,
            -0.0000188382,
            0.0000265309,
            0.0000019869,
            0.0000001384
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003661483,
            0.0012039372,
            0.0000394732,
            0.0000253807,
            0.0007391387,
            -0.0013153724,
            -0.0002383061,
            0.0004397722,
            0.0003415393,
            0.0018599069,
            -0.0001791346,
            -0.0010225958,
            0.0000619777,
            0.0003469998,
            0.0002648903,
            -0.0000021945,
            0.0000152699,
            0.0000077673,
            0.0000603252,
            -0.0000075892,
            0.0000123125,
            -0.0000009048,
            0.0000132412
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003328425,
            0.0011619757,
            0.0000325148,
            0.0000146838,
            0.0007149183,
            -0.0012227579,
            -0.0002039378,
            0.0003844867,
            0.0002858211,
            0.0017353592,
            -0.0001326106,
            -0.0008684557,
            0.0000455599,
            0.0002891053,
            0.0002250409,
            -0.0000027909,
            -0.0000045986,
            0.00001403,
            0.0000450899,
            -0.0000125011,
            0.0000381213,
            0.0000005307,
            0.0000129747
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002873787,
            0.0011802162,
            0.0000238864,
            0.0000203679,
            0.0007158526,
            -0.0011637097,
            -0.0001618668,
            0.0003430243,
            0.0002424404,
            0.0016977914,
            -0.0001062545,
            -0.0007564579,
            0.0000345075,
            0.0002500766,
            0.0002249845,
            0.0000043675,
            0.0000612727,
            -0.0000135829,
            -0.0000365916,
            0.0000033423,
            -0.0000419812,
            0.0000018145,
            0.0000276107
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000244246,
            0.0010882186,
            0.0000181765,
            0.0000117415,
            0.0006631338,
            -0.001012907,
            -0.0001291574,
            0.0002856178,
            0.0001992566,
            0.0015077356,
            -0.0000698862,
            -0.0005824747,
            0.0000239076,
            0.0001931896,
            0.0001917636,
            -0.0000043774,
            0.0000370187,
            0.0000009678,
            -0.0000255134,
            -0.0000052196,
            -0.0000117786,
            0.0000012103,
            0.0000174997
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003717156,
            0.0018933915,
            0.0000249685,
            0.0000198296,
            0.0012383748,
            -0.0016267957,
            -0.0001853897,
            0.0004358255,
            0.0003086965,
            0.0025207915,
            -0.0001114912,
            -0.0008125601,
            0.0000363694,
            0.0002820255,
            0.0003040316,
            0.0000133497,
            -0.0000058658,
            -0.0000127611,
            -0.0000543555,
            0.0000051768,
            -0.000008069,
            0.000000741,
            -0.000004897
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002437829,
            0.0014891697,
            0.0000136016,
            0.0000113926,
            0.0010460647,
            -0.0011385647,
            -0.0001092497,
            0.0002864425,
            0.0001782929,
            0.001842214,
            -0.0000599546,
            -0.0005318586,
            0.0000188496,
            0.000181771,
            0.0001922691,
            0.0000050133,
            -0.0000323993,
            -0.0000015999,
            -0.0000204518,
            -0.0000005011,
            0.0000229582,
            0.0000018971,
            0.0000387928
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001602257,
            0.0012136566,
            0.0000076421,
            0.0000089071,
            0.0009200773,
            -0.0008428964,
            -0.0000654005,
            0.0001951085,
            0.0001169984,
            0.0014064449,
            -0.000028358,
            -0.0002870855,
            0.0000104656,
            0.0001082803,
            0.000142037,
            0.0000006523,
            0.0000151776,
            0.0000001421,
            0.0000546931,
            -0.0000032248,
            0.0000079545,
            0.0000021221,
            0.0000039583
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001107008,
            0.0009266413,
            0.000005376,
            0.0000030741,
            0.0008361067,
            -0.0006033879,
            -0.0000455321,
            0.0001354402,
            0.0000694699,
            0.0010172728,
            -0.0000146745,
            -0.0001943473,
            0.0000065721,
            0.0000790316,
            0.0001145759,
            -0.0000026256,
            0.0000021406,
            0.000005951,
            0.0000269871,
            -0.0000039605,
            0.000012836,
            0.0000009917,
            0.00001594
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000764764,
            0.0007603294,
            0.0000031776,
            0.0000019097,
            0.0007749987,
            -0.0004697306,
            -0.0000291404,
            0.0001000283,
            0.0000608823,
            0.0008006398,
            -0.0000048528,
            -0.0000954569,
            0.0000028058,
            0.0000563908,
            0.0001123043,
            0.0000062664,
            0.0000297825,
            0.0000064035,
            -0.0000199187,
            -0.0000060012,
            -0.0000173577,
            -0.0000018545,
            0.00001372
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000591177,
            0.0006864693,
            0.0000016931,
            -0.0000031972,
            0.0008268231,
            -0.0003958212,
            -0.0000189118,
            0.0000700648,
            -0.0000026642,
            0.0006104798,
            0.0000130599,
            -0.0000245682,
            -0.0000025108,
            0.0000264855,
            0.0000797243,
            -0.0000094504,
            0.0000921332,
            0.0000058682,
            -0.0000159399,
            0.0000003461,
            -0.0000262404,
            -0.0000006281,
            0.0000277004
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000371158,
            0.0005427307,
            0.0000009159,
            0.000007808,
            0.0007258823,
            -0.000277662,
            -0.0000114025,
            0.0000531273,
            0.0000367387,
            0.0004910488,
            -0.000003968,
            -0.0000051019,
            0.0000022309,
            0.0000256948,
            0.0000942934,
            0.0000010186,
            -0.0000090382,
            -0.0000191675,
            -0.0000665654,
            0.0000137884,
            -0.0000064468,
            0.0000009167,
            0.0000121508
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000251912,
            0.000387148,
            0.0000007475,
            0.0000008557,
            0.0005969953,
            -0.0001789867,
            -0.0000080712,
            0.000032002,
            0.0000174484,
            0.0003022302,
            0.0000050244,
            0.0000115302,
            -0.000000054,
            0.0000135609,
            0.0000600032,
            -0.0000043748,
            0.0000065444,
            0.0000025998,
            -0.0000296099,
            -0.0000029772,
            -0.0000104878,
            0.0000008365,
            0.0000221835
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000158418,
            0.0002951817,
            0.0000002475,
            0.0000034789,
            0.0005477697,
            -0.0001380042,
            -0.0000039142,
            0.0000233163,
            0.0000198748,
            0.0002198638,
            0.0000003526,
            0.0000134852,
            0.0000006133,
            0.0000072598,
            0.0000593741,
            0.0000011032,
            0.000005033,
            -0.0000104817,
            -0.0000423244,
            0.0000069993,
            -0.0000108542,
            0.0000001261,
            0.0000168256
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000087897,
            0.000222714,
            0.0000001355,
            -0.0000014784,
            0.0004830671,
            -0.0000838835,
            -0.0000021664,
            0.000007858,
            0.0000091196,
            0.0001570354,
            0.0000067336,
            0.0000548215,
            -0.0000016992,
            -0.0000036025,
            0.0000353981,
            -0.0000025792,
            -0.0000108202,
            0.0000040645,
            -0.0000278028,
            -0.0000015314,
            -0.0000018603,
            -0.0000005753,
            -0.0000141547
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000110989,
            0.0002834872,
            0.000000142,
            -0.0000021158,
            0.0007179077,
            -0.0000979486,
            -0.000002436,
            0.0000103758,
            0.0000004384,
            0.0000944719,
            0.0000028261,
            0.000037713,
            -0.0000009734,
            0.0000022942,
            0.0000317605,
            0.0000012301,
            -0.0000124081,
            0.0000059148,
            0.0000136147,
            -0.0000018548,
            0.0000021205,
            -0.0000007769,
            -0.0000019169
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000093011,
            0.0002654574,
            0.0000001467,
            0.0000054657,
            0.0010298706,
            -0.0000758841,
            -0.0000021082,
            0.0000132277,
            0.0000096709,
            -0.0000045792,
            -0.0000052454,
            0.0000566443,
            0.0000018622,
            0.0000022707,
            0.0000590195,
            0.0000064269,
            -0.0000247388,
            -0.0000172495,
            -0.0000635315,
            0.0000123021,
            -0.0000091721,
            -0.0000000883,
            0.0000433331
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000019079,
            0.0001320314,
            0.0000001147,
            0.0000017313,
            0.0006136507,
            -0.0000371286,
            -0.0000005603,
            0.0000059398,
            0.0000183994,
            0.0000107232,
            -0.0000021184,
            0.0000322836,
            0.0000007412,
            0.0000030623,
            0.0000206525,
            0.0000025217,
            -0.0000117649,
            0.0000021904,
            0.0000045717,
            -0.0000034043,
            0.0000003065,
            -0.0000001365,
            -0.0000059112
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000509905,
            0.0001566572,
            0.0000319066,
            0.0000435048,
            0.0002274328,
            -0.0001773784,
            -0.0000803258,
            0.0001444279,
            0.0001675368,
            0.0003695894,
            -0.0000933285,
            -0.0002308693,
            0.0000755667,
            0.0001743153,
            0.0001988958,
            0.0000011036,
            0.000007563,
            0.0000027226,
            0.0000130823,
            -0.0000010348,
            -0.0000020873,
            0.0000013025,
            0.000008639
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000758498,
            0.0002852634,
            0.0000386617,
            0.0000559438,
            0.0003632766,
            -0.0002998134,
            -0.0001082854,
            0.0002096449,
            0.0002497795,
            0.0006433964,
            -0.0001349437,
            -0.000343653,
            0.00009328,
            0.0002386943,
            0.0002878402,
            0.0000052546,
            -0.0000027791,
            -0.0000092236,
            -0.0000082879,
            0.0000085388,
            -0.0000041321,
            -0.0000006006,
            0.0000124225
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000967274,
            0.0003327562,
            0.000034188,
            0.0000394269,
            0.0004280507,
            -0.0003504236,
            -0.0001143488,
            0.0002111053,
            0.0002330546,
            0.0007582808,
            -0.0001217004,
            -0.0003823835,
            0.0000751485,
            0.0002361155,
            0.000265989,
            -0.0000051725,
            0.0000111827,
            0.0000134934,
            0.0000067593,
            -0.0000128062,
            0.0000042013,
            0.0000027017,
            -0.0000045271
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001126971,
            0.0004014333,
            0.0000294237,
            0.0000296167,
            0.0004452904,
            -0.0004249727,
            -0.0001147518,
            0.0002161527,
            0.0002248967,
            0.00084763,
            -0.0001140179,
            -0.0004416059,
            0.0000604571,
            0.0002272347,
            0.0002390955,
            -0.0000074763,
            0.0000268026,
            0.0000126183,
            0.0000102447,
            -0.0000094117,
            0.0000035327,
            0.0000018137,
            0.0000157678
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000134473,
            0.0004549695,
            0.0000260145,
            0.0000246582,
            0.0004447931,
            -0.0004778232,
            -0.0001178301,
            0.0002168112,
            0.0002152359,
            0.0008941985,
            -0.0001149967,
            -0.0004904209,
            0.000051171,
            0.0002168934,
            0.0002039378,
            -0.0000013887,
            -0.0000486926,
            -0.0000019112,
            0.0000034802,
            0.0000004663,
            0.0000265307,
            0.0000013815,
            -0.0000043456
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001780693,
            0.00059308,
            0.0000249952,
            0.0000207583,
            0.000448116,
            -0.0006431092,
            -0.0001326106,
            0.0002421337,
            0.0002190888,
            0.00102509,
            -0.0001099291,
            -0.0005252156,
            0.0000428477,
            0.0002020496,
            0.0001960619,
            -0.0000036553,
            -0.0000239749,
            -0.0000127123,
            -0.0000582882,
            0.0000121806,
            0.0000015667,
            -0.0000008925,
            0.0000105412
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001874368,
            0.0006610045,
            0.0000210698,
            0.0000200381,
            0.0004620313,
            -0.0006913766,
            -0.0001241236,
            0.0002339054,
            0.0001966984,
            0.0010956043,
            -0.0000998397,
            -0.0005200448,
            0.0000352206,
            0.000185602,
            0.0001764563,
            -0.000005103,
            0.0000036681,
            -0.0000219334,
            -0.0000561982,
            0.0000141888,
            -0.0000223601,
            0.0000024518,
            -0.0000151374
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000173631,
            0.0006277909,
            0.0000168213,
            0.000010115,
            0.0004093159,
            -0.0006317216,
            -0.0001057847,
            0.0002041835,
            0.0001569229,
            0.0009591431,
            -0.0000888775,
            -0.0004816716,
            0.0000284615,
            0.0001638155,
            0.0001251274,
            0.0000034412,
            -0.0000107063,
            0.0000114348,
            0.0000202948,
            -0.0000122622,
            0.0000142905,
            0.0000027445,
            0.000010776
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001531004,
            0.0006315688,
            0.0000128677,
            0.0000076511,
            0.0003926525,
            -0.0006030339,
            -0.0000866547,
            0.0001765037,
            0.0001264725,
            0.0009406705,
            -0.0000483124,
            -0.0003566843,
            0.0000168756,
            0.0001229846,
            0.0001233817,
            -0.0000145533,
            0.0000442404,
            0.0000092752,
            -0.0000365376,
            -0.0000082434,
            -0.000010232,
            0.0000013681,
            0.0000123621
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001288976,
            0.0005979588,
            0.0000099327,
            0.0000059504,
            0.0003983766,
            -0.0005408552,
            -0.0000692996,
            0.0001563904,
            0.0001045799,
            0.0008781346,
            -0.0000426445,
            -0.0003230054,
            0.0000140356,
            0.0001132218,
            0.0001020656,
            0.0000006704,
            0.00003878,
            0.0000059141,
            0.0000010637,
            -0.0000048212,
            -0.0000183067,
            -0.0000000044,
            -0.0000050517
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001935521,
            0.0010452538,
            0.0000130921,
            0.0000076389,
            0.000702871,
            -0.0008910621,
            -0.0000964422,
            0.0002429974,
            0.0001618166,
            0.0014139957,
            -0.0000508619,
            -0.0004812387,
            0.0000180081,
            0.0001658311,
            0.0001637668,
            0.0000023606,
            0.0000031509,
            0.0000027978,
            0.0000059768,
            -0.0000023707,
            0.0000107609,
            -0.000000375,
            0.0000060219
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000131992,
            0.000857797,
            0.0000073152,
            0.0000095167,
            0.0006520008,
            -0.0006476239,
            -0.0000585835,
            0.0001672479,
            0.0001138892,
            0.00111656,
            -0.0000213325,
            -0.0002895553,
            0.0000096243,
            0.0001075293,
            0.0001386768,
            -0.0000062131,
            -0.0000098587,
            -0.000013155,
            -0.0000294756,
            0.0000094415,
            -0.0000036896,
            -0.0000003405,
            -0.0000020991
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000933118,
            0.0006835326,
            0.0000048945,
            -0.0000006074,
            0.000579065,
            -0.000487128,
            -0.0000395555,
            0.0001159333,
            0.0000606453,
            0.0008466178,
            -0.0000128462,
            -0.0001972835,
            0.0000058215,
            0.0000785389,
            0.0000960866,
            -0.0000022919,
            0.0000284752,
            0.0000174998,
            0.000024831,
            -0.0000119625,
            0.0000048535,
            -0.000000752,
            0.0000069249
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000597292,
            0.0005482274,
            0.000002585,
            0.0000023079,
            0.0005495686,
            -0.0003415645,
            -0.0000230821,
            0.0000741593,
            0.0000362634,
            0.0006685878,
            -0.0000034522,
            -0.000079331,
            0.0000022017,
            0.0000387469,
            0.0000742654,
            0.0000023272,
            0.0000031127,
            -0.0000103011,
            -0.0000272402,
            0.0000102538,
            -0.0000122844,
            -0.000001024,
            -0.0000071525
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000439762,
            0.000442969,
            0.0000017035,
            -0.0000004286,
            0.0004520502,
            -0.0002673207,
            -0.0000161464,
            0.0000540234,
            0.0000312097,
            0.0004790675,
            -0.0000022142,
            -0.0000475384,
            0.0000016036,
            0.0000258399,
            0.0000511984,
            -0.0000039486,
            -0.0000256327,
            0.0000053025,
            0.0000008377,
            -0.000005176,
            0.0000275886,
            0.000002197,
            -0.000003987
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000366555,
            0.0004001299,
            0.0000011802,
            -0.0000012591,
            0.0004835595,
            -0.0002183421,
            -0.0000120588,
            0.000039999,
            0.0000154893,
            0.0003772357,
            0.0000011272,
            -0.0000335642,
            0.0000003793,
            0.0000220336,
            0.0000437507,
            -0.0000023781,
            0.0000145562,
            0.0000096754,
            0.0000409207,
            -0.0000064598,
            0.0000021705,
            0.0000003141,
            0.0000047221
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000215701,
            0.0003138941,
            0.000000663,
            0.0000023215,
            0.0004316161,
            -0.0001698611,
            -0.0000069004,
            0.0000332011,
            0.0000121751,
            0.000262038,
            0.0000035833,
            -0.0000197249,
            0.0000005763,
            0.0000170907,
            0.0000474839,
            -0.0000012979,
            0.0000258793,
            -0.0000051407,
            -0.000014019,
            0.0000040496,
            -0.0000123202,
            -0.000000101,
            0.0000338734
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000015559,
            0.0002315342,
            0.0000005348,
            0.0000027986,
            0.0003876264,
            -0.0001107486,
            -0.0000054621,
            0.0000172999,
            0.0000090451,
            0.0002101238,
            -0.0000046888,
            0.0000049525,
            0.0000013729,
            0.0000083546,
            0.0000384583,
            0.0000053137,
            -0.0000255167,
            -0.0000045009,
            -0.0000169913,
            0.0000026897,
            0.000011715,
            -0.0000002287,
            -0.0000020244
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000104377,
            0.0001903074,
            0.0000003809,
            0.0000011482,
            0.0003311261,
            -0.000087946,
            -0.0000034983,
            0.0000175832,
            0.0000130227,
            0.0001350105,
            0.0000009582,
            0.0000050029,
            0.0000006158,
            0.000006659,
            0.0000310526,
            -0.000000639,
            0.0000059289,
            0.0000007356,
            -0.0000128571,
            -0.0000014131,
            -0.0000012304,
            -0.0000002368,
            0.0000167352
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000068646,
            0.0001418881,
            0.000000197,
            0.0000034948,
            0.0002986767,
            -0.0000612802,
            -0.0000020851,
            0.0000118742,
            0.00001191,
            0.0000870652,
            -0.0000038927,
            0.0000203604,
            0.0000013642,
            0.0000020497,
            0.0000280619,
            0.0000019963,
            0.0000027151,
            -0.0000076336,
            -0.0000307688,
            0.0000047049,
            -0.0000077203,
            0.0000005133,
            0.0000129273
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000078786,
            0.0001965356,
            0.0000001662,
            0.0000033716,
            0.0004844569,
            -0.0000879063,
            -0.0000021012,
            0.0000170227,
            0.0000114577,
            0.0000813642,
            -0.0000044497,
            0.0000197374,
            0.0000015633,
            0.0000059946,
            0.0000290493,
            0.0000041188,
            -0.0000051857,
            -0.0000074607,
            -0.0000061402,
            0.0000041065,
            0.0000021509,
            0.0000000444,
            0.0000147196
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000061651,
            0.0001747481,
            -0.0000000034,
            -0.0000007432,
            0.0006867488,
            -0.0000564679,
            -0.00000098,
            0.0000062056,
            -0.0000102554,
            -0.0000018004,
            -0.0000002818,
            0.0000367272,
            -0.0000002663,
            -0.0000011098,
            0.0000134628,
            0.0000005087,
            0.000023305,
            -0.0000030067,
            -0.0000009977,
            0.0000039212,
            -0.0000097361,
            0.0000006141,
            0.0000107699
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000015702,
            0.0000729267,
            0.0000000525,
            -0.0000037396,
            0.0004243775,
            -0.000023659,
            -0.0000003255,
            0.0000038728,
            -0.0000244914,
            -0.0000556849,
            0.0000023876,
            0.0000124125,
            -0.0000005819,
            0.0000013795,
            0.0000007204,
            -0.0000013985,
            0.0000317097,
            0.00000695,
            0.0000274508,
            -0.0000028904,
            -0.0000093998,
            -0.0000000795,
            -0.0000041209
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000333228,
            0.0001079526,
            0.0000227222,
            0.0000306109,
            0.0001727535,
            -0.0001202966,
            -0.0000552514,
            0.0001022948,
            0.0001142813,
            0.0002692343,
            -0.0000613959,
            -0.0001588588,
            0.0000548491,
            0.0001257231,
            0.0001438018,
            -0.0000042608,
            0.0000288422,
            0.0000165157,
            0.0000315513,
            -0.0000131643,
            0.0000000979,
            0.0000004939,
            0.0000132201
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000560199,
            0.0002038073,
            0.0000278063,
            0.0000349367,
            0.0002844501,
            -0.0002199428,
            -0.0000787307,
            0.0001498523,
            0.0001713278,
            0.0004835739,
            -0.0000833477,
            -0.0002354422,
            0.0000642678,
            0.0001725486,
            0.0002082268,
            -0.0000064006,
            0.0000415708,
            0.0000232434,
            0.0000178691,
            -0.0000176919,
            -0.0000002424,
            0.0000016726,
            0.0000077362
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000629698,
            0.0002394152,
            0.0000245854,
            0.0000343811,
            0.0003311847,
            -0.0002394923,
            -0.0000782501,
            0.0001523747,
            0.0001805723,
            0.0005600161,
            -0.0000971823,
            -0.0002918838,
            0.0000577798,
            0.0001801598,
            0.0002103422,
            0.0000061741,
            -0.00002398,
            -0.0000146582,
            -0.0000219089,
            0.0000124209,
            -0.000003262,
            0.0000016002,
            0.0000035762
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000703507,
            0.0002841904,
            0.0000205497,
            0.0000231373,
            0.0003431899,
            -0.000282948,
            -0.0000756411,
            0.0001523389,
            0.0001676821,
            0.0006258166,
            -0.0000749292,
            -0.0002833479,
            0.0000432535,
            0.0001611941,
            0.0001873671,
            -0.0000056952,
            0.0000172989,
            0.0000051845,
            -0.0000144888,
            -0.0000038313,
            -0.0000070185,
            0.0000004581,
            0.0000001528
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000895889,
            0.0003197151,
            0.0000187593,
            0.0000197118,
            0.0003358381,
            -0.0003317152,
            -0.0000816526,
            0.0001524734,
            0.0001559505,
            0.0006579325,
            -0.0000783335,
            -0.0003467871,
            0.0000372709,
            0.0001571365,
            0.0001628192,
            -0.0000023395,
            -0.0000216553,
            -0.0000073404,
            -0.0000078112,
            0.0000066708,
            0.0000152436,
            -0.0000001748,
            0.0000112088
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001133289,
            0.0003741488,
            0.0000172683,
            0.0000124146,
            0.0003132414,
            -0.0004120564,
            -0.000088148,
            0.0001603979,
            0.0001414085,
            0.0006801133,
            -0.0000859026,
            -0.0003862724,
            0.0000318692,
            0.0001491236,
            0.0001228347,
            0.0000097397,
            -0.0000115573,
            0.0000079265,
            0.0000235255,
            -0.0000070678,
            0.0000128267,
            -0.0000003357,
            -0.0000017115
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.000120516,
            0.0004278799,
            0.0000145144,
            0.0000083387,
            0.0003102745,
            -0.0004547786,
            -0.0000828736,
            0.0001569426,
            0.000123917,
            0.0007008326,
            -0.0000659554,
            -0.0003676148,
            0.0000243783,
            0.0001309388,
            0.0001041869,
            -0.000002982,
            0.0000194087,
            0.0000112256,
            0.0000441506,
            -0.0000102599,
            0.0000157928,
            0.0000013939,
            0.0000028307
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000111586,
            0.0004570999,
            0.0000115051,
            0.0000107798,
            0.0003158586,
            -0.0004495945,
            -0.0000700507,
            0.0001473491,
            0.0001206396,
            0.0007314874,
            -0.0000510013,
            -0.000302788,
            0.0000182822,
            0.0001128243,
            0.0001138447,
            -0.0000012945,
            0.0000341972,
            -0.0000042501,
            -0.0000219676,
            0.0000028621,
            -0.0000181528,
            -0.0000004587,
            0.0000001596
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000100648,
            0.0004364455,
            0.000009446,
            0.0000046164,
            0.0003064037,
            -0.000412817,
            -0.0000597151,
            0.0001291797,
            0.0000967876,
            0.0006678357,
            -0.0000345955,
            -0.0002823423,
            0.0000134192,
            0.0000971052,
            0.0000807179,
            -0.0000064141,
            0.000005246,
            0.0000053346,
            0.000017897,
            -0.0000045524,
            0.0000152648,
            0.0000009556,
            0.0000174132
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000087968,
            0.0004132707,
            0.000007011,
            0.0000060185,
            0.0002992451,
            -0.0003643983,
            -0.000047812,
            0.0001106987,
            0.0000904487,
            0.0006357729,
            -0.000033874,
            -0.0002475845,
            0.0000113379,
            0.0000864446,
            0.0000848743,
            0.000001985,
            -0.0000192734,
            0.0000020529,
            -0.0000096945,
            -0.0000032667,
            0.0000170616,
            0.0000004435,
            0.0000167116
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001344116,
            0.0007537604,
            0.0000097834,
            0.000007508,
            0.0005809967,
            -0.0006007658,
            -0.0000693778,
            0.0001726447,
            0.0001248271,
            0.0011157317,
            -0.0000326931,
            -0.0003281519,
            0.0000135369,
            0.0001216773,
            0.0001388768,
            -0.0000079381,
            -0.0000110051,
            -0.0000078188,
            -0.0000210804,
            0.0000080187,
            -0.0000022815,
            0.0000004863,
            -0.0000221931
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001007949,
            0.0006222551,
            0.0000062652,
            0.0000053497,
            0.0004959983,
            -0.000467204,
            -0.0000477888,
            0.0001228383,
            0.000097909,
            0.0008503104,
            -0.0000183169,
            -0.0002096181,
            0.0000079312,
            0.0000799104,
            0.0001166138,
            -0.000006075,
            -0.0000082557,
            0.0000017065,
            -0.0000413355,
            -0.0000055742,
            0.0000087073,
            0.0000026568,
            0.0000235564
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000671588,
            0.000508493,
            0.0000036188,
            0.0000052371,
            0.0004535498,
            -0.0003318784,
            -0.0000287757,
            0.0000842578,
            0.0000601773,
            0.0006549156,
            -0.0000131336,
            -0.0001188017,
            0.0000052968,
            0.0000524198,
            0.0000877521,
            -0.0000011339,
            -0.0000252646,
            -0.0000118478,
            -0.0000448058,
            0.0000082423,
            -0.0000057666,
            0.000001475,
            -0.0000054125
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000449082,
            0.0004059703,
            0.0000019672,
            0.0000048012,
            0.0004233393,
            -0.0002506705,
            -0.0000172975,
            0.0000584964,
            0.0000472292,
            0.000519596,
            -0.0000101134,
            -0.0000757181,
            0.0000037884,
            0.0000391153,
            0.0000743013,
            0.0000032593,
            -0.0000184939,
            -0.0000064259,
            -0.0000332483,
            0.000005164,
            0.000006206,
            -0.0000002282,
            0.000009432
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000300651,
            0.0003014221,
            0.0000010168,
            -0.0000009213,
            0.0003644666,
            -0.0001654519,
            -0.0000101104,
            0.0000340504,
            0.0000135467,
            0.0003572239,
            -0.0000005232,
            -0.000027228,
            0.0000002797,
            0.0000191785,
            0.0000363352,
            0.0000010709,
            -0.0000026224,
            0.0000037123,
            -0.0000007864,
            -0.0000013703,
            0.000003285,
            -0.000000073,
            -0.0000028171
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000026477,
            0.0003103902,
            0.0000009456,
            0.0000031059,
            0.0004085123,
            -0.0001653814,
            -0.0000093038,
            0.0000359768,
            0.000017829,
            0.0003577622,
            -0.0000082386,
            -0.0000245295,
            0.0000025878,
            0.0000190407,
            0.0000352701,
            0.0000026075,
            0.0000170346,
            0.0000007144,
            0.0000348771,
            -0.0000022787,
            -0.0000073161,
            0.0000009552,
            -0.0000061308
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000158113,
            0.0002356074,
            0.0000003161,
            0.0000005296,
            0.0003493256,
            -0.0001035317,
            -0.0000044632,
            0.0000219775,
            0.0000051703,
            0.0002100063,
            0.0000034339,
            -0.0000059924,
            0.0000002134,
            0.0000099058,
            0.0000281199,
            -0.0000035787,
            -0.0000005798,
            0.0000005466,
            0.0000098771,
            -0.0000005661,
            0.0000027159,
            0.0000001939,
            0.0000218038
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000113072,
            0.0001951067,
            0.0000001938,
            0.000001027,
            0.0003093806,
            -0.0000889462,
            -0.0000029719,
            0.0000162574,
            0.0000124775,
            0.0001665453,
            -0.0000028452,
            -0.000013765,
            0.0000006211,
            0.0000093319,
            0.0000289431,
            0.0000048948,
            -0.0000237522,
            -0.0000003839,
            0.0000065919,
            -0.0000004772,
            0.0000047143,
            -0.0000003205,
            0.0000015945
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000084677,
            0.000139482,
            0.0000000732,
            0.0000020407,
            0.0002620399,
            -0.0000550946,
            -0.0000019953,
            0.0000117743,
            0.0000149737,
            0.0000913667,
            -0.0000010592,
            0.000001998,
            0.0000005543,
            0.000006992,
            0.0000225583,
            0.0000005543,
            -0.0000275669,
            -0.0000049456,
            -0.0000158489,
            0.0000026975,
            0.0000091658,
            0.0000003681,
            0.0000283628
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000045127,
            0.0001083111,
            -0.0000000196,
            -0.0000008697,
            0.0002400338,
            -0.0000390042,
            -0.0000006785,
            0.0000064476,
            -0.0000033043,
            0.0000693896,
            0.0000007766,
            0.0000023206,
            -0.0000003932,
            0.0000036724,
            0.000007129,
            0.0000004254,
            -0.0000001295,
            0.0000046086,
            0.0000206353,
            -0.0000036024,
            0.0000028498,
            0.0000000407,
            0.0000052135
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000059484,
            0.0001620502,
            0.0000000482,
            0.0000020787,
            0.0004088537,
            -0.000064724,
            -0.0000009896,
            0.0000124381,
            0.0000113001,
            0.0000986947,
            -0.0000038174,
            0.0000059798,
            0.0000011517,
            0.0000044229,
            0.0000286388,
            0.0000027709,
            0.0000036401,
            -0.0000019037,
            0.0000089366,
            0.0000004364,
            -0.0000015101,
            0.0000003331,
            0.000009429
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000060041,
            0.0001445734,
            0.0000002537,
            0.0000044909,
            0.0005921807,
            -0.0000333,
            -0.0000020826,
            0.0000026949,
            0.0000118795,
            0.0000323282,
            -0.0000035184,
            0.0000478949,
            0.0000015879,
            -0.0000043815,
            0.0000282659,
            0.0000017323,
            -0.0000309907,
            -0.000009677,
            -0.0000103117,
            0.0000051316,
            0.0000247464,
            0.000000432,
            0.0000185758
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000001555,
            0.0000607323,
            0.0000000579,
            -0.0000009336,
            0.0003736504,
            -0.000002649,
            -0.0000004998,
            -0.0000004526,
            -0.0000045241,
            -0.0000122929,
            -0.000000579,
            0.0000155659,
            0.0000000547,
            0.0000029646,
            0.0000072365,
            0.0000001374,
            0.0000031197,
            0.0000039679,
            0.0000037003,
            -0.0000029528,
            -0.0000112233,
            0.0000003682,
            -0.0000036503
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000196408,
            0.000074222,
            0.0000142175,
            0.0000209701,
            0.000122595,
            -0.0000732143,
            -0.0000324829,
            0.000064832,
            0.0000769814,
            0.0001891345,
            -0.0000336243,
            -0.0000986087,
            0.0000349513,
            0.0000850131,
            0.0001017511,
            -0.0000046882,
            0.0000208845,
            0.0000144596,
            0.000021054,
            -0.0000117105,
            0.0000019703,
            0.0000003926,
            0.0000033418
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000276347,
            0.0001296984,
            0.0000171142,
            0.0000312858,
            0.0002038338,
            -0.000113204,
            -0.0000420931,
            0.0000928938,
            0.000124734,
            0.0003266889,
            -0.0000571971,
            -0.0001280186,
            0.0000444555,
            0.0001132405,
            0.0001567578,
            0.000000894,
            -0.0000172357,
            -0.0000165601,
            -0.0000326177,
            0.0000133741,
            -0.0000054462,
            0.0000008527,
            -0.0000018899
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000366753,
            0.0001521679,
            0.0000153866,
            0.0000255058,
            0.0002106966,
            -0.0001473633,
            -0.0000456701,
            0.0000974401,
            0.0001200951,
            0.0003548471,
            -0.0000629181,
            -0.0001824514,
            0.0000396729,
            0.0001189323,
            0.0001382883,
            0.0000038917,
            -0.0000060107,
            -0.0000007762,
            0.0000115236,
            -0.0000031036,
            0.000009725,
            0.0000023307,
            0.0000094667
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000411897,
            0.0001916725,
            0.0000136686,
            0.000018378,
            0.0002509671,
            -0.0001783077,
            -0.000047117,
            0.000100956,
            0.000119503,
            0.0004342968,
            -0.000051604,
            -0.0002095278,
            0.0000314996,
            0.0001192033,
            0.0001448635,
            -0.0000012548,
            -0.0000029642,
            0.0000008959,
            -0.0000028569,
            -0.000001113,
            0.0000062744,
            0.000000228,
            0.0000105244
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000506207,
            0.0002101379,
            0.0000119248,
            0.0000098101,
            0.0002466973,
            -0.000203046,
            -0.0000487089,
            0.0000977568,
            0.0000998465,
            0.0004573864,
            -0.0000532365,
            -0.0002149698,
            0.0000253914,
            0.0001076529,
            0.0001080653,
            0.000001145,
            0.0000129785,
            0.0000196876,
            0.000031932,
            -0.0000172838,
            0.0000112915,
            0.000001575,
            -0.0000024853
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000624098,
            0.0002413515,
            0.0000109348,
            0.0000103385,
            0.0002580112,
            -0.0002366987,
            -0.0000515944,
            0.0001011414,
            0.0000975338,
            0.0004878409,
            -0.0000495233,
            -0.000237847,
            0.0000210478,
            0.0001019896,
            0.0001012422,
            -0.0000009406,
            -0.0000097362,
            -0.0000062758,
            -0.000018276,
            0.0000056967,
            -0.0000041541,
            0.0000008697,
            -0.0000033538
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000716771,
            0.0002705223,
            0.0000098721,
            0.0000056174,
            0.0002425966,
            -0.0002753961,
            -0.0000522904,
            0.0001008985,
            0.000080636,
            0.0004989253,
            -0.000045738,
            -0.0002517304,
            0.0000176382,
            0.0000964965,
            0.0000782414,
            -0.0000028249,
            0.0000400291,
            0.0000129011,
            0.0000357323,
            -0.0000107678,
            -0.0000038647,
            0.000001361,
            0.0000066226
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000674965,
            0.0002915668,
            0.0000076613,
            0.0000043324,
            0.0002257886,
            -0.0002710872,
            -0.0000443604,
            0.000094269,
            0.0000774421,
            0.0004941454,
            -0.0000327544,
            -0.0002238058,
            0.0000130015,
            0.0000823209,
            0.0000686207,
            -0.0000050833,
            -0.0000077884,
            0.0000079496,
            0.0000342451,
            -0.000005282,
            0.0000162328,
            0.0000003654,
            -0.0000021553
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000597301,
            0.0002934134,
            0.0000060808,
            0.0000067907,
            0.0002360189,
            -0.0002559411,
            -0.0000370635,
            0.0000835916,
            0.0000728663,
            0.0004936827,
            -0.0000310494,
            -0.0001872953,
            0.0000112217,
            0.0000708473,
            0.0000741413,
            0.0000029018,
            0.0000030812,
            -0.0000027522,
            -0.0000113287,
            0.0000008512,
            -0.0000014206,
            0.0000003214,
            0.0000052484
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000514272,
            0.0002775545,
            0.0000046218,
            0.0000055419,
            0.0002293719,
            -0.000235127,
            -0.000029395,
            0.0000757655,
            0.0000717839,
            0.0004561695,
            -0.0000244178,
            -0.0001801177,
            0.0000091187,
            0.0000662174,
            0.0000694265,
            0.000001293,
            -0.00001862,
            -0.0000021917,
            0.0000054459,
            0.0000015201,
            0.0000161027,
            0.000000006,
            0.0000085736
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000862765,
            0.0004889885,
            0.0000066349,
            0.0000039111,
            0.0004319167,
            -0.0003852915,
            -0.0000452565,
            0.0001113559,
            0.0000802365,
            0.000780284,
            -0.0000286317,
            -0.0002457865,
            0.0000105666,
            0.0000889158,
            0.0000968195,
            -0.0000010282,
            0.000010624,
            0.0000048075,
            -0.0000036175,
            -0.0000045592,
            0.0000006586,
            0.0000010095,
            0.000003796
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000642608,
            0.0003982311,
            0.0000042844,
            0.0000027148,
            0.0003860543,
            -0.0002873002,
            -0.0000309111,
            0.0000834245,
            0.0000673679,
            0.0005895154,
            -0.0000148249,
            -0.0001978035,
            0.0000061887,
            0.0000720408,
            0.0000783699,
            0.0000012497,
            -0.0000438467,
            -0.0000008247,
            0.0000039065,
            0.0000006388,
            0.000022379,
            -0.0000006101,
            0.0000200675
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000437119,
            0.0003463211,
            0.0000021407,
            0.0000001497,
            0.0003365749,
            -0.0002290721,
            -0.0000177659,
            0.0000572616,
            0.000042306,
            0.000480443,
            -0.0000035162,
            -0.0001144375,
            0.0000022607,
            0.0000428795,
            0.0000509674,
            -0.0000048969,
            0.0000030267,
            0.0000093378,
            0.0000344012,
            -0.0000068246,
            0.0000113409,
            0.0000004673,
            0.0000028141
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000290828,
            0.0002785788,
            0.0000010877,
            0.0000018281,
            0.0003289913,
            -0.0001701943,
            -0.0000105845,
            0.0000389698,
            0.0000188958,
            0.0003687895,
            -0.0000044701,
            -0.0000557581,
            0.0000016662,
            0.0000249397,
            0.0000373237,
            -0.0000010329,
            0.0000183191,
            -0.0000009915,
            0.0000166828,
            0.0000006215,
            -0.0000065913,
            0.000000857,
            0.0000008128
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000020639,
            0.0002425992,
            0.0000006852,
            0.0000029087,
            0.0002770857,
            -0.0001362855,
            -0.0000072395,
            0.0000315421,
            0.000020928,
            0.0003026447,
            -0.0000006091,
            -0.0000421102,
            0.000001039,
            0.000021031,
            0.0000342174,
            0.0000008616,
            -0.0000132326,
            -0.0000053901,
            0.0000039023,
            0.0000043928,
            0.000009059,
            -0.0000010599,
            0.0000039088
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000020325,
            0.0002410027,
            0.0000006332,
            0.0000002959,
            0.0003386623,
            -0.0001233549,
            -0.0000068479,
            0.0000262674,
            0.0000189386,
            0.000304571,
            -0.0000014543,
            -0.0000265321,
            0.0000007173,
            0.000017278,
            0.0000383543,
            -0.0000007238,
            -0.000002641,
            0.0000020839,
            0.0000060884,
            -0.0000021211,
            0.0000026071,
            0.0000005847,
            -0.0000102116
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000130242,
            0.0001775287,
            0.0000002663,
            -0.0000028263,
            0.0002902859,
            -0.0000821174,
            -0.0000036689,
            0.0000137232,
            -0.0000064318,
            0.0001788198,
            0.000005186,
            0.0000067565,
            -0.0000012036,
            0.0000063679,
            0.0000136915,
            -0.0000040588,
            0.0000210828,
            0.0000089321,
            0.0000154516,
            -0.0000057945,
            -0.0000016921,
            0.0000002301,
            -0.0000010172
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000088934,
            0.0001456006,
            0.0000001265,
            0.0000004881,
            0.0002634889,
            -0.0000515621,
            -0.0000022969,
            0.0000093994,
            0.0000114478,
            0.0001624158,
            0.0000029968,
            0.0000150327,
            -0.0000004605,
            0.0000023635,
            0.0000289912,
            -0.0000025117,
            -0.0000232299,
            -0.0000053207,
            -0.0000216217,
            0.0000056267,
            0.0000018318,
            0.0000000767,
            -0.0000019983
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000055484,
            0.0001214617,
            0.000000096,
            0.0000013893,
            0.0002443934,
            -0.0000511113,
            -0.0000014479,
            0.0000078709,
            0.0000085247,
            0.0001413036,
            0.0000018202,
            0.0000036657,
            -0.0000003334,
            0.0000038179,
            0.0000297157,
            0.0000011718,
            0.0000008689,
            -0.0000053337,
            -0.0000313636,
            0.0000047994,
            -0.0000112988,
            -0.000000972,
            0.0000077811
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000037412,
            0.0000882774,
            0.0000000127,
            -0.0000005075,
            0.0002054344,
            -0.0000402268,
            -0.0000007702,
            0.0000061469,
            -0.0000024312,
            0.0000677981,
            0.0000004167,
            0.0000028676,
            0.0000001741,
            0.0000033029,
            0.0000032161,
            -0.0000005427,
            0.0000045743,
            0.0000062835,
            0.0000321917,
            -0.0000056364,
            0.0000074884,
            0.0000001692,
            0.0000064482
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000048779,
            0.0001341957,
            0.0000000303,
            0.0000018814,
            0.0003430795,
            -0.0000560984,
            -0.000001108,
            0.0000085442,
            0.0000077503,
            0.00010003,
            0.000000271,
            0.0000202524,
            -0.0000000291,
            0.0000019143,
            0.0000247244,
            -0.0000000649,
            0.0000142515,
            -0.0000069102,
            -0.00002515,
            0.0000052637,
            -0.0000078281,
            0.0000001613,
            -0.0000028691
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000032778,
            0.0001361585,
            -0.0000000033,
            0.0000005403,
            0.0004931214,
            -0.0000493071,
            -0.0000004654,
            0.0000073124,
            -0.0000065583,
            0.0000407307,
            0.0000017701,
            0.0000355372,
            -0.0000000023,
            -0.0000040506,
            0.0000118994,
            -0.0000001915,
            0.000022156,
            -0.0000005724,
            0.0000218617,
            0.0000004158,
            -0.0000095764,
            -0.0000002889,
            0.0000043599
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000013712,
            0.0000470996,
            -0.0000000237,
            0.0000007706,
            0.000335357,
            -0.0000103648,
            -0.0000002544,
            0.0000004963,
            0.0000007888,
            0.0000049406,
            -0.0000020291,
            0.0000138276,
            0.0000003122,
            -0.0000002245,
            0.000008083,
            0.0000017663,
            0.0000185312,
            0.0000006138,
            0.0000104232,
            -0.00000129,
            -0.0000045517,
            0.0000000641,
            0.0000027465
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000066786,
            0.0000351578,
            0.0000069176,
            0.0000135929,
            0.0000718743,
            -0.0000304476,
            -0.0000131185,
            0.0000330236,
            0.0000476482,
            0.0001024566,
            -0.0000194671,
            -0.0000485252,
            0.0000193484,
            0.0000461533,
            0.0000643965,
            0.0000024433,
            -0.0000068143,
            -0.00000163,
            0.0000004321,
            0.000001208,
            0.0000050369,
            0.0000002014,
            0.0000062582
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000095072,
            0.0000515601,
            0.0000081563,
            0.0000170783,
            0.0001200858,
            -0.0000426811,
            -0.0000168779,
            0.0000443948,
            0.000062698,
            0.0001539923,
            -0.0000279857,
            -0.000072449,
            0.0000237249,
            0.000063683,
            0.0000819762,
            0.0000028763,
            -0.0000015106,
            -0.0000024323,
            -0.0000078139,
            0.0000021825,
            -0.0000059596,
            0.00000003,
            -0.0000007698
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000121921,
            0.0000679726,
            0.0000074645,
            0.0000145714,
            0.0001437534,
            -0.0000503741,
            -0.0000183447,
            0.0000442666,
            0.0000660114,
            0.0001970994,
            -0.0000296332,
            -0.0000704503,
            0.0000212553,
            0.0000611757,
            0.0000859855,
            0.0000025936,
            -0.0000222575,
            -0.0000041241,
            -0.0000032047,
            0.0000035356,
            0.0000072204,
            0.000000331,
            -0.0000094223
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000128044,
            0.0000783646,
            0.0000062769,
            0.0000087551,
            0.0001481553,
            -0.0000575804,
            -0.0000176518,
            0.0000441362,
            0.0000608198,
            0.0002110706,
            -0.0000219278,
            -0.0000862663,
            0.0000161624,
            0.000060124,
            0.0000755987,
            -0.0000007837,
            -0.0000214851,
            0.0000008121,
            0.0000085006,
            0.0000015999,
            0.0000114666,
            0.000000197,
            -0.0000064809
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000158727,
            0.0001001608,
            0.000005344,
            0.0000067462,
            0.000142513,
            -0.0000820384,
            -0.0000183176,
            0.0000462091,
            0.0000531662,
            0.0002369356,
            -0.0000199876,
            -0.0000937098,
            0.0000124223,
            0.0000552288,
            0.0000654268,
            -0.0000009702,
            0.0000068076,
            0.0000047555,
            0.0000127601,
            -0.0000024663,
            -0.0000018578,
            -0.0000000414,
            -0.0000035592
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000228797,
            0.000117635,
            0.0000049533,
            0.0000067029,
            0.0001737455,
            -0.0000926527,
            -0.0000210203,
            0.0000458835,
            0.000057761,
            0.0002805279,
            -0.0000195526,
            -0.0000882676,
            0.0000107571,
            0.000049213,
            0.0000683111,
            -0.0000048343,
            -0.0000052294,
            -0.0000017507,
            -0.0000265628,
            0.0000027339,
            -0.000005121,
            0.0000001843,
            -0.0000015512
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000249448,
            0.0001238139,
            0.0000043019,
            0.0000057389,
            0.0001767538,
            -0.0001035665,
            -0.0000200361,
            0.0000474158,
            0.0000517809,
            0.0002775029,
            -0.0000234702,
            -0.0001265006,
            0.0000101358,
            0.0000567262,
            0.0000579206,
            -0.0000008988,
            -0.0000151118,
            -0.000002304,
            0.000004371,
            0.0000031662,
            0.0000042237,
            0.000000082,
            -0.0000088025
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000260494,
            0.0001378994,
            0.0000038654,
            0.0000044883,
            0.0001704371,
            -0.0001130478,
            -0.000019512,
            0.0000453365,
            0.0000498619,
            0.0002945499,
            -0.0000184296,
            -0.0001077678,
            0.0000080881,
            0.0000485312,
            0.0000641624,
            -0.0000006907,
            0.0000040614,
            0.0000004878,
            -0.0000280245,
            0.0000008258,
            -0.0000063904,
            -0.000000553,
            0.0000095728
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000247707,
            0.0001432635,
            0.0000028867,
            0.0000026716,
            0.000160131,
            -0.000115947,
            -0.000016326,
            0.0000400535,
            0.0000379504,
            0.0002875427,
            -0.0000138939,
            -0.0000923854,
            0.0000054106,
            0.0000397459,
            0.0000470825,
            -0.0000014573,
            0.000017351,
            0.0000070451,
            -0.000005788,
            -0.0000072411,
            -0.000001065,
            0.0000008133,
            0.0000068764
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000224998,
            0.000131446,
            0.0000024194,
            0.0000019375,
            0.0001349105,
            -0.0001008339,
            -0.000014006,
            0.0000360147,
            0.000037751,
            0.0002359451,
            -0.0000094806,
            -0.0000962584,
            0.0000042782,
            0.0000356781,
            0.0000385483,
            -0.0000003294,
            -0.0000242399,
            0.0000036631,
            0.0000135121,
            -0.0000035269,
            0.0000211317,
            -0.0000002841,
            0.0000069182
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000390983,
            0.0002515048,
            0.0000036848,
            0.0000011251,
            0.000272642,
            -0.0001834293,
            -0.0000224244,
            0.000057416,
            0.0000508635,
            0.0004464889,
            -0.0000126924,
            -0.0001230973,
            0.0000063354,
            0.0000495859,
            0.0000662534,
            -0.0000040481,
            -0.0000039294,
            0.000009557,
            -0.000009589,
            -0.0000074801,
            0.0000154643,
            0.0000004306,
            0.0000239637
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000296942,
            0.0002293748,
            0.0000020768,
            0.0000037422,
            0.0002637022,
            -0.0001521401,
            -0.0000147225,
            0.0000441017,
            0.0000360404,
            0.0003972475,
            -0.0000125236,
            -0.0000831378,
            0.0000041846,
            0.000036942,
            0.0000466234,
            0.0000024438,
            -0.0000019538,
            -0.0000034353,
            -0.0000002779,
            0.0000043374,
            -0.0000058259,
            -0.0000009763,
            -0.0000177507
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000213586,
            0.0001996054,
            0.0000012767,
            0.0000026191,
            0.0002391123,
            -0.0001217013,
            -0.0000096788,
            0.0000357097,
            0.0000332198,
            0.0003333606,
            -0.00000509,
            -0.0000779225,
            0.0000021608,
            0.0000318013,
            0.0000359765,
            -0.0000015812,
            -0.0000021906,
            0.0000009756,
            0.0000277267,
            -0.0000021606,
            0.0000018712,
            0.0000004683,
            -0.000007385
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000180187,
            0.0001605166,
            0.0000010831,
            0.0000011848,
            0.0002149881,
            -0.0000890218,
            -0.0000084,
            0.0000240772,
            0.0000325653,
            0.0002568291,
            -0.0000030606,
            -0.0000456552,
            0.0000016548,
            0.0000218276,
            0.0000346283,
            -0.0000005181,
            -0.0000266395,
            0.0000062703,
            0.0000093388,
            -0.0000067809,
            0.000032537,
            0.000000215,
            0.0000228842
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000117967,
            0.0001352515,
            0.0000004952,
            0.0000016525,
            0.0002035225,
            -0.0000604946,
            -0.0000046138,
            0.0000158241,
            0.0000161316,
            0.0002112336,
            -0.0000007401,
            -0.0000157342,
            0.0000006919,
            0.0000115484,
            0.000027258,
            -0.0000004594,
            -0.0000146944,
            -0.0000053578,
            -0.0000090441,
            0.000004691,
            -0.0000015283,
            -0.000000011,
            -0.0000083735
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000099841,
            0.0001351186,
            0.0000002947,
            0.0000008761,
            0.0002237255,
            -0.0000663103,
            -0.0000031205,
            0.0000131317,
            0.0000052913,
            0.0001709165,
            -0.0000002298,
            -0.0000111226,
            0.0000002488,
            0.0000080241,
            0.0000208807,
            0.0000014554,
            0.0000025132,
            -0.00000272,
            0.0000035283,
            0.0000024169,
            -0.000004675,
            -0.0000002708,
            0.0000007774
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000065285,
            0.0001099001,
            0.0000001445,
            0.0000006549,
            0.0002056666,
            -0.0000473457,
            -0.0000018292,
            0.0000097171,
            0.000011463,
            0.0001595238,
            -0.0000002823,
            -0.0000101326,
            0.0000001547,
            0.0000084384,
            0.00002061,
            0.0000017052,
            -0.0000082109,
            -0.0000006913,
            0.0000069936,
            0.0000005117,
            0.0000040828,
            -0.000000328,
            -0.0000000547
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000042428,
            0.0000883266,
            0.0000000508,
            -0.0000009653,
            0.0001899752,
            -0.0000304278,
            -0.0000008191,
            0.0000043351,
            -0.0000017215,
            0.0001207118,
            0.0000050806,
            0.0000185762,
            -0.0000008927,
            0.0000009548,
            0.0000131768,
            -0.0000037909,
            0.0000056782,
            0.0000015216,
            -0.0000023697,
            0.0000002236,
            0.0000021299,
            -0.0000000186,
            -0.000002555
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000025538,
            0.000057687,
            0.0000000446,
            -0.0000014437,
            0.0001584751,
            -0.000018112,
            -0.0000004716,
            0.0000010491,
            -0.0000017184,
            0.0000639364,
            0.0000049834,
            0.0000159449,
            -0.0000009912,
            -0.0000014996,
            0.0000095292,
            -0.0000040562,
            0.000009614,
            0.000004964,
            -0.0000016747,
            -0.0000032608,
            -0.0000016825,
            0.0000001239,
            0.0000099966
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000018497,
            0.0000498647,
            -0.0000000514,
            0.0000007272,
            0.000140322,
            -0.0000213542,
            -0.000000158,
            0.0000040795,
            0.0000000132,
            0.0000546495,
            0.0000003437,
            0.0000030603,
            -0.0000000087,
            0.0000023245,
            0.0000066508,
            0.0000009944,
            0.0000095179,
            -0.0000004142,
            0.0000094621,
            -0.0000000457,
            -0.0000019184,
            -0.0000004472,
            0.0000012434
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000022062,
            0.0000711829,
            -0.000000038,
            0.0000002237,
            0.0002564526,
            -0.0000248177,
            -0.0000002428,
            0.0000021541,
            -0.0000040918,
            0.0000696026,
            0.0000013424,
            0.0000200381,
            -0.0000001339,
            -0.0000000208,
            0.000005215,
            -0.0000013131,
            0.0000114078,
            0.0000005601,
            0.0000173736,
            -0.0000003555,
            -0.0000037597,
            0.0000000723,
            -0.0000051153
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000026987,
            0.0000941368,
            0.0000001536,
            -0.0000018267,
            0.0003856549,
            -0.0000215655,
            -0.0000010911,
            0.0000051089,
            0.0000039758,
            0.0000837206,
            0.0000035432,
            0.0000251066,
            -0.0000005776,
            0.0000005313,
            0.0000227378,
            -0.00000073,
            -0.0000170592,
            0.0000049684,
            -0.0000051528,
            -0.0000027809,
            -0.0000002776,
            -0.0000004484,
            -0.0000093639
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000000386,
            0.0000360288,
            0.0000000037,
            0.0000007921,
            0.0002437733,
            -0.0000087236,
            -0.0000000162,
            0.0000000374,
            0.0000044536,
            0.0000185944,
            -0.0000007047,
            0.000014422,
            -0.0000002024,
            0.0000020823,
            0.0000126064,
            0.0000010335,
            -0.0000102197,
            -0.0000016077,
            -0.0000187805,
            0.0000009923,
            0.0000070035,
            0.0000000633,
            -0.0000011846
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000010546,
            0.0000107112,
            0.0000026973,
            0.0000100322,
            0.0000419834,
            -0.0000033289,
            -0.0000032744,
            0.0000112786,
            0.0000205235,
            0.000045566,
            -0.0000075977,
            -0.0000116285,
            0.0000104329,
            0.0000218222,
            0.0000418599,
            0.0000005862,
            -0.0000025672,
            -0.0000021148,
            -0.0000005713,
            0.0000019349,
            0.0000001283,
            0.0000000699,
            -0.0000000684
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000019025,
            0.0000328374,
            0.0000032971,
            0.0000131879,
            0.0000903339,
            -0.0000183584,
            -0.0000047304,
            0.0000189546,
            0.0000368948,
            0.0001064411,
            -0.0000093705,
            -0.0000200102,
            0.0000125751,
            0.0000331949,
            0.0000684891,
            0.0000008787,
            -0.0000019484,
            -0.0000047125,
            -0.000010066,
            0.0000036355,
            -0.0000038171,
            -0.0000004456,
            -0.0000056269
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000029276,
            0.0000287085,
            0.0000032026,
            0.0000104185,
            0.0000957454,
            -0.0000151803,
            -0.0000058205,
            0.0000171296,
            0.0000311759,
            0.0001028553,
            -0.0000104489,
            -0.0000288905,
            0.0000112288,
            0.0000343872,
            0.0000647528,
            0.0000016328,
            -0.000011673,
            -0.0000011563,
            -0.0000012538,
            0.000000834,
            0.0000071916,
            -0.0000003497,
            -0.0000038751
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000002547,
            0.0000362979,
            0.0000023852,
            0.0000078725,
            0.0000974846,
            -0.0000195318,
            -0.0000044139,
            0.0000189331,
            0.0000323175,
            0.0001131887,
            -0.0000049539,
            -0.0000312023,
            0.0000081483,
            0.000030837,
            0.0000554695,
            -0.0000025919,
            0.0000046439,
            0.000001888,
            0.0000108261,
            -0.0000016264,
            0.0000058826,
            0.0000000072,
            0.0000084793
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000041159,
            0.0000418967,
            0.0000022603,
            0.0000066459,
            0.000124828,
            -0.0000289505,
            -0.000005672,
            0.000020293,
            0.0000291714,
            0.0001365751,
            -0.0000088587,
            -0.0000354953,
            0.0000071488,
            0.0000312743,
            0.0000555818,
            -0.0000010018,
            0.0000163939,
            0.000000728,
            -0.0000043346,
            -0.0000012746,
            -0.0000045134,
            0.0000008939,
            0.0000052328
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000061365,
            0.0000523789,
            0.00000218,
            0.0000042054,
            0.0001286787,
            -0.0000357288,
            -0.0000070884,
            0.0000212739,
            0.0000309608,
            0.0001541042,
            -0.0000075919,
            -0.0000495838,
            0.000006172,
            0.0000320433,
            0.000051654,
            -0.0000007993,
            -0.0000043809,
            0.0000021494,
            0.0000026272,
            -0.0000004472,
            0.0000049683,
            -0.00000026,
            0.000001767
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000064827,
            0.0000479918,
            0.0000018038,
            0.000005086,
            0.000123402,
            -0.0000317055,
            -0.0000066676,
            0.0000193382,
            0.0000291754,
            0.000140784,
            -0.0000069498,
            -0.0000438153,
            0.0000050162,
            0.0000278628,
            0.0000473704,
            -0.0000009487,
            -0.0000104963,
            -0.0000055123,
            -0.0000149438,
            0.0000039263,
            0.000001208,
            0.0000000075,
            0.0000054019
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000064227,
            0.0000570511,
            0.0000014013,
            0.0000053678,
            0.0001271347,
            -0.0000422718,
            -0.00000569,
            0.0000199356,
            0.000026746,
            0.0001544971,
            -0.0000080174,
            -0.0000501917,
            0.0000045353,
            0.0000266661,
            0.0000452747,
            -0.0000001996,
            0.0000148472,
            -0.0000037814,
            -0.0000003964,
            0.0000013389,
            -0.0000038853,
            0.0000003088,
            0.0000130086
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000054224,
            0.0000677589,
            0.000001079,
            0.0000020855,
            0.0001352518,
            -0.000039462,
            -0.0000043446,
            0.0000168859,
            0.0000242217,
            0.0001776044,
            -0.0000010853,
            -0.0000266465,
            0.0000019452,
            0.0000203963,
            0.0000378794,
            -0.0000040656,
            0.0000168281,
            0.000002891,
            -0.0000009274,
            -0.0000015764,
            -0.0000092737,
            -0.0000003018,
            -0.0000056206
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.00000549,
            0.000059058,
            0.0000008295,
            0.0000028447,
            0.0001280637,
            -0.0000336028,
            -0.0000038926,
            0.0000151999,
            0.0000214624,
            0.0001550502,
            -0.0000041076,
            -0.0000387955,
            0.0000024832,
            0.0000206371,
            0.0000378855,
            -0.0000008009,
            -0.0000021358,
            -0.0000016705,
            -0.0000119119,
            0.0000015439,
            -0.0000012428,
            -0.0000001999,
            0.0000076897
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000117921,
            0.0001251988,
            0.000001414,
            0.0000030173,
            0.0002543136,
            -0.0000747366,
            -0.0000076055,
            0.0000277531,
            0.0000348555,
            0.000314194,
            -0.0000045348,
            -0.0000702207,
            0.0000031447,
            0.0000355472,
            0.0000591818,
            -0.000002258,
            0.000010091,
            0.0000008344,
            0.0000031493,
            0.0000002467,
            -0.0000026916,
            -0.0000002837,
            -0.0000067188
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000098714,
            0.0001067353,
            0.0000010572,
            0.0000018724,
            0.0002596566,
            -0.0000565975,
            -0.0000058262,
            0.0000208012,
            0.0000224931,
            0.0002808419,
            -0.0000047073,
            -0.0000429367,
            0.0000023632,
            0.0000263961,
            0.0000466561,
            -0.0000005273,
            0.0000126024,
            -0.00000009,
            0.000002264,
            -0.0000001144,
            -0.0000081334,
            0.0000003568,
            -0.0000143287
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000076402,
            0.0001095342,
            0.0000006145,
            0.0000009878,
            0.0002456027,
            -0.0000472528,
            -0.000003615,
            0.0000158435,
            0.0000207201,
            0.0002659522,
            -0.0000036128,
            -0.000034572,
            0.0000014596,
            0.000018655,
            0.0000362207,
            0.0000021958,
            -0.0000010406,
            0.0000003872,
            -0.0000001151,
            -0.0000003183,
            -0.0000060312,
            -0.0000000658,
            -0.0000030374
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000058061,
            0.0001018924,
            0.0000003678,
            0.0000032003,
            0.0002304236,
            -0.0000443479,
            -0.000002448,
            0.0000150927,
            0.0000266313,
            0.0002442561,
            -0.0000007847,
            -0.00001719,
            0.0000010812,
            0.0000146799,
            0.0000472596,
            -0.0000000965,
            -0.0000222931,
            -0.0000065595,
            -0.0000350107,
            0.0000041384,
            0.0000060467,
            -0.000000102,
            0.0000054281
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000047786,
            0.0000755689,
            0.0000003241,
            0.000000603,
            0.0002159148,
            -0.000032397,
            -0.0000021085,
            0.0000109646,
            0.0000089719,
            0.0001812215,
            -0.0000010198,
            -0.0000235997,
            0.0000008393,
            0.0000139265,
            0.0000273572,
            0.0000000868,
            0.0000109312,
            0.0000004544,
            0.0000039276,
            -0.0000007122,
            -0.0000011196,
            0.0000000957,
            0.000007729
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000046548,
            0.0000950813,
            0.0000001206,
            -0.0000002287,
            0.0002468325,
            -0.000041657,
            -0.0000013493,
            0.0000112509,
            0.0000107588,
            0.0002064178,
            0.000002063,
            0.0000014442,
            -0.0000000555,
            0.0000094332,
            0.0000277976,
            -0.0000011536,
            0.0000031259,
            0.0000016933,
            -0.0000020511,
            -0.0000011208,
            -0.0000024539,
            -0.0000001257,
            -0.000013676
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000036457,
            0.0000767509,
            0.0000001316,
            0.0000005198,
            0.000227514,
            -0.0000263567,
            -0.0000012405,
            0.0000076593,
            0.0000096945,
            0.0001671682,
            0.0000003133,
            -0.000005491,
            0.0000002548,
            0.0000073074,
            0.00002098,
            -0.0000008484,
            -0.0000092317,
            -0.0000006559,
            0.0000019436,
            0.0000006416,
            0.0000055499,
            0.0000003075,
            0.0000020959
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000023995,
            0.0000600769,
            0.0000000366,
            0.0000011988,
            0.0002072775,
            -0.0000194475,
            -0.0000005072,
            0.0000052634,
            0.0000096208,
            0.0001227113,
            -0.0000016817,
            -0.0000030609,
            0.0000005215,
            0.0000049896,
            0.000020194,
            0.0000016038,
            -0.0000104238,
            -0.0000021283,
            -0.0000060034,
            0.00000134,
            0.00000168,
            -0.0000001559,
            0.0000024671
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000011644,
            0.0000426552,
            -0.0000000444,
            -0.0000004591,
            0.0001876607,
            -0.0000072043,
            0.0000001128,
            0.0000018742,
            0.0000049844,
            0.0000893826,
            0.0000029031,
            0.0000085945,
            -0.0000005783,
            0.0000011114,
            0.0000142998,
            -0.0000021232,
            -0.000005131,
            -0.0000005283,
            -0.0000137014,
            0.0000018222,
            0.000003516,
            -0.000000162,
            0.0000101395
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000014146,
            0.0000428835,
            0.0000000722,
            0.0000000397,
            0.0001730461,
            -0.0000125707,
            -0.0000005343,
            0.0000008473,
            0.0000002273,
            0.0000859057,
            0.0000000533,
            0.0000087384,
            -0.0000000212,
            0.0000001361,
            0.0000092466,
            -0.0000013532,
            -0.0000073585,
            -0.0000007686,
            -0.0000007751,
            0.0000008287,
            0.0000069773,
            0.0000006053,
            -0.0000087768
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000019392,
            0.0000626696,
            0.0000001214,
            0.0000003966,
            0.0002989133,
            -0.0000126429,
            -0.0000006967,
            0.0000028934,
            0.0000015555,
            0.0001120914,
            -0.0000019237,
            0.0000040394,
            0.0000007106,
            0.0000032031,
            0.0000120621,
            0.0000012968,
            -0.0000066823,
            -0.0000007739,
            0.0000045205,
            0.000000751,
            0.000000567,
            0.0000000645,
            0.0000030808
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000001716,
            0.0000767228,
            -0.0000000015,
            0.0000013201,
            0.0004489734,
            -0.0000110944,
            -0.0000002534,
            0.0000042009,
            0.0000055176,
            0.0001118614,
            -0.000000896,
            0.0000128603,
            0.0000005823,
            0.0000021003,
            0.0000180996,
            0.0000004381,
            0.0000002398,
            0.0000002211,
            0.0000160106,
            -0.0000012021,
            -0.0000016506,
            0.0000001654,
            0.0000077002
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008402,
            0.0000393393,
            0.0000000987,
            0.0000025703,
            0.0003069091,
            -0.0000114069,
            -0.0000005015,
            0.0000050298,
            0.0000085004,
            0.0000381286,
            -0.0000044145,
            0.0000091937,
            0.0000016246,
            0.0000026139,
            0.000010433,
            0.0000009256,
            -0.0000023929,
            -0.0000030921,
            0.0000015168,
            0.0000046662,
            -0.0000048597,
            -0.0000015325,
            0.0000043782
        ]
    }
]

==> anc/HEFT/Run3/ACoefs.csv <==
PtHH_bin,CosThetaStar_bin,mhh_bin,A_coefficients
"[0.0, 20.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.07896043e-04  3.79899307e-04  7.08804162e-05  1.02124724e-04
  5.36166485e-04 -3.98843646e-04 -1.74880112e-04  3.25568748e-04
  4.01211011e-04  9.03492387e-04 -2.15277019e-04 -4.73259801e-04
  1.69650444e-04  3.90518940e-04  4.73760493e-04  6.93531952e-06
 -3.10610513e-05  9.25651156e-07 -2.91495546e-05 -7.24577117e-06
  2.00949954e-05  5.75346315e-06  1.48991811e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.74250564e-04  6.22031930e-04  8.43341975e-05  1.12790067e-04
  7.74782259e-04 -6.74602860e-04 -2.42770099e-04  4.53533794e-04
  5.10659591e-04  1.40639443e-03 -2.73635996e-04 -7.23377626e-04
  1.94234956e-04  5.20857723e-04  5.84971417e-04 -1.59349132e-06
  2.06100697e-05 -1.11596127e-05 -1.39172643e-06  1.40951053e-06
  9.45551676e-06  4.61227436e-06  4.95383007e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[290.0, 310.0]","[ 2.04847431e-04  7.23604992e-04  7.23161779e-05  9.18176413e-05
  9.19244421e-04 -7.62416086e-04 -2.44291655e-04  4.55710008e-04
  5.13248060e-04  1.63246952e-03 -2.72544574e-04 -8.38850086e-04
  1.60708861e-04  5.04134965e-04  5.75465794e-04  3.49277819e-06
 -1.92319709e-05 -1.26552299e-05 -5.73673194e-05  9.60077870e-06
 -1.05792535e-05  1.34278253e-06  2.66581519e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.33077021e-04  8.29272746e-04  5.84834454e-05  6.42126813e-05
  8.59992232e-04 -8.89191192e-04 -2.33047524e-04  4.36980812e-04
  4.44305327e-04  1.70494982e-03 -2.30912093e-04 -8.82629830e-04
  1.20271967e-04  4.50095256e-04  4.75447492e-04 -1.28834111e-05
  5.62843930e-05  4.67240944e-06  2.31204975e-05 -8.35560943e-06
  1.96747751e-06  3.00939870e-06  9.44805357e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[330.0, 350.0]","[ 2.78012695e-04  9.45257362e-04  4.99020500e-05  4.44360305e-05
  8.25390424e-04 -1.04678714e-03 -2.34980226e-04  4.39060226e-04
  4.10817119e-04  1.77711673e-03 -2.15747785e-04 -9.90370197e-04
  9.35803828e-05  4.19728223e-04  4.00890544e-04  3.59864683e-06
  2.68232818e-05  4.31790296e-06 -1.10119534e-05 -1.11132826e-05
 -1.58593297e-07  2.27367684e-06  1.27806841e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[350.0, 370.0]","[ 3.69120289e-04  1.13287370e-03  4.77209448e-05  3.31428437e-05
  7.39688997e-04 -1.28096053e-03 -2.64334778e-04  4.61789821e-04
  3.93074851e-04  1.85362147e-03 -2.15675232e-04 -1.04441306e-03
  7.82720084e-05  3.75440316e-04  3.31096909e-04  5.52775892e-06
 -1.63289577e-05  5.87427779e-06 -3.46071868e-05 -1.96090457e-05
  2.75153616e-05  5.02301186e-06  4.29416245e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[370.0, 390.0]","[ 3.70154584e-04  1.19496730e-03  3.95645787e-05  2.69098565e-05
  7.33289259e-04 -1.31201526e-03 -2.38586218e-04  4.38668793e-04
  3.41237659e-04  1.83477288e-03 -1.88419344e-04 -1.01411490e-03
  6.34209171e-05  3.46326586e-04  2.65206144e-04  1.06043173e-05
 -4.50081466e-05 -1.64992076e-05 -2.96734181e-05  1.88813687e-05
 -5.04676409e-06 -3.71413609e-06 -6.62171240e-07]"
"[0.0, 20.0]","[0.0, 0.25]","[390.0, 410.0]","[ 3.36865466e-04  1.16340241e-03  3.16085025e-05  1.49351631e-05
  6.09373493e-04 -1.22361001e-03 -2.02049780e-04  3.87324467e-04
  2.76679033e-04  1.62130587e-03 -1.44419772e-04 -8.57768669e-04
  4.69086079e-05  2.79649250e-04  2.00809552e-04  2.76002123e-06
  1.57564065e-05  3.53973434e-05  8.04703646e-05 -3.87898674e-05
  3.51411905e-05  4.17407310e-06  3.58934991e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[410.0, 430.0]","[ 2.81966423e-04  1.05235957e-03  2.30875992e-05  1.13674628e-05
  6.18072008e-04 -1.03335612e-03 -1.56632631e-04  3.04642680e-04
  2.06974224e-04  1.46226189e-03 -9.23554339e-05 -6.16691354e-04
  3.13670329e-05  2.09202364e-04  1.73170662e-04 -7.15671913e-06
 -5.96268723e-06  6.52004414e-06 -2.02123302e-05 -4.54640478e-06
  8.75254950e-06  1.22290544e-07  8.73694802e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.27235357e-04  9.91153392e-04  1.69619612e-05  9.13056091e-06
  5.55504431e-04 -9.19022914e-04 -1.17779012e-04  2.65926090e-04
  1.72527146e-04  1.30922795e-03 -7.46494552e-05 -5.55519864e-04
  2.48543275e-05  1.88796211e-04  1.57633999e-04  2.25259322e-06
  3.04641196e-05  3.50763069e-06 -1.46188290e-05 -5.18631223e-06
 -7.74878265e-06  9.85512703e-07  4.94425251e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[450.0, 490.0]","[ 3.25936203e-04  1.60393466e-03  2.23183899e-05  1.34388719e-05
  9.92538155e-04 -1.34972761e-03 -1.59913791e-04  3.70490223e-04
  2.38512799e-04  2.05699062e-03 -6.80474861e-05 -6.84797253e-04
  2.74547449e-05  2.41060925e-04  2.10407275e-04 -2.12749252e-05
  7.64659338e-06 -1.42984750e-06  7.01994793e-05  1.32848897e-05
  2.49579574e-05 -3.56541258e-06  8.88813218e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[490.0, 530.0]","[ 2.10245895e-04  1.25619043e-03  1.14839321e-05  9.39804556e-06
  8.23059796e-04 -9.22856085e-04 -9.12854014e-05  2.29955125e-04
  1.36888716e-04  1.52263334e-03 -3.63559352e-05 -3.34292436e-04
  1.33372972e-05  1.32565345e-04  1.68767555e-04 -3.22126448e-06
  3.76998938e-05  6.39592744e-06 -3.02985512e-05 -2.63930207e-05
  1.58196918e-05  1.02942731e-05  5.47666654e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.22171287e-04  9.28781214e-04  6.14647770e-06  5.47737466e-06
  7.20205342e-04 -6.08788452e-04 -4.93369509e-05  1.53188345e-04
  9.66625263e-05  1.05808167e-03 -1.05838665e-05 -1.99135417e-04
  7.26565437e-06  9.23455660e-05  1.24788942e-04 -2.29349181e-06
 -3.42185692e-05 -1.28402119e-05 -1.23775145e-05  2.49717472e-05
 -8.70169364e-06 -6.63634799e-06 -1.94712289e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[570.0, 610.0]","[ 8.00049304e-05  6.92723161e-04  3.30000298e-06 -3.55123024e-06
  6.06239533e-04 -4.17708673e-04 -2.85872455e-05  9.16976317e-05
  4.24975982e-05  7.28095194e-04 -9.64562632e-07 -5.79015690e-05
  1.82635574e-06  4.97098638e-05  7.47340499e-05 -8.04381387e-06
  3.49035791e-05  2.34331799e-05  5.41307838e-05 -1.53571754e-05
  5.25858839e-06  5.25334998e-07 -2.14964918e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[610.0, 650.0]","[ 4.81729033e-05  5.19248317e-04  1.51415504e-06 -7.49025199e-07
  5.18180037e-04 -2.52528944e-04 -1.48282864e-05  5.46287422e-05
  1.27494519e-05  5.06471941e-04  8.27145739e-07 -8.93666590e-06
  9.66991036e-07  2.44018284e-05  4.82017586e-05 -1.16926844e-06
  1.82325549e-05  9.47444717e-06  3.50289537e-05 -5.68695395e-06
 -8.31340194e-06 -3.97993065e-07  8.03506935e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[650.0, 700.0]","[ 3.54013293e-05  4.75480282e-04  1.04220592e-06  2.54278429e-06
  5.25461445e-04 -2.39209962e-04 -1.01865757e-05  5.89825666e-05
  3.00256623e-05  3.99930881e-04 -5.59173798e-07 -1.17547404e-06
  1.65794318e-06  3.05654964e-05  6.15029898e-05  3.98321211e-06
 -1.67080959e-05 -8.76744190e-06 -4.19169414e-05  7.42940156e-06
 -3.62090612e-06  2.84391401e-07  2.02976041e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.96566559e-05  3.26487396e-04 -9.14652490e-08  1.98003996e-06
  4.54972606e-04 -1.49340597e-04 -2.44613136e-06  2.75921420e-05
  1.40328526e-05  2.67874821e-04  1.24743742e-06  1.26350501e-05
 -6.08784043e-07  1.41504082e-05  4.13990900e-05  3.26882760e-06
 -1.25956991e-05 -5.62614056e-06  2.49947070e-06  2.48277120e-06
  1.91044886e-05  7.52460500e-07  6.77832563e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.25421435e-05  2.37301787e-04  7.30168331e-08  3.06368492e-06
  3.56843629e-04 -9.83226543e-05 -2.04471635e-06  1.74361105e-05
  3.61125661e-06  1.56330582e-04  2.33763004e-06  3.84702719e-05
  2.57925755e-07  4.34371456e-06  3.06842379e-05 -1.73783061e-06
  1.17005718e-05 -7.10861390e-06 -6.72735945e-06  3.85801508e-06
 -1.20642113e-06  1.07965305e-06  1.40293673e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[800.0, 850.0]","[ 8.05429067e-06  1.86224115e-04  4.25348826e-09 -6.21779478e-08
  2.95003011e-04 -5.20785926e-05 -8.71588600e-07  8.85740989e-06
  9.44402129e-06  1.31005527e-04  4.01394827e-06  2.38159214e-05
 -9.00843874e-07  3.69874826e-06  2.67174417e-05 -1.61710629e-06
 -9.31267776e-06  2.23746014e-06 -1.46770339e-06  1.21238468e-06
 -9.77151212e-06 -1.38638376e-06  7.71497553e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[850.0, 900.0]","[ 7.24862696e-06  1.12303047e-04  3.03116410e-07  2.64678660e-06
  2.75702009e-04 -4.04255430e-05 -2.39337959e-06  7.85263516e-06
  5.79726664e-06  4.98274816e-05 -3.54640529e-06  2.53594015e-05
  1.18457660e-06  4.13501102e-06  3.07122530e-05  1.94500261e-06
  3.36570310e-06 -6.36747802e-06 -3.35040905e-05  3.08931556e-06
 -5.66164977e-06  5.57908881e-07  2.79949774e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 5.00216198e-06  1.70005712e-04  7.12062614e-08 -2.05817115e-06
  3.99898551e-04 -4.49103663e-05 -6.57868787e-07  6.69070900e-06
  2.30020368e-06  7.07088664e-05  6.10703503e-06  5.56502282e-05
 -1.34673231e-06 -3.80180039e-06  1.28283172e-05 -3.99311468e-06
  1.61713487e-07  6.99093908e-06  1.37263754e-05 -3.95934221e-06
  1.28814071e-05 -7.60194101e-08  9.72384377e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[1000.0, 1200]","[ 4.91253012e-06  1.40434651e-04 -1.33204412e-08  1.99217451e-07
  4.93748370e-04 -3.50246441e-05 -3.44875861e-07  5.74484724e-06
 -1.68585632e-08 -1.01029042e-05  3.54912979e-07  3.75038801e-05
  3.32533028e-08 -1.28561455e-06  2.01608844e-05  1.03423622e-06
 -1.31529936e-05 -2.73261890e-06 -9.64624663e-06  4.25571798e-06
  7.34811184e-06 -5.59130651e-07  1.57961531e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[1200, 1400]","[ 1.09148088e-06  3.36758520e-05  6.23352097e-08  9.77198825e-07
  2.91099605e-04 -2.05442437e-06 -8.60151843e-08 -1.83601281e-07
  4.07634702e-07 -4.36566763e-05 -1.48537499e-06  2.44572791e-05
  2.92632176e-07 -1.37722353e-06  1.32715285e-05  1.56085173e-06
 -1.09314640e-05 -4.19838072e-06 -1.60168570e-05  2.43578780e-06
  2.62973431e-06  4.77827059e-07  5.62715392e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.27621411e-04  4.28888469e-04  8.11430100e-05  1.11422791e-04
  6.36007072e-04 -4.66331835e-04 -2.04077061e-04  3.77051505e-04
  4.43780846e-04  1.03680500e-03 -2.43063200e-04 -5.71426895e-04
  1.92491199e-04  4.51899494e-04  5.30473339e-04  3.36226181e-06
 -6.51512190e-06  2.52179452e-06 -8.05760356e-06 -3.29923337e-06
 -4.92795790e-06  5.70609574e-06 -8.63585678e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[270.0, 290.0]","[ 2.00032638e-04  7.00329764e-04  9.50926381e-05  1.32279195e-04
  9.53827294e-04 -7.42184671e-04 -2.74995855e-04  5.16865325e-04
  6.06972652e-04  1.64004993e-03 -3.22123042e-04 -8.76537242e-04
  2.22174606e-04  6.02477975e-04  7.12444946e-04 -2.78634811e-06
 -1.62408324e-05 -4.66055941e-06 -2.14219100e-05  2.81171136e-06
  7.56681368e-06  3.59292428e-06  5.65619759e-07]"
"[20.0, 40.0]","[0.0, 0.25]","[290.0, 310.0]","[ 2.40657180e-04  8.35973432e-04  8.29920784e-05  1.01832487e-04
  1.02227482e-03 -8.96832983e-04 -2.82145701e-04  5.23789287e-04
  5.81149348e-04  1.86077287e-03 -3.19073861e-04 -9.73286450e-04
  1.82956574e-04  5.77402345e-04  6.44250550e-04  1.16305093e-06
 -3.63737359e-06  6.34721147e-06 -2.10945105e-05  3.27529416e-06
 -6.26265914e-06 -8.23298023e-07 -1.64405135e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.76529984e-04  9.86666712e-04  7.01974172e-05  7.68273681e-05
  1.02076654e-03 -1.04295607e-03 -2.78240735e-04  5.21597554e-04
  5.43528948e-04  2.01525195e-03 -2.93648466e-04 -1.07513645e-03
  1.46637269e-04  5.37732153e-04  5.63723480e-04  5.43064403e-06
  2.09311532e-06  1.16618220e-06 -2.28419613e-05 -1.10879231e-05
  1.89437798e-05  6.35261952e-06  4.06680805e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[330.0, 350.0]","[ 3.41635000e-04  1.14103993e-03  6.26860541e-05  5.75173336e-05
  9.84684944e-04 -1.24353210e-03 -2.92058502e-04  5.30247693e-04
  5.00514585e-04  2.12343339e-03 -2.81229035e-04 -1.14554697e-03
  1.19445046e-04  4.92822383e-04  4.75499234e-04  8.99803996e-06
  2.13690479e-05 -2.27224853e-06 -2.07415717e-05 -1.32229319e-05
 -7.38025136e-06  6.77719042e-06  1.87602094e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[350.0, 370.0]","[ 4.50132535e-04  1.39032266e-03  5.95211287e-05  4.22243526e-05
  9.74849185e-04 -1.59013162e-03 -3.26119151e-04  5.79023323e-04
  4.81844524e-04  2.31187922e-03 -2.81835800e-04 -1.29710410e-03
  1.01093677e-04  4.81347264e-04  3.85945266e-04  4.02849566e-06
 -2.00121890e-05  4.11609078e-06  1.58994737e-05 -2.75621988e-06
  1.89206442e-05  4.16934588e-07 -1.04630691e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[370.0, 390.0]","[ 4.71521684e-04  1.53016957e-03  5.08855451e-05  3.09573859e-05
  9.51091754e-04 -1.64706020e-03 -3.05818735e-04  5.54347323e-04
  4.35791796e-04  2.34859142e-03 -2.20539887e-04 -1.25502282e-03
  7.80129140e-05  4.30568453e-04  3.42283051e-04 -1.12496297e-05
 -5.91785464e-06 -1.83404235e-06  6.28590631e-06 -9.24696971e-06
  5.46284685e-06  5.86115556e-06 -2.43478355e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[390.0, 410.0]","[ 4.26121322e-04  1.50060048e-03  3.99278658e-05  2.48689786e-05
  8.10715044e-04 -1.55046388e-03 -2.55528539e-04  4.90540629e-04
  3.70878819e-04  2.15602010e-03 -1.66806099e-04 -1.05980720e-03
  5.73851735e-05  3.54281134e-04  3.03933882e-04 -5.57521448e-06
 -1.80097749e-05  3.36678291e-06 -4.18710314e-05 -2.77826584e-06
  1.14161199e-05 -1.32379810e-06  4.28703789e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[410.0, 430.0]","[ 3.60873591e-04  1.43423453e-03  3.00681128e-05  1.59922426e-05
  7.80289933e-04 -1.38334032e-03 -2.00540679e-04  4.17779395e-04
  2.86441761e-04  1.97435668e-03 -1.18786173e-04 -8.72869815e-04
  4.13878196e-05  2.95823254e-04  2.11954136e-04  2.32056349e-06
 -3.13496569e-05 -2.97196485e-06  7.07093458e-05 -8.24782966e-06
  3.00674803e-05  4.16830472e-06  3.03461065e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.93903987e-04  1.27864036e-03  2.21074956e-05  1.22416414e-05
  7.88715126e-04 -1.18363778e-03 -1.53483635e-04  3.39574955e-04
  2.34199107e-04  1.73895180e-03 -8.30428069e-05 -6.52088513e-04
  2.82330222e-05  2.28393692e-04  2.08868419e-04  1.27182204e-06
  3.45399109e-06 -9.22549673e-06 -7.35896889e-05  6.80135924e-06
 -1.68045142e-05  1.06700042e-06  1.38818366e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[450.0, 490.0]","[ 4.43215765e-04  2.23034927e-03  2.89803776e-05  1.54562647e-05
  1.35034530e-03 -1.83640732e-03 -2.12539398e-04  5.01861945e-04
  2.95577473e-04  2.86221882e-03 -1.08981109e-04 -9.01094778e-04
  3.64708649e-05  3.20647504e-04  2.93769781e-04  3.03063943e-06
  3.76505879e-05  8.10795065e-06 -1.85928234e-05 -2.77646858e-05
 -5.93510695e-06  1.14223703e-05  3.84696393e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[490.0, 530.0]","[ 2.90556720e-04  1.74926558e-03  1.59997682e-05  1.31327824e-05
  1.21862639e-03 -1.29783860e-03 -1.24640503e-04  3.36106305e-04
  1.86112366e-04  2.12603040e-03 -5.34900500e-05 -5.24399703e-04
  2.12096632e-05  2.14284522e-04  2.20084281e-04 -1.72188115e-07
  4.94721591e-05 -6.30350224e-06  2.09623324e-05 -9.14372459e-06
 -2.75931119e-05  8.37771221e-06  1.79111641e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.80165497e-04  1.38156037e-03  8.69316663e-06  8.55887132e-06
  1.02349293e-03 -9.42663399e-04 -7.04143432e-05  2.37054837e-04
  1.30715541e-04  1.56260958e-03 -3.05290972e-05 -3.17639483e-04
  1.28091731e-05  1.39284646e-04  1.60017948e-04  5.33117275e-06
  5.46321088e-06 -1.10908020e-05  4.78373103e-05  2.36728380e-05
  5.31590327e-06 -6.19226557e-06 -1.84371209e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.19854092e-04  1.02367644e-03  5.32019517e-06  4.97238531e-07
  9.24317181e-04 -5.92874953e-04 -4.46875667e-05  1.35807264e-04
  6.51732155e-05  1.07042685e-03 -9.76987633e-07 -1.05043807e-04
  3.53595852e-06  7.26164418e-05  1.17620999e-04 -8.41847230e-06
 -4.08463370e-05  5.94650471e-06 -1.75995783e-05  1.12160691e-05
  7.34403129e-06 -4.31885228e-06  1.42620661e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[610.0, 650.0]","[ 7.82702762e-05  7.85094807e-04  2.42714411e-06  5.56723661e-06
  8.35475641e-04 -4.14401847e-04 -2.42463610e-05  8.84264229e-05
  6.04623762e-05  8.04268175e-04 -1.03123026e-05 -1.80293882e-05
  2.61174679e-06  4.26414941e-05  1.22818527e-04  6.94733215e-06
 -4.27803069e-05 -5.86114174e-06 -4.66084091e-05 -3.48124242e-06
  2.00602387e-05  4.38899791e-06 -4.09251049e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[650.0, 700.0]","[ 6.02378221e-05  7.62111037e-04  1.39255699e-06  3.06790932e-06
  8.55748706e-04 -3.55010929e-04 -1.62963692e-05  8.01407838e-05
  3.89801724e-05  7.21067575e-04 -7.65035280e-10  2.43189184e-05
  1.04575390e-06  3.37008585e-05  8.74629552e-05  1.99113010e-06
  1.04120141e-05 -3.47898141e-06 -1.51716626e-06  3.34455513e-06
 -1.52469416e-05  9.28623288e-07 -6.47335578e-08]"
"[20.0, 40.0]","[0.0, 0.25]","[700.0, 750.0]","[ 3.72358919e-05  5.47560378e-04  1.32504026e-06  3.19105262e-06
  7.55349148e-04 -2.39979035e-04 -1.15927731e-05  4.51534232e-05
  2.01868929e-05  5.08029708e-04 -3.77968639e-06  4.90707968e-05
  2.57324530e-06  1.93829265e-05  5.89106008e-05  4.78891204e-06
 -2.27820055e-05 -3.00633124e-06  3.25613687e-05  5.42989454e-06
  3.27244967e-05 -1.12938013e-06  3.55586028e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[750.0, 800.0]","[ 2.24786034e-05  3.91442078e-04  3.85424949e-07  1.91463896e-06
  6.19703625e-04 -1.59258864e-04 -5.01566497e-06  2.96790870e-05
  2.38258003e-05  2.98721339e-04 -1.30906015e-06  3.66100025e-05
  2.55032268e-07  1.29254270e-05  5.34746686e-05  5.61098004e-06
 -3.16084592e-05 -1.95675739e-06 -7.05681639e-06  5.62589150e-06
  1.07621097e-05 -2.23244863e-06  1.54551727e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.47197812e-05  3.07277313e-04  7.02664191e-08  3.29164384e-06
  5.36069501e-04 -1.15632671e-04 -2.35730105e-06  2.31221476e-05
  2.04087659e-06  2.15730520e-04  1.60550312e-07  3.08728037e-05
  7.32110481e-07  9.86416767e-06  4.48062503e-05  1.90428660e-06
  1.40763588e-06 -7.15084710e-06 -7.39871288e-06  2.60862689e-06
  1.36413424e-05  1.29785516e-06  1.37525410e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[850.0, 900.0]","[ 9.48858455e-06  2.31357440e-04 -1.67593173e-07 -9.88871014e-07
  4.66225215e-04 -6.10358784e-05 -3.64757211e-07  1.04783926e-05
 -3.02913875e-06  1.09376691e-04  5.99159989e-06  4.11701444e-05
 -9.64167638e-07  7.60447645e-07  3.01647401e-05 -2.29159396e-06
 -4.38084365e-06  1.43419326e-06 -1.40205368e-07 -8.15139456e-07
  7.07327851e-06 -2.12129609e-08  1.08809224e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 1.04085595e-05  2.93063925e-04 -1.85393004e-07 -7.55738995e-07
  7.38862827e-04 -8.76518675e-05 -3.35305773e-07  1.39524117e-05
 -2.19497249e-06  1.04449206e-04  7.77775383e-06  7.88654731e-05
 -1.46654821e-06 -3.17754735e-06  2.96189814e-05 -3.62914990e-06
  8.17525981e-06  1.87795031e-06  2.45595955e-05 -4.13760925e-07
  1.00118746e-05  9.15368023e-07  6.08995194e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[1000.0, 1200]","[ 8.33167429e-06  2.64820845e-04  3.76576186e-08 -2.11974302e-06
  1.00894247e-03 -6.45667404e-05 -8.64016826e-07  5.63827761e-06
 -3.07146266e-06  2.34664436e-05  3.07032312e-06  7.74944743e-05
 -1.07782397e-06  2.80531196e-06  3.68617438e-05  1.72431372e-06
  1.29400162e-05  4.88684332e-06  1.36854495e-05 -2.37736368e-06
 -1.79131560e-05  9.49090669e-08 -4.43232696e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[1200, 1400]","[ 2.95298329e-06  9.86714648e-05  1.32135488e-07  7.04231631e-07
  5.78901146e-04 -1.46105453e-05 -7.93698659e-07  2.04331155e-06
  2.85906838e-06 -5.98131034e-05 -2.17517070e-07  3.80944875e-05
  1.88871182e-07 -1.75789071e-06  2.72620465e-05  2.16408674e-06
 -1.27072510e-05 -4.09315898e-06 -2.36700231e-05  5.69517100e-06
 -1.07059953e-06 -1.16609536e-06  2.31970612e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.04043244e-04  3.64635925e-04  6.66888993e-05  9.30928491e-05
  4.98403965e-04 -3.92592766e-04 -1.65969089e-04  3.14388326e-04
  3.70218655e-04  8.51659856e-04 -1.92557993e-04 -4.68346981e-04
  1.57870405e-04  3.72961651e-04  4.32393600e-04 -2.00228450e-06
 -4.04460215e-06  3.16064753e-06  7.95935111e-06 -2.30292489e-06
  6.52871016e-06  2.89130148e-06  9.22415293e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.69003760e-04  5.60601179e-04  8.07995682e-05  1.11527860e-04
  7.98027245e-04 -6.03151048e-04 -2.33926292e-04  4.30584194e-04
  5.01915743e-04  1.32332276e-03 -2.74985583e-04 -7.47546195e-04
  1.88355521e-04  5.08363323e-04  5.92230119e-04  7.05367466e-06
 -3.30904377e-05 -1.69403814e-05 -2.47201705e-05  8.91801835e-06
 -1.26500220e-06  2.89560626e-06  1.89383892e-07]"
"[40.0, 70.0]","[0.0, 0.25]","[290.0, 310.0]","[ 2.03707478e-04  7.25834356e-04  7.18687568e-05  8.64076200e-05
  8.84630111e-04 -7.68195591e-04 -2.41640429e-04  4.55912775e-04
  5.07183358e-04  1.61241590e-03 -2.66063902e-04 -8.45956213e-04
  1.57890418e-04  5.02068211e-04  5.55979154e-04 -6.51072698e-07
 -8.59860765e-06  3.89834344e-06 -3.32832794e-06 -1.80334506e-06
  1.28662357e-05  2.17249713e-06  1.37124832e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.43679099e-04  8.21234044e-04  6.07583086e-05  6.65696278e-05
  8.94514265e-04 -8.97635740e-04 -2.42589792e-04  4.48524889e-04
  4.58106787e-04  1.71692956e-03 -2.40709218e-04 -9.32592542e-04
  1.24815426e-04  4.67377046e-04  4.94499770e-04 -1.12363442e-05
  6.17144757e-05  1.50474750e-05  1.41473518e-05 -1.90267116e-05
 -4.22777583e-07  4.05024350e-06  3.16326954e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[330.0, 350.0]","[ 2.96366841e-04  9.92272655e-04  5.53005225e-05  4.45666636e-05
  8.99431182e-04 -1.09926434e-03 -2.55524082e-04  4.71809997e-04
  4.39469826e-04  1.89408472e-03 -2.31615957e-04 -1.08734683e-03
  1.03051093e-04  4.58616935e-04  4.21862477e-04 -9.62511668e-06
  3.50525052e-05  1.37240231e-05  4.77385498e-05 -5.53143899e-06
  1.62022011e-06 -4.93096952e-07  1.60384340e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[350.0, 370.0]","[ 3.94923878e-04  1.24431396e-03  5.19023344e-05  3.62404968e-05
  9.19221006e-04 -1.38764850e-03 -2.84653231e-04  5.07672629e-04
  4.38551562e-04  2.13126260e-03 -2.30933578e-04 -1.17574847e-03
  8.64233935e-05  4.32410488e-04  3.75554155e-04 -4.01219234e-06
 -2.42157157e-05 -1.50965293e-06 -1.51071186e-05 -2.15037348e-06
  1.06860483e-05  1.51146707e-06  1.58839031e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[370.0, 390.0]","[ 4.02873161e-04  1.35932051e-03  4.40787600e-05  2.52210308e-05
  8.43510147e-04 -1.47174402e-03 -2.62854491e-04  4.86872177e-04
  3.73228929e-04  2.12221560e-03 -1.98992870e-04 -1.06871501e-03
  6.78983759e-05  3.74598010e-04  3.22095847e-04  4.04725488e-06
  6.27288171e-05  1.59774673e-05 -4.52349754e-05 -1.88989428e-05
 -2.42193139e-05  1.29226385e-06  6.72971309e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[390.0, 410.0]","[ 3.71708750e-04  1.34582698e-03  3.57590760e-05  2.25550398e-05
  7.98766963e-04 -1.38553692e-03 -2.23755467e-04  4.40945379e-04
  3.38958775e-04  1.97520786e-03 -1.57491049e-04 -9.57566946e-04
  5.55465129e-05  3.20913539e-04  2.60583602e-04 -8.42796332e-06
  1.99729640e-06  3.28245915e-06  3.55570435e-05 -1.02980117e-05
  2.74547569e-05  3.57841896e-06  1.91584963e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[410.0, 430.0]","[ 3.26722357e-04  1.27147271e-03  2.75984791e-05  1.57696027e-05
  7.65142866e-04 -1.21628263e-03 -1.83342271e-04  3.66768391e-04
  2.71838390e-04  1.79825597e-03 -1.09036929e-04 -7.36850696e-04
  3.74411873e-05  2.50360839e-04  2.36988606e-04 -2.27676125e-06
 -4.41576990e-05 -8.70237104e-07 -5.35043491e-05 -5.24237210e-06
  2.00613154e-05  3.63648363e-06 -9.30466906e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.65704496e-04  1.21677496e-03  2.03045364e-05  1.70309673e-05
  7.27882408e-04 -1.10680026e-03 -1.39474846e-04  3.19961926e-04
  2.20278857e-04  1.66155103e-03 -8.12766828e-05 -6.09645702e-04
  2.81211601e-05  2.10871333e-04  2.05565124e-04  8.07956201e-06
  1.57166581e-05 -2.39572969e-05 -4.67324709e-05  5.21268936e-06
 -1.29611863e-05  4.52939878e-06  1.37169819e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[450.0, 490.0]","[ 4.08131488e-04  2.10222058e-03  2.69372381e-05  2.26180524e-05
  1.32991392e-03 -1.71332340e-03 -1.96430623e-04  4.79576034e-04
  3.37766207e-04  2.78958309e-03 -1.03126507e-04 -8.55875929e-04
  3.68252862e-05  3.14947003e-04  3.27152308e-04 -6.63203977e-07
 -2.73921436e-05 -1.47051599e-05 -1.53587799e-05 -9.30117688e-06
  1.43350121e-05  1.18604422e-05 -1.04634110e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[490.0, 530.0]","[ 2.68625378e-04  1.71991580e-03  1.57869827e-05  1.22625891e-05
  1.18185959e-03 -1.34406127e-03 -1.19375459e-04  3.46795715e-04
  2.06669801e-04  2.11115172e-03 -6.13396948e-05 -5.47664354e-04
  2.20512823e-05  2.20487634e-04  2.41641417e-04  2.46729768e-05
  5.67616074e-05 -8.05557099e-06 -3.63802784e-05  2.06770935e-05
 -3.83514135e-05 -8.98401675e-06  1.92693974e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.73645322e-04  1.31982320e-03  7.69838909e-06  3.37512654e-06
  1.09929813e-03 -8.37418407e-04 -6.56571277e-05  2.02966540e-04
  1.25446755e-04  1.58876490e-03 -4.94177204e-06 -1.92406418e-04
  5.71882936e-06  1.19458163e-04  1.87863659e-04 -1.25715143e-05
 -3.16107179e-05  1.53752532e-05 -6.63511718e-05 -6.41552628e-06
  1.05974238e-05 -1.51494065e-06  6.92482768e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.17947790e-04  1.01536826e-03  4.93708588e-06  2.12894697e-07
  9.61726951e-04 -5.77809235e-04 -4.24552028e-05  1.31925887e-04
  6.12422121e-05  1.13441507e-03  1.85566520e-08 -4.25213412e-05
  4.31502424e-06  6.88789448e-05  1.12129781e-04 -1.12865995e-05
 -2.51554330e-05  1.17206205e-05  1.83758931e-05 -1.60852533e-05
  3.84367903e-05  6.21624454e-06 -2.17516121e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[610.0, 650.0]","[ 7.82273381e-05  8.27143102e-04  2.75497406e-06  3.82782216e-06
  8.34952746e-04 -4.54621566e-04 -2.56852095e-05  1.04137338e-04
  4.41859765e-05  8.37430899e-04 -5.25754755e-06 -6.21091467e-05
  3.39655488e-06  5.63567785e-05  9.34008340e-05  3.65350133e-06
 -2.16818738e-05  1.67100958e-06  6.76076631e-05 -3.14732931e-06
  3.97462694e-05  6.43166948e-07 -9.83574559e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[650.0, 700.0]","[ 6.42359376e-05  7.52766714e-04  1.55767808e-06  5.39153490e-06
  9.42620142e-04 -3.76844254e-04 -1.78868054e-05  8.64463270e-05
  3.37684314e-05  7.17077208e-04 -7.60164626e-06  3.69045708e-06
  3.49093299e-06  4.45274622e-05  1.04199569e-04  1.14965186e-05
  1.35583496e-05 -6.98819850e-06  4.06033831e-06 -1.56971218e-06
 -1.32654419e-05  2.40024852e-06  1.10920734e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[700.0, 750.0]","[ 4.04887751e-05  5.95485169e-04  1.15470347e-06 -1.93583442e-06
  8.10137188e-04 -2.78139467e-04 -1.07106243e-05  5.95514857e-05
  1.47851570e-05  5.16179966e-04  4.74020828e-06  1.23859367e-05
  4.80253008e-07  3.47080664e-05  6.17158072e-05 -1.98820989e-07
  5.59450197e-06  3.33114133e-06  2.30281046e-05  1.88554101e-07
  1.20535555e-05  1.01996395e-07 -3.06902234e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[750.0, 800.0]","[ 2.68240913e-05  4.54712045e-04  1.18510110e-06  1.55112874e-07
  6.80504982e-04 -1.80777725e-04 -8.75226618e-06  4.14380226e-05
  1.93728309e-05  3.64337860e-04  7.94408069e-06  8.23670824e-05
  1.81422657e-07  9.50482176e-06  6.10852559e-05 -6.33767438e-06
  1.31266055e-05  9.44782424e-07 -5.77934841e-05  5.86188755e-07
 -1.35073918e-05  1.58345853e-06  4.07192794e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.74976815e-05  3.34483332e-04  7.50519790e-07 -9.08289107e-07
  5.76096294e-04 -1.19819641e-04 -5.43405407e-06  2.67590240e-05
  1.44209938e-05  2.22603031e-04  1.00416365e-05  5.54927317e-05
 -6.18408201e-07  1.11365187e-05  5.11512858e-05 -7.05945468e-06
  7.66696655e-06  1.13105454e-05  9.72996176e-06 -4.74643248e-06
  7.75758348e-06 -1.79943926e-06 -3.98754335e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[850.0, 900.0]","[ 1.23218450e-05  2.49335650e-04  4.58601657e-07 -2.48356049e-07
  5.20061899e-04 -7.71411144e-05 -3.62704164e-06  9.65665961e-06
  1.19652481e-06  1.63148884e-04  6.82379831e-07  5.72820353e-05
  3.87708356e-08  4.86264564e-07  2.71038988e-05 -5.21360908e-08
  5.65712951e-06  3.68959835e-06  1.44839401e-06 -4.14129012e-06
 -1.80333168e-06  1.57373196e-06  6.53167118e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 1.43520492e-05  3.41008434e-04  6.62933750e-07  6.75747976e-07
  8.59363187e-04 -1.10632661e-04 -4.17240203e-06  2.00586005e-05
  2.10406995e-06  1.49985834e-04  5.89484990e-06  8.95778371e-05
  2.54714232e-07  6.16857006e-06  4.34160526e-05 -3.29620384e-06
 -1.09943265e-06  1.27318858e-06  6.44603528e-06  2.88171025e-06
  6.37652205e-06 -1.71574138e-06  1.33940279e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[1000.0, 1200]","[ 1.10239424e-05  3.29865722e-04 -5.77182198e-08 -1.50937616e-06
  1.14727965e-03 -6.81514850e-05 -9.16131577e-07  1.20338182e-05
 -4.84085444e-06  1.89613906e-05  9.84488464e-06  1.14990600e-04
 -1.04417245e-06 -4.06541937e-06  3.39057902e-05 -6.69358948e-06
  6.65704235e-06  1.50410695e-05  5.45577204e-05 -1.32525409e-05
  1.70243266e-05  5.94640094e-07  1.52109259e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[1200, 1400]","[ 3.67034222e-06  1.33701182e-04  9.25491409e-08 -1.63864632e-06
  7.07173763e-04 -1.48695863e-05 -7.75151245e-07 -2.02982101e-07
  6.48090719e-07 -7.40543904e-05  6.32079460e-06  6.64373176e-05
 -1.11663178e-06 -2.22241825e-06  1.75637836e-05 -4.08391269e-06
  1.47255646e-05  9.13148388e-06  4.46005209e-06 -8.53854399e-06
 -9.83113222e-06  8.27852463e-07  3.72623349e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[250.0, 270.0]","[ 5.44712789e-05  1.89500216e-04  3.53990834e-05  5.18559617e-05
  2.49405729e-04 -2.06966291e-04 -8.76780360e-05  1.65887953e-04
  1.91484927e-04  4.30724528e-04 -1.03671757e-04 -2.39550381e-04
  8.50149382e-05  1.91444809e-04  2.31732381e-04 -3.79478835e-06
  1.67779650e-05  4.00434135e-06  2.04181218e-05 -3.21465331e-06
  3.98180200e-06  1.81848860e-06  1.24210640e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[270.0, 290.0]","[ 8.84998415e-05  3.25160341e-04  4.32226277e-05  5.93406292e-05
  4.07656960e-04 -3.47787247e-04 -1.23099626e-04  2.34932421e-04
  2.69640723e-04  7.51373758e-04 -1.40513887e-04 -3.84224682e-04
  1.02019349e-04  2.74446207e-04  3.03710013e-04 -4.20537545e-06
  2.79311129e-05 -2.63239449e-06  6.84397032e-06  1.89913579e-07
 -9.41814288e-07  3.88995337e-06  1.59281384e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[290.0, 310.0]","[ 1.01957263e-04  3.82664042e-04  3.77380705e-05  4.93372668e-05
  4.66167690e-04 -4.00551744e-04 -1.24023747e-04  2.42080505e-04
  2.78924952e-04  8.45324204e-04 -1.51504977e-04 -4.44761611e-04
  8.69790466e-05  2.68392230e-04  2.99467060e-04  1.35801553e-05
 -1.50364059e-05  3.53401242e-06  8.73697561e-06 -1.15238531e-05
  1.52733004e-05  3.41936827e-06  9.72508681e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[310.0, 330.0]","[ 1.22670164e-04  4.43281988e-04  3.21756624e-05  3.65444071e-05
  5.12306443e-04 -4.62227685e-04 -1.25150459e-04  2.38126426e-04
  2.58449167e-04  9.51235867e-04 -1.32666702e-04 -4.82264194e-04
  6.89459598e-05  2.52306333e-04  2.68401263e-04  4.78827204e-07
 -1.39075439e-05 -2.67689899e-06 -2.42808956e-05  1.21678260e-06
  4.81121276e-06  1.61704697e-06  4.54296167e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[330.0, 350.0]","[ 1.53657298e-04  5.22632131e-04  2.92442406e-05  2.91894623e-05
  5.04346295e-04 -5.66579585e-04 -1.33497409e-04  2.47068047e-04
  2.42188683e-04  1.02340875e-03 -1.30509458e-04 -5.53464416e-04
  5.76020241e-05  2.40432200e-04  2.37604596e-04 -2.25273129e-06
  1.07275540e-05  3.88633601e-06  1.91146465e-06 -5.00452571e-06
  8.57538637e-06  7.14746199e-07  1.82910864e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.94548069e-04  6.70912621e-04  2.73981121e-05  1.92817636e-05
  4.76879034e-04 -7.37695553e-04 -1.45096855e-04  2.75626784e-04
  2.33321605e-04  1.13638108e-03 -1.29488107e-04 -6.50669808e-04
  4.91673406e-05  2.42825345e-04  1.87868459e-04 -1.96678828e-06
  2.71233596e-05  1.42524556e-05  8.82815697e-05 -2.43903177e-06
  6.91196169e-06 -4.16397861e-06 -8.96347646e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[370.0, 390.0]","[ 2.09974134e-04  7.12633585e-04  2.40393675e-05  1.59103378e-05
  5.14636439e-04 -7.48439167e-04 -1.39519507e-04  2.59344785e-04
  2.14518679e-04  1.17313365e-03 -1.13416487e-04 -5.95082971e-04
  3.97278197e-05  2.12953814e-04  1.69543954e-04  1.64763283e-07
 -5.05255095e-06  7.99736062e-08  7.50303015e-06 -5.04020397e-06
 -8.30546764e-07  3.24634634e-06 -3.27617127e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.94646621e-04  7.28257196e-04  1.84752474e-05  1.24226471e-05
  4.51123166e-04 -7.38264089e-04 -1.17063289e-04  2.37956418e-04
  1.84100618e-04  1.10308999e-03 -7.92248240e-05 -5.58856042e-04
  2.77577840e-05  1.89547564e-04  1.51874380e-04 -6.28303230e-06
  5.84839458e-06  8.15844241e-06  3.72738394e-05 -8.89844726e-06
  2.15469968e-05  8.69477620e-07  2.31446326e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.71893601e-04  6.87977903e-04  1.48555396e-05  9.01887404e-06
  4.69019278e-04 -6.54100342e-04 -9.71820802e-05  1.97507251e-04
  1.39393082e-04  1.03020058e-03 -5.81404556e-05 -3.82066513e-04
  2.08343792e-05  1.36117341e-04  1.08526378e-04 -1.51526227e-06
  1.67867092e-05 -5.75995114e-06  2.31005922e-05 -5.85677566e-06
  8.83845194e-06  4.80893500e-06 -1.22300410e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[430.0, 450.0]","[ 1.45083154e-04  6.54964972e-04  1.13980565e-05  4.73294877e-06
  4.44710383e-04 -5.75470118e-04 -7.69865427e-05  1.71866041e-04
  1.33922420e-04  9.46939856e-04 -3.96509592e-05 -3.46171683e-04
  1.53973378e-05  1.24209098e-04  1.18180408e-04 -1.22641399e-05
 -2.31661923e-05  9.58767344e-06  1.40283673e-05 -1.95674085e-06
  1.58310106e-05 -8.21328787e-07 -9.76592831e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[450.0, 490.0]","[ 2.23486099e-04  1.17328368e-03  1.54355359e-05  1.31716264e-05
  7.70752112e-04 -9.53211809e-04 -1.10284711e-04  2.66645804e-04
  1.77579857e-04  1.57464571e-03 -6.50067697e-05 -5.03139106e-04
  2.24361279e-05  1.81088052e-04  1.79077786e-04  4.13495399e-06
  2.36857567e-05 -2.66931920e-06  1.37946015e-06 -1.18361135e-05
  1.04626444e-05  7.01550966e-06  3.77714973e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.43662427e-04  9.58696123e-04  8.12318596e-06  6.84308696e-06
  7.19189916e-04 -7.24861837e-04 -6.18312843e-05  1.89994096e-04
  1.13614305e-04  1.24748629e-03 -3.16152867e-05 -3.23782892e-04
  1.12115540e-05  1.29675397e-04  1.42877308e-04  1.37619505e-05
 -1.09338967e-05 -4.16335991e-06 -7.32290744e-06  6.95025103e-06
  1.25945528e-05 -4.35923117e-06  7.14844648e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.07643747e-04  7.63677461e-04  5.94343620e-06  4.78251652e-06
  6.58317042e-04 -5.24647122e-04 -4.59852736e-05  1.29170104e-04
  8.59457037e-05  9.46551636e-04 -1.78338009e-05 -2.02602556e-04
  7.53883773e-06  8.83942502e-05  1.25294585e-04  3.21458326e-06
 -1.61191580e-05 -2.39478125e-06 -4.02671413e-05  3.52986013e-07
  1.13001723e-05  2.38022340e-07  1.91131716e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[570.0, 610.0]","[ 7.56307773e-05  6.10939677e-04  4.16417787e-06  4.46210453e-06
  5.84950266e-04 -3.76881591e-04 -3.22677762e-05  9.20054390e-05
  6.62629969e-05  7.18125872e-04 -1.57248374e-05 -9.17672073e-05
  6.70953874e-06  5.50414494e-05  8.58910852e-05  1.50699519e-06
 -3.08800781e-06  1.50904219e-06  3.02251260e-05  5.15288096e-07
  1.47701870e-05  1.13682946e-07 -8.39885415e-07]"
"[70.0, 100.0]","[0.0, 0.25]","[610.0, 650.0]","[ 4.79763972e-05  4.78868252e-04  1.83517525e-06 -3.78680216e-07
  5.19894846e-04 -2.36340398e-04 -1.67834744e-05  5.28839469e-05
  2.59770070e-05  5.02220238e-04  4.76616336e-06 -9.28826194e-07
 -1.56226905e-07  2.81174986e-05  6.25258179e-05 -1.92179692e-06
 -1.25386278e-05  1.04000467e-05  2.90237974e-06 -1.63428460e-05
  1.60949232e-05  3.55402757e-06 -6.92590545e-07]"
"[70.0, 100.0]","[0.0, 0.25]","[650.0, 700.0]","[ 3.92612756e-05  4.62274180e-04  1.03530389e-06  5.37625059e-06
  5.78847778e-04 -2.23104322e-04 -1.16569261e-05  4.98910788e-05
  1.73714781e-05  4.72234413e-04 -8.72711944e-06  2.26779090e-06
  2.89720588e-06  2.58047522e-05  4.85945162e-05  5.86072927e-06
  3.06707321e-05 -1.02381682e-05  2.20598772e-05 -1.49819087e-06
 -5.44698941e-09  5.81612365e-06  1.26039147e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[700.0, 750.0]","[ 2.30999213e-05  3.68868189e-04  6.95527186e-07  9.99078810e-07
  5.01396670e-04 -1.57235683e-04 -6.07042602e-06  3.37061160e-05
  1.44486907e-05  3.33561425e-04 -2.79142721e-06  6.17024018e-06
  1.28939830e-06  1.79482420e-05  4.33825329e-05  6.78367568e-06
 -1.62943616e-05 -5.03777254e-06 -2.22070391e-05  5.84484280e-06
 -2.07901967e-06 -1.10166653e-06  1.92594970e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.66601282e-05  2.54496413e-04  2.58097033e-07 -7.33256952e-07
  4.52355061e-04 -8.53151479e-05 -4.01188018e-06  1.55201005e-05
 -1.21458679e-06  2.13366777e-04  3.68177203e-06  3.24245281e-05
 -5.55507456e-07  5.78235759e-06  3.13914545e-05 -1.89957557e-06
  6.73269816e-06 -3.41949455e-07  1.08721520e-06 -6.37601570e-07
 -3.64701239e-06  1.47572771e-06  3.20036047e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.03008236e-05  1.91423330e-04 -4.60159403e-08 -7.58548807e-07
  3.73784148e-04 -6.55973693e-05 -1.44390064e-06  1.36255248e-05
 -5.68854328e-06  1.09535048e-04  4.16609792e-06  3.88732514e-05
 -8.13731863e-07  2.00061304e-06  1.88594042e-05 -3.17523271e-06
  1.86966631e-05  6.82922051e-06  1.84849830e-05 -7.55234066e-06
 -3.04318069e-06  1.35822374e-06  1.25858675e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[850.0, 900.0]","[ 8.21905875e-06  1.51674125e-04  2.49274582e-07  3.23772818e-06
  3.42660941e-04 -5.89578086e-05 -2.26270787e-06  1.22643022e-05
  6.70294571e-06  9.84967807e-05 -7.27931951e-06  2.85170620e-05
  2.00411102e-06  6.08072667e-06  2.04070218e-05  6.31591385e-06
 -1.37117498e-05 -7.50729381e-06  1.27991321e-05  3.49827757e-06
  1.03483960e-05  3.38745687e-07 -1.20740785e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 8.82244879e-06  2.28015354e-04  3.23222427e-07  1.10316814e-06
  5.56621292e-04 -6.74125529e-05 -2.40155485e-06  1.33613927e-05
  6.97011909e-06  9.96957994e-05 -1.13717788e-06  4.00568202e-05
  5.56540842e-07  7.63283083e-06  2.78676326e-05  1.84727591e-06
  7.95068594e-06  6.76244293e-07  2.14338823e-07  3.06323212e-07
 -1.03432592e-05 -6.43362975e-07  2.02930054e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[1000.0, 1200]","[ 8.00764339e-06  2.22433490e-04  2.59227196e-07 -8.20989999e-07
  7.77325410e-04 -6.29954840e-05 -1.98094294e-06  1.22381678e-05
 -5.12626636e-06  2.46504008e-05  2.47391699e-06  5.16890136e-05
  1.22232617e-07  4.17122937e-06  2.58762327e-05 -2.14867142e-07
  2.08537934e-05  8.35849697e-06  4.12646345e-05 -6.58994041e-06
  1.18309857e-06 -1.74987480e-07  1.44773515e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[1200, 1400]","[ 3.06279221e-06  8.00628015e-05  3.68117353e-08 -1.42695411e-06
  4.99574256e-04 -1.68911988e-05 -4.95455441e-07  2.64281369e-06
  2.05904846e-07 -3.68596264e-05  3.98353231e-06  4.89938939e-05
 -6.44423246e-07 -1.13273011e-06  1.63725209e-05 -3.43771009e-06
 -4.82577515e-06  3.09594319e-06 -5.77731803e-06 -8.85215309e-07
  7.83592100e-06  1.35739348e-07  4.35607551e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[250.0, 270.0]","[ 3.84116488e-05  1.19720856e-04  2.45556733e-05  3.77758837e-05
  2.06932931e-04 -1.30957343e-04 -6.04535511e-05  1.11944222e-04
  1.34600316e-04  3.14327882e-04 -7.32633076e-05 -1.68591566e-04
  6.03860894e-05  1.40657343e-04  1.71251494e-04 -4.73616664e-07
  1.62749443e-05  8.24604975e-07  1.41565297e-05 -2.94597509e-06
 -1.69575940e-06  1.74522336e-06  8.45918415e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[270.0, 290.0]","[ 6.15441217e-05  2.30040176e-04  3.02319751e-05  4.26531278e-05
  3.35977234e-04 -2.30165506e-04 -8.48892890e-05  1.63084276e-04
  1.92654048e-04  5.54069156e-04 -1.03767014e-04 -2.61066935e-04
  7.36461726e-05  1.94719784e-04  2.28567614e-04 -5.84622588e-07
 -3.97120441e-07 -1.06278449e-06 -1.61345439e-05  2.70720621e-06
 -3.75788881e-06  1.85634388e-06 -8.25842736e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[290.0, 310.0]","[ 6.84055603e-05  2.70324063e-04  2.60288841e-05  4.06580547e-05
  3.50362017e-04 -2.60637452e-04 -8.28786875e-05  1.63989088e-04
  1.95371948e-04  6.21024799e-04 -1.05227751e-04 -3.00617708e-04
  6.34193775e-05  1.94134858e-04  2.30833598e-04  6.32104079e-06
 -2.04767227e-05 -1.65705619e-05 -2.66258810e-05  8.50925822e-06
 -3.96584467e-06  1.10787843e-06 -8.49839274e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[310.0, 330.0]","[ 8.00712271e-05  3.09592542e-04  2.29230050e-05  2.50574890e-05
  3.70860224e-04 -3.04547446e-04 -8.54004438e-05  1.67162924e-04
  1.82469332e-04  6.72688973e-04 -1.00748856e-04 -3.64254938e-04
  5.03738754e-05  1.88695540e-04  1.92835038e-04  1.01365937e-05
 -2.20362794e-05  8.60853912e-06  2.19988238e-05 -1.05704981e-05
  1.13589992e-05  2.75635241e-06 -1.17455098e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[330.0, 350.0]","[ 9.87423210e-05  3.65538184e-04  2.07605498e-05  2.07366332e-05
  3.84688451e-04 -3.75049512e-04 -9.00434278e-05  1.76535835e-04
  1.83355401e-04  7.47374482e-04 -8.87265992e-05 -4.10498044e-04
  4.20741414e-05  1.83708845e-04  1.81823028e-04  8.02422603e-08
 -9.32024483e-06  4.18351676e-06  3.49551060e-05 -5.42875102e-06
  1.47332621e-05  9.29193226e-07  2.53797658e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.26933680e-04  4.54447810e-04  1.89351363e-05  1.59895561e-05
  3.97948812e-04 -4.95441060e-04 -9.69833125e-05  1.87252092e-04
  1.68157588e-04  8.41926577e-04 -9.39410878e-05 -4.45285428e-04
  3.60657563e-05  1.75020034e-04  1.54794804e-04  4.20502490e-06
  1.26256961e-05  1.21351089e-06  7.76210882e-06  3.36973796e-06
 -6.65014459e-07 -1.86994433e-06 -3.52803346e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.34489281e-04  4.98099417e-04  1.70628265e-05  8.98110204e-06
  3.53761770e-04 -5.08582821e-04 -9.42599970e-05  1.85618769e-04
  1.49258047e-04  8.15278328e-04 -7.41950544e-05 -4.44406074e-04
  2.81209476e-05  1.60467385e-04  1.18318215e-04 -1.79411148e-06
 -1.39739549e-05  8.97923339e-06  5.93247471e-05  2.79119932e-06
  1.32032820e-05 -3.69201860e-06 -1.13912388e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.28148983e-04  5.09272049e-04  1.38656574e-05  7.09185010e-06
  3.57384356e-04 -5.04903111e-04 -8.19796310e-05  1.69368561e-04
  1.36103309e-04  8.20538022e-04 -6.22580242e-05 -3.79558587e-04
  2.29795111e-05  1.39732276e-04  1.17827435e-04 -2.44244221e-06
  2.43904408e-05  1.73640699e-05  3.35444285e-05 -1.70418713e-05
  1.35004087e-05  1.79134070e-06  1.07588643e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.12341153e-04  5.13186485e-04  1.08176047e-05  5.42477183e-06
  3.63542443e-04 -4.87443000e-04 -6.71034079e-05  1.50408730e-04
  1.13679962e-04  8.12754437e-04 -4.48963684e-05 -3.27645130e-04
  1.66875610e-05  1.18125679e-04  1.08960616e-04 -2.68111797e-06
  5.46865145e-05  1.54278613e-05  3.08821799e-05 -8.01212214e-06
 -9.36185267e-06 -2.29315698e-06 -1.75542982e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[430.0, 450.0]","[ 9.95926965e-05  4.40162507e-04  8.14229456e-06  7.24039779e-06
  3.46883238e-04 -3.86260081e-04 -5.49149200e-05  1.14494634e-04
  7.76083645e-05  6.72153871e-04 -3.26329626e-05 -2.20689834e-04
  1.20022106e-05  8.07390623e-05  6.99465808e-05 -3.22312344e-06
  2.29239299e-05 -6.29322625e-06  4.98973774e-06 -3.57115704e-06
 -1.94336433e-07  4.08778183e-06  3.29639593e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[450.0, 490.0]","[ 1.51747668e-04  8.42885654e-04  1.10178531e-05  9.79974322e-06
  6.36006196e-04 -6.57315437e-04 -7.60427080e-05  1.91553021e-04
  1.47647118e-04  1.24153077e-03 -4.21629312e-05 -3.45530819e-04
  1.63760631e-05  1.36677438e-04  1.51676699e-04 -5.84286547e-06
 -4.25346286e-07 -9.61210475e-07 -7.11728260e-06  6.21291934e-06
 -2.21383866e-06 -2.19877293e-06 -2.04637153e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.08187385e-04  7.05136728e-04  6.49893801e-06  5.34662697e-06
  5.79204074e-04 -5.12794840e-04 -4.86254474e-05  1.36273092e-04
  1.07241548e-04  9.88747975e-04 -2.54659226e-05 -2.33652026e-04
  9.55337775e-06  9.32596337e-05  1.18618460e-04  3.02869622e-06
 -2.39361289e-05 -2.16234672e-06 -1.71772933e-05  2.25863134e-06
  1.01325765e-05  3.03423048e-07  5.30302408e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[530.0, 570.0]","[ 6.85703523e-05  5.63187349e-04  3.54630627e-06 -1.33089083e-06
  5.02951803e-04 -3.60813198e-04 -2.76191728e-05  9.37682668e-05
  4.89873383e-05  7.18811084e-04  2.32487920e-06 -1.33014398e-04
  2.76750478e-06  6.44987298e-05  5.76828390e-05 -5.45250844e-06
  3.35742074e-06  9.92426919e-06  6.48949075e-05 -2.89375384e-06
  8.85680235e-06 -1.80311558e-06 -4.57431205e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[570.0, 610.0]","[ 5.00924473e-05  4.54210053e-04  2.47795234e-06 -5.47348401e-08
  4.69187155e-04 -2.59317815e-04 -1.93370235e-05  6.04851606e-05
  2.80573096e-05  5.38506664e-04  1.07384107e-06 -4.19233054e-05
  1.62234927e-06  3.04003355e-05  4.87871762e-05 -5.59804967e-06
  2.16664073e-05  1.02853227e-05  5.11523113e-05 -1.33111379e-05
  1.62280004e-05  2.76456259e-06  1.17136568e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[610.0, 650.0]","[ 3.66378197e-05  3.68179943e-04  1.48918750e-06  2.43386797e-06
  4.13157263e-04 -1.75333389e-04 -1.33070825e-05  4.35008066e-05
  3.07239045e-05  4.14977913e-04 -4.29015761e-06 -5.44935863e-06
  2.41684535e-06  1.76644003e-05  4.58731348e-05 -1.93491843e-06
 -3.68913270e-05 -5.27182367e-07  2.33505907e-05  6.83048868e-07
  1.96847745e-05  1.03247965e-06 -1.00166283e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[650.0, 700.0]","[ 2.62367026e-05  3.72538297e-04  8.60863163e-07  1.41370918e-06
  4.59763704e-04 -1.65273526e-04 -7.66151706e-06  3.65064940e-05
  2.05382759e-05  3.90554477e-04 -2.37319056e-06 -3.54562026e-06
  1.25572802e-06  2.69363279e-05  5.84413613e-05  6.84635342e-06
 -2.43416260e-05 -5.37216182e-06 -2.26426652e-05  8.08543223e-06
 -3.23384901e-06 -2.02908698e-06 -1.28582481e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.84689503e-05  2.52343457e-04  7.43038764e-07  2.53126941e-06
  4.15096152e-04 -8.17562726e-05 -6.11272707e-06  1.83432371e-05
  1.48647767e-05  2.51327418e-04  4.33025158e-06  2.50648892e-05
  4.59943576e-07  7.98109534e-06  4.00146699e-05 -1.21446118e-06
 -2.10984068e-05 -5.55170232e-06 -2.21184315e-06  8.22467415e-08
  9.24542268e-06  1.07298766e-06  1.45010494e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.35553187e-05  2.20101672e-04  2.63459561e-07 -3.22624633e-06
  3.24727459e-04 -8.59064966e-05 -3.34095161e-06  1.74312103e-05
  4.18881078e-06  1.64108833e-04  4.46788330e-06 -1.55952320e-06
 -9.70322547e-07  1.20618180e-05  2.01480069e-05  4.09019538e-07
 -3.67003778e-06  1.10905325e-05  3.65265021e-05 -6.68102199e-06
  2.02829755e-06 -6.33401024e-07  3.29119754e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[800.0, 850.0]","[ 8.98461260e-06  1.65218380e-04  2.24324708e-07 -1.21157031e-06
  3.12251470e-04 -5.60434629e-05 -2.16383524e-06  8.57019996e-06
  1.05010763e-06  1.24982608e-04  7.46798734e-07  2.34433869e-05
 -4.55290273e-07  1.30064953e-06  1.31193240e-05 -2.51450289e-07
  1.22131251e-05  4.67681301e-06  2.07270234e-05 -2.56827666e-06
 -5.60001412e-06  2.89678907e-07 -1.19065974e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[850.0, 900.0]","[ 5.39321410e-06  1.22267338e-04  1.72832509e-07  1.25458058e-06
  2.85110259e-04 -3.30007911e-05 -1.43399088e-06  2.68438525e-06
  3.13982107e-06  9.17927283e-05  1.67017311e-06  3.31581259e-05
 -2.70719594e-07  1.62056331e-06  2.58386651e-05  6.40942860e-07
 -4.30947708e-06 -2.81797151e-06 -2.62286382e-05  2.39594873e-06
 -2.13483648e-06 -5.61072523e-07 -2.16214120e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 9.17207816e-06  1.58958906e-04  4.60862835e-07  6.00681018e-07
  4.81114795e-04 -3.63905627e-05 -3.34172181e-06  5.49610120e-06
  2.30014897e-06  1.00565180e-04 -2.98716101e-06  4.34915450e-05
  6.12291266e-07  2.98103032e-06  2.29898049e-05  1.80396247e-06
 -3.64610361e-06  2.22126164e-07 -5.19235476e-06 -3.65000953e-06
  5.54231865e-06  2.14655652e-06  6.62596886e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[1000.0, 1200]","[ 4.21993814e-06  1.68064698e-04  9.82981355e-08  2.50527643e-07
  6.59309885e-04 -3.84577153e-05 -4.66382878e-07  9.17920319e-06
 -9.34983726e-07  5.47283719e-06  4.96958067e-07  4.14443430e-05
  3.31607717e-07  4.00001740e-06  2.45403518e-05  6.63268024e-07
  2.03726016e-06 -2.54026732e-06 -1.51397587e-05  4.59069074e-06
 -8.89842347e-06 -8.69029405e-07  2.26089475e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[1200, 1400]","[ 1.17751722e-06  6.53525891e-05 -4.62833487e-08 -2.23522192e-06
  4.35017705e-04 -1.22790698e-06  3.82915686e-07 -2.66642577e-06
 -8.62053627e-06 -4.72119681e-05  1.90882475e-06  3.16093590e-05
 -9.50308561e-07 -1.90191696e-06  4.44107329e-06  5.39736920e-07
 -7.13122641e-06  2.83399689e-06  9.09430650e-06  2.54450297e-07
 -4.86226168e-06 -4.54977756e-07 -2.89998897e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[250.0, 270.0]","[ 2.05932301e-05  9.59422601e-05  1.63143490e-05  2.46679275e-05
  1.34573782e-04 -9.09881817e-05 -3.60687703e-05  7.73713592e-05
  9.60701924e-05  2.29321416e-04 -4.59587866e-05 -1.09793380e-04
  4.10307417e-05  9.66337038e-05  1.20138381e-04  8.31910397e-08
  2.91589772e-06  2.98122239e-06  8.44553961e-06 -2.81572900e-08
  1.01661863e-06 -1.63510304e-07  5.03047314e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[270.0, 290.0]","[ 3.10485962e-05  1.42196522e-04  1.92450475e-05  3.29002286e-05
  2.30229370e-04 -1.27580146e-04 -4.76357249e-05  1.03196715e-04
  1.32048595e-04  3.62486897e-04 -6.42135756e-05 -1.49698094e-04
  4.97680959e-05  1.29446966e-04  1.70212435e-04  1.64739679e-06
  8.58671531e-06 -8.29971450e-07 -8.96723747e-06 -4.69650544e-06
 -3.86607249e-06  3.00145904e-06 -1.56341077e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[290.0, 310.0]","[ 3.83771310e-05  1.77543548e-04  1.68927643e-05  2.76522621e-05
  2.38927054e-04 -1.60384905e-04 -4.93772172e-05  1.08351457e-04
  1.31917838e-04  4.15245321e-04 -5.88043374e-05 -1.82043466e-04
  4.15153972e-05  1.26709889e-04  1.56566134e-04 -2.50006912e-06
  6.46140233e-06 -6.04277693e-06  2.47820890e-06 -3.91295822e-07
  1.88102717e-06  3.58540928e-06  9.21958793e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[310.0, 330.0]","[ 4.14652955e-05  2.11044111e-04  1.46627619e-05  2.00786094e-05
  2.68475641e-04 -1.92391171e-04 -4.90651985e-05  1.11812518e-04
  1.22370494e-04  4.73298112e-04 -5.62764273e-05 -2.23513998e-04
  3.40963334e-05  1.29596077e-04  1.46072762e-04  1.74630832e-06
  1.99349188e-05  2.84819620e-06  1.04157901e-05 -2.73166218e-06
 -8.46651457e-06 -3.23165958e-07 -1.32880197e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[330.0, 350.0]","[ 4.97735361e-05  2.37625383e-04  1.23630903e-05  1.46693756e-05
  2.84960036e-04 -2.22907858e-04 -4.91669541e-05  1.08415332e-04
  1.20414944e-04  5.23208774e-04 -5.21978358e-05 -2.30823132e-04
  2.69005561e-05  1.17539278e-04  1.32918320e-04 -6.47405485e-07
  5.19888640e-08  2.47874136e-06  3.14084875e-06  1.66315987e-06
 -8.86078078e-07 -2.32845414e-06 -1.34858961e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[350.0, 370.0]","[ 6.77038177e-05  2.75669392e-04  1.18956554e-05  1.40845496e-05
  2.87866025e-04 -2.60916950e-04 -5.59938029e-05  1.17008893e-04
  1.24761386e-04  5.55334019e-04 -5.63880737e-05 -2.77280331e-04
  2.40201889e-05  1.16757428e-04  1.29270524e-04  2.34866483e-06
 -2.05722544e-05 -6.11835741e-06 -2.27924824e-05  1.81889731e-06
  2.53899956e-06  1.06080596e-06  9.33297632e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[370.0, 390.0]","[ 7.70210772e-05  2.97400410e-04  1.04008020e-05  8.49767854e-06
  2.84323175e-04 -2.88799774e-04 -5.54528351e-05  1.12697271e-04
  1.06747343e-04  5.60666600e-04 -4.49166940e-05 -2.67168395e-04
  1.91177687e-05  1.07631745e-04  1.00537659e-04 -1.88448735e-06
  2.08334504e-06  1.27504134e-06  1.22161725e-05 -8.15854971e-06
  1.11618628e-05  3.91969233e-06  1.05486569e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[390.0, 410.0]","[ 6.72770900e-05  3.25764274e-04  8.04533506e-06  7.42483372e-06
  2.80445051e-04 -2.91551544e-04 -4.48819349e-05  1.08100051e-04
  9.57548877e-05  5.75408603e-04 -3.10787212e-05 -2.37476613e-04
  1.39137407e-05  9.96602436e-05  9.30406836e-05 -2.28478443e-06
 -5.10268042e-06 -7.13806580e-06 -7.07286606e-06  1.13075126e-05
 -1.27971238e-05 -2.84461641e-06 -1.19303471e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[410.0, 430.0]","[ 6.49424278e-05  3.05970117e-04  6.36838446e-06  3.32083564e-06
  2.62912779e-04 -2.75233328e-04 -3.91707476e-05  8.89708436e-05
  6.40138461e-05  5.20087851e-04 -2.56329178e-05 -1.98871623e-04
  9.84294136e-06  7.54932870e-05  6.54673954e-05 -2.14036613e-06
  2.13196031e-05  7.95120667e-06  1.84749729e-05 -4.19632785e-06
 -4.07627096e-06 -1.07831700e-06 -7.71627046e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[430.0, 450.0]","[ 5.73150688e-05  3.11355577e-04  5.42703963e-06  5.47200867e-06
  2.41550052e-04 -2.56105298e-04 -3.36274673e-05  7.96663992e-05
  6.41353792e-05  5.07794513e-04 -2.02482980e-05 -1.71441403e-04
  8.94093303e-06  6.52221748e-05  6.56838463e-05 -1.09274313e-06
  2.63422476e-06 -7.19401694e-06 -5.91785452e-07  5.71460973e-06
  8.13222608e-07 -3.83369820e-07 -1.60921449e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[450.0, 490.0]","[ 9.47718752e-05  5.83968774e-04  6.96489125e-06  8.58430193e-06
  4.76426360e-04 -4.52319181e-04 -4.78883865e-05  1.30185214e-04
  9.95831572e-05  9.15966251e-04 -2.81425851e-05 -2.51213140e-04
  1.15796427e-05  9.87740654e-05  1.10836291e-04 -4.31183799e-06
  3.28008091e-05 -2.30162592e-06  9.10132418e-06 -5.28125863e-06
  1.49355613e-07  3.56309914e-06  4.70598451e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[490.0, 530.0]","[ 6.66714869e-05  5.01781388e-04  4.23171386e-06  4.79200112e-06
  4.24821149e-04 -3.30435491e-04 -3.07800354e-05  9.12326547e-05
  7.26290286e-05  7.44851064e-04 -1.00404793e-05 -1.64558629e-04
  6.01896606e-06  6.82077352e-05  9.28968336e-05 -8.43181170e-06
  1.15733807e-05  2.15777150e-06 -5.82344163e-06  2.48130177e-06
  8.70371828e-08 -1.59573460e-06  2.30536600e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[530.0, 570.0]","[ 4.69696909e-05  4.10985412e-04  2.67427025e-06  4.21089700e-06
  4.22938122e-04 -2.67219924e-04 -1.97301033e-05  7.35982898e-05
  5.86572177e-05  5.80322885e-04 -1.32968093e-05 -9.80815885e-05
  5.15545912e-06  5.21270330e-05  7.70482711e-05  5.13942264e-06
 -4.23641093e-07 -3.27689453e-06 -1.38956449e-05  6.94106394e-06
 -5.06624473e-06 -2.35043588e-06  3.15531120e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[570.0, 610.0]","[ 2.84249932e-05  3.05517396e-04  1.45552340e-06 -1.11056674e-06
  3.72286266e-04 -1.72490458e-04 -1.08218838e-05  4.12633430e-05
  2.78476994e-05  4.11502222e-04  5.85725408e-06 -4.00740299e-05
  4.99084599e-07  2.86233509e-05  4.77395894e-05 -4.40557138e-06
 -1.26890266e-05  5.78582469e-06  1.74184956e-05  8.04498521e-06
  8.67800001e-06 -5.50907351e-06 -4.13659552e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[610.0, 650.0]","[ 2.37634055e-05  2.74209437e-04  8.78158557e-07  2.06710834e-07
  3.16612764e-04 -1.51266560e-04 -7.80691270e-06  3.73948844e-05
  1.99626316e-05  3.35754061e-04  3.61439710e-06 -2.73803349e-05
  1.21779783e-07  2.17323899e-05  3.40557191e-05 -4.05811978e-06
  3.50110369e-05  2.39769822e-06  2.29637865e-05  1.34726225e-07
 -1.04719184e-05 -9.33574482e-07  2.14472384e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[650.0, 700.0]","[ 2.22916204e-05  2.71689472e-04  1.01850613e-06  1.18446943e-06
  3.75408173e-04 -1.15973748e-04 -7.83979046e-06  2.91430210e-05
  2.44166417e-05  3.27431888e-04 -1.64866659e-06 -1.17356957e-05
  1.50017215e-06  1.57502799e-05  3.78886093e-05 -4.34263392e-07
 -2.01866300e-05 -5.58875074e-06 -1.25528406e-06  4.26711446e-06
  7.43312803e-06  1.54948855e-06  1.26620923e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.45659765e-05  1.94076665e-04  6.15359738e-07  2.68145181e-06
  3.25717745e-04 -9.65366776e-05 -4.65771221e-06  1.84802902e-05
  7.98311006e-06  2.12985919e-04 -1.95500976e-06  1.64500492e-05
  9.09403985e-07  8.13087870e-06  3.22984743e-05  2.01768475e-06
  3.13907393e-05 -3.61693824e-06 -9.05916142e-06 -1.66584395e-06
 -1.11443101e-05  1.46094021e-06  3.30445859e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.07628002e-05  1.68585964e-04  4.13838000e-07  1.33256484e-06
  2.73084915e-04 -7.77111387e-05 -3.61072659e-06  1.67980755e-05
  4.10198531e-06  1.66585578e-04 -2.26854234e-06  4.04793507e-06
  1.09065833e-06  9.38079059e-06  2.81272808e-05  2.04053250e-06
  2.50011032e-05 -6.56097219e-07 -2.61632682e-06 -3.85398905e-07
 -8.01036601e-06 -2.79988743e-07  4.25007697e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[800.0, 850.0]","[ 8.10326796e-06  1.22676730e-04  2.47942423e-07  1.41763235e-06
  2.42430469e-04 -4.03004685e-05 -2.54550842e-06  9.60198083e-06
  1.62247526e-06  1.00702359e-04 -2.24570383e-06  6.82841770e-06
  8.21860471e-07  5.74903420e-06  1.58746246e-05  2.30502316e-06
 -6.42739983e-06 -3.44595156e-06 -1.77772670e-06 -1.11857284e-09
  2.70494833e-06  1.09187480e-06  6.57081314e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[850.0, 900.0]","[ 4.39896973e-06  9.15785542e-05  1.76581928e-07  8.38199093e-07
  2.33815114e-04 -2.08881529e-05 -1.33064205e-06  4.21949661e-06
  2.76491534e-06  7.06422444e-05 -4.66788537e-07  1.78419822e-05
  5.46937797e-07  8.07352672e-07  1.57878014e-05  1.26638691e-07
 -1.20210382e-05 -4.76159093e-08  2.74050512e-06  1.08865612e-06
  6.43793068e-06 -6.32737328e-07  1.03708684e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 3.96797352e-06  1.49478172e-04  8.57067604e-08 -1.29962712e-06
  3.89278562e-04 -5.25099003e-05 -4.88656672e-07  1.34677194e-05
  2.62002839e-06  1.03351466e-04  3.81873259e-06  2.04199625e-05
 -3.25427435e-08  6.54254753e-06  1.89442713e-05 -2.15319846e-06
  6.59109118e-06  5.85450411e-06  3.86408209e-05 -1.00481066e-07
  9.47604610e-06 -1.92455693e-06 -7.49861400e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[1000.0, 1200]","[ 4.76130256e-06  1.33065349e-04  1.05619484e-07 -3.92353884e-09
  5.69973653e-04 -3.27261531e-05 -8.27067626e-07  4.19068768e-06
 -1.52487077e-06  2.48492415e-05  1.95168023e-06  3.79731281e-05
 -3.73918173e-07 -1.64117864e-06  1.86266867e-05 -1.05732155e-07
  1.42423857e-06  1.88999732e-06  1.48718777e-05 -2.43844437e-06
  6.35307955e-06  6.84713154e-07  1.86180557e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[1200, 1400]","[ 1.77019433e-06  5.87765124e-05  1.14741735e-08 -3.86302658e-07
  3.84489256e-04 -2.33878121e-06 -1.20943083e-07  7.92055221e-07
 -1.46487846e-06 -9.68380816e-06 -4.07293004e-07  2.54159068e-05
  1.50746924e-07 -1.38086257e-06  8.31720614e-06  1.27604242e-06
 -1.25380450e-05  1.02440114e-06  5.99222244e-06 -2.27602471e-07
  3.96310854e-06 -2.46243875e-07 -4.03884138e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[250.0, 270.0]","[ 5.69191699e-06  3.90563926e-05  7.23323116e-06  1.46594766e-05
  7.83352745e-05 -2.42652366e-05 -1.26987551e-05  3.32389100e-05
  4.76683938e-05  1.11490278e-04 -1.76179045e-05 -3.64215131e-05
  2.11428511e-05  4.58720076e-05  6.13688382e-05 -2.42029072e-06
  2.88444433e-06  1.11728610e-06  1.20128735e-05 -5.97472978e-07
  9.51567339e-07  1.08112753e-06 -8.11590290e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[270.0, 290.0]","[ 9.99715451e-06  6.10743278e-05  9.27786553e-06  1.76003635e-05
  1.20555764e-04 -4.43146084e-05 -1.90206831e-05  4.70541754e-05
  6.59107083e-05  1.72744385e-04 -2.57983230e-05 -6.41113968e-05
  2.53164898e-05  6.56878864e-05  9.05588025e-05  7.94549571e-07
  6.44490099e-07  2.06659019e-06  8.16733369e-06 -2.44274680e-06
  2.98439782e-06  7.55664967e-07  2.82007684e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[290.0, 310.0]","[ 1.14038270e-05  8.66344559e-05  7.58785289e-06  1.33365941e-05
  1.72518284e-04 -6.53300074e-05 -1.77613641e-05  5.12822024e-05
  6.68762692e-05  2.37857744e-04 -2.43524681e-05 -7.08236233e-05
  2.03085712e-05  6.85675118e-05  9.27000619e-05  2.32026821e-07
 -1.46686297e-06  5.67444713e-06  6.02565407e-06 -6.09353958e-06
  5.50954743e-06  1.99147825e-06 -9.60291752e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[310.0, 330.0]","[ 1.52923262e-05  9.94570727e-05  7.05826929e-06  1.19649186e-05
  1.82975423e-04 -7.04660998e-05 -2.02106259e-05  5.34975458e-05
  7.39095914e-05  2.64204634e-04 -2.45252190e-05 -9.59549310e-05
  1.82622695e-05  6.85587122e-05  9.19126826e-05  4.59624178e-07
 -1.73638533e-05  3.17416094e-07  7.50670906e-06 -3.53754600e-06
  1.01316008e-05  1.68988906e-06 -2.67857624e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[330.0, 350.0]","[ 1.78743756e-05  1.18002729e-04  6.07430576e-06  8.71193907e-06
  1.73755136e-04 -9.45552967e-05 -2.06558239e-05  5.35061492e-05
  6.44373361e-05  2.85835137e-04 -2.29539941e-05 -1.08207771e-04
  1.47450525e-05  6.42212314e-05  7.74879039e-05 -1.06240295e-06
 -1.00043792e-06  3.32860519e-06  1.94511864e-05 -9.44407267e-07
  5.48279360e-06 -4.87637569e-07 -8.46754239e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[350.0, 370.0]","[ 2.97265925e-05  1.37346528e-04  6.37137108e-06  8.49938733e-06
  1.74710651e-04 -1.24850966e-04 -2.70683981e-05  5.96811536e-05
  6.89994910e-05  3.03409856e-04 -2.92881438e-05 -1.45644212e-04
  1.45147859e-05  6.90657034e-05  8.18916844e-05 -1.44421584e-06
 -4.41517003e-06  1.28677316e-06  1.76190623e-06 -2.71801703e-07
  5.51750173e-06  2.74622368e-08  5.27673859e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[370.0, 390.0]","[ 2.74037754e-05  1.51263125e-04  4.72166556e-06  5.43632381e-06
  1.74746276e-04 -1.39444282e-04 -2.22262295e-05  5.71602979e-05
  5.88869977e-05  3.17110747e-04 -2.35914181e-05 -1.47067713e-04
  1.04659014e-05  6.45334820e-05  6.75881858e-05  9.72556607e-07
  1.29447986e-05  2.56978348e-06 -7.57884595e-07 -6.28894728e-07
 -2.10189541e-06 -7.05066984e-07  9.73680051e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[390.0, 410.0]","[ 2.75885711e-05  1.72799442e-04  3.94925666e-06  2.51185210e-06
  1.68247359e-04 -1.44098972e-04 -2.01626788e-05  5.31695988e-05
  4.79687557e-05  3.34929223e-04 -1.50807117e-05 -1.21253342e-04
  7.02661289e-06  5.13193841e-05  5.15985639e-05 -9.62805530e-08
  1.58952448e-05  7.65238173e-06  2.35347272e-05 -5.68692238e-06
 -4.51042210e-06 -4.23153723e-07 -1.12242498e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[410.0, 430.0]","[ 2.36538273e-05  1.51281430e-04  2.89008502e-06  4.77939589e-06
  1.79329847e-04 -1.20787775e-04 -1.53532209e-05  4.27950314e-05
  4.42164699e-05  3.01724131e-04 -1.43646368e-05 -9.94763034e-05
  5.57448109e-06  3.98248937e-05  5.93172903e-05  1.67209664e-06
  9.82134519e-07 -2.80016109e-06 -7.87488354e-06  1.68322182e-06
 -3.88525990e-06 -2.89328426e-07 -2.68044949e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.44825694e-05  1.62143616e-04  2.61965225e-06  3.36733304e-06
  1.67019500e-04 -1.18968872e-04 -1.48901784e-05  4.24615520e-05
  4.44471185e-05  3.02365263e-04 -1.49601871e-05 -9.79423424e-05
  5.51382641e-06  4.10436288e-05  5.40933739e-05  3.79411484e-06
 -9.23940475e-06 -1.64169396e-06 -2.58830109e-05  8.23620409e-07
 -4.16043922e-06 -1.71200284e-08  5.05008801e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[450.0, 490.0]","[ 4.21783870e-05  2.83095213e-04  3.75077547e-06  1.79080575e-06
  3.20852411e-04 -2.01038245e-04 -2.30304238e-05  6.41055895e-05
  5.85640751e-05  5.20977548e-04 -8.77874225e-06 -1.34868170e-04
  5.40745144e-06  5.67185760e-05  6.63540285e-05 -7.28802246e-06
  1.83952335e-05  9.70552515e-06  1.63227245e-05 -3.92234061e-06
  1.05821486e-05 -1.89751602e-06  2.12367073e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[490.0, 530.0]","[ 3.23616362e-05  2.70970276e-04  2.36824879e-06  1.40205999e-06
  3.05945572e-04 -1.83925474e-04 -1.54648053e-05  5.58884700e-05
  3.92288107e-05  4.66023265e-04 -1.19108821e-05 -1.08943881e-04
  4.45733996e-06  5.01719830e-05  4.67451975e-05  1.91155736e-06
  1.28567444e-05  2.45162647e-06  1.77319339e-05 -2.28967318e-06
 -7.25097614e-07  1.07471971e-06 -2.97829955e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[530.0, 570.0]","[ 2.50217394e-05  2.27649074e-04  1.45961759e-06 -7.97328903e-08
  3.01228854e-04 -1.23989601e-04 -1.08741231e-05  3.55199693e-05
  2.88732772e-05  3.92071339e-04  9.61147413e-07 -3.95703328e-05
  1.50005513e-06  2.80769264e-05  4.64729797e-05 -6.96464071e-06
  1.80501937e-05  8.48204641e-06 -5.83269928e-07 -5.43291702e-06
 -9.66979683e-06 -4.91871054e-07 -3.34754476e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.62861786e-05  1.92472510e-04  7.20774689e-07  1.69715556e-06
  2.61127997e-04 -1.02722360e-04 -5.81329445e-06  2.98888990e-05
  2.39694052e-05  3.14056421e-04 -5.40132700e-06 -4.30608712e-05
  1.96491875e-06  2.49124870e-05  3.93004543e-05  6.37733566e-06
 -1.40162370e-05 -1.80195408e-06  2.57623866e-06 -1.42015998e-06
  5.39515597e-06  4.75424825e-07 -3.75482721e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[610.0, 650.0]","[ 1.34736970e-05  1.60109779e-04  5.17892980e-07 -1.14269217e-06
  2.26700579e-04 -7.75209834e-05 -4.67429720e-06  1.89993800e-05
  4.91446444e-06  2.32643816e-04  1.59605540e-06 -2.66835849e-05
  2.64689792e-07  1.52978905e-05  1.39669938e-05 -2.10313755e-06
  1.67186854e-05  5.84221354e-06  3.88226778e-05 -4.25197512e-06
  3.49416456e-06  9.40195481e-07  5.72629563e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[650.0, 700.0]","[ 1.38732386e-05  1.53319116e-04  6.40922650e-07  1.60058254e-06
  2.81170285e-04 -6.41186271e-05 -5.21713261e-06  1.61698247e-05
  1.99613322e-05  2.41170998e-04 -2.17836094e-06  9.28751731e-06
  1.21062299e-06  1.03878658e-05  4.14984334e-05 -1.24647226e-06
 -1.63874769e-05 -4.53522464e-06 -3.86208070e-05  7.17544347e-06
 -4.97591770e-06 -9.30254680e-07 -1.12938170e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[700.0, 750.0]","[ 9.02183221e-06  1.14021266e-04  1.79385371e-07  2.31009021e-06
  2.35412773e-04 -4.60543830e-05 -2.29201656e-06  1.12532876e-05
  1.32281849e-05  1.58710113e-04  1.44116920e-06  1.06756769e-05
  3.16997244e-07  5.92190876e-06  2.44612679e-05 -3.01360193e-06
 -1.28543575e-05 -3.73001021e-06 -1.11685087e-05 -1.19924005e-07
  1.66923779e-05  1.38248607e-06  1.01530469e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[750.0, 800.0]","[ 4.70360381e-06  1.16890503e-04  1.65452789e-07 -5.97376642e-07
  2.09664389e-04 -4.78595833e-05 -1.12445277e-06  1.17510278e-05
  4.27176925e-06  1.34466971e-04  1.57381753e-06 -6.11328407e-06
  1.63144901e-08  9.17156269e-06  1.41339428e-05  1.09685390e-06
  6.80241963e-07  6.86926367e-07 -6.14721326e-07  2.15487224e-06
  1.87364638e-06 -1.53419274e-06  1.75504628e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[800.0, 850.0]","[ 3.86518142e-06  7.74337714e-05 -7.30347303e-08  6.59073313e-07
  1.85122841e-04 -3.06653506e-05 -1.73942624e-07  7.04130214e-06
 -1.29801529e-06  7.52964541e-05  1.68455128e-06  1.36790497e-06
 -2.63794890e-08  4.54191254e-06  6.83645310e-06 -2.03613187e-06
  1.35141266e-05 -1.02158876e-06  1.45178991e-05 -2.97124156e-07
  3.68498987e-06  5.35642909e-07  1.74883012e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[850.0, 900.0]","[ 2.46649971e-06  6.02248923e-05 -1.11332064e-07 -2.68830406e-07
  1.77258709e-04 -1.88283656e-05  4.54127334e-08  4.31264855e-06
  1.09917334e-06  6.50769563e-05  1.68625298e-06  4.63944374e-06
 -3.97116551e-07  3.29735702e-06  6.14761633e-06 -8.59700495e-07
  1.15314268e-05  2.80785841e-06  2.26706253e-05 -3.48778402e-06
  3.27680920e-06  6.25450738e-07  3.09835177e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 3.68846537e-06  1.04683720e-04  1.14329717e-07  1.65885944e-06
  2.81600635e-04 -2.83182702e-05 -1.00034116e-06  6.37013384e-06
  5.28494437e-06  9.36331227e-05 -1.67826798e-06  1.57036606e-05
  8.41056754e-07  3.05621964e-06  2.52811024e-05  1.03591022e-06
  6.21295573e-06 -3.00756005e-06 -2.10441280e-05  2.67804061e-06
 -1.12221486e-05 -1.73471116e-07  1.65800215e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[1000.0, 1200]","[ 3.47918290e-06  1.01182606e-04  2.03268801e-07 -7.67975445e-08
  4.23022395e-04 -2.15303868e-05 -1.07044195e-06  5.68205955e-06
  5.28322485e-06  7.34513122e-05  2.05586844e-06  4.04128624e-05
  5.10718939e-07  1.59345616e-06  1.78013613e-05 -2.07335638e-06
 -9.75422951e-06  3.11094474e-06  4.46970956e-06 -1.33049116e-06
  1.03287304e-05 -6.03878118e-07 -1.14958128e-05]"
"[200.0, 290.0]","[0.0, 0.25]","[1200, 1400]","[ 5.21748219e-07  4.76783485e-05 -2.50304818e-08 -1.06094662e-06
  2.87411358e-04 -1.06938529e-05  1.75874124e-07  2.34688640e-06
 -1.59587558e-06  1.84238897e-05  3.42538231e-06  2.09323843e-05
 -5.69815820e-07  1.66858191e-06  8.06532309e-06 -2.54632378e-06
  7.91572872e-06  4.02363673e-06  6.99020676e-06 -3.15860431e-06
 -7.06750869e-06  1.84642716e-07 -3.32068765e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.22914733e-06  1.61391129e-05  3.28179132e-06  1.14821484e-05
  4.94057275e-05 -3.92276834e-06 -4.60206493e-06  1.39051040e-05
  2.63563327e-05  5.37955409e-05 -9.19120843e-06 -2.12006930e-05
  1.21349981e-05  2.74750415e-05  4.64140723e-05  1.77386985e-06
 -1.10384968e-05 -1.21800517e-06  9.36157495e-06  1.84174159e-06
  3.02213504e-06 -1.27673004e-06 -4.23065862e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.90453324e-06  2.89532724e-05  3.65389297e-06  1.37926988e-05
  1.11566499e-04 -1.81967859e-05 -5.21759171e-06  2.13656798e-05
  3.93711058e-05  1.09187556e-04 -1.17210228e-05 -3.10979777e-05
  1.36906851e-05  3.95775164e-05  7.64749030e-05  2.23294391e-06
 -8.05794185e-06 -3.40342566e-06 -5.48056349e-06  6.37183229e-06
 -6.80777347e-06 -1.59009711e-06 -9.87084041e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[290.0, 310.0]","[ 2.86784006e-06  3.08725865e-05  3.25227765e-06  1.18779304e-05
  1.27556688e-04 -1.63494618e-05 -5.15126547e-06  2.02678349e-05
  3.88061027e-05  1.21356279e-04 -9.81243489e-06 -3.01766743e-05
  1.17797584e-05  3.82217205e-05  7.52152871e-05 -5.92740973e-08
 -7.47471371e-06  1.12318133e-06  1.13115058e-05 -1.77371079e-06
  8.69217469e-06  4.35571791e-07 -4.11128943e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.74666095e-06  3.98547671e-05  3.01835736e-06  8.51182373e-06
  1.26609461e-04 -1.93567498e-05 -5.76124708e-06  2.00618015e-05
  3.09816811e-05  1.37808025e-04 -9.23339574e-06 -2.72291007e-05
  1.02896696e-05  3.66181717e-05  6.08415650e-05 -1.29140575e-06
  1.12502192e-05 -3.67248590e-07  9.01435896e-06  1.46707133e-06
  5.16325309e-07  3.44607270e-07  5.37381096e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[330.0, 350.0]","[ 6.03440037e-06  5.33926077e-05  2.78149292e-06  8.66504176e-06
  1.41929200e-04 -2.84187345e-05 -7.72578794e-06  2.30881400e-05
  3.79537809e-05  1.65368303e-04 -1.37065526e-05 -5.14988734e-05
  9.39805645e-06  3.89448181e-05  6.91140995e-05 -7.16541003e-08
 -1.02598784e-06 -2.90933949e-06 -9.21239842e-06  1.74753709e-06
 -5.45572688e-06  1.59993507e-06 -6.33759017e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[350.0, 370.0]","[ 7.10271379e-06  5.74857708e-05  2.47965070e-06  7.43724213e-06
  1.47267988e-04 -3.79794041e-05 -8.14700655e-06  2.36295482e-05
  3.80970734e-05  1.79868354e-04 -1.42175666e-05 -6.19482820e-05
  7.85257617e-06  3.62979070e-05  6.37806249e-05  3.74217529e-07
 -2.62923050e-06 -3.19487510e-06 -4.90594734e-06  4.95235221e-06
 -3.88268816e-06 -5.17324476e-07 -9.68367910e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[370.0, 390.0]","[ 6.50025819e-06  5.04765286e-05  1.92423696e-06  5.36854818e-06
  1.36012257e-04 -3.38166585e-05 -6.67459887e-06  1.85661039e-05
  2.67289553e-05  1.52788651e-04 -1.22585676e-05 -4.82832048e-05
  6.25901397e-06  2.95285850e-05  4.78791877e-05  1.65017629e-06
 -4.64051882e-06 -1.58109786e-08  8.49783122e-06 -1.58101901e-07
  7.04164785e-06  9.17373337e-08  7.95711654e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[390.0, 410.0]","[ 7.94230699e-06  6.21322560e-05  1.69066374e-06  4.56076396e-06
  1.51914355e-04 -4.13026661e-05 -7.11335543e-06  2.10431132e-05
  3.24758076e-05  1.82127242e-04 -9.79605135e-06 -6.17206881e-05
  5.17476493e-06  3.17412518e-05  5.19051479e-05  1.25478540e-06
 -7.88510912e-06 -7.99339027e-07 -2.23240544e-06  7.11812394e-07
  4.54102969e-06 -6.15976167e-07  3.41289357e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[410.0, 430.0]","[ 6.05895047e-06  7.12384803e-05  1.45757649e-06  3.27081237e-06
  1.34081875e-04 -4.14677042e-05 -5.70336838e-06  1.99002301e-05
  2.54833986e-05  1.77677765e-04 -7.76725481e-06 -4.77935193e-05
  3.99760823e-06  2.53218267e-05  3.99446100e-05  7.97063111e-07
 -1.24667443e-06 -1.20517977e-06  4.59423663e-06  3.92884742e-06
 -5.79637065e-06 -1.48125565e-06 -6.50617538e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[430.0, 450.0]","[ 7.69807949e-06  7.19978413e-05  1.15424141e-06  1.26265221e-06
  1.48470275e-04 -5.35649060e-05 -5.57312800e-06  2.02214354e-05
  2.16264533e-05  1.92408917e-04 -3.62582361e-06 -5.54342423e-05
  2.82770171e-06  2.81811169e-05  3.64840817e-05 -1.74261588e-06
  1.29473965e-05  2.68039821e-06  1.73000512e-06 -3.32511508e-07
  1.00657905e-06 -8.16044198e-07  3.10177718e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[450.0, 490.0]","[ 1.43363146e-05  1.42846811e-04  1.77983225e-06  2.42442612e-06
  2.96034184e-04 -7.82960718e-05 -9.06115791e-06  2.89611286e-05
  3.40385491e-05  3.60949822e-04 -4.89706780e-06 -6.67520722e-05
  3.75117955e-06  3.54940370e-05  6.09572194e-05 -5.01085088e-06
  2.23082721e-05  5.89936059e-06  2.30542768e-05 -3.87772967e-06
  4.85262799e-07  2.86935590e-07 -8.33110734e-09]"
"[290.0, 2500.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.19588845e-05  1.39447649e-04  1.21909433e-06  1.44345936e-06
  2.89526481e-04 -6.88801313e-05 -6.56655248e-06  2.58922870e-05
  3.41112061e-05  3.34536284e-04 -3.78163259e-06 -5.62162985e-05
  2.67648223e-06  3.16678658e-05  5.65378997e-05 -1.92835488e-06
 -3.84657256e-06  2.34640964e-06 -4.33797769e-06 -1.45555048e-06
  1.69416301e-06  2.65951180e-07 -1.89293455e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[530.0, 570.0]","[ 8.55257424e-06  1.05969349e-04  6.59942423e-07  2.52061984e-06
  2.76911956e-04 -4.53361000e-05 -3.87159704e-06  1.77561029e-05
  2.72300882e-05  2.76077409e-04 -4.73107538e-06 -4.20171765e-05
  2.05421550e-06  2.42839765e-05  4.70943444e-05  1.74461438e-06
 -1.38113108e-05 -2.44877946e-06 -5.22916440e-06  4.83006154e-06
  2.74720093e-07 -1.66603128e-06 -3.91756007e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[570.0, 610.0]","[ 7.87648329e-06  1.02977391e-04  5.39226409e-07 -1.35866968e-07
  2.60704627e-04 -4.47977314e-05 -3.44691271e-06  1.27730079e-05
  1.28320911e-05  2.49329927e-04  1.51329760e-06 -1.48460226e-06
  3.80426225e-07  1.38846720e-05  2.89826250e-05 -2.44211856e-06
  1.21513453e-05  3.12965030e-06  6.26105535e-06 -6.89587081e-07
 -2.17321238e-06 -5.05876488e-07 -1.09104768e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[610.0, 650.0]","[ 6.92820965e-06  7.97868595e-05  4.79680374e-07  1.10770908e-07
  2.42224667e-04 -3.08237197e-05 -3.05564808e-06  1.00385746e-05
  1.60148070e-05  1.85164611e-04  1.23458235e-06 -1.83486383e-05
  5.62135739e-07  1.27246246e-05  3.25579506e-05 -1.26466297e-06
 -2.75724906e-05  2.49073010e-06 -4.26593297e-06  1.24189068e-06
  1.51278836e-05 -1.65368942e-06  5.59297181e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[650.0, 700.0]","[ 3.90316170e-06  9.72206419e-05  7.00019214e-08  2.72430918e-06
  2.74705817e-04 -2.99316569e-05 -6.62334252e-07  9.27809586e-06
  1.26363367e-05  2.02571690e-04 -7.76287224e-07  4.86384179e-06
  9.55873332e-07  9.52469086e-06  2.72190226e-05  3.88552726e-07
 -1.86147533e-05 -5.91139698e-06  6.92674458e-06  5.19737754e-06
  3.38458420e-06 -6.31211278e-07 -9.44091149e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[700.0, 750.0]","[ 3.94947598e-06  8.76469913e-05  8.31392061e-08 -1.38152706e-07
  2.57746526e-04 -2.20863327e-05 -8.35927750e-07  6.75099403e-06
  5.07642821e-06  1.75023769e-04  2.66400825e-06  5.35179976e-07
 -2.87643056e-08  5.74507946e-06  1.56739476e-05 -2.49922579e-06
  6.53546794e-06  1.19239589e-06  1.67578732e-05 -2.30554903e-07
 -5.03308025e-06 -3.16572724e-07  3.72787415e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[750.0, 800.0]","[ 2.72099282e-06  7.50767823e-05 -3.01548764e-10 -2.07360823e-07
  2.39673875e-04 -3.09021910e-05 -3.19291646e-07  7.21480153e-06
  5.24654613e-06  1.42627603e-04  1.99434219e-06 -2.46528144e-06
 -2.43474507e-07  6.90232808e-06  2.08640234e-05 -8.88729693e-07
  1.33345824e-05  4.27544196e-07 -1.36478553e-05 -1.11114052e-07
 -4.17558934e-06 -2.13431475e-07  1.77067045e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[800.0, 850.0]","[ 8.61946754e-07  6.18595751e-05 -1.17310566e-07  1.30753896e-07
  2.17160086e-04 -1.93068756e-05  6.21817897e-07  6.18312662e-06
  3.25093070e-06  1.32966313e-04  3.99707457e-06  7.90204187e-06
 -4.10703319e-07  4.05384574e-06  1.38491478e-05 -3.25286865e-06
  1.12332772e-05  6.53640797e-07  1.11394707e-05 -5.33178202e-07
 -2.30992062e-06  3.52266523e-07  2.59838875e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[850.0, 900.0]","[ 1.53600058e-06  5.15047380e-05  3.02022557e-08  4.32868841e-07
  1.96280226e-04 -1.49890861e-05 -3.35800716e-07  3.54822107e-06
  3.56179526e-06  9.54331147e-05 -4.75741716e-07 -2.86875534e-07
  2.20256186e-07  3.44623781e-06  1.46954356e-05  1.82054499e-07
  1.83682748e-07  4.02744951e-08  9.23949989e-06 -1.21045601e-06
  2.57831858e-06  6.89020237e-07  5.97061584e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 2.40882748e-06  7.17742645e-05  2.41980752e-08  5.60203503e-07
  3.43298128e-04 -1.15618142e-05 -3.50419436e-07  2.45526030e-06
  5.39357651e-06  1.39777478e-04  1.25238044e-06  2.75709621e-05
 -1.09371976e-09  3.03308597e-06  2.41578858e-05 -1.94004801e-07
 -3.70345983e-06 -6.73296832e-07 -2.16355126e-05  6.75016643e-07
  2.78355653e-06 -3.31834781e-07  8.37366837e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[1000.0, 1200]","[ 1.13813512e-06  7.69438499e-05 -6.32773285e-08 -1.04065632e-06
  5.72988421e-04 -6.81317042e-06  3.91630301e-07 -2.41387812e-07
 -2.06632644e-06  1.47220747e-04  1.19443532e-06  3.61390371e-05
 -3.03164412e-07  2.50738757e-06  1.11201365e-05  5.49697827e-08
 -6.14086256e-06  1.22293920e-06  2.19626912e-05  8.33219536e-07
  6.49240979e-06 -3.27336204e-07 -2.08835767e-05]"
"[290.0, 2500.0]","[0.0, 0.25]","[1200, 1400]","[ 1.21010617e-06  3.94915291e-05  1.04139325e-07 -8.91865511e-07
  3.82028557e-04 -2.54569658e-06 -6.26762824e-07  1.74422031e-06
 -2.95279263e-06  3.94020113e-05  1.77720321e-06  6.12898816e-06
 -8.24572432e-08  3.30098350e-06  4.35543402e-06 -2.03002448e-06
 -3.12358685e-06  3.53919057e-06  1.68215205e-05 -2.52601399e-06
  6.24475072e-06  1.52432350e-07  1.80144110e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.14481617e-04  4.08477245e-04  7.32842162e-05  9.89087367e-05
  5.64942727e-04 -4.40487692e-04 -1.83792510e-04  3.45020447e-04
  4.03049913e-04  9.60253047e-04 -2.13629825e-04 -4.97068174e-04
  1.73920828e-04  4.06645481e-04  4.73490503e-04 -4.27307966e-06
  3.03171198e-05  1.33515482e-05  1.17330504e-06 -5.31248636e-06
 -6.92022019e-06 -1.15003682e-07 -6.46307307e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.78873693e-04  5.92746399e-04  8.47710091e-05  1.13285206e-04
  8.01941411e-04 -6.40049966e-04 -2.45607039e-04  4.46023863e-04
  5.17457528e-04  1.38491317e-03 -2.78496951e-04 -7.29743344e-04
  1.93907421e-04  5.17367561e-04  5.95281400e-04 -5.43694048e-06
 -1.66616626e-05 -3.35730253e-06 -5.98489093e-06  1.75936348e-06
  1.20403793e-05  2.87940547e-06 -4.44968855e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[290.0, 310.0]","[ 2.00230810e-04  7.15388075e-04  7.04614798e-05  8.81330687e-05
  8.59834197e-04 -7.68260633e-04 -2.37377600e-04  4.48950249e-04
  4.85361666e-04  1.54869823e-03 -2.66769383e-04 -8.41781536e-04
  1.57056460e-04  4.96657919e-04  5.39583083e-04  3.08109609e-06
  1.90559616e-05 -4.65421061e-06  4.95705365e-06 -1.02856207e-06
  2.12530001e-06  3.88087073e-06  1.09182341e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[310.0, 330.0]","[ 2.36243122e-04  7.99172583e-04  5.98560189e-05  5.79246499e-05
  8.29761389e-04 -8.67802091e-04 -2.37900291e-04  4.35106101e-04
  4.41594540e-04  1.63585314e-03 -2.34875838e-04 -9.17801243e-04
  1.22824685e-04  4.56322181e-04  4.48558042e-04 -1.10169016e-05
  1.66010346e-05  1.15736558e-05  4.26539437e-05 -4.77327735e-06
  1.25947305e-05  1.59159133e-06  1.35144340e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[330.0, 350.0]","[ 2.80370692e-04  9.11377646e-04  5.09753782e-05  4.06756593e-05
  8.28320871e-04 -1.00053228e-03 -2.38363219e-04  4.23738090e-04
  3.90438676e-04  1.73218229e-03 -2.17200231e-04 -9.01458086e-04
  9.41901008e-05  3.93581031e-04  3.78885176e-04 -1.22632650e-05
  2.95577202e-05  1.06902720e-05 -4.96426148e-05 -4.50935512e-06
 -1.01900388e-05  1.56030874e-06  9.37528537e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[350.0, 370.0]","[ 3.73276407e-04  1.15050377e-03  4.78698062e-05  3.38268026e-05
  7.77126469e-04 -1.32937932e-03 -2.66216869e-04  4.73237416e-04
  3.97875935e-04  1.91746501e-03 -2.24431132e-04 -1.08704961e-03
  8.18433771e-05  3.97342692e-04  3.36588526e-04 -8.61014356e-06
  5.08748818e-05  1.64288112e-05 -4.63597060e-06 -6.61994691e-06
 -6.33103511e-06 -2.69061046e-06  2.69503964e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[370.0, 390.0]","[ 3.72837352e-04  1.24921999e-03  3.98656559e-05  2.03102777e-05
  6.79908631e-04 -1.36188748e-03 -2.41079561e-04  4.49905103e-04
  3.42312336e-04  1.86218563e-03 -1.76190878e-04 -9.99777044e-04
  6.07811666e-05  3.40840044e-04  2.56160689e-04 -7.98441722e-06
  3.07463024e-05  2.50617319e-05  4.86542812e-05  9.39705112e-07
 -7.21148500e-06 -1.07778398e-05  2.88400876e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[390.0, 410.0]","[ 3.29780156e-04  1.15938023e-03  3.01537142e-05  1.78000126e-05
  6.50271475e-04 -1.25008422e-03 -1.95248018e-04  3.77032444e-04
  2.63751871e-04  1.66623610e-03 -1.36567513e-04 -8.31518638e-04
  4.39055726e-05  2.69660123e-04  2.14608422e-04  3.93324400e-06
  3.57547765e-05  5.32156261e-06  1.10197517e-05 -2.01366793e-06
  3.43408591e-06 -2.23308046e-06  4.77133140e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[410.0, 430.0]","[ 2.83283934e-04  1.07983290e-03  2.32203499e-05  1.52897355e-05
  6.12726709e-04 -1.05897066e-03 -1.56714787e-04  3.14802890e-04
  2.09580063e-04  1.48140669e-03 -1.11820413e-04 -6.90692199e-04
  3.33356949e-05  2.23165583e-04  1.84956854e-04  1.92399499e-05
  2.06544977e-05 -3.39578233e-06 -2.08329747e-05 -1.85593089e-05
 -1.81136027e-05  8.05851613e-06  1.18213556e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[430.0, 450.0]","[ 2.26378430e-04  9.99438754e-04  1.69481578e-05  1.16289799e-05
  5.50750444e-04 -9.31785452e-04 -1.19061574e-04  2.67938239e-04
  1.85491883e-04  1.31891484e-03 -5.84521525e-05 -5.09817084e-04
  2.24258518e-05  1.75364775e-04  1.61177309e-04 -5.47129443e-06
  2.53170428e-06 -8.14214703e-06 -9.95679090e-07  5.08028079e-06
  1.80035429e-05  5.21110234e-08  1.57718249e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[450.0, 490.0]","[ 3.14772794e-04  1.59475808e-03  2.02912658e-05  1.11491794e-05
  9.89119914e-04 -1.33861009e-03 -1.50222339e-04  3.55387410e-04
  2.20944147e-04  2.02860379e-03 -6.04902615e-05 -5.95186311e-04
  2.34218242e-05  2.13424633e-04  2.23138186e-04 -1.68654038e-05
  3.42268513e-05  4.28432869e-06  8.56210751e-06 -1.33248504e-06
  1.02036964e-05  7.77497673e-07  2.43951921e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.95825181e-04  1.20594157e-03  1.08385233e-05  7.96820470e-06
  8.55442422e-04 -9.04699046e-04 -8.53311349e-05  2.26583538e-04
  1.40911620e-04  1.46951062e-03 -2.73299648e-05 -3.32366415e-04
  1.21883628e-05  1.32248956e-04  1.57846171e-04 -8.59555829e-06
 -4.23170269e-06 -7.40393868e-06  1.69069523e-05  1.50404473e-05
 -5.53132891e-06 -2.20837950e-06 -1.43025099e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.22530791e-04  9.24384384e-04  5.53125294e-06  1.45533438e-06
  7.05784857e-04 -6.07748756e-04 -4.75906574e-05  1.49969973e-04
  7.55065085e-05  1.04368935e-03 -2.49010674e-06 -2.01342517e-04
  3.72255018e-06  8.77123006e-05  1.13180776e-04 -7.36818543e-06
  9.17964384e-06  9.88111835e-06  5.44746523e-06 -3.80167163e-06
 -6.35060776e-06 -5.50502677e-07  1.36602933e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[570.0, 610.0]","[ 8.06824523e-05  6.39778027e-04  3.29482984e-06  2.48208977e-06
  6.36854311e-04 -3.82731109e-04 -2.95405652e-05  8.93209452e-05
  5.40950784e-05  6.76715120e-04 -4.39341317e-06 -7.05858977e-05
  2.64597981e-06  4.70361649e-05  9.51084144e-05  2.21336860e-06
 -3.85238766e-05 -1.69978014e-06 -1.51846753e-05 -3.21223187e-06
  1.85264592e-05  2.15463013e-06  1.24012366e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[610.0, 650.0]","[ 5.03676346e-05  5.31174887e-04  1.71104806e-06  5.98551576e-07
  5.09458034e-04 -2.68945775e-04 -1.62973432e-05  5.86248338e-05
  2.53008778e-05  5.08388126e-04  1.16811022e-05 -2.25358606e-05
 -5.59654772e-07  2.58083361e-05  6.30087494e-05 -1.09889385e-05
  3.32964794e-06 -4.03355399e-06 -3.24289591e-06  2.79915570e-06
 -8.29727738e-06  7.58721131e-07  1.38136710e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[650.0, 700.0]","[ 3.76154952e-05  4.94983435e-04  1.08422000e-06 -1.06566234e-06
  5.34784131e-04 -2.67149131e-04 -1.11489008e-05  5.91249587e-05
  2.03490057e-05  4.29731293e-04  3.22121979e-07 -5.26196528e-06
  1.12329448e-06  2.45636113e-05  4.74091068e-05  3.89746204e-06
  3.06146941e-05  8.14449686e-06  3.65572668e-05 -5.95184753e-06
 -2.12107419e-06 -1.04685331e-06  1.57160240e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[700.0, 750.0]","[ 2.19603093e-05  3.18642357e-04  8.13901183e-07  2.44514052e-06
  4.20310161e-04 -1.43212587e-04 -6.82480047e-06  3.17648880e-05
  1.99748563e-05  2.61615300e-04 -3.55582132e-06  1.05077347e-05
  1.73208260e-06  1.79522081e-05  3.98639496e-05  6.54242944e-06
 -2.29058670e-05 -3.88454146e-06 -4.02057555e-06 -6.91922396e-08
  1.99247903e-05  9.72761616e-07  1.42584366e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.23456538e-05  2.19092993e-04  4.56310521e-07 -2.31298880e-06
  3.66233961e-04 -8.96109505e-05 -3.50772336e-06  1.34890430e-05
  5.97198308e-06  1.70470356e-04  5.68336355e-06  3.68183074e-05
 -1.37118567e-06  4.59174179e-06  1.99944215e-05  7.66406395e-07
  1.54824040e-06  9.71371557e-06  2.90760160e-05 -6.07627092e-06
  8.57815077e-06 -8.93132547e-07 -1.26085226e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[800.0, 850.0]","[ 8.14902933e-06  1.63070042e-04  1.02341737e-07  2.23585439e-06
  3.27744576e-04 -6.00640768e-05 -1.59980202e-06  1.47450625e-05
  9.63174086e-06  9.87500150e-05  5.73439397e-08  1.70396334e-05
  6.83152496e-07  6.26324854e-06  3.48988418e-05  1.62940063e-06
 -2.75805979e-06 -2.24140318e-06 -7.22384190e-06  1.87896687e-06
 -3.53537290e-06 -1.12851544e-06  1.86309148e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[850.0, 900.0]","[ 6.92036472e-06  1.06151756e-04 -1.54713233e-08 -9.53616427e-07
  2.62014368e-04 -2.95031758e-05 -1.08773725e-06  3.97766584e-06
 -2.15616612e-06  3.92542082e-05  1.72956559e-06  2.64640244e-05
 -3.79920194e-07  1.37013805e-06  4.26005140e-06 -1.87442351e-06
  4.48437688e-06  4.59623347e-06  2.58420226e-05 -5.88898253e-06
  3.45619645e-06  1.53215749e-06 -7.80312895e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 7.98949785e-06  1.66246600e-04  1.41099963e-07 -5.69804096e-07
  3.72959812e-04 -5.39516331e-05 -1.75011295e-06  6.11930716e-06
 -4.48597499e-06  5.76714483e-05  2.89223448e-06  4.34883021e-05
 -7.57482672e-07 -1.77483439e-06  9.92238461e-06 -1.11041413e-06
  3.24238996e-05  3.00478349e-06  7.07308438e-06 -2.50439429e-06
 -1.11726746e-05  2.27950924e-07  5.85572412e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[1000.0, 1200]","[ 4.36172384e-06  1.32001445e-04 -1.01282411e-07 -4.87681945e-07
  4.94804871e-04 -2.38943548e-05  1.02166198e-07  4.31081305e-06
 -3.82241504e-07 -3.18808810e-06  3.62130051e-06  4.52370748e-05
 -4.92317110e-07 -1.70900130e-06  2.15756149e-05 -3.46662081e-06
 -4.29066734e-07  2.22783883e-06  1.58346563e-06 -1.49139602e-06
 -1.69687584e-06  3.49073459e-07  1.37195212e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[1200, 1400]","[ 4.10884011e-07  5.39360179e-05 -6.69157053e-08 -2.63347801e-08
  2.75739315e-04 -1.28073042e-05  3.40351330e-07  3.64624659e-06
  3.19057074e-06 -6.03105756e-06  3.25863639e-06  1.91634029e-05
 -4.92082031e-07  5.49947432e-07  7.85379688e-06 -2.05709835e-06
  4.92064955e-06  2.73750265e-06  1.38617347e-05 -1.98641683e-06
  6.63059273e-06 -2.19902310e-07 -4.13970515e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.24983615e-04  4.17358965e-04  7.94041305e-05  1.15458080e-04
  6.13882703e-04 -4.50183747e-04 -2.00032864e-04  3.64788462e-04
  4.39751036e-04  1.01170258e-03 -2.38670475e-04 -5.52633460e-04
  1.90424105e-04  4.41975641e-04  5.36892684e-04  8.90331795e-07
 -2.05454666e-05 -6.40388869e-06 -1.12270798e-05  3.05542663e-06
  6.10020845e-06  2.05777676e-06 -8.00198518e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.94877309e-04  7.04503327e-04  9.48366411e-05  1.26071592e-04
  8.75938422e-04 -7.41334957e-04 -2.72146788e-04  5.11063486e-04
  5.97960666e-04  1.58190999e-03 -2.99509870e-04 -8.04556708e-04
  2.15918289e-04  5.71517402e-04  6.81826927e-04 -1.20949947e-05
  2.27419195e-05  1.41739493e-05  4.23606830e-06 -1.05345527e-05
  1.03244883e-05  2.27289523e-06  1.66307739e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[290.0, 310.0]","[ 2.40123681e-04  8.43456058e-04  8.35927311e-05  1.02719190e-04
  1.01038777e-03 -8.86468850e-04 -2.82908740e-04  5.25547938e-04
  5.83650066e-04  1.85263095e-03 -3.18425622e-04 -9.63754772e-04
  1.85755016e-04  5.77445563e-04  6.57880348e-04  7.64950977e-06
 -1.63405009e-05 -3.22364404e-06 -7.28829564e-05 -4.95790663e-06
  4.40649826e-06  4.24132016e-06  2.73156675e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[310.0, 330.0]","[ 2.79474931e-04  9.38100865e-04  7.03202298e-05  7.61359396e-05
  9.88538425e-04 -1.03309540e-03 -2.80210845e-04  5.22677043e-04
  5.30754975e-04  1.92360901e-03 -2.83333328e-04 -1.12464122e-03
  1.44230029e-04  5.40943426e-04  5.33400676e-04 -4.82361532e-06
  1.80874599e-05 -3.34829794e-06  4.73782892e-05 -6.44511994e-06
  1.99970314e-05  8.03492296e-06  4.35645967e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[330.0, 350.0]","[ 3.37579581e-04  1.13316838e-03  6.19133810e-05  5.54081588e-05
  1.01262925e-03 -1.23965380e-03 -2.88494479e-04  5.27151401e-04
  5.03634768e-04  2.13480049e-03 -2.62961440e-04 -1.11756517e-03
  1.15658402e-04  4.89144814e-04  4.90578809e-04 -1.61463938e-05
  8.11483828e-06 -5.36905220e-07 -4.58872238e-05  1.57420981e-05
 -1.95218685e-05 -5.34499008e-06 -2.19479348e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[350.0, 370.0]","[ 4.50070824e-04  1.38545442e-03  5.89421915e-05  3.88257217e-05
  9.46284786e-04 -1.57356206e-03 -3.24480083e-04  5.73352157e-04
  4.79290630e-04  2.28893640e-03 -2.34966168e-04 -1.30262381e-03
  9.15447783e-05  4.66828054e-04  3.88615980e-04 -2.63786986e-05
 -1.66572786e-05  1.50155782e-06  3.96488318e-05 -4.13787196e-06
  5.82885105e-05  1.97989190e-06  4.37346459e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[370.0, 390.0]","[ 4.68618915e-04  1.56348514e-03  5.08302322e-05  2.95173135e-05
  9.51430275e-04 -1.70132099e-03 -3.05559514e-04  5.65974418e-04
  4.33724361e-04  2.40914046e-03 -2.22054266e-04 -1.28775728e-03
  7.76802131e-05  4.41817781e-04  3.63884031e-04 -3.42055994e-06
  1.93446517e-06 -8.50330073e-06 -5.47881881e-05  2.46531524e-05
 -3.68126546e-05 -8.14103894e-06 -6.79296186e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[390.0, 410.0]","[ 4.27730798e-04  1.49373481e-03  3.97123933e-05  2.55532179e-05
  8.89790601e-04 -1.53206943e-03 -2.54367239e-04  4.80811008e-04
  3.49149531e-04  2.18374685e-03 -1.65193540e-04 -1.00654499e-03
  5.74198421e-05  3.41847802e-04  2.58786006e-04 -1.48764313e-05
 -4.31977017e-06 -1.37003802e-05  3.01513311e-05 -2.31161502e-06
  1.71504885e-05  7.00945505e-06 -1.09098508e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[410.0, 430.0]","[ 3.64654689e-04  1.40973894e-03  2.99663131e-05  1.98172622e-05
  8.58425041e-04 -1.36159083e-03 -2.02835351e-04  4.06019076e-04
  2.94983507e-04  1.99742557e-03 -1.55133227e-04 -8.47930110e-04
  4.54323539e-05  2.84139273e-04  2.39695125e-04  3.11966908e-05
 -7.41495219e-05  6.74592183e-09 -3.30323393e-05 -2.68948870e-05
  4.66476924e-05  1.10772328e-05 -6.98368914e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[430.0, 450.0]","[ 2.95141401e-04  1.28467860e-03  2.26305477e-05  1.74396425e-05
  7.71611663e-04 -1.15859515e-03 -1.55852440e-04  3.39245476e-04
  2.50771447e-04  1.75053295e-03 -9.37726533e-05 -6.95400392e-04
  3.15712130e-05  2.31680002e-04  2.06956979e-04  4.34864970e-06
 -7.94642776e-05 -2.36204201e-05 -3.30292350e-05  2.12591035e-05
  2.95699684e-05  4.42234453e-08  2.22593931e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[450.0, 490.0]","[ 4.52852838e-04  2.20602514e-03  2.98963202e-05  2.14325938e-05
  1.35195443e-03 -1.90357468e-03 -2.20971100e-04  5.06535158e-04
  3.40826501e-04  2.84624977e-03 -1.07460247e-04 -9.02896122e-04
  3.69794573e-05  3.14362310e-04  3.49088252e-04  9.87078238e-07
  3.82197922e-05  1.94988344e-06 -7.72607094e-05 -1.30856709e-05
 -1.02069681e-05  4.90781057e-06  2.95465907e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[490.0, 530.0]","[ 2.86659014e-04  1.74520518e-03  1.58180765e-05  8.78748695e-06
  1.18799059e-03 -1.29887525e-03 -1.25200301e-04  3.28334513e-04
  1.76380599e-04  2.08752623e-03 -5.28579358e-05 -5.43740276e-04
  1.90914962e-05  1.94509274e-04  2.08804849e-04  1.00530911e-05
  1.27001205e-05 -1.17520025e-06  3.28129868e-05 -1.14131854e-05
  1.01167611e-05  4.93557745e-06  2.25766223e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.81719396e-04  1.34332578e-03  8.34870189e-06  7.37038017e-06
  1.04871562e-03 -8.91646391e-04 -7.08657982e-05  2.16225979e-04
  1.31417503e-04  1.53539789e-03 -1.13426559e-05 -2.37149676e-04
  8.16678350e-06  1.20367562e-04  1.84368734e-04 -4.08297465e-06
  2.31346020e-05  8.21770656e-06 -1.59542972e-05 -1.12081426e-05
  3.24263371e-06  7.80863882e-07  3.51454440e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[570.0, 610.0]","[ 1.14217235e-04  1.03307487e-03  4.16495968e-06  5.33327993e-06
  9.11033023e-04 -6.40454030e-04 -3.89399555e-05  1.48202896e-04
  7.53364823e-05  1.10497216e-03 -6.63154258e-06 -1.05281658e-04
  4.66664596e-06  7.23268962e-05  1.21740833e-04  3.41806939e-06
  2.11169806e-05 -2.71971241e-06 -1.27327318e-05 -3.08109427e-06
  9.80152754e-06  1.62038322e-06  3.65889366e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[610.0, 650.0]","[ 7.43237402e-05  8.03171686e-04  2.61155809e-06  7.92266073e-07
  7.96834617e-04 -4.41015009e-04 -2.42464731e-05  9.99134022e-05
  4.08994471e-05  7.63914354e-04  4.86194206e-06 -6.23015293e-05
  2.22478898e-06  5.05094282e-05  9.43387742e-05 -6.42976599e-06
 -1.47261056e-05  2.49519105e-06  7.44237040e-06  1.37990706e-05
  1.31068115e-05 -6.03028373e-06  3.01016079e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[650.0, 700.0]","[ 6.28120116e-05  7.61090554e-04  2.42387102e-06  1.27345750e-06
  8.77837237e-04 -3.54011630e-04 -2.12332666e-05  7.90215832e-05
  4.55961126e-05  7.23821804e-04  2.99149417e-06  1.67155026e-05
  2.15697082e-06  3.75622014e-05  1.05073254e-04 -1.29378434e-06
 -4.83831001e-05  1.23566001e-06 -1.71775731e-05  3.15743777e-06
  2.61276625e-05 -1.51893259e-06 -1.66143230e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[700.0, 750.0]","[ 3.93145843e-05  5.43708389e-04  1.11627709e-06  5.09698412e-06
  7.60430335e-04 -2.57839326e-04 -1.13637944e-05  5.30850812e-05
  3.03961729e-05  4.76465147e-04  1.67622825e-06  3.47525321e-05
  1.05382487e-06  2.77819847e-05  7.55052314e-05 -1.97363997e-08
  7.15017792e-06 -5.16424859e-07  1.72346617e-05 -8.80926929e-06
  1.43242863e-05  3.68752706e-06  2.86614291e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[750.0, 800.0]","[ 2.48785548e-05  4.04724118e-04  4.94805997e-07 -1.06285840e-06
  6.19171837e-04 -1.77354164e-04 -5.63325657e-06  3.06534946e-05
  1.70446498e-05  3.06371634e-04  6.79440686e-06  3.39590109e-05
 -3.96946958e-07  1.56366567e-05  4.99325594e-05 -5.41028316e-06
  1.90956765e-05  1.21708362e-05  2.34050614e-05 -1.17536817e-05
  1.88351107e-05  1.47225242e-06  3.04291693e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.31413004e-05  3.07132451e-04  3.94389107e-07  1.81666581e-06
  5.23139965e-04 -1.13282763e-04 -3.19421672e-06  1.76625226e-05
  7.07796666e-06  2.14112743e-04  5.43749602e-06  7.15634314e-05
 -8.52689508e-07 -3.73252645e-06  3.82668744e-05 -2.69333692e-06
  2.97784851e-07 -1.90803890e-06  1.84408199e-06  6.10472019e-06
 -8.27995532e-06 -2.11657095e-06 -1.19828575e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[850.0, 900.0]","[ 1.07759663e-05  1.99994240e-04  2.08595368e-07  9.15066028e-07
  4.82717946e-04 -6.22602449e-05 -2.61547240e-06  1.10263514e-05
  1.35067394e-06  9.55165402e-05 -5.83357670e-06  4.51937079e-05
  1.24235362e-06 -4.03795508e-07  2.10985052e-05  6.70573879e-06
 -2.15083243e-05 -1.67596745e-06  2.42098582e-05 -4.14647506e-06
  1.14388201e-05  2.66028688e-06 -7.27859647e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 1.24693215e-05  2.80654515e-04  4.24230192e-07  1.49703381e-06
  7.30444580e-04 -7.10155765e-05 -3.17405500e-06  1.23174412e-05
  1.40820823e-06  6.06658932e-05  3.36636421e-06  5.30084183e-05
  1.45392320e-07  5.42314425e-06  4.82462691e-05 -5.25053371e-07
 -2.88390697e-06 -4.10636219e-06 -1.43724490e-05  5.55162073e-06
 -1.50460328e-05 -1.57542992e-06  2.73283336e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[1000.0, 1200]","[ 1.09380136e-05  2.81576453e-04  3.49637155e-07 -3.78161088e-07
  9.60985373e-04 -5.79699362e-05 -2.79635254e-06  8.26418168e-06
  1.51130935e-06  9.79567764e-06  8.15858337e-07  6.72601842e-05
 -2.35460410e-08  3.89827202e-06  3.84164776e-05  7.42231820e-07
  4.93888064e-06  1.79137664e-06 -3.41250988e-06 -4.45943488e-06
 -1.25944376e-05  1.69969473e-06  1.68812855e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[1200, 1400]","[ 2.84799416e-06  1.01392362e-04 -5.32274327e-08  1.76384993e-06
  5.60389394e-04 -2.54681673e-05 -4.75868947e-08  2.48318085e-06
  2.43347141e-06 -4.79782090e-05  1.21145273e-06  4.79658974e-05
 -4.58407525e-09 -1.14389398e-06  2.67867201e-05 -9.23292043e-07
  2.25176240e-05 -7.90488663e-07 -1.82484502e-05 -1.13409494e-06
 -8.40022254e-06  7.43631225e-08  1.56561617e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.02878347e-04  3.66991704e-04  6.68384059e-05  9.24590673e-05
  5.25961722e-04 -3.85981874e-04 -1.65546475e-04  3.11550621e-04
  3.63132371e-04  8.78458463e-04 -1.93714985e-04 -4.37859602e-04
  1.58501044e-04  3.65185330e-04  4.30331292e-04 -4.96143775e-06
  2.57216091e-05  1.00988228e-05  2.23684572e-06 -4.63485362e-06
 -1.24874495e-05  1.57259354e-06 -6.32044203e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.68997204e-04  5.77035430e-04  8.05959713e-05  1.10077431e-04
  8.27305246e-04 -6.19873107e-04 -2.33050862e-04  4.32040711e-04
  4.93565200e-04  1.38106186e-03 -2.71009815e-04 -7.12959479e-04
  1.88203402e-04  5.03243804e-04  5.85836164e-04  4.86411836e-06
  4.00223972e-05  1.33709797e-05  3.13235121e-05 -2.93522689e-05
  6.89240547e-06  8.27634571e-06  6.81533284e-07]"
"[40.0, 70.0]","[0.25, 0.5]","[290.0, 310.0]","[ 2.06437034e-04  7.36014528e-04  7.13269231e-05  9.16403918e-05
  8.57231509e-04 -7.66898688e-04 -2.41864282e-04  4.55060730e-04
  5.23349011e-04  1.60529288e-03 -2.66107790e-04 -8.27970495e-04
  1.58954589e-04  4.91628932e-04  5.60140875e-04 -1.43354748e-06
 -4.67970275e-05 -5.67942153e-06 -1.76182080e-05 -3.13826966e-06
  4.34402589e-05  4.51707119e-06  2.64683248e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[310.0, 330.0]","[ 2.40229313e-04  8.42543992e-04  6.09685287e-05  7.16648537e-05
  8.95412973e-04 -9.06640872e-04 -2.41666314e-04  4.51507627e-04
  4.67399401e-04  1.74434198e-03 -2.45178501e-04 -8.96278367e-04
  1.26727382e-04  4.62168354e-04  5.00033605e-04 -6.44687714e-06
  2.90811741e-05 -6.58608625e-06 -2.63365128e-05  2.88722334e-06
 -1.00620773e-05  1.03048612e-06 -1.35549718e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[330.0, 350.0]","[ 2.99602235e-04  1.01477069e-03  5.52392559e-05  4.97999903e-05
  9.28802949e-04 -1.10816777e-03 -2.56727603e-04  4.70157401e-04
  4.30645732e-04  1.95282812e-03 -2.58000882e-04 -1.05040140e-03
  1.07274599e-04  4.54887654e-04  4.12937049e-04  1.28726668e-05
  4.54368582e-05  1.09090457e-05  2.51185838e-05 -2.46515957e-05
 -4.87743357e-06  8.12607046e-06 -6.60897699e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[350.0, 370.0]","[ 3.96990087e-04  1.22899563e-03  5.24909987e-05  4.49880150e-05
  9.41171442e-04 -1.35252074e-03 -2.87300660e-04  5.05101634e-04
  4.47670038e-04  2.11935339e-03 -2.51360349e-04 -1.15117676e-03
  9.16299764e-05  4.29360056e-04  3.73764632e-04  1.00687507e-05
 -6.75636994e-05 -2.60074753e-05 -1.57176158e-05 -3.14914586e-06
  2.04599354e-05  1.01128444e-05 -2.71096396e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[370.0, 390.0]","[ 4.05971436e-04  1.36614562e-03  4.48596003e-05  2.82335747e-05
  8.44471565e-04 -1.48806238e-03 -2.66343445e-04  4.99077035e-04
  3.88340557e-04  2.11888547e-03 -2.05233086e-04 -1.13737372e-03
  7.23557764e-05  3.92698429e-04  2.97537280e-04 -6.80066316e-06
  1.34324209e-05  3.39161659e-06  5.59163074e-05  1.03203998e-05
  1.88102774e-05 -4.58053561e-06 -1.46055888e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[390.0, 410.0]","[ 3.79723262e-04  1.30276544e-03  3.67338080e-05  1.77630350e-05
  8.29216189e-04 -1.34162918e-03 -2.31290156e-04  4.26067227e-04
  3.04417458e-04  1.95105496e-03 -1.60610040e-04 -9.30784493e-04
  5.41662053e-05  3.14387091e-04  2.26586914e-04 -9.98747901e-06
 -1.08004269e-06  7.11569199e-06  4.43614324e-05  4.46808266e-06
  1.20389635e-06 -2.06441974e-06 -2.62145244e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[410.0, 430.0]","[ 3.21860779e-04  1.25386759e-03  2.73074947e-05  1.30384955e-05
  7.23622991e-04 -1.21306674e-03 -1.80638185e-04  3.65165435e-04
  2.39593789e-04  1.72079019e-03 -1.12492759e-04 -7.86142758e-04
  3.74702266e-05  2.58908429e-04  1.94266128e-04 -1.56348617e-07
  2.08195564e-05  6.14583006e-06  2.23728589e-05 -1.20078414e-05
  1.04990994e-05  4.60843308e-06  3.41410566e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[430.0, 450.0]","[ 2.72651075e-04  1.19842747e-03  2.12068655e-05  6.02387220e-06
  7.14311118e-04 -1.11703910e-03 -1.45666124e-04  3.18887338e-04
  2.12505645e-04  1.63993987e-03 -8.00109171e-05 -6.62589787e-04
  2.78281678e-05  2.28706604e-04  1.94426364e-04 -1.26362745e-06
  5.27726186e-05  2.90807758e-05  1.31691762e-05 -2.22378576e-05
 -9.73856512e-06 -5.74267116e-07  9.49246731e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[450.0, 490.0]","[ 3.95579756e-04  2.10274980e-03  2.66347460e-05  1.88389386e-05
  1.34416804e-03 -1.73446516e-03 -1.93148125e-04  4.73779225e-04
  3.07257399e-04  2.80121939e-03 -1.10361815e-04 -8.15660252e-04
  3.67243349e-05  2.97452795e-04  2.84633278e-04  8.27136337e-06
  2.46847960e-05 -4.57364891e-06  2.11133962e-05  5.34262753e-07
  6.37100201e-06  3.28261259e-06 -2.16522350e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[490.0, 530.0]","[ 2.70572207e-04  1.70033719e-03  1.45842885e-05  1.40880801e-05
  1.19921839e-03 -1.29560990e-03 -1.17197343e-04  3.38087918e-04
  2.12061219e-04  2.10775854e-03 -5.99191374e-05 -5.43721278e-04
  2.00539906e-05  2.14903046e-04  2.38901324e-04  1.60383504e-05
  4.15290205e-05 -7.87353647e-06  1.29832402e-06 -4.03744145e-06
 -2.00171949e-05  3.14713310e-06 -5.51419034e-07]"
"[40.0, 70.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.80354501e-04  1.34297816e-03  9.00950727e-06  8.07472256e-06
  1.06998790e-03 -8.96740818e-04 -7.34068413e-05  2.18935229e-04
  1.46657644e-04  1.59489623e-03 -2.76067668e-05 -3.02521459e-04
  1.08628528e-05  1.34464556e-04  2.01149018e-04  1.55488485e-05
 -3.28796392e-06 -2.04660580e-07 -2.85886261e-05 -1.42011303e-05
 -6.86070287e-06  3.95925854e-06  1.27337790e-07]"
"[40.0, 70.0]","[0.25, 0.5]","[570.0, 610.0]","[ 1.21497230e-04  1.03536893e-03  5.53756496e-06  2.73551962e-06
  9.41781480e-04 -6.12679115e-04 -4.70120329e-05  1.39120485e-04
  6.34480449e-05  1.15246653e-03 -3.62501931e-06 -1.12859556e-04
  4.78982433e-06  7.92296758e-05  1.18523468e-04 -6.42460920e-06
  1.71008172e-05  6.38579614e-06  2.03881959e-05 -2.91639769e-06
  3.22267162e-06 -5.02708010e-08 -1.15433045e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[610.0, 650.0]","[ 7.62808822e-05  8.02546157e-04  2.71457806e-06 -1.58916285e-06
  8.76644020e-04 -4.11447866e-04 -2.52470654e-05  9.65323598e-05
  4.58359898e-05  8.19349852e-04  5.27690910e-06 -1.37383503e-05
  1.16072478e-06  4.98984327e-05  1.10737981e-04 -3.58275823e-06
 -3.63828257e-05  2.95237457e-06 -3.98085633e-05  7.70588738e-06
 -1.01304515e-05 -2.96113555e-06 -1.61186535e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[650.0, 700.0]","[ 6.47315498e-05  7.55157162e-04  2.00478729e-06  2.68079682e-07
  8.83922647e-04 -3.71301114e-04 -2.03671550e-05  7.40470815e-05
  3.12735502e-05  6.82706857e-04  7.37761120e-06  1.82793018e-05
 -4.57073804e-08  3.41796782e-05  8.31291047e-05 -5.73999229e-06
  6.33881394e-06  1.59849528e-05  4.38107575e-05 -1.56911930e-05
  2.46878700e-05  1.52744516e-06  1.38316650e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[700.0, 750.0]","[ 3.83539400e-05  5.53709952e-04  9.45506002e-07  5.47727014e-06
  8.11897784e-04 -2.26879323e-04 -1.05353450e-05  4.45505790e-05
  2.51140667e-05  4.75268064e-04 -7.29895220e-06  2.02424475e-05
  1.96472734e-06  2.25756788e-05  7.34013729e-05  6.95799767e-06
 -1.48688399e-05 -9.61341811e-06 -6.88279733e-06  6.28713882e-06
 -1.00904101e-05  5.05520090e-07  1.52418320e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[750.0, 800.0]","[ 2.71528590e-05  4.23705928e-04  7.18053110e-07  4.22721894e-06
  6.50758415e-04 -1.55781438e-04 -7.49245654e-06  3.06498937e-05
  2.21950132e-05  3.22758846e-04  2.32236130e-06  2.74697524e-05
  1.07507135e-06  1.50801571e-05  6.79057221e-05 -1.97142470e-06
 -3.71267425e-05 -6.66631792e-06  3.10976358e-06  8.37864386e-06
 -4.48103828e-06 -2.08233071e-06 -2.36678589e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.76845582e-05  3.14005491e-04  3.03689426e-07 -1.69871004e-06
  5.96705686e-04 -1.22705049e-04 -3.99428041e-06  2.56323115e-05
  5.91949705e-06  1.82074569e-04  6.34694958e-06  4.86299937e-05
 -1.18255543e-06  3.44744464e-06  4.43621864e-05 -2.02500395e-06
 -2.21633572e-05  7.42540581e-06  2.20566247e-05 -6.13273297e-06
  2.49573285e-05  4.16855249e-07  3.37180989e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[850.0, 900.0]","[ 9.26666285e-06  2.59624460e-04  2.52874305e-09 -1.19071751e-06
  5.03419841e-04 -9.89235702e-05 -9.14756485e-07  1.70771234e-05
  4.07873184e-06  1.46835894e-04  3.90609662e-06  4.43712666e-05
 -9.66608905e-07  5.09968667e-06  3.02827623e-05 -2.76552877e-08
  1.05075922e-05  6.30251654e-07 -1.11480059e-05  2.36993240e-06
 -6.94341841e-06 -3.24127898e-07  7.70628130e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 1.12919436e-05  3.44266791e-04  1.83022944e-07 -2.20680624e-06
  8.18104529e-04 -1.13859986e-04 -1.42721211e-06  1.78106750e-05
 -5.11951162e-06  1.10429795e-04  6.72299972e-06  8.11067726e-05
 -1.19734557e-06  3.53466190e-06  4.11070531e-05 -6.75296375e-07
  2.44879670e-05  1.44377233e-06 -1.38723208e-05  2.56509635e-06
 -7.75668468e-06 -8.52670099e-07  6.39097257e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[1000.0, 1200]","[ 1.09809913e-05  3.11933624e-04  1.70253872e-07 -3.20434508e-06
  1.12965995e-03 -5.61374561e-05 -2.02559324e-06  6.53313251e-06
 -4.01062777e-06 -1.10656597e-05  6.50017052e-06  1.20525316e-04
 -1.87994475e-06 -4.67756724e-06  1.85027874e-05 -2.96549166e-06
 -2.09512156e-05  1.03201536e-05  2.05066982e-05 -6.47040088e-06
  1.73144461e-05  3.08478454e-07  2.13948443e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[1200, 1400]","[ 4.28663598e-06  1.22603626e-04 -1.01798435e-07  1.33674604e-06
  7.18417190e-04 -2.13793842e-05 -2.41399925e-07  4.38119951e-06
  3.60992894e-06 -6.20147628e-05 -5.95727012e-06  2.46440450e-05
  1.03377206e-06  4.48634703e-07  2.02275808e-05  4.15899904e-06
 -1.65741531e-05 -1.11497868e-06  3.37218782e-05 -2.60149660e-06
  1.02160290e-05  1.71369450e-06  9.67060391e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[250.0, 270.0]","[ 5.59124275e-05  1.75095362e-04  3.52881713e-05  5.11112731e-05
  2.57178101e-04 -1.92339084e-04 -8.89555896e-05  1.56994562e-04
  1.84776868e-04  4.26189532e-04 -1.01820180e-04 -2.21990725e-04
  8.42575170e-05  1.85229178e-04  2.27410632e-04 -3.80068077e-06
  2.60026626e-05  7.92606228e-06  1.55478617e-05 -7.67517382e-06
  2.52791997e-06  1.96415492e-06  1.12712795e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[270.0, 290.0]","[ 8.61143825e-05  3.07489069e-04  4.25558994e-05  5.67204788e-05
  4.40069417e-04 -3.16046320e-04 -1.20788360e-04  2.28074756e-04
  2.74228168e-04  7.33836939e-04 -1.39706966e-04 -3.69956163e-04
  9.82460511e-05  2.67019985e-04  3.16635052e-04  1.71812604e-06
 -1.05804457e-05 -2.44651712e-06 -1.05825408e-05  3.61832207e-07
 -2.64351998e-06  3.08089924e-06 -6.99309425e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.06015893e-04  3.95545364e-04  3.75151228e-05  4.36460107e-05
  4.75662545e-04 -4.13940503e-04 -1.25326426e-04  2.42659139e-04
  2.66430934e-04  8.59871248e-04 -1.33213365e-04 -4.50176101e-04
  8.29828228e-05  2.68820730e-04  2.97761286e-04 -6.20801663e-06
  2.22724914e-05  1.25279550e-05  1.21438873e-05 -8.87628432e-06
  2.94553202e-06  1.83830705e-06  1.87399815e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[310.0, 330.0]","[ 1.23741936e-04  4.50952536e-04  3.25615347e-05  3.61457126e-05
  4.74866133e-04 -4.82435231e-04 -1.26660728e-04  2.39979091e-04
  2.46034104e-04  9.37217342e-04 -1.30250881e-04 -4.77324968e-04
  6.83485745e-05  2.51722185e-04  2.57443139e-04 -3.21781187e-06
  2.78054887e-05  7.63253945e-06  2.38181532e-05 -7.29169877e-06
  6.76493314e-06 -4.58788203e-08  7.79005243e-07]"
"[70.0, 100.0]","[0.25, 0.5]","[330.0, 350.0]","[ 1.56377803e-04  5.08757042e-04  2.95352609e-05  2.59448043e-05
  5.51185199e-04 -5.48109285e-04 -1.35626942e-04  2.47211864e-04
  2.37183720e-04  1.03689283e-03 -1.25868311e-04 -5.87111441e-04
  5.72309631e-05  2.53357961e-04  2.24158983e-04 -9.48364836e-06
 -1.01348845e-05 -1.25713242e-06  3.07919956e-05  3.52477834e-06
  1.16019272e-05  1.55089914e-06 -1.62540124e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[350.0, 370.0]","[ 2.03427211e-04  6.65990078e-04  2.74427509e-05  2.21298700e-05
  4.96595930e-04 -7.30504065e-04 -1.48549162e-04  2.77768439e-04
  2.40519195e-04  1.15196066e-03 -1.35333194e-04 -6.27196737e-04
  5.07241704e-05  2.36581782e-04  2.01832028e-04 -1.09132461e-06
  1.37848451e-05  7.56277035e-06  3.39860056e-05 -1.41418412e-05
  9.71330619e-06  4.28475429e-06  1.55604264e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[370.0, 390.0]","[ 2.02459391e-04  7.34846337e-04  2.30661684e-05  9.96945661e-06
  4.53449843e-04 -7.74465538e-04 -1.34294437e-04  2.60974643e-04
  1.98646617e-04  1.13886647e-03 -9.82535711e-05 -5.97366149e-04
  3.52185196e-05  2.05381890e-04  1.59583380e-04 -2.94458206e-07
  1.48134490e-05  2.24775969e-05  5.50301617e-05 -1.87464432e-05
  1.77330812e-05 -2.95187918e-07  1.02130290e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.95186940e-04  7.45808009e-04  1.92738694e-05  1.05649624e-05
  4.38281531e-04 -7.50108841e-04 -1.19193602e-04  2.41384340e-04
  1.83093792e-04  1.11058231e-03 -8.21977635e-05 -5.27753025e-04
  2.94862903e-05  1.84471845e-04  1.50304963e-04 -5.87741788e-06
  3.20587975e-05  1.16636800e-05  1.22391314e-05 -1.02013152e-05
 -2.70976435e-06  6.63787062e-07  1.84062395e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.69949066e-04  6.97095532e-04  1.46184844e-05  8.55312655e-06
  4.59176256e-04 -6.38668707e-04 -9.58849526e-05  1.98982350e-04
  1.46600153e-04  1.03056114e-03 -5.94417922e-05 -4.22684990e-04
  2.11109143e-05  1.44188740e-04  1.18057731e-04 -4.74032950e-06
 -3.17147096e-06  5.70169031e-06  4.21453970e-05 -9.33670168e-06
  1.69444992e-05  2.47337902e-06  1.59164866e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.42074276e-04  6.42794742e-04  1.08271930e-05  7.36902869e-06
  3.92090559e-04 -5.78929043e-04 -7.47332184e-05  1.70002105e-04
  1.20538314e-04  8.97257718e-04 -5.43742002e-05 -3.67724385e-04
  1.65312875e-05  1.22363772e-04  8.86212668e-05  1.12673784e-05
 -9.82986978e-06  1.94429466e-06  4.33332894e-05 -8.34192787e-06
  2.23774792e-05  2.25218318e-06  1.66891537e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[450.0, 490.0]","[ 2.21566012e-04  1.14593422e-03  1.47895319e-05  9.71631310e-06
  7.93927414e-04 -9.62514725e-04 -1.07830573e-04  2.64785385e-04
  1.88104708e-04  1.57496185e-03 -5.56439775e-05 -4.99315473e-04
  1.98658763e-05  1.86212390e-04  1.98630057e-04  2.98520096e-06
  1.76400734e-05  1.36432487e-05 -2.95682024e-05 -2.31532414e-05
  1.73188782e-05  4.22071288e-06  3.76959319e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.45622260e-04  9.53529157e-04  8.51374425e-06  6.97808071e-07
  7.13719911e-04 -6.79681766e-04 -6.47080365e-05  1.76586082e-04
  1.14639625e-04  1.22510968e-03 -2.30690144e-05 -2.83978209e-04
  9.08453246e-06  1.15960915e-04  1.38194608e-04 -1.02045247e-06
 -3.37899961e-05  6.46125169e-06 -2.90043234e-05  3.97904918e-06
  7.72328181e-06 -1.62700844e-06 -4.41629664e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.01465296e-04  7.59445668e-04  5.21824643e-06  6.07594609e-06
  6.24759471e-04 -4.80815265e-04 -4.19256633e-05  1.22374832e-04
  8.95623963e-05  9.23637301e-04 -2.01090859e-05 -1.41060119e-04
  8.20714930e-06  7.20811763e-05  1.03864277e-04 -2.40570184e-06
 -2.94685980e-05  3.34157593e-06  9.41977567e-06  7.98963491e-07
  3.81542710e-06 -1.06375595e-06 -1.73405006e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[570.0, 610.0]","[ 6.85864223e-05  6.03140081e-04  3.20970742e-06  1.41608943e-06
  5.93367754e-04 -3.67799541e-04 -2.64171075e-05  8.92909164e-05
  5.94848099e-05  7.04881890e-04 -6.59285038e-06 -9.35169271e-05
  3.67893308e-06  5.73968907e-05  9.05856169e-05  2.66226702e-06
 -2.86333928e-05 -1.93386853e-06 -2.85303761e-05  1.27101632e-05
  2.57835180e-06 -5.23331684e-06  2.28400565e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[610.0, 650.0]","[ 4.57987974e-05  4.65323964e-04  1.89129316e-06  2.93818547e-06
  5.19708242e-04 -2.40541508e-04 -1.62179508e-05  5.65153829e-05
  2.78674882e-05  5.01409265e-04 -8.27371587e-06 -7.68701055e-06
  3.06615624e-06  2.32752937e-05  5.21591828e-05  4.72827416e-06
  4.08427068e-06  2.69362758e-07  9.97277793e-06 -1.01142847e-05
  4.39962012e-06  5.85820125e-06  1.55980239e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[650.0, 700.0]","[ 3.60873146e-05  4.40721967e-04  1.33881944e-06 -1.31312783e-08
  5.71421022e-04 -2.10176773e-04 -1.13163938e-05  4.41537356e-05
  2.89579821e-05  4.24679796e-04  8.05871210e-06  1.56776241e-05
 -2.70181791e-07  2.25860880e-05  7.08263588e-05 -4.66508699e-06
 -1.28279404e-05  7.41805974e-06 -1.97694768e-06 -6.55917357e-06
  2.17947576e-05  4.78225131e-07  1.18588787e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[700.0, 750.0]","[ 2.36765225e-05  3.38539566e-04  6.91725873e-07  1.69819507e-06
  5.08756332e-04 -1.40910778e-04 -6.63742303e-06  2.76276997e-05
  8.12943176e-06  2.98573235e-04  2.37479311e-06  4.45165404e-05
  5.58605975e-07  1.09030452e-05  4.88783541e-05  1.75273013e-06
  2.86049440e-06 -3.37371361e-07 -3.32282256e-05 -1.97849291e-06
 -1.06789485e-06  2.17907475e-07  1.63993066e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.65930938e-05  2.74724449e-04  2.32361381e-07 -4.03963058e-07
  4.15391976e-04 -9.98944478e-05 -3.54955732e-06  2.16266653e-05
 -2.93908653e-06  2.01422720e-04  9.08802368e-07  2.72249129e-05
  3.39748581e-07  9.55226381e-06  1.78984071e-05 -1.71781853e-06
  2.74597060e-05  2.75887775e-06  2.86860475e-05 -1.00262932e-05
 -1.27204507e-05  5.24490978e-06  8.26262727e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[800.0, 850.0]","[ 9.81638740e-06  2.04468435e-04  2.13747708e-07  6.65575249e-07
  3.72066448e-04 -7.03019514e-05 -2.23835725e-06  1.38865303e-05
  8.98454913e-06  1.54559499e-04 -1.12927548e-06  3.53857008e-06
  3.12954565e-07  1.00880072e-05  3.19988828e-05  3.50695828e-06
 -3.64505183e-05 -4.42762558e-06 -3.29408777e-06  6.77144537e-06
  1.87699739e-05 -1.30096116e-06  7.78103667e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[850.0, 900.0]","[ 9.11859877e-06  1.59285111e-04  2.63992704e-07  7.57100419e-07
  3.35529310e-04 -6.72652113e-05 -2.52674061e-06  1.25346358e-05
  1.26263199e-06  1.13433050e-04 -3.62572990e-06  2.25853931e-05
  7.62617568e-07  6.01711598e-06  2.33049461e-05  5.35058335e-06
  1.99495185e-05 -5.45227514e-06 -3.50351584e-05  3.67430670e-06
 -2.03075529e-05  2.28080804e-07  4.64353871e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 9.10259472e-06  2.07373865e-04 -3.10909435e-08  3.69195266e-07
  5.79538637e-04 -4.79099361e-05 -1.12801427e-06  7.10536892e-06
  4.55545124e-06  8.95130963e-05  1.81201731e-07  4.73936066e-05
 -1.57903698e-07  5.62871618e-07  3.64009039e-05  4.03998227e-07
 -4.00304331e-05  2.27679524e-07  4.17218184e-06  3.17683688e-07
  1.65665537e-05  2.08629148e-07 -1.06575614e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[1000.0, 1200]","[ 4.79848388e-06  2.20958644e-04 -1.04538239e-09  1.20823117e-06
  7.81953979e-04 -5.03519272e-05  6.82969984e-08  9.36951135e-06
  4.02706229e-06  4.56102389e-05  4.02225697e-07  5.49837968e-05
  5.14571462e-07  7.14041372e-06  3.73762426e-05  2.01477559e-06
 -1.10165975e-05 -4.98327267e-06 -2.21070696e-05  7.54327713e-06
 -5.04927213e-06 -1.45667016e-06  1.81495737e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[1200, 1400]","[ 3.34953653e-06  6.91584076e-05  6.72719364e-08  1.44552447e-06
  4.82985446e-04 -3.45214098e-06 -7.10560405e-07 -4.04672038e-06
 -4.24634846e-06 -7.28120094e-05 -3.27937105e-06  4.38907028e-05
  6.33582810e-07 -8.45550730e-06  6.03151564e-06  1.54558769e-06
  2.47864518e-06 -2.36384576e-07  1.96669525e-05 -4.47992957e-06
  8.47186073e-06  2.17012247e-06  1.46593061e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[250.0, 270.0]","[ 3.60635600e-05  1.17597963e-04  2.41097984e-05  3.79140151e-05
  2.00667113e-04 -1.27661786e-04 -5.90182176e-05  1.08527826e-04
  1.27526667e-04  3.07339545e-04 -6.98759874e-05 -1.56333564e-04
  5.89844421e-05  1.34978490e-04  1.67450165e-04  1.05295846e-06
  1.99207534e-05  7.81403758e-06  1.43130897e-05 -1.35761928e-05
  2.39570154e-06  3.50821275e-06  4.89634416e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[270.0, 290.0]","[ 6.12571249e-05  2.16641365e-04  3.08180963e-05  4.18780348e-05
  3.11081909e-04 -2.27965834e-04 -8.66778311e-05  1.67363406e-04
  2.01848570e-04  5.24709805e-04 -1.02109040e-04 -2.92721685e-04
  7.26931993e-05  1.99153841e-04  2.32184757e-04  6.80786074e-07
 -1.05883431e-05  1.05712670e-05  1.66753152e-05 -6.76303194e-06
  1.30771073e-05  1.13377358e-07  5.10613277e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[290.0, 310.0]","[ 7.47367932e-05  2.79698679e-04  2.74315525e-05  3.96140929e-05
  3.34995630e-04 -2.97317401e-04 -8.93926160e-05  1.75394415e-04
  1.93276931e-04  6.24673024e-04 -1.11480697e-04 -3.41132850e-04
  6.51400759e-05  2.02754035e-04  2.30171694e-04  7.54257063e-06
  2.64891658e-05 -5.10665775e-06 -1.42787887e-05 -1.33556794e-06
 -1.31393425e-05  3.02772419e-06  2.06876825e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[310.0, 330.0]","[ 8.12972078e-05  3.00558976e-04  2.28745098e-05  2.54429453e-05
  3.94179912e-04 -2.91768400e-04 -8.56656163e-05  1.63006635e-04
  1.85863441e-04  6.82332374e-04 -8.81588362e-05 -3.35101081e-04
  4.89332718e-05  1.84923979e-04  2.08327342e-04 -3.01408017e-06
 -3.45081382e-05 -2.38693775e-06 -2.01552691e-05  4.89661845e-06
  6.87329051e-06 -3.06780579e-07 -1.29994463e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[330.0, 350.0]","[ 9.59867999e-05  3.94397091e-04  2.02765607e-05  1.92030333e-05
  3.57997420e-04 -3.97891028e-04 -8.77293628e-05  1.80490119e-04
  1.75478021e-04  7.68574939e-04 -8.53920553e-05 -4.04465313e-04
  4.07190718e-05  1.82348899e-04  1.76558446e-04 -1.99135132e-06
  3.30561909e-05  1.52059043e-05  4.16741143e-05 -1.31916960e-05
  5.98553276e-06  4.91699418e-07  1.86559081e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.27811596e-04  4.59092127e-04  1.91388926e-05  1.39339847e-05
  3.68750527e-04 -4.93068432e-04 -9.80956703e-05  1.87886039e-04
  1.60525055e-04  8.24355518e-04 -9.23113639e-05 -4.19173198e-04
  3.50730708e-05  1.69882018e-04  1.45166866e-04  3.87042437e-06
  3.92285199e-05  1.52146869e-05  3.35080920e-05 -1.39724109e-05
 -6.18509556e-06  4.27558416e-07 -1.68611681e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.29033014e-04  4.88374960e-04  1.61932672e-05  1.18234625e-05
  3.82205524e-04 -4.88742551e-04 -8.95163409e-05  1.73160770e-04
  1.46774202e-04  8.45250838e-04 -6.96357473e-05 -3.78716960e-04
  2.68861845e-05  1.43543395e-04  1.34326356e-04 -6.12931140e-06
 -9.64571111e-07 -5.37750119e-06 -2.08936209e-05  1.33318258e-05
 -8.97379235e-06 -2.78738251e-06 -1.84252495e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.23177501e-04  5.09045792e-04  1.26251231e-05  8.67636076e-06
  3.52797865e-04 -4.84437669e-04 -7.66615509e-05  1.59828940e-04
  1.23734685e-04  8.16265542e-04 -5.88636458e-05 -3.49667824e-04
  2.02663966e-05  1.26194537e-04  1.11797913e-04  5.19403783e-06
  9.21322623e-06  2.40602947e-06 -7.96592099e-06 -1.01704452e-05
 -1.59909981e-06  3.51293200e-06  1.16842969e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.13562351e-04  4.73531636e-04  1.05739943e-05  6.27472951e-06
  3.54095351e-04 -4.41980594e-04 -6.69011704e-05  1.38883211e-04
  1.03112383e-04  7.41791448e-04 -4.60173651e-05 -3.05250312e-04
  1.65792080e-05  1.09961735e-04  8.92242205e-05  8.64593335e-07
 -1.48071317e-06  4.55150096e-06  2.44197794e-05 -9.18947149e-06
  2.73863006e-05  2.97410359e-06  6.71625574e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[430.0, 450.0]","[ 9.72476137e-05  4.70659021e-04  8.64885405e-06  4.85940533e-06
  3.31710761e-04 -4.10187067e-04 -5.46806552e-05  1.26414531e-04
  9.53535799e-05  6.99788035e-04 -4.37187474e-05 -2.51681950e-04
  1.52077654e-05  9.65675714e-05  8.17883382e-05  6.80204493e-06
 -1.32121348e-05 -2.42390393e-06 -5.64625197e-06  7.66082307e-06
 -2.62998808e-06 -2.12760057e-06 -1.16656975e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[450.0, 490.0]","[ 1.52614180e-04  8.47805141e-04  1.11793412e-05  6.09263125e-06
  6.45606034e-04 -6.88050567e-04 -7.74422922e-05  1.88847757e-04
  1.32213810e-04  1.24570131e-03 -4.31058333e-05 -3.32928630e-04
  1.52317956e-05  1.29042329e-04  1.42037159e-04 -2.82696616e-06
  6.52704908e-05  1.15390766e-05 -1.26833625e-05 -6.57577628e-06
 -3.43593998e-05 -4.78925344e-07 -2.04240079e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.06754636e-04  6.60357505e-04  6.57424190e-06  1.02071901e-05
  5.48079406e-04 -4.64730126e-04 -4.87860058e-05  1.23129622e-04
  9.06335665e-05  9.21598528e-04 -2.70848851e-05 -2.07283433e-04
  9.90217238e-06  8.19386707e-05  1.16862195e-04  3.02385296e-06
 -1.85204526e-05 -1.15625500e-05 -3.23403251e-05 -3.05776126e-06
  1.93704587e-05  5.17167596e-06  2.74213009e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[530.0, 570.0]","[ 7.45246513e-05  5.58364733e-04  4.04220362e-06  5.17315070e-06
  4.83419551e-04 -3.60652517e-04 -3.13341255e-05  9.55261292e-05
  5.82944405e-05  6.94304525e-04 -1.08307135e-05 -1.55380318e-04
  5.29317877e-06  6.52983229e-05  8.42196884e-05 -1.78735924e-06
  6.95863565e-06 -5.51820685e-06 -1.27804872e-05 -8.65036009e-08
  3.04361561e-06  2.60881711e-06  4.79909761e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[570.0, 610.0]","[ 4.79970976e-05  4.60398593e-04  2.37329688e-06 -3.19321907e-06
  4.44468450e-04 -2.85579499e-04 -1.89747321e-05  6.86473155e-05
  2.62812647e-05  5.46051343e-04  7.39689469e-06 -6.13710853e-05
  4.39117729e-07  4.02252873e-05  3.69325981e-05 -4.69243667e-06
  9.89607188e-06  1.14749663e-05  6.19413931e-05 -1.63981300e-06
  1.01371876e-05 -2.67006612e-06 -7.08391819e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[610.0, 650.0]","[ 3.83929466e-05  3.69340759e-04  1.54592956e-06  2.01199853e-06
  4.12361672e-04 -1.98758610e-04 -1.39593207e-05  4.78565928e-05
  2.82608634e-05  4.33830795e-04 -8.14197471e-06 -4.97524531e-05
  2.46057389e-06  3.24194553e-05  4.95678980e-05  4.44283787e-06
 -1.41123275e-05  2.09568256e-06  6.23740158e-06 -2.28835489e-06
  6.35683229e-06 -4.69172982e-07  1.71328965e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[650.0, 700.0]","[ 2.85723631e-05  3.58235603e-04  5.66316515e-07  5.93389026e-06
  4.39381220e-04 -1.84088469e-04 -7.54286627e-06  4.02542413e-05
  1.93297756e-05  3.80449121e-04 -6.31709105e-06  1.19318505e-05
  2.44108127e-06  1.71186559e-05  4.15499424e-05  3.66838784e-06
  1.98828185e-05 -9.38216515e-06  8.55826784e-06  1.35298419e-07
  3.39150101e-06  3.22068027e-06  1.03322140e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.79737733e-05  2.81919250e-04  4.84341235e-07  6.94587193e-07
  4.04184943e-04 -1.41043146e-04 -5.01533947e-06  2.74116907e-05
  1.52177647e-05  2.70892296e-04  7.31576603e-06  2.84472671e-05
 -4.95050966e-07  1.23786054e-05  3.20102492e-05 -5.31783667e-06
  2.52386703e-05  1.92246149e-06  5.07009232e-06 -2.72821762e-06
  2.32736926e-06  9.68990134e-07  1.82363874e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.05430879e-05  1.98934862e-04  1.19530199e-07  2.55357733e-06
  3.71581665e-04 -7.64698465e-05 -1.77005495e-06  1.46334660e-05
  9.21756367e-06  1.82627496e-04 -1.34900331e-06  2.00406538e-05
  7.12449925e-07  5.08186842e-06  4.39674310e-05  1.37907895e-06
 -1.06695886e-05 -5.94239028e-06 -3.97233109e-05  4.93452721e-06
  3.22406467e-06 -9.89762940e-08  1.47514150e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[800.0, 850.0]","[ 7.40949686e-06  1.64657893e-04  2.91627212e-08 -1.54784017e-06
  3.32337994e-04 -5.14202314e-05 -1.15964279e-06  8.48645058e-06
 -1.28002658e-06  1.37196630e-04  3.50729846e-06  1.75076053e-05
 -7.99780170e-07  1.85132025e-06  8.86860607e-06 -1.80913272e-06
  4.52553414e-06  5.84233854e-06  4.48335739e-05 -6.04306306e-06
  8.47676993e-06  1.55588748e-06 -8.04121762e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[850.0, 900.0]","[ 5.34488210e-06  1.25304459e-04  5.18240382e-08 -1.45448114e-06
  2.75084000e-04 -4.02214998e-05 -8.58968005e-07  7.16168623e-06
  6.83740149e-07  9.76080016e-05  3.40535961e-07  2.21832373e-05
 -1.64572870e-07  3.19752140e-06  8.60060749e-06  2.46518182e-06
 -9.91876695e-06  1.75557090e-06 -3.54477841e-07  6.04189394e-07
 -1.97116460e-06 -5.48668876e-07  4.92383473e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 5.56675555e-06  1.73038726e-04 -4.68789272e-08 -7.15026909e-07
  4.68802849e-04 -4.90811990e-05 -3.09042664e-07  8.77149688e-06
 -1.06382864e-06  8.37949107e-05  6.49718650e-06  4.49924304e-05
 -8.43791786e-07  4.24594504e-07  2.53776575e-05 -3.19758689e-06
 -2.77511930e-06  2.90396394e-06 -1.79728919e-07  4.62190325e-07
  1.74720358e-06 -7.48791938e-07  1.37965057e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[1000.0, 1200]","[ 4.75742365e-06  1.68446154e-04  5.32153286e-08  2.43271612e-06
  6.87358331e-04 -5.15444341e-05 -4.30788466e-07  1.06117341e-05
  1.09796598e-05  5.38719754e-05 -4.96386034e-06  4.05669991e-05
  1.40407757e-06  8.78553572e-06  3.33169566e-05  4.63960358e-06
  4.33098122e-07 -1.97086725e-06  2.07025968e-06  1.02157660e-06
  6.14790867e-06 -4.82337856e-08  7.87896501e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[1200, 1400]","[ 1.92360175e-06  8.39830235e-05  9.46048725e-08 -4.48103759e-08
  4.21542371e-04 -1.58248230e-05 -5.59060138e-07  1.73691558e-06
 -2.91516554e-06 -1.01406100e-05  1.08739591e-06  4.24367432e-05
 -6.22053489e-08 -7.01019670e-07  1.27997066e-05 -9.44619079e-08
 -1.69773254e-06 -4.41710025e-06 -3.17305342e-05  4.48335690e-06
  1.17992384e-06 -5.49691261e-08  7.78678537e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.88711779e-05  9.17679134e-05  1.54396656e-05  2.39338057e-05
  1.38838408e-04 -7.58401430e-05 -3.32174362e-05  7.36810328e-05
  9.50599563e-05  2.26368597e-04 -3.83474211e-05 -9.29709431e-05
  3.93184251e-05  9.13048173e-05  1.15271337e-04 -4.48924461e-06
 -1.53848377e-06  5.69868024e-06  1.45838548e-05 -1.85798187e-06
  2.56301529e-06 -7.77650725e-07 -5.47162426e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[270.0, 290.0]","[ 3.25851749e-05  1.38284497e-04  1.93686791e-05  3.05682300e-05
  2.04582929e-04 -1.35312789e-04 -4.95213729e-05  1.03684591e-04
  1.30052978e-04  3.36653959e-04 -6.05421795e-05 -1.69950994e-04
  4.88285220e-05  1.30012616e-04  1.60564624e-04 -2.44306197e-07
  2.77897020e-07  1.74679111e-06  8.18465800e-06 -2.50487927e-06
  9.11063191e-06  6.74959242e-07  5.65790310e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[290.0, 310.0]","[ 3.93887815e-05  1.57220531e-04  1.70197538e-05  2.46392254e-05
  2.55089676e-04 -1.50267761e-04 -5.03179372e-05  1.04445656e-04
  1.29350753e-04  4.00787052e-04 -5.36581667e-05 -1.83148331e-04
  4.04271657e-05  1.27401107e-04  1.52775946e-04 -6.65112656e-06
  1.82055230e-06  7.55490322e-06  1.92181791e-05 -7.01664527e-06
  1.41714068e-05  1.18480601e-06  2.74578491e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[310.0, 330.0]","[ 4.21989957e-05  2.16087959e-04  1.46446924e-05  1.61249988e-05
  2.81772474e-04 -1.81393125e-04 -4.95179659e-05  1.09241433e-04
  1.26294795e-04  4.89133649e-04 -5.34347305e-05 -1.93751262e-04
  3.26024193e-05  1.21756715e-04  1.44100963e-04 -2.05376392e-06
  1.11946551e-06  1.03681716e-05 -4.04672659e-06 -1.37066251e-06
 -1.41092784e-05 -1.49536084e-06 -2.48509089e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[330.0, 350.0]","[ 5.06176288e-05  2.22888689e-04  1.24263564e-05  1.20341988e-05
  3.13855873e-04 -2.04553844e-04 -4.92199771e-05  1.03385018e-04
  1.13668099e-04  5.19382723e-04 -5.42028010e-05 -2.16595770e-04
  2.70386518e-05  1.15650116e-04  1.28178162e-04  1.19839646e-06
  7.15054620e-06  9.82148322e-06 -9.53218873e-06 -8.49381490e-06
  3.62065393e-06  1.15691543e-06  2.21045804e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[350.0, 370.0]","[ 6.62365678e-05  2.73370065e-04  1.15365077e-05  1.28952489e-05
  2.75917866e-04 -2.76287664e-04 -5.43116641e-05  1.16409179e-04
  1.10443738e-04  5.43993957e-04 -5.21887071e-05 -2.96005489e-04
  2.31598230e-05  1.21013474e-04  1.06261104e-04 -6.88341100e-07
  1.03030132e-05 -2.48552302e-06  4.06407010e-05 -4.53605811e-07
  1.07221907e-05  1.31017991e-06  1.24975109e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[370.0, 390.0]","[ 7.47256513e-05  3.15291223e-04  1.04771378e-05  7.94305743e-06
  3.04621343e-04 -2.97717891e-04 -5.48743959e-05  1.14846159e-04
  1.11642940e-04  6.06267324e-04 -4.10483385e-05 -2.60642575e-04
  1.83583095e-05  1.07258650e-04  1.12609737e-04 -8.37032340e-06
  1.99899117e-06  5.89226301e-06 -6.75970638e-06 -7.37937804e-07
  3.72562266e-06 -1.43905528e-06  6.03400387e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[390.0, 410.0]","[ 6.86874752e-05  3.54486717e-04  8.09335967e-06  5.84682231e-06
  3.00318841e-04 -3.12846143e-04 -4.55425435e-05  1.10226037e-04
  8.99351966e-05  6.28754080e-04 -3.74311745e-05 -2.36766827e-04
  1.39486773e-05  9.46068058e-05  8.68579134e-05 -4.51677987e-07
  3.16900509e-05  8.16410594e-06  2.35797505e-05 -3.43041675e-06
 -2.13606806e-05 -1.28878328e-06 -2.11592043e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[410.0, 430.0]","[ 6.46843036e-05  3.04704094e-04  6.20268852e-06  7.36071136e-06
  2.63770635e-04 -2.72305379e-04 -3.86488977e-05  8.88472301e-05
  7.97127926e-05  5.25095833e-04 -3.13695203e-05 -1.76527959e-04
  1.12572945e-05  6.86747388e-05  7.61381847e-05 -1.76117599e-06
  7.40571707e-06  4.03224096e-06 -4.28835018e-06 -8.68172885e-06
  8.99448591e-06  2.58482342e-06  5.23920533e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[430.0, 450.0]","[ 5.64476321e-05  3.15852706e-04  5.41386132e-06  1.33695135e-06
  2.74481383e-04 -2.65018798e-04 -3.27966123e-05  8.46155500e-05
  6.21793379e-05  5.22306095e-04 -2.40324216e-05 -1.69082016e-04
  8.34797605e-06  6.80982592e-05  5.52832285e-05  5.37532452e-06
 -4.86128437e-06  5.17063682e-06  1.16488039e-05 -2.55326732e-06
 -6.16852375e-06 -8.93373510e-07 -2.83349035e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[450.0, 490.0]","[ 9.43739002e-05  5.57937625e-04  7.23138021e-06  7.32858975e-06
  5.05832682e-04 -4.23947321e-04 -4.81299315e-05  1.29022347e-04
  9.77971669e-05  8.85536628e-04 -3.34693045e-05 -2.60387439e-04
  1.27748720e-05  1.05537245e-04  1.06758963e-04 -2.60953135e-06
  2.35379535e-06 -7.81920432e-06 -8.12398948e-06  2.76697017e-06
 -1.50053665e-06  3.30704421e-06 -1.26182117e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[490.0, 530.0]","[ 6.86018427e-05  4.98908362e-04  4.07384973e-06  1.18676652e-06
  4.51596150e-04 -3.32410724e-04 -3.07217314e-05  9.12353914e-05
  6.68992847e-05  7.17564062e-04 -6.79701079e-06 -1.56800819e-04
  4.43466002e-06  6.73332299e-05  8.79794711e-05 -7.54315128e-06
  1.25918676e-05  6.46096303e-06 -1.10340292e-05 -1.31224679e-06
 -9.20118507e-06 -1.82913537e-06  4.59370348e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[530.0, 570.0]","[ 4.88487399e-05  4.01090602e-04  2.85463345e-06  2.14261916e-06
  3.78615595e-04 -2.85053388e-04 -2.13582200e-05  7.39062451e-05
  5.18683117e-05  5.53404877e-04 -1.17660693e-05 -1.26893490e-04
  4.94547143e-06  5.66592590e-05  6.25654010e-05 -1.05898364e-06
  1.45253327e-05  1.01830815e-05  5.37681607e-05  1.16315654e-06
  9.62876622e-06 -4.39137615e-06 -8.87168436e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[570.0, 610.0]","[ 3.39428884e-05  3.55021284e-04  1.41103905e-06  4.00691927e-06
  3.48691333e-04 -1.97732325e-04 -1.23041163e-05  4.77485208e-05
  3.19894218e-05  4.66874309e-04 -5.29605771e-06 -4.32795790e-05
  2.53054272e-06  3.09538806e-05  5.46516186e-05  4.49328341e-07
  1.97479640e-05 -1.44794260e-06  7.86767089e-06 -1.42989432e-06
 -1.01550103e-05  3.12946015e-07 -1.63773152e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[610.0, 650.0]","[ 2.51343138e-05  2.56291573e-04  1.13689231e-06  1.47490235e-07
  3.45959865e-04 -1.19666808e-04 -9.56578785e-06  2.70524275e-05
  1.98513408e-05  3.40154443e-04  1.41471439e-06  1.22544963e-05
  6.59008421e-07  1.29095011e-05  3.07926265e-05 -4.53538653e-06
 -3.68420969e-05  2.25316812e-06 -4.45279938e-07  1.17620576e-06
  1.97576645e-05 -4.36066322e-07 -1.30815463e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[650.0, 700.0]","[ 2.37400965e-05  2.78723582e-04  1.20533520e-06  1.69319010e-06
  3.69809708e-04 -1.31625514e-04 -9.21462451e-06  3.15263383e-05
  1.90201871e-05  3.21728270e-04 -3.66132259e-06 -1.03590125e-05
  2.04842253e-06  1.81100893e-05  4.57266369e-05  5.57753053e-07
  1.24044456e-07  2.65914379e-06  9.20367018e-06 -6.69246830e-06
  7.96179490e-06  2.75163325e-06  3.74233921e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.47294190e-05  2.05012308e-04  5.40040211e-07 -1.70847379e-07
  3.61667205e-04 -8.63596630e-05 -4.68699401e-06  1.89574133e-05
  7.82011158e-06  2.42297089e-04  3.18862375e-06  1.86927959e-05
  3.78312797e-07  9.23340043e-06  2.82734522e-05 -4.81534493e-06
  5.43613489e-06  2.55501914e-06  3.61981123e-06 -1.45153150e-06
  4.33239776e-06  3.52685656e-07  9.13838565e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[750.0, 800.0]","[ 8.56877973e-06  1.76516221e-04  1.19061540e-07 -8.35871911e-08
  2.91646864e-04 -7.14635304e-05 -1.53037158e-06  1.50187635e-05
  5.01999116e-06  1.88750477e-04  2.09340749e-06  1.22350267e-05
  1.76868975e-07  8.85443871e-06  1.87226571e-05 -2.23236333e-06
  1.23323678e-05  1.18560907e-06  1.33056302e-05  2.26021596e-06
 -8.10513135e-06 -1.08647057e-06  6.74099569e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[800.0, 850.0]","[ 6.26685253e-06  1.18049494e-04 -1.36961925e-08  1.43740801e-06
  2.90783515e-04 -3.51925632e-05 -1.02455751e-06  5.85359713e-06
  4.22547232e-06  1.22968184e-04  3.86527739e-06  3.82702528e-05
 -6.50194170e-07 -2.83295556e-06  2.84696899e-05 -2.28294133e-06
  1.25421706e-06 -1.06216795e-06 -2.08625358e-05 -2.04604027e-06
 -2.49403297e-06  1.08298198e-06  1.36481738e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[850.0, 900.0]","[ 3.39947611e-06  1.14478805e-04 -1.54748892e-07 -1.56439497e-07
  2.39492669e-04 -3.11193810e-05  3.40639879e-07  8.00627081e-06
 -2.17279901e-06  8.91484818e-05  4.03164687e-07  1.57899531e-05
  2.23570754e-07  3.76829952e-06  5.81448199e-06  2.72829697e-07
 -4.84646476e-06 -2.00803224e-06  1.28907797e-05  1.98126648e-06
 -2.38757059e-06  3.55210568e-07  1.65743712e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 4.94370849e-06  1.67017520e-04  2.32395420e-07 -8.40907254e-07
  3.95933202e-04 -5.33578870e-05 -1.54722123e-06  1.22111392e-05
  6.16870227e-06  1.31833196e-04  3.54853939e-06  2.70899063e-05
 -1.19367728e-07  4.73806453e-06  1.99151118e-05 -3.22579024e-06
  8.13492406e-06  6.30251394e-06  1.85213014e-05 -4.87604324e-06
  3.69893760e-06  4.44496620e-07  6.73588494e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[1000.0, 1200]","[ 4.24566324e-06  1.26886789e-04 -7.94962919e-08  2.83352507e-06
  5.98096331e-04 -2.27719463e-05 -3.53838318e-07  1.51691857e-06
  8.04562948e-07  4.09603959e-05 -3.14907938e-06  4.25664989e-05
  7.25335020e-07 -3.26124708e-09  2.42777553e-05  3.10989151e-06
 -1.75508038e-05 -8.00754034e-06  6.82628314e-06  5.10030267e-06
  1.02545516e-05  6.13632243e-07 -1.14022250e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[1200, 1400]","[ 1.04983530e-06  7.52994967e-05 -1.26605484e-08 -2.04634146e-07
  3.80116484e-04 -1.38471026e-05  1.50647237e-08  5.35986163e-06
  2.77361359e-07 -2.15573361e-06 -2.09070497e-06  5.84483263e-06
  5.06113903e-07  3.05761128e-06  4.71079005e-06  2.71535425e-06
  1.77112895e-06  2.41529067e-07  2.53165827e-05  7.70613278e-07
 -6.01997192e-06 -3.78546894e-07 -4.08563761e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[250.0, 270.0]","[ 7.20344146e-06  3.56379548e-05  7.54444287e-06  1.44777566e-05
  6.27458849e-05 -3.09309386e-05 -1.44358581e-05  3.36496817e-05
  4.16879598e-05  9.27619260e-05 -1.72715148e-05 -4.39663082e-05
  2.03932743e-05  4.58490128e-05  6.17030967e-05 -3.13652495e-06
  1.12222190e-05  4.30732158e-06  1.12126892e-05 -2.29586429e-06
  1.13973042e-06 -2.73356614e-08  2.44825687e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[270.0, 290.0]","[ 9.39084685e-06  6.41165487e-05  8.60359355e-06  1.83073830e-05
  1.16904186e-04 -4.57221878e-05 -1.71798908e-05  4.66703190e-05
  6.85960517e-05  1.73701377e-04 -2.66798624e-05 -6.91242303e-05
  2.48912110e-05  6.49141183e-05  8.95110419e-05  1.09552470e-06
 -8.57587633e-06 -2.72855650e-06  6.91645941e-06  3.11410806e-07
  4.90053402e-06  2.12965171e-06  1.38565764e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.45860296e-05  8.76348277e-05  8.40435221e-06  1.50557942e-05
  1.58653994e-04 -7.30973908e-05 -2.18036748e-05  5.56280806e-05
  6.93076109e-05  2.32741122e-04 -3.03103201e-05 -1.07944662e-04
  2.24903926e-05  7.47709525e-05  9.66541210e-05  2.91933238e-06
  6.44721102e-06  1.99935527e-06  1.26489841e-05  3.88749047e-08
 -2.22684204e-06 -5.56104433e-07  3.21374218e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[310.0, 330.0]","[ 1.49606787e-05  9.83158629e-05  6.91684065e-06  1.19342818e-05
  1.67983634e-04 -8.07323567e-05 -1.95899140e-05  5.33200373e-05
  6.65986377e-05  2.53344129e-04 -2.35009813e-05 -9.87638563e-05
  1.75281593e-05  6.89543225e-05  9.26756195e-05 -2.04869667e-06
  7.21809679e-06  5.38377157e-07 -2.99579143e-06  3.94352751e-07
 -2.83307572e-06  7.22012937e-07  1.89305872e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[330.0, 350.0]","[ 1.86410184e-05  1.06702543e-04  5.87486665e-06  7.90358414e-06
  1.62136953e-04 -8.48570248e-05 -2.05511134e-05  4.93130822e-05
  6.26656604e-05  2.63637667e-04 -2.15543908e-05 -8.82126891e-05
  1.38837328e-05  5.64472175e-05  7.10146775e-05 -3.59262308e-06
 -4.67460292e-06  4.34874380e-06  5.26874704e-06 -4.89885579e-07
  8.11013094e-06 -9.24447134e-07  8.82443470e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[350.0, 370.0]","[ 2.53753616e-05  1.27209704e-04  5.69004917e-06  6.61572618e-06
  1.80940047e-04 -1.12605307e-04 -2.35051185e-05  5.30261275e-05
  5.67581517e-05  2.95094559e-04 -2.37401133e-05 -1.16796092e-04
  1.23578712e-05  5.94142717e-05  6.50832547e-05 -1.05375948e-06
  7.72099376e-06  2.71311115e-06  4.58982607e-06 -5.02483054e-06
  3.51318833e-06  1.69741992e-06  1.10594357e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[370.0, 390.0]","[ 2.61170451e-05  1.51869118e-04  4.71133050e-06  7.29973820e-06
  1.88016063e-04 -1.23977291e-04 -2.17110493e-05  5.30822306e-05
  6.30357594e-05  3.25080235e-04 -2.29318644e-05 -1.31051562e-04
  1.04200134e-05  5.68031659e-05  7.76996121e-05  1.10162184e-06
 -2.27356764e-05 -6.49214964e-06 -1.95040606e-05  8.18304736e-06
  2.63493455e-06 -2.05421304e-06 -2.70518842e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[390.0, 410.0]","[ 2.88548324e-05  1.52853314e-04  4.09451274e-06  5.08310532e-06
  1.75860034e-04 -1.25268203e-04 -2.10035203e-05  4.86889862e-05
  5.10258920e-05  3.13605071e-04 -2.06825596e-05 -1.03385823e-04
  8.51402032e-06  4.86388648e-05  6.01247305e-05 -1.58920964e-06
  1.86383642e-06 -1.82490781e-06 -2.44094404e-05  3.30527145e-06
 -9.66664843e-06 -6.95456361e-08 -3.06315613e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[410.0, 430.0]","[ 2.76910095e-05  1.54192217e-04  3.36588981e-06  3.36769914e-06
  1.70522246e-04 -1.16542559e-04 -1.84037289e-05  4.36986486e-05
  3.89177771e-05  3.02546779e-04 -1.23650388e-05 -1.17227585e-04
  6.09713327e-06  4.53203964e-05  4.34615293e-05 -1.14738790e-06
  7.00198404e-06 -2.72002183e-06  9.24395760e-06 -6.95114819e-07
 -1.26150091e-07  1.22633037e-06  1.20477740e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[430.0, 450.0]","[ 2.46559147e-05  1.54171968e-04  2.70138418e-06  3.84408088e-06
  1.74827298e-04 -1.18746671e-04 -1.51374234e-05  4.19628971e-05
  4.65306275e-05  2.98849738e-04 -8.40562018e-06 -7.45392494e-05
  4.46492801e-06  3.89729602e-05  5.83698747e-05 -1.61908946e-06
 -9.85088822e-06 -5.45803431e-06 -3.82377539e-05  6.78705481e-06
 -9.79255802e-06 -1.54758352e-06 -1.70060449e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[450.0, 490.0]","[ 4.17238986e-05  2.83829784e-04  3.94673658e-06  1.76633387e-06
  3.08130475e-04 -2.01372074e-04 -2.39218277e-05  6.67051939e-05
  5.35668511e-05  4.98263974e-04 -1.32199456e-05 -1.52188827e-04
  6.35052186e-06  6.08863835e-05  6.54469989e-05 -2.14085682e-06
  5.36212891e-06  4.99970585e-06  1.08084666e-05 -5.72540793e-07
 -2.49121054e-06 -1.05996820e-06  2.28791402e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[490.0, 530.0]","[ 3.60932337e-05  2.60587013e-04  2.47582288e-06  3.55291475e-06
  2.79111316e-04 -1.72914562e-04 -1.73273405e-05  5.16333501e-05
  4.56353816e-05  4.43642449e-04 -1.08515820e-05 -1.20071839e-04
  4.95591521e-06  4.83744520e-05  5.67075809e-05 -3.24115114e-06
 -6.23493129e-06  5.18414631e-06  2.45266190e-05 -5.04469717e-06
  2.13792486e-05 -1.98874747e-08  1.74457666e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[530.0, 570.0]","[ 2.42473918e-05  2.38368075e-04  1.38966212e-06  1.27329214e-06
  2.71536324e-04 -1.48919382e-04 -1.02713755e-05  4.22990274e-05
  3.30052006e-05  3.90009382e-04 -5.41674989e-06 -7.92119109e-05
  2.62385803e-06  3.82466038e-05  5.14698881e-05 -4.41602929e-07
  2.26465894e-05  3.72657291e-06 -2.38340481e-06 -1.16666762e-06
 -1.01116309e-05 -9.36251219e-07  3.99751606e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[570.0, 610.0]","[ 1.87555978e-05  1.93006814e-04  9.67496678e-07  2.16352961e-06
  2.59015360e-04 -9.90069738e-05 -7.44205253e-06  2.50706380e-05
  2.38532455e-05  3.15361139e-04 -1.64180882e-06 -2.21141938e-05
  1.55694129e-06  1.68495361e-05  3.37482928e-05 -4.81796967e-07
 -1.19523589e-05 -3.72241238e-06  8.02383347e-06  2.32324492e-06
  8.13492158e-06 -2.95003290e-07 -1.24843569e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[610.0, 650.0]","[ 1.29625851e-05  1.66872699e-04  7.38424979e-07 -8.89492245e-07
  2.33588751e-04 -8.28305059e-05 -5.33440797e-06  2.13083336e-05
  1.89541797e-05  2.52192921e-04  1.89372646e-06 -2.15556912e-05
  4.83915228e-07  1.59317235e-05  3.59419337e-05 -1.28879125e-06
  6.10648479e-06  3.11752918e-06 -9.92349837e-06 -1.07157130e-07
 -6.03759798e-06 -9.22828884e-07  1.48207738e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[650.0, 700.0]","[ 9.86987022e-06  1.62306918e-04  1.99275703e-07 -1.25729485e-06
  2.62088199e-04 -6.31062803e-05 -2.54985360e-06  1.31041091e-05
  1.89644247e-06  2.21550385e-04  4.73762674e-06  9.30066082e-06
 -7.88675856e-07  6.08304950e-06  1.41551360e-05 -3.01763259e-06
  9.83581420e-07  3.00177028e-06  2.22626636e-05  8.25225335e-07
  1.00911886e-06 -1.12725566e-06 -6.15150074e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[700.0, 750.0]","[ 6.50003175e-06  1.36394857e-04  1.23148546e-07  3.05435738e-07
  2.36660726e-04 -5.74985813e-05 -1.43529941e-06  1.40685271e-05
  9.16059973e-06  1.81807062e-04  1.85328940e-06 -2.15132037e-06
 -2.29685312e-07  7.25500456e-06  2.56556059e-05 -7.26176528e-08
  7.55259385e-06 -8.02545423e-07 -1.27057149e-05  1.44246673e-06
 -2.55101785e-06 -2.62544543e-07  1.62525999e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[750.0, 800.0]","[ 4.39925932e-06  1.12084121e-04  9.11974149e-08 -1.21742616e-06
  2.03427776e-04 -4.58740206e-05 -7.60205197e-07  9.22636374e-06
 -7.40900843e-07  1.37618392e-04  3.00640655e-06  1.62530037e-05
 -4.02187014e-07  4.66220595e-06  7.09006436e-06 -2.25033479e-06
  8.76960265e-06  4.51763511e-06  1.23094251e-05 -3.41291993e-06
  6.13321282e-06  5.68320811e-07 -7.34699670e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[800.0, 850.0]","[ 2.55768531e-06  7.58295378e-05  2.66559123e-08  3.67778153e-07
  2.00671873e-04 -1.84534251e-05 -3.19059910e-07  3.08767455e-06
  2.95895447e-06  9.44018555e-05  7.64258495e-07  2.05412943e-05
 -3.73313790e-08 -6.70549600e-07  1.67111003e-05  4.87405358e-07
 -1.35549764e-05 -2.39433680e-06 -1.11372581e-05  5.08954127e-06
 -1.88181106e-06 -1.23366761e-06 -5.35115882e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[850.0, 900.0]","[ 1.49392572e-06  6.29626619e-05 -1.03448183e-08 -1.04669210e-06
  1.62683943e-04 -2.08254104e-05  5.76310707e-08  2.63238429e-06
  2.21923531e-06  4.84140213e-05  5.57809880e-06  2.67584798e-05
 -9.91076554e-07 -9.86852681e-07  7.26186941e-06 -3.28919155e-06
 -6.75087118e-06  2.75217681e-06 -1.95081231e-06 -3.15945469e-07
  7.87543640e-06 -8.96906139e-07  2.07273999e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 3.28805467e-06  9.35308791e-05  3.70646938e-09  1.15995096e-06
  2.73441281e-04 -2.74233932e-05 -4.32357483e-07  5.30024859e-06
  2.92712602e-06  7.81257130e-05 -1.79946487e-06  1.29204989e-05
  1.72646278e-07  4.86298473e-07  1.62413591e-05  3.29187881e-06
 -4.11547206e-06 -4.21319984e-06 -1.41450353e-05  3.45663461e-06
  6.99515970e-06 -3.31071646e-07  1.88850733e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[1000.0, 1200]","[ 2.83152478e-06  1.04952047e-04 -4.48456019e-08 -9.53118697e-07
  4.22655338e-04 -2.84782308e-05 -2.27688531e-07  5.07711347e-06
 -2.35444976e-07  5.69933819e-05  2.38244710e-06  2.18968042e-05
 -6.62424141e-07  9.25143298e-07  7.48854235e-06 -1.07391689e-06
  1.23006503e-05  5.65416675e-06  2.61591484e-05 -3.55939535e-06
 -7.50984713e-06 -5.20770496e-07  1.13311815e-05]"
"[200.0, 290.0]","[0.25, 0.5]","[1200, 1400]","[ 8.79309014e-07  3.28768135e-05 -3.90687179e-08 -2.59641628e-08
  3.04328782e-04 -4.30073140e-06  9.19409430e-08  4.70058915e-07
 -6.11047568e-07 -5.07530063e-06  5.67981092e-07  2.31361605e-05
 -1.30955925e-07  8.24590222e-07  1.38264783e-05 -7.88649267e-07
 -5.79272663e-06 -6.39967744e-07 -1.52102244e-05  1.08370482e-06
  3.39638805e-06  5.11505480e-08 -1.77269983e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.71020455e-06  1.85931625e-05  3.08288775e-06  1.14668977e-05
  6.30363735e-05 -1.22160666e-05 -4.34760254e-06  1.57823702e-05
  3.01146965e-05  6.64504989e-05 -8.64270911e-06 -1.97779830e-05
  1.13437834e-05  2.71672784e-05  5.27933260e-05  1.94328745e-06
 -4.36637825e-06  3.35745351e-07  5.20244655e-06 -7.27331738e-07
  4.10064425e-06  3.23435708e-07 -1.11599446e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.98742299e-06  3.32601354e-05  3.86147695e-06  1.20166631e-05
  9.15982310e-05 -1.56276188e-05 -5.83995437e-06  2.27660387e-05
  4.16345606e-05  1.04275424e-04 -8.54405358e-06 -2.55881195e-05
  1.28803587e-05  3.43119544e-05  7.18220708e-05 -3.15320914e-07
 -3.86151294e-06 -1.27909221e-06 -1.25494123e-05  2.88127101e-06
 -4.21098476e-06  2.84356127e-07  5.67372441e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[290.0, 310.0]","[ 3.10041052e-06  3.65063448e-05  3.45695312e-06  1.17306117e-05
  1.16615476e-04 -2.39920049e-05 -5.97886091e-06  2.26514684e-05
  3.96096705e-05  1.24161374e-04 -9.44953793e-06 -3.35438952e-05
  1.21509955e-05  3.76440151e-05  7.66193204e-05 -1.48906017e-06
  7.57770910e-06  4.09210373e-07 -1.53556360e-08  2.40513221e-06
  3.58831611e-07 -3.21650084e-07  8.22975468e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[310.0, 330.0]","[ 3.66161633e-06  3.66392995e-05  2.83577687e-06  1.01157823e-05
  1.26475305e-04 -2.24962660e-05 -6.06823340e-06  2.06397758e-05
  3.27537695e-05  1.31675720e-04 -1.02754643e-05 -3.80494691e-05
  1.01414135e-05  3.65219398e-05  6.80126390e-05 -1.10809296e-06
  1.01090171e-05  2.71719219e-08  1.13139281e-05  3.15483690e-07
  4.29830490e-06 -3.96411436e-10  1.08469689e-05]"
"[290.0, 2500.0]","[0.25, 0.5]","[330.0, 350.0]","[ 4.66006278e-06  4.70503351e-05  2.68292090e-06  7.20274058e-06
  1.45849030e-04 -2.60941428e-05 -6.84687307e-06  2.23993872e-05
  3.70032827e-05  1.58345940e-04 -7.58250406e-06 -4.19521088e-05
  7.88360494e-06  3.52039495e-05  6.51246714e-05 -1.10816387e-06
 -6.64196539e-06 -2.33623835e-06 -1.61350103e-05  3.08190900e-06
 -3.18856235e-06 -6.49929641e-07 -1.32282593e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[350.0, 370.0]","[ 5.67904658e-06  5.49340218e-05  2.19354643e-06  7.42686507e-06
  1.49260847e-04 -3.18035090e-05 -6.59736961e-06  2.18146406e-05
  3.68221161e-05  1.62896478e-04 -9.06501637e-06 -4.12000740e-05
  6.64914355e-06  3.09943602e-05  6.97447648e-05 -1.36190822e-06
 -5.88293287e-06 -1.78959907e-06 -1.62717282e-05  1.27992952e-07
 -3.00022953e-06  1.04790353e-06 -4.43251742e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[370.0, 390.0]","[ 6.49064429e-06  6.14437565e-05  1.86090945e-06  5.85395530e-06
  1.46826410e-04 -4.50332800e-05 -6.59516331e-06  2.30879644e-05
  3.57955122e-05  1.78629694e-04 -1.49426443e-05 -6.18012148e-05
  6.50959059e-06  3.40459353e-05  5.84229113e-05  5.66679137e-06
 -2.62870573e-06 -7.57168956e-07 -4.90546968e-07 -2.49765417e-07
 -9.06115540e-07 -1.80787550e-07 -3.81823216e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[390.0, 410.0]","[ 8.16340411e-06  5.70712499e-05  1.61673751e-06  4.24084223e-06
  1.32212283e-04 -4.12984754e-05 -6.89183779e-06  1.95384345e-05
  2.84498773e-05  1.56594735e-04 -6.15794023e-06 -4.59045302e-05
  4.07666122e-06  2.47933411e-05  4.64616551e-05 -2.72016387e-06
  7.03059321e-06  2.44400884e-06  9.28254142e-06 -1.84108207e-06
 -2.01698055e-07 -1.32043506e-07  2.30542474e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[410.0, 430.0]","[ 8.54037066e-06  6.31304593e-05  1.46437664e-06  6.06242935e-06
  1.44316842e-04 -3.75685666e-05 -6.74911851e-06  1.78797935e-05
  2.77244556e-05  1.74790078e-04 -1.09529991e-05 -5.07856156e-05
  4.84980938e-06  2.56738146e-05  5.08042550e-05  2.41957646e-06
 -9.42510847e-06 -1.07711075e-05 -3.27371975e-05  4.82000598e-06
 -1.43049253e-06  1.42701619e-06  8.80505163e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[430.0, 450.0]","[ 8.78489423e-06  7.22691046e-05  1.37445221e-06  2.39119448e-06
  1.41396923e-04 -4.73830267e-05 -6.46309186e-06  1.97815021e-05
  2.89904219e-05  1.89122788e-04 -6.83447118e-06 -5.51545212e-05
  3.63070748e-06  2.70914919e-05  4.10254373e-05 -1.38082863e-06
 -8.39740664e-06  2.66651459e-06  7.70250955e-06 -3.05356471e-08
  8.04969502e-06 -5.79300582e-07 -2.59002966e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[450.0, 490.0]","[ 1.72656554e-05  1.30975220e-04  2.06861992e-06  3.63792991e-06
  2.93009616e-04 -7.79102102e-05 -1.12730341e-05  3.01561796e-05
  3.93398075e-05  3.44121264e-04 -1.11277250e-05 -7.76007437e-05
  5.16366035e-06  3.96136414e-05  6.35297406e-05 -9.13775654e-07
  1.54517422e-06  3.19179462e-06  3.05283535e-06 -4.74926522e-06
  7.49896073e-06  1.30293373e-06  6.36210850e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.34218257e-05  1.29003514e-04  1.14408678e-06  2.35711247e-06
  2.88806492e-04 -6.68569656e-05 -7.14324078e-06  2.46122521e-05
  2.95703331e-05  3.25961343e-04 -5.00857666e-06 -4.97721390e-05
  2.66309545e-06  2.91936517e-05  5.23964922e-05 -1.55471586e-06
  1.93556722e-06  6.43824252e-06  7.79927716e-06 -7.15741715e-06
  2.71174828e-06  5.35096633e-07 -5.16470123e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[530.0, 570.0]","[ 8.77978752e-06  1.25135134e-04  7.36514583e-07  7.04940977e-07
  2.71644784e-04 -5.39712073e-05 -4.18001283e-06  2.09533191e-05
  2.38472444e-05  2.93467009e-04  4.29023600e-07 -4.81145975e-05
  1.62272698e-06  2.61556718e-05  3.86387731e-05 -2.39516940e-06
 -5.51190994e-06 -5.47397203e-07  7.99455457e-06  4.45093836e-06
 -1.35497267e-06 -1.82631428e-06  4.72141226e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[570.0, 610.0]","[ 7.06322977e-06  1.06800853e-04  4.05883542e-07  3.52629019e-06
  2.69974121e-04 -4.11652258e-05 -2.89725409e-06  1.50621849e-05
  2.19966757e-05  2.58954883e-04 -3.40349281e-06 -1.33942315e-05
  1.31667007e-06  1.54410251e-05  4.76345374e-05  1.86849431e-06
 -2.22924420e-05 -8.64583040e-06 -3.58781008e-05  6.10853282e-06
 -1.73167249e-07  3.54793887e-07 -6.69663011e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[610.0, 650.0]","[ 4.59390613e-06  1.01036404e-04  1.29168776e-07 -5.80042656e-07
  2.36880915e-04 -4.83350134e-05 -1.23632187e-06  1.27412283e-05
  1.53199749e-05  2.15741817e-04  4.26504041e-06 -1.49196523e-05
 -7.00255161e-07  1.27210939e-05  3.45375355e-05 -2.79030140e-06
  2.27054041e-05  7.80811649e-06  8.12493985e-06 -5.21706066e-06
 -4.45665763e-06 -9.19920358e-07  6.40388268e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[650.0, 700.0]","[ 5.89544921e-06  9.99220786e-05  3.87921899e-07  8.94634589e-07
  2.94276617e-04 -3.14834918e-05 -2.61132597e-06  9.16074420e-06
  1.18312077e-05  2.21830468e-04 -3.24206091e-06 -1.74720938e-05
  9.02597634e-07  1.01702857e-05  2.87562638e-05  3.42959647e-06
 -1.47252078e-05 -1.77322652e-07  1.34041919e-05  8.46053451e-08
  4.65061440e-06  5.92690628e-08 -7.68317527e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[700.0, 750.0]","[ 4.38978058e-06  9.22243899e-05  2.21758577e-07  2.24853886e-06
  2.69757429e-04 -3.05157542e-05 -1.51884687e-06  9.79077920e-06
  1.50269409e-05  1.97582554e-04 -2.64515645e-06 -1.74499025e-05
  1.21611344e-06  1.19817130e-05  3.72125180e-05  1.52305597e-06
 -1.07331404e-05 -5.72560880e-06 -1.55611047e-05  3.92762020e-06
  1.62725877e-06 -5.28846923e-08  7.26614592e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[750.0, 800.0]","[ 3.45932547e-06  6.41456333e-05  1.28312954e-07  2.21253777e-06
  2.44696889e-04 -1.54200740e-05 -1.08701809e-06  4.21635657e-06
  9.59477348e-07  1.42003289e-04 -1.92058167e-06  1.59200074e-05
  8.77430187e-07  5.37349537e-06  1.94224968e-05  1.66843935e-07
  9.58713911e-06 -4.86420095e-06 -7.12513793e-06  1.98215116e-06
 -1.09641810e-05  8.22403792e-07 -9.80522623e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.62084758e-06  5.62340280e-05  1.37173196e-07 -5.42063109e-09
  2.25295510e-04 -1.70587714e-05 -5.38419582e-07  4.03282565e-06
  3.04366773e-06  1.20093937e-04  1.55108493e-06  2.79513687e-06
  3.86415201e-08  6.45781369e-06  1.67222407e-05 -8.86327208e-07
  2.75415281e-06 -9.59289443e-07 -9.95730955e-06  3.16799164e-06
 -7.22698308e-07 -1.24755347e-06  3.70540884e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[850.0, 900.0]","[ 1.40179779e-06  5.14213467e-05  1.23875049e-08 -4.55294101e-07
  2.07666806e-04 -1.13907026e-05 -1.39896001e-07  2.74722576e-06
  7.14413494e-06  9.73046694e-05  3.75390550e-06  1.10437867e-05
 -3.03935467e-07  4.31980472e-06  1.83420772e-05 -3.47528917e-06
 -4.93007228e-06 -2.46341236e-07 -1.96186690e-05  2.06578956e-06
  1.40066470e-06 -5.25100721e-07  1.15921745e-05]"
"[290.0, 2500.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 2.71382002e-06  6.85269725e-05  4.33918955e-08  6.08058751e-07
  3.39658965e-04 -3.02701827e-05 -5.92205571e-07  7.75551320e-06
  2.36127853e-06  1.13376991e-04 -3.24375528e-07  1.01358987e-05
  4.75252485e-07  6.93825959e-06  1.56088579e-05  1.28881044e-06
  2.00925571e-07  4.30706772e-07  6.60053338e-06 -1.05397184e-07
  6.27453705e-06 -1.56455158e-07  1.28043880e-05]"
"[290.0, 2500.0]","[0.25, 0.5]","[1000.0, 1200]","[ 2.62371367e-06  8.41421411e-05 -8.43525212e-09  5.66984717e-07
  5.34212161e-04 -1.61796772e-05 -3.34618528e-07 -3.01032106e-07
 -2.71996742e-07  1.40295214e-04 -2.14493665e-07  3.69329053e-05
 -1.42060917e-07  4.49724229e-06  2.41501069e-05 -2.17725519e-07
 -1.54546088e-06 -4.15228301e-06 -9.37795007e-06  4.67166792e-06
  1.72385645e-06 -3.68171705e-07 -1.16421635e-05]"
"[290.0, 2500.0]","[0.25, 0.5]","[1200, 1400]","[ 1.19466239e-06  5.40117048e-05  5.70633183e-08 -4.53766075e-07
  3.88304026e-04 -1.61646306e-05 -2.60245708e-07  4.14406860e-06
  9.53883735e-07  7.20229050e-05 -3.54913413e-07  1.91854820e-05
  1.81886432e-07  2.47647630e-06  8.35050278e-06  4.52081759e-07
  7.25205214e-06  3.94534504e-07  6.90756518e-06 -3.29661294e-07
  7.81448683e-07  1.29088302e-07  3.09554184e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.12116380e-04  3.83042552e-04  7.23693390e-05  1.01455087e-04
  5.44742626e-04 -4.23507748e-04 -1.81635923e-04  3.37162335e-04
  3.99243748e-04  9.14148074e-04 -2.19437667e-04 -4.91080492e-04
  1.71721979e-04  3.91924547e-04  4.73314259e-04  5.52637829e-06
  1.37996598e-05  1.66856586e-05  9.15601902e-06 -1.67021442e-05
  1.14275426e-05  2.19234608e-06  1.09484314e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.81084111e-04  6.11625496e-04  8.44963209e-05  1.08339506e-04
  7.91008088e-04 -6.74739230e-04 -2.47162018e-04  4.56938053e-04
  5.04469999e-04  1.40662476e-03 -2.71738716e-04 -7.31287145e-04
  1.93413182e-04  5.21927527e-04  5.66331753e-04 -8.86146087e-06
  7.43657507e-05  1.98370335e-05  4.13369357e-05 -2.90108523e-05
  5.66080498e-06  7.35161412e-06  2.00190627e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[290.0, 310.0]","[ 2.00392908e-04  7.04740792e-04  7.02211566e-05  8.87909623e-05
  9.00833557e-04 -7.45257579e-04 -2.37681793e-04  4.44081118e-04
  4.93740817e-04  1.59526092e-03 -2.57414402e-04 -8.53675582e-04
  1.55298480e-04  5.02925690e-04  5.50811860e-04 -5.68719693e-06
  8.83004045e-06 -3.95748493e-06 -1.62465002e-06  4.61456463e-06
 -1.53364044e-05  6.54971655e-07 -1.16208042e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[310.0, 330.0]","[ 2.34817174e-04  8.60948316e-04  5.92625268e-05  5.79303683e-05
  8.50010694e-04 -9.09836301e-04 -2.35678710e-04  4.46664319e-04
  4.54161342e-04  1.73123698e-03 -2.36287005e-04 -9.24094518e-04
  1.21272142e-04  4.58523170e-04  4.74227052e-04 -1.00030745e-05
  6.26567210e-05  2.98143688e-05  4.78686650e-05 -2.02432087e-05
  1.73707894e-06 -5.42612026e-07  2.68947016e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[330.0, 350.0]","[ 2.82554629e-04  9.17296301e-04  5.15957783e-05  4.46972569e-05
  8.48716148e-04 -1.02303711e-03 -2.41409615e-04  4.39369444e-04
  4.17444468e-04  1.75895511e-03 -2.24814850e-04 -1.01385014e-03
  9.75396671e-05  4.24517849e-04  3.86384711e-04 -7.02285542e-08
 -4.69270305e-06 -2.49922209e-06  1.88309690e-05 -1.10433559e-06
  1.12187800e-05  2.09492936e-06  1.88246344e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[350.0, 370.0]","[ 3.72499553e-04  1.12898087e-03  4.79017899e-05  3.86206772e-05
  7.74619433e-04 -1.30046402e-03 -2.66387702e-04  4.70415150e-04
  4.05895416e-04  1.87555149e-03 -2.28520713e-04 -1.06300230e-03
  8.26915941e-05  3.94346181e-04  3.43080721e-04 -2.41785157e-06
 -3.24098884e-05 -1.27843106e-05 -5.95599172e-05  1.80236136e-05
 -6.28641593e-07 -3.80827254e-06 -4.63711246e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[370.0, 390.0]","[ 3.74837440e-04  1.20992520e-03  4.03763642e-05  2.21066772e-05
  6.93727087e-04 -1.33376428e-03 -2.43255496e-04  4.42907025e-04
  3.30690261e-04  1.82105064e-03 -1.90826270e-04 -1.03245338e-03
  6.42178492e-05  3.48659079e-04  2.43159175e-04  5.28257476e-06
  3.83977177e-06  1.49237100e-05  7.20016328e-05 -5.45664704e-06
  9.65067328e-06 -3.63468472e-06  8.51803359e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[390.0, 410.0]","[ 3.31995066e-04  1.15120259e-03  3.00306426e-05  1.63125399e-05
  6.52486987e-04 -1.20604923e-03 -1.96332533e-04  3.72526946e-04
  2.57448565e-04  1.64240750e-03 -1.27006527e-04 -7.90946216e-04
  4.24968706e-05  2.59854288e-04  1.78935218e-04 -1.13692680e-05
  6.04359245e-07  5.45802818e-06  7.35987794e-05 -1.09400432e-05
  3.77221223e-05  4.97630716e-06  6.45920631e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[410.0, 430.0]","[ 2.71129275e-04  1.09296943e-03  2.36123926e-05  1.06809157e-05
  6.45070460e-04 -1.07242643e-03 -1.55383162e-04  3.19559169e-04
  2.18426682e-04  1.52565511e-03 -9.81346620e-05 -6.52852342e-04
  3.30778299e-05  2.16081840e-04  1.60742903e-04 -8.40449639e-07
  1.75149509e-05  8.42020124e-06  8.84094825e-05 -6.23333084e-06
  1.67083386e-05  1.24699949e-06 -1.57439010e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.21331274e-04  9.48099330e-04  1.59128507e-05  1.12425676e-05
  5.95078983e-04 -8.67470174e-04 -1.15002573e-04  2.43383367e-04
  1.46640505e-04  1.29015478e-03 -7.19343794e-05 -4.91906892e-04
  2.27932154e-05  1.60463213e-04  1.13556412e-04 -8.28667623e-07
  3.36086612e-05 -1.45633800e-06  6.05403628e-05 -9.10810561e-06
  2.34572372e-06  6.43423836e-06 -1.00065907e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[450.0, 490.0]","[ 3.15643879e-04  1.59081847e-03  2.03773455e-05  1.17898688e-05
  9.58275179e-04 -1.33549313e-03 -1.52583696e-04  3.60529966e-04
  2.25776656e-04  2.01720182e-03 -8.03899651e-05 -6.97587448e-04
  2.77832108e-05  2.36519673e-04  2.09908026e-04  4.35416480e-06
 -4.86077122e-06  7.90431279e-06  4.98513871e-05 -2.44617973e-05
  5.03208301e-05  8.75011830e-06  2.73551076e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[490.0, 530.0]","[ 2.01239215e-04  1.24674222e-03  1.12777448e-05  3.44657367e-06
  7.71581731e-04 -9.55038744e-04 -8.94259954e-05  2.47058359e-04
  1.46860268e-04  1.44059589e-03 -2.25088006e-05 -4.04776613e-04
  1.10805368e-05  1.45109587e-04  1.38749824e-04 -1.60160994e-06
  2.74365316e-05  1.01650784e-05  6.83804411e-05 -4.78165160e-06
  7.87953511e-06 -2.39606255e-06  3.61158599e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.28540675e-04  8.96172976e-04  6.36561497e-06  5.51015154e-06
  6.92197689e-04 -6.16308098e-04 -5.30034062e-05  1.44712040e-04
  8.42127657e-05  1.02289823e-03 -1.69401636e-05 -1.79095128e-04
  7.37722681e-06  7.42054272e-05  1.00704769e-04 -3.93357607e-07
 -4.46887569e-05 -2.40638779e-06  1.08103955e-05  1.63298171e-06
  3.11007165e-05 -5.43963409e-07  8.16695206e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[570.0, 610.0]","[ 7.80848655e-05  6.90316446e-04  3.49751929e-06  1.08093242e-06
  6.05001040e-04 -4.24877376e-04 -3.03811979e-05  9.54832080e-05
  5.69010681e-05  7.24637351e-04  3.25997666e-06 -7.86704878e-05
  2.43740787e-06  5.00077934e-05  1.00981428e-04 -1.01269082e-05
 -1.40144504e-05  4.46017225e-06 -2.36849194e-05  1.30738713e-05
 -1.02039687e-06 -8.08885257e-06 -1.30280696e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[610.0, 650.0]","[ 5.15874831e-05  5.00809477e-04  1.96221126e-06  6.22137530e-07
  5.16469216e-04 -2.78037967e-04 -1.81615986e-05  5.73454755e-05
  2.85351763e-05  4.71971517e-04 -2.33864578e-06 -3.46948294e-05
  1.60976539e-06  2.80022607e-05  5.50526867e-05 -1.59574942e-06
 -1.51549600e-05  2.30276442e-06  1.07270296e-05 -3.10831934e-06
  1.87853901e-05  1.48033881e-06  5.50072740e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[650.0, 700.0]","[ 3.82896091e-05  4.92394233e-04  1.02965057e-06 -1.65213769e-06
  5.10795288e-04 -2.62985915e-04 -1.11385868e-05  5.22743754e-05
  1.92782944e-05  4.53045530e-04  8.97201777e-06 -2.30621708e-06
 -7.18625899e-07  2.00306277e-05  5.03990181e-05 -5.90220114e-06
  1.75211723e-05  8.60104493e-06  1.17688034e-05 -3.97012450e-06
  9.50739318e-06 -6.41843977e-07  2.12671773e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.43169721e-05  3.24398595e-04  7.24382506e-07  7.40906316e-07
  4.37526673e-04 -1.57766773e-04 -7.20824009e-06  2.83373614e-05
  1.31024040e-05  2.57034568e-04 -1.44559370e-06  7.72449889e-06
  5.78418055e-07  1.47751027e-05  4.15408800e-05  2.27657868e-06
 -1.42067173e-05 -2.72965681e-06 -2.22780718e-05  9.03196031e-06
 -1.72133674e-06 -2.54334001e-06 -2.22376281e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.45761255e-05  2.35601780e-04  3.06382677e-07 -3.82943388e-07
  3.63970511e-04 -1.08274418e-04 -4.06606968e-06  1.68668084e-05
 -8.05421544e-07  1.62551620e-04  3.02255142e-06  5.66623939e-05
 -9.53340445e-07  5.28152362e-07  2.35120422e-05  2.62085674e-07
  2.26107847e-05 -2.74746296e-07 -1.85280721e-05 -6.65977474e-07
 -1.13337932e-05  7.20158348e-07 -1.43309216e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[800.0, 850.0]","[ 8.62486387e-06  1.59405195e-04  7.25015511e-08  4.94861939e-07
  2.96868852e-04 -6.16833058e-05 -1.88595934e-06  1.00657318e-05
  2.65368606e-06  8.72562497e-05  1.47949087e-06  2.03725293e-05
 -1.01072405e-07  1.51258583e-06  2.26873447e-05  2.21085870e-06
 -4.33537276e-06 -1.93441418e-06 -1.41013027e-05  2.09534681e-06
  2.85491619e-06 -6.00060318e-07  1.72158635e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[850.0, 900.0]","[ 5.31772732e-06  1.22062463e-04 -7.33486080e-09 -1.10924440e-07
  2.55558857e-04 -4.71834999e-05 -7.68331478e-07  7.92861566e-06
  7.16608649e-08  4.69471783e-05  5.99193981e-06  3.52119477e-05
 -7.69137872e-07 -4.30084406e-07  1.64878251e-05 -3.83458130e-06
 -5.95988839e-06 -1.01399359e-07  8.95464705e-06  1.14654588e-06
  8.21395970e-06 -5.01249105e-07 -7.19519856e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 6.36855603e-06  1.64003222e-04  4.92660749e-08 -1.51922734e-07
  3.81881295e-04 -4.64033299e-05 -8.98589804e-07  7.45383162e-06
  3.39451064e-06  5.66516169e-05  6.72190654e-07  3.13420390e-05
 -5.08423916e-08 -6.62704752e-07  1.41860918e-05  6.57840820e-07
 -1.70719233e-06 -2.06238536e-06 -5.20801310e-06  2.29195756e-06
 -1.02552452e-05 -5.68837432e-08  1.70494318e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[1000.0, 1200]","[ 4.79199338e-06  1.42474846e-04  5.70318673e-08 -1.08532680e-06
  4.78597214e-04 -4.57745978e-05 -8.30403691e-07  9.21539375e-06
 -4.77435856e-06 -7.34019944e-06  3.17156632e-06  3.02224879e-05
 -4.63134759e-07  2.45263644e-06  1.19344126e-05 -2.37122675e-06
  3.20297404e-05  8.48057832e-06  3.81481957e-05 -7.68490059e-06
 -8.19404250e-06  5.97690775e-07  6.56609991e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[1200, 1400]","[ 1.78220110e-06  4.82637368e-05  1.04404934e-07  8.34853375e-07
  2.69304747e-04 -1.10307945e-05 -6.57403327e-07  2.44731617e-06
 -1.32390092e-06 -3.31446196e-05 -4.77648766e-06  1.49112149e-05
  9.71619616e-07 -2.25505382e-06  2.21454532e-06  3.60249674e-06
 -1.77899577e-06 -2.66223042e-06  3.76491548e-06  1.90026523e-06
 -3.09001810e-06  1.46357322e-07  4.88217083e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.27149153e-04  3.93889330e-04  8.01708151e-05  1.11046459e-04
  5.51037654e-04 -4.43612030e-04 -2.03286137e-04  3.61547207e-04
  4.19121060e-04  9.27681670e-04 -2.45557222e-04 -5.41971059e-04
  1.91491716e-04  4.27775853e-04  4.99586981e-04  1.13100203e-05
 -4.42001538e-06  8.35057277e-06  5.38237123e-07 -1.13559265e-05
  8.13594423e-06  4.06522102e-06  1.77097254e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[270.0, 290.0]","[ 2.03315350e-04  6.85784182e-04  9.54280993e-05  1.25531786e-04
  8.84809835e-04 -7.64306327e-04 -2.78060852e-04  5.12404165e-04
  5.76387632e-04  1.57062744e-03 -3.12646090e-04 -8.65608365e-04
  2.16991854e-04  5.88913626e-04  6.73611001e-04 -6.77337697e-06
  7.73641118e-05  1.61960007e-05  9.89440783e-06 -1.62896084e-05
 -1.15595905e-05  5.41463473e-06  3.20783981e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[290.0, 310.0]","[ 2.35899900e-04  8.39178621e-04  8.22589080e-05  1.01520534e-04
  9.99384644e-04 -8.92026085e-04 -2.78971387e-04  5.22073697e-04
  5.76306573e-04  1.83750779e-03 -3.12362822e-04 -9.81498887e-04
  1.80613210e-04  5.73624528e-04  6.33166505e-04  7.69749163e-06
 -9.97638861e-06 -4.50573709e-06 -9.62286791e-06 -1.64334755e-06
  4.80998119e-06  5.09610907e-06  9.88140470e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[310.0, 330.0]","[ 2.80992066e-04  9.28696534e-04  7.02796044e-05  7.82195766e-05
  1.03117928e-03 -9.96823606e-04 -2.80851252e-04  5.10485382e-04
  5.35864026e-04  1.95541253e-03 -3.05347539e-04 -1.08637519e-03
  1.50504943e-04  5.41643128e-04  5.50548061e-04  3.23031395e-06
 -5.54957434e-05 -5.53281669e-06 -4.46957165e-06  1.07682377e-05
  1.51666051e-05 -1.28739103e-06 -1.72970812e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[330.0, 350.0]","[ 3.40825963e-04  1.15401465e-03  6.15656794e-05  5.54147364e-05
  9.80747797e-04 -1.27151732e-03 -2.89527007e-04  5.31048768e-04
  4.91159813e-04  2.14023204e-03 -2.74336732e-04 -1.14291777e-03
  1.16690400e-04  4.91732003e-04  4.56489006e-04  3.06175699e-06
  4.13499934e-05  9.93935529e-06  3.87452636e-05 -1.67382047e-05
 -2.16012487e-06  3.67732950e-06 -1.29861752e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[350.0, 370.0]","[ 4.46721462e-04  1.43062467e-03  5.88993845e-05  3.88133160e-05
  9.38290040e-04 -1.61427167e-03 -3.23587076e-04  5.85869096e-04
  4.92508926e-04  2.34933369e-03 -2.64637155e-04 -1.33696518e-03
  9.81937226e-05  4.91765433e-04  4.17926563e-04 -7.47724782e-07
  8.24737724e-06  1.03119616e-05 -3.61964634e-05  1.32558947e-06
 -5.58034306e-06 -5.26713604e-06  2.54212380e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[370.0, 390.0]","[ 4.62993226e-04  1.46395070e-03  4.96974712e-05  2.91789706e-05
  9.19243747e-04 -1.60468559e-03 -2.99584670e-04  5.37835346e-04
  4.25828242e-04  2.26449336e-03 -2.16172192e-04 -1.22815802e-03
  7.63120567e-05  4.18016155e-04  3.25950066e-04 -1.20869047e-05
 -4.93163736e-05 -2.90675821e-06  3.00050377e-05  1.30388231e-05
  2.99889924e-05 -4.07623517e-06 -3.90109569e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[390.0, 410.0]","[ 4.16258653e-04  1.46822365e-03  3.88689700e-05  2.32509689e-05
  8.79240012e-04 -1.50571528e-03 -2.48715350e-04  4.71719152e-04
  3.58777070e-04  2.15395122e-03 -1.61098163e-04 -1.04053073e-03
  5.50169149e-05  3.41831128e-04  2.94197408e-04 -1.36963688e-05
 -3.27819604e-05 -6.91781096e-06 -3.30785414e-05  1.28843200e-05
  7.60534707e-06 -2.06722657e-06  3.11022900e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[410.0, 430.0]","[ 3.64755518e-04  1.36353032e-03  3.04695659e-05  2.13469224e-05
  7.94782676e-04 -1.36153230e-03 -2.03472139e-04  4.05593319e-04
  2.87858141e-04  1.92265029e-03 -1.29142770e-04 -8.55560388e-04
  4.37705922e-05  2.87909318e-04  2.27169340e-04 -4.31141159e-06
  1.18877875e-06 -9.85228942e-06 -1.97932393e-05 -6.33264150e-06
  2.45871321e-05  7.36711380e-06  2.55393164e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.98984187e-04  1.33444379e-03  2.26054938e-05  1.45876648e-05
  7.98883411e-04 -1.23491313e-03 -1.58737650e-04  3.51997590e-04
  2.31917264e-04  1.82463070e-03 -8.17936581e-05 -6.53696259e-04
  2.82537678e-05  2.27982330e-04  2.28119603e-04  2.81590950e-06
  1.24240546e-05 -1.40789259e-05 -1.20095053e-04  2.95817358e-06
 -2.78345944e-05  1.73794912e-06  5.91531101e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[450.0, 490.0]","[ 4.33787773e-04  2.25206913e-03  2.88059623e-05  1.75583970e-05
  1.35925049e-03 -1.89804826e-03 -2.12545063e-04  5.15870849e-04
  3.35615007e-04  2.91203075e-03 -1.10127397e-04 -9.59096786e-04
  3.73897236e-05  3.35449297e-04  3.31549792e-04  8.16466767e-06
 -2.40276284e-05 -1.35104808e-07 -3.37484587e-05  1.65066147e-05
 -1.08535969e-06 -8.61008556e-06 -1.41749772e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[490.0, 530.0]","[ 2.80498165e-04  1.70360380e-03  1.48764706e-05  1.87630407e-05
  1.21735345e-03 -1.29963132e-03 -1.20288885e-04  3.17804667e-04
  2.11943378e-04  2.05859945e-03 -6.30348660e-05 -5.04499426e-04
  1.98760911e-05  1.85162621e-04  2.47760056e-04  1.25330469e-05
 -7.69862226e-05 -3.42246255e-05 -5.22635685e-05  3.00489542e-05
  2.41603148e-05 -1.31458696e-06 -1.21852430e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.86233369e-04  1.31829922e-03  9.14271055e-06  8.37686697e-06
  1.02868842e-03 -9.39808346e-04 -7.68470030e-05  2.17079267e-04
  1.26694351e-04  1.49838391e-03 -2.59732990e-05 -2.56215760e-04
  1.00572260e-05  1.12616134e-04  1.64892853e-04  6.93347070e-06
 -1.97405898e-06 -1.31929503e-06 -1.42168160e-05  1.05696101e-06
  2.38576809e-05 -1.50634420e-06  2.16864970e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[570.0, 610.0]","[ 1.25488011e-04  1.02970560e-03  5.68948810e-06  4.58479790e-06
  9.31875938e-04 -6.51251344e-04 -4.95571710e-05  1.41080261e-04
  8.30724086e-05  1.09823007e-03 -1.02066322e-06 -1.43521728e-04
  4.07681364e-06  7.48991038e-05  1.40950280e-04 -5.43460440e-06
  7.09824159e-06 -3.61959010e-06 -2.89573319e-05  2.69205277e-06
 -5.29635855e-07 -3.65156444e-07  1.93505501e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[610.0, 650.0]","[ 7.82224754e-05  7.55938567e-04  3.02367443e-06  1.08373568e-05
  8.24089010e-04 -4.14064232e-04 -2.73672212e-05  9.39859607e-05
  5.76277975e-05  7.89309722e-04 -2.30475606e-05 -6.76945351e-05
  7.35750193e-06  4.87300470e-05  1.05055885e-04  1.03071227e-05
 -7.59841472e-06 -1.94695878e-05 -4.08141196e-05  7.41276486e-06
 -1.57457523e-05  4.27934877e-06  2.69357718e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[650.0, 700.0]","[ 6.45545338e-05  7.43746720e-04  2.05799212e-06  6.48591634e-06
  8.85800342e-04 -4.01374379e-04 -2.11471119e-05  7.93553218e-05
  3.80972061e-05  7.17990599e-04 -6.80111185e-06 -3.01226234e-05
  3.21822784e-06  4.22144306e-05  9.73000340e-05  1.20603646e-06
  3.50901093e-05  4.55067485e-06  3.17460587e-05 -1.04551254e-05
  5.45962825e-06  1.89354120e-06  2.40948942e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[700.0, 750.0]","[ 3.76302017e-05  5.44594766e-04  9.94181409e-07  3.32187240e-06
  7.68228553e-04 -2.71496804e-04 -1.06991926e-05  5.04566430e-05
  3.34153826e-05  4.86977590e-04  6.13769350e-07  3.77927814e-05
  1.27461850e-06  1.92329044e-05  7.25994374e-05 -1.62919241e-06
  1.26380372e-05 -5.17072801e-06  1.02022341e-05  4.92438707e-06
  7.35538209e-06  3.39018488e-07 -6.75927607e-07]"
"[20.0, 40.0]","[0.5, 0.75]","[750.0, 800.0]","[ 2.35392469e-05  3.84221294e-04  3.44907874e-07  1.74535169e-06
  6.20779157e-04 -1.71918822e-04 -5.22082881e-06  3.31354165e-05
  1.13190880e-05  2.56882955e-04 -1.27746605e-06  1.50068851e-05
  5.37955675e-07  1.31556748e-05  5.91904815e-05  2.76555259e-06
 -3.15212647e-06 -2.22223311e-06 -1.68358695e-05 -1.19543675e-06
  1.17959414e-05  2.00865111e-06  3.93393644e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.63359259e-05  3.09912879e-04  3.51493838e-07 -9.30618852e-07
  5.10018876e-04 -1.28990637e-04 -4.47988977e-06  2.40504794e-05
  1.00331802e-05  2.18592692e-04  5.20988939e-06  3.22282597e-05
 -5.66429536e-07  1.07870548e-05  3.75184560e-05 -3.51494310e-06
  3.20020706e-06  6.84260643e-06 -4.87414997e-06 -4.61928217e-06
  1.56993360e-05 -3.38783020e-07  6.56048952e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[850.0, 900.0]","[ 1.06751087e-05  2.19250143e-04  2.47501899e-07  1.89786195e-06
  4.81241292e-04 -7.55362279e-05 -2.60683621e-06  1.49864359e-05
  8.64228630e-06  1.42752753e-04 -4.21825780e-06  4.65957162e-05
  9.54171875e-07  5.66627292e-06  3.41504986e-05  5.13859012e-06
 -3.17618489e-05 -5.67572812e-06 -3.11387219e-05  3.50594495e-06
 -2.34529566e-06  5.22214007e-07 -4.23578705e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 1.14197738e-05  3.04472636e-04  1.76610004e-07 -4.05967973e-07
  7.53495769e-04 -1.09805903e-04 -2.40219020e-06  2.16515947e-05
  3.19052283e-06  1.23806158e-04  3.33857040e-06  5.24837282e-05
  5.00015505e-08  1.05956957e-05  4.71004005e-05  8.97282842e-07
  1.04248447e-05  3.58356169e-06 -2.33086609e-06 -6.23276531e-06
  6.18569132e-06  1.38919933e-06  2.84260602e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[1000.0, 1200]","[ 6.70640626e-06  2.74406251e-04  1.34487572e-07  7.18807373e-07
  1.02410779e-03 -9.12538690e-05 -8.97352330e-07  1.52484681e-05
  1.54034689e-06  3.36959844e-05  2.24629252e-06  7.92723362e-05
  3.21494168e-07  7.01391073e-07  4.32374580e-05 -8.85090715e-07
  2.03831398e-05 -1.70182488e-06  1.31512069e-06  4.48605107e-06
  1.72381103e-05 -1.34627109e-06  7.40313221e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[1200, 1400]","[ 2.19592433e-06  1.03098886e-04 -2.54894896e-08  3.03251853e-06
  5.64300453e-04 -3.00902064e-05 -1.10953102e-07  7.03644948e-06
 -1.19921541e-06 -5.37335980e-05 -6.92081943e-06  2.17574881e-05
  1.79562951e-06  4.45861576e-06  2.18563088e-05  4.41846433e-06
  3.53133064e-06 -8.87103820e-06 -1.36244869e-05  6.55110663e-06
  2.24363797e-06  3.46063900e-07  1.70353482e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.00402725e-04  3.48044757e-04  6.51263944e-05  9.53981681e-05
  4.87551455e-04 -3.76056246e-04 -1.61697307e-04  3.05763358e-04
  3.69445007e-04  8.22846085e-04 -1.94873150e-04 -4.49060833e-04
  1.56301549e-04  3.63433253e-04  4.25970667e-04  1.06440881e-06
 -2.14957785e-05 -9.92658466e-06 -1.15037850e-05  1.01849526e-06
  1.80599635e-05  7.41500757e-06  1.77254803e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.64471562e-04  5.92255133e-04  7.96276822e-05  1.02071863e-04
  7.57219976e-04 -6.42908774e-04 -2.28806423e-04  4.31071125e-04
  5.01131314e-04  1.35491141e-03 -2.64427768e-04 -7.18467461e-04
  1.83153870e-04  5.01117285e-04  5.76501275e-04 -3.01884293e-07
  6.43150476e-06  1.35602304e-05  2.51177247e-05 -5.18704461e-06
  1.16948707e-05  1.75923145e-06 -2.38742326e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[290.0, 310.0]","[ 2.00921719e-04  7.01422178e-04  6.99803468e-05  8.46178751e-05
  8.64778670e-04 -7.65006189e-04 -2.37138031e-04  4.48523199e-04
  4.89690157e-04  1.56082369e-03 -2.64107802e-04 -8.59711412e-04
  1.55134040e-04  4.98535190e-04  5.17432880e-04  3.26611663e-07
 -1.01117541e-05 -5.64960418e-06  2.58733459e-05  7.71874474e-06
  1.80821154e-05  3.52231529e-06  8.68689400e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[310.0, 330.0]","[ 2.39407180e-04  8.42641756e-04  6.07034805e-05  7.22977799e-05
  8.85105414e-04 -9.08195026e-04 -2.40790394e-04  4.51135641e-04
  4.80951757e-04  1.74140061e-03 -2.60691403e-04 -9.27093521e-04
  1.29404273e-04  4.66839813e-04  5.11323541e-04  3.27398708e-06
  1.72368660e-06 -1.56448809e-05 -5.77332191e-05  1.28218223e-05
 -5.22786894e-06  1.02850463e-06  2.25370988e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[330.0, 350.0]","[ 2.96469855e-04  9.52901014e-04  5.43721501e-05  4.61224540e-05
  8.74336259e-04 -1.05434160e-03 -2.53629992e-04  4.53839213e-04
  4.27529377e-04  1.83225332e-03 -2.30995628e-04 -1.04272033e-03
  1.01083506e-04  4.41145109e-04  4.16974014e-04 -6.11030349e-06
  2.39404624e-06  1.70950509e-05  1.96578708e-05 -2.51205322e-05
  4.87585382e-05  5.74784798e-06  5.23879986e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[350.0, 370.0]","[ 3.85486477e-04  1.21565577e-03  5.14302650e-05  3.17423523e-05
  8.66639900e-04 -1.35655115e-03 -2.80674823e-04  4.98635737e-04
  4.08551027e-04  2.04681553e-03 -2.23485535e-04 -1.16528340e-03
  8.51148564e-05  4.25979038e-04  3.23748794e-04 -1.12788181e-05
  7.41646155e-06  9.99051580e-06  6.71146461e-05 -2.99415798e-06
  2.17555897e-05 -8.22432084e-07  2.00441608e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[370.0, 390.0]","[ 4.02453988e-04  1.34642712e-03  4.48888383e-05  2.58804151e-05
  8.48128875e-04 -1.44868014e-03 -2.65422108e-04  4.87549122e-04
  3.76784116e-04  2.11125184e-03 -2.11584217e-04 -1.12684441e-03
  7.19429184e-05  3.91352762e-04  2.97980789e-04  2.05821014e-06
  1.15130773e-05  1.14345864e-05  3.02436503e-05  6.39050964e-07
 -1.93956545e-05 -3.84948282e-06 -2.98267934e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[390.0, 410.0]","[ 3.68703967e-04  1.33414543e-03  3.53117067e-05  2.22737283e-05
  8.27839826e-04 -1.37364736e-03 -2.23544381e-04  4.26502992e-04
  3.24324612e-04  2.01314294e-03 -1.45837533e-04 -9.30729550e-04
  5.07849911e-05  3.10327799e-04  2.60028579e-04 -8.23346876e-06
 -4.58591014e-06 -1.20980140e-05 -1.10926111e-05  1.13564763e-05
  9.09253801e-06  5.78462557e-07 -6.41561905e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[410.0, 430.0]","[ 3.26611614e-04  1.25094460e-03  2.79246486e-05  1.62212088e-05
  7.64156040e-04 -1.20174627e-03 -1.86093027e-04  3.59399769e-04
  2.54516389e-04  1.78861262e-03 -1.20017300e-04 -7.75997678e-04
  3.95969292e-05  2.54865000e-04  2.19937317e-04 -4.61601525e-06
  1.16981071e-05  5.87451458e-06 -3.07247706e-06 -8.91403382e-06
  1.44337475e-05  3.83184656e-06  2.95745218e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.67596732e-04  1.19590744e-03  2.07558178e-05  9.51814200e-06
  7.13603439e-04 -1.09440427e-03 -1.43416261e-04  3.14235934e-04
  2.16539607e-04  1.62904836e-03 -8.40796542e-05 -6.37316033e-04
  2.82052098e-05  2.18803892e-04  1.89179988e-04  3.58521259e-06
 -2.23045549e-05  9.26318804e-06  1.62585203e-06 -9.36478475e-06
  3.12742581e-05  5.34916970e-07  1.05933258e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[450.0, 490.0]","[ 4.06061502e-04  2.07406877e-03  2.73626440e-05  1.79860496e-05
  1.31641515e-03 -1.74520050e-03 -2.01032436e-04  4.77504875e-04
  3.09146250e-04  2.69628709e-03 -9.25286303e-05 -8.64527019e-04
  3.36288166e-05  3.03762831e-04  3.06594246e-04  1.29651109e-06
  4.75507063e-07 -8.86341674e-06 -5.19538038e-05  8.29143875e-06
 -1.16176098e-06 -1.42477722e-06  2.74973145e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[490.0, 530.0]","[ 2.72354731e-04  1.69150292e-03  1.53263729e-05  1.02220370e-05
  1.19000361e-03 -1.30442633e-03 -1.20977732e-04  3.29425258e-04
  2.02942391e-04  2.09550527e-03 -5.92684331e-05 -5.83686399e-04
  1.99553493e-05  2.06256989e-04  2.30976693e-04  1.22501357e-05
 -2.24740533e-05  2.19167974e-07  3.40802506e-05 -5.10507291e-06
  4.68452158e-05  1.94348039e-06  1.52842750e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.79114961e-04  1.30738999e-03  7.91937856e-06  2.89242245e-06
  1.03962875e-03 -8.93253281e-04 -7.05798310e-05  2.07427116e-04
  1.08278470e-04  1.51146312e-03 -3.18426885e-06 -2.89354995e-04
  5.53863536e-06  1.15684303e-04  1.46395820e-04 -1.77723230e-05
  5.28307171e-06  3.17321569e-06  5.09181023e-05  7.39429125e-06
  1.74851287e-05 -1.96949211e-06  2.59349821e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[570.0, 610.0]","[ 1.20170405e-04  1.00974949e-03  4.88439383e-06  1.37050718e-05
  9.51753852e-04 -6.21158279e-04 -4.44489982e-05  1.37828477e-04
  8.57473771e-05  1.10421520e-03 -2.94608398e-05 -1.63559758e-04
  9.42180947e-06  7.44613948e-05  1.38946913e-04  1.29079998e-05
 -2.76396237e-05 -2.37435632e-05 -2.54629797e-06  9.29239947e-06
  2.61644544e-06  3.41862788e-06  1.28752710e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[610.0, 650.0]","[ 8.39272948e-05  7.94305002e-04  3.67269826e-06  1.08966452e-06
  8.23174868e-04 -4.52772467e-04 -3.16951519e-05  9.78381729e-05
  4.27749690e-05  8.18323798e-04  1.13912060e-06 -6.60116859e-05
  3.11765505e-06  4.76190313e-05  9.37798295e-05 -9.86604835e-06
  3.59059619e-05  8.34944448e-06  3.87608451e-05 -1.18782779e-05
  2.37715307e-05  4.56310623e-06  3.38917417e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[650.0, 700.0]","[ 6.34877010e-05  7.89077554e-04  2.05417250e-06  6.49243626e-06
  8.90566089e-04 -3.96487958e-04 -2.05072554e-05  8.73831555e-05
  5.03560755e-05  7.50877046e-04 -4.61854043e-06 -2.60191448e-05
  3.16006172e-06  4.34331288e-05  1.10141201e-04  7.20628773e-06
  1.17468382e-06 -1.43295504e-05 -2.73152370e-05  7.88329972e-06
 -2.24948482e-05  7.37374530e-07  7.15327571e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[700.0, 750.0]","[ 3.82028262e-05  5.61248760e-04  8.10356538e-07  3.85890509e-07
  8.01503401e-04 -2.49529283e-04 -1.01636964e-05  4.79410785e-05
  1.69444633e-05  4.77304535e-04  1.51024743e-05  7.79581842e-05
 -1.84125953e-06  1.01614282e-05  7.36285570e-05 -6.06502896e-06
 -1.33935617e-05 -1.05869548e-06 -3.18697607e-05  6.84220443e-07
  6.26205535e-06  3.08633397e-07  1.19532248e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[750.0, 800.0]","[ 2.74576657e-05  4.45408812e-04  5.99756842e-07  2.64211991e-06
  6.80232254e-04 -1.94769293e-04 -7.68598801e-06  3.48316086e-05
  2.09834106e-05  3.46227398e-04 -1.19942562e-06  3.58675935e-05
  8.08089592e-07  1.43048442e-05  5.68231092e-05 -4.70543547e-10
  1.50133235e-05 -7.78535165e-07 -8.38504170e-06  1.25132738e-06
 -1.32728594e-05 -8.71566376e-07  5.36215002e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.91459996e-05  3.05921893e-04  3.34589789e-07  1.77910411e-06
  6.03741506e-04 -1.08922117e-04 -4.79008511e-06  1.69481588e-05
  4.51002618e-06  2.01016145e-04  1.30691575e-06  5.68443938e-05
  1.56364248e-07  4.22665015e-06  4.65517293e-05 -1.60483014e-06
 -5.87331883e-06 -1.27247791e-06 -1.64682883e-05 -3.89298493e-06
  2.21614884e-06  2.72616728e-06  1.83217139e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[850.0, 900.0]","[ 1.02599883e-05  2.29633741e-04  1.46143733e-07  2.52649339e-06
  5.26629153e-04 -8.27414852e-05 -2.23787265e-06  1.07621953e-05
  1.83709934e-06  1.12032638e-04  1.28877153e-06  3.81166331e-05
 -2.84341039e-08  1.56010274e-06  3.81527150e-05  1.72646758e-06
 -6.60226136e-06 -7.16658433e-06 -1.85698145e-05  6.78535214e-06
  4.88064552e-06 -4.78769671e-07  1.19048679e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 1.14549472e-05  3.34900960e-04  1.61572651e-07 -2.37101969e-06
  8.77926973e-04 -1.08106792e-04 -2.17791449e-06  1.82218078e-05
  7.91163735e-06  1.37943947e-04  7.43214563e-06  7.94163215e-05
 -1.32486627e-06  2.46487056e-06  4.21121191e-05 -2.22165434e-06
 -1.62437064e-05  6.36692310e-06  1.22831852e-05 -1.42148426e-06
  1.77190163e-05 -9.39389802e-07  1.87079218e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[1000.0, 1200]","[ 7.56829567e-06  3.17614762e-04 -1.21468362e-07  3.17840819e-06
  1.17953098e-03 -6.54283401e-05 -1.16762797e-07  1.12454006e-05
  4.89297540e-06  1.00200312e-05 -4.50911534e-06  7.90350327e-05
  1.31419888e-06  5.99379928e-06  5.59211218e-05  5.46378117e-06
 -3.26482218e-05 -6.68585164e-06  1.82828262e-05  7.07494649e-06
 -4.70853302e-06 -6.26408994e-07 -1.21330868e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[1200, 1400]","[ 3.65394220e-06  1.17670455e-04  3.07986742e-08 -1.34785206e-06
  7.19651167e-04 -1.19332299e-05 -6.90587407e-07 -1.34706472e-06
 -5.56442069e-06 -8.69054646e-05  7.79792938e-06  7.52094406e-05
 -1.31017529e-06 -1.19767625e-05  1.03332485e-05 -6.59626219e-06
  1.47462502e-05  8.88359613e-06  1.24421659e-05 -8.40116837e-06
 -5.05643181e-06  1.09918066e-06  1.09064386e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[250.0, 270.0]","[ 5.37116940e-05  1.61496059e-04  3.45292369e-05  5.24726243e-05
  2.73379073e-04 -1.74983248e-04 -8.63152574e-05  1.51831839e-04
  1.86717449e-04  4.09023530e-04 -9.84888332e-05 -2.18337571e-04
  8.29618322e-05  1.83977507e-04  2.42978548e-04 -3.88595108e-06
  1.50032878e-05  3.22704147e-06 -3.00521224e-05 -5.95340393e-06
 -7.52413370e-06  1.97341127e-06  5.13323916e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[270.0, 290.0]","[ 8.35147442e-05  2.98231898e-04  4.23087748e-05  6.01172760e-05
  4.14938902e-04 -3.15562294e-04 -1.19052830e-04  2.29040313e-04
  2.71961565e-04  7.06369492e-04 -1.41150892e-04 -3.60211280e-04
  9.97008968e-05  2.61362959e-04  3.11579249e-04  3.22182167e-06
 -2.98538665e-05 -1.49124068e-05 -1.89519066e-05  8.41041759e-06
  9.09931842e-06  3.40611587e-06  1.54416492e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[290.0, 310.0]","[ 1.07708446e-04  3.87979572e-04  3.86357416e-05  4.76697600e-05
  4.89096284e-04 -4.08046417e-04 -1.28670663e-04  2.46484592e-04
  2.78876959e-04  8.69282441e-04 -1.37268326e-04 -4.54393404e-04
  8.57528665e-05  2.73299366e-04  3.11301975e-04 -5.67887028e-06
 -2.60504376e-05 -1.24882919e-05 -3.09752603e-05  1.78384497e-05
  5.03964306e-07 -6.32164751e-07 -8.98470247e-07]"
"[70.0, 100.0]","[0.5, 0.75]","[310.0, 330.0]","[ 1.24550418e-04  4.46457002e-04  3.24859388e-05  3.69162571e-05
  5.13206012e-04 -4.75795421e-04 -1.26782970e-04  2.43401132e-04
  2.60606461e-04  9.53379186e-04 -1.41284082e-04 -5.14843493e-04
  6.93563862e-05  2.58476304e-04  2.81582178e-04  7.94974509e-06
  9.61813686e-06  3.67669525e-06 -9.35308137e-06 -6.60423823e-06
 -9.54502070e-06  1.74224704e-06  4.36186649e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[330.0, 350.0]","[ 1.46758722e-04  5.18622751e-04  2.82950939e-05  2.52407159e-05
  5.18695633e-04 -5.46046027e-04 -1.28570028e-04  2.40060827e-04
  2.27514316e-04  1.03026696e-03 -1.15335257e-04 -5.08543716e-04
  5.37129648e-05  2.33369282e-04  2.27661049e-04 -1.18119779e-05
  2.43773603e-05  2.30511980e-07 -2.80233820e-05  3.98608151e-06
 -9.51928033e-06  8.43805541e-07  2.42692259e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.98487068e-04  6.35978663e-04  2.72887659e-05  2.21706238e-05
  4.82660587e-04 -6.90474363e-04 -1.46414725e-04  2.62899457e-04
  2.33270731e-04  1.11341206e-03 -1.22061761e-04 -6.34865773e-04
  4.76431911e-05  2.35421578e-04  2.09676019e-04 -7.85629955e-06
 -8.69211306e-06  1.57428183e-06  5.33005830e-06 -5.81868500e-06
  2.26108955e-05  2.28760622e-06  3.34226878e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[370.0, 390.0]","[ 2.05982154e-04  7.19724724e-04  2.32571595e-05  1.60151326e-05
  4.53699528e-04 -7.78902468e-04 -1.36696783e-04  2.65724557e-04
  2.17775438e-04  1.13296848e-03 -1.05945425e-04 -6.21067891e-04
  3.74039150e-05  2.21243966e-04  1.97863696e-04  4.04876717e-06
 -1.58609247e-05  2.01315867e-06 -3.73353152e-05  8.05400260e-06
 -1.86224273e-06 -6.07597454e-06  1.52786519e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.94437139e-04  7.27693898e-04  1.91092805e-05  1.32942292e-05
  4.91717450e-04 -7.25032897e-04 -1.19324099e-04  2.34567144e-04
  1.81360298e-04  1.14562167e-03 -8.47842174e-05 -5.23070802e-04
  2.88690041e-05  1.83748215e-04  1.67465272e-04  1.66052335e-06
 -1.68469553e-05 -1.12861739e-05 -5.59795945e-05  1.46600507e-05
 -1.22921734e-05 -3.23573612e-06 -1.17383792e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.70378221e-04  6.93286826e-04  1.47122708e-05  9.79804792e-06
  4.41711352e-04 -6.62238911e-04 -9.67302879e-05  1.99207944e-04
  1.43110362e-04  1.02818096e-03 -6.02964633e-05 -4.32790261e-04
  2.08749533e-05  1.45970939e-04  1.17883063e-04 -4.77536316e-06
  2.18859761e-05 -3.25191525e-06  3.33685220e-05 -1.20908293e-06
 -3.60662531e-06  1.97778493e-06 -9.52345223e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.45095797e-04  6.69311247e-04  1.16351971e-05  5.77200024e-06
  4.15378442e-04 -6.03961780e-04 -7.89759926e-05  1.76528989e-04
  1.25020428e-04  9.46009629e-04 -4.71325111e-05 -3.75016512e-04
  1.57586305e-05  1.23588708e-04  1.08998469e-04  4.46475561e-06
 -2.13213328e-06  1.50663503e-05  6.20835287e-05 -2.13190451e-05
  3.50213042e-05  3.18107562e-06  1.09564529e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[450.0, 490.0]","[ 2.18635152e-04  1.18224471e-03  1.55387452e-05  8.68874247e-06
  7.76778051e-04 -9.74341220e-04 -1.10487280e-04  2.75759951e-04
  2.03731018e-04  1.60637788e-03 -5.64259776e-05 -5.22556895e-04
  2.13283207e-05  1.94633499e-04  1.95903733e-04  2.34361078e-06
 -1.00299713e-05  8.90479043e-06  1.21192721e-06 -5.60749941e-06
  5.19251255e-06 -3.05274262e-06  2.01709012e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.50148161e-04  9.09470288e-04  8.58789756e-06  9.45381419e-06
  7.03420758e-04 -6.71062059e-04 -6.75824481e-05  1.68864113e-04
  1.06877549e-04  1.18023203e-03 -3.14520652e-05 -2.86054519e-04
  1.18945242e-05  1.06504112e-04  1.38142538e-04 -5.41634776e-06
 -3.40172938e-06 -2.00967115e-06 -1.56862398e-06 -6.93502319e-06
  4.03382620e-05  5.95486849e-06  2.89024031e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.04162122e-04  7.78202041e-04  5.61001625e-06  6.57833464e-06
  6.48108778e-04 -5.31232952e-04 -4.45607281e-05  1.33602116e-04
  8.04785137e-05  9.43560080e-04 -1.18981903e-05 -1.89226647e-04
  7.34103788e-06  8.34935229e-05  1.18709925e-04 -6.43747014e-06
 -1.92275873e-06 -8.77547782e-06 -1.19826315e-05  7.83416538e-06
  4.83218981e-06  1.08615226e-06  2.53402482e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[570.0, 610.0]","[ 6.98350015e-05  5.95011555e-04  3.28692484e-06  1.81954424e-06
  5.50362115e-04 -3.66985244e-04 -2.75016690e-05  8.39130214e-05
  5.26680597e-05  6.65931501e-04 -2.00169128e-06 -7.54688548e-05
  2.33878136e-06  4.34089666e-05  8.65776914e-05 -3.30867045e-06
 -1.03352820e-05  2.39413675e-06 -1.48408939e-05  4.15444183e-06
  2.01135702e-06 -2.58982365e-06  5.16465361e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[610.0, 650.0]","[ 4.74213379e-05  4.79718944e-04  1.93147838e-06  2.03714423e-06
  5.10936794e-04 -2.62392589e-04 -1.71542978e-05  5.80268897e-05
  2.19580642e-05  5.08727979e-04 -3.96263185e-06 -4.54237504e-05
  2.39903786e-06  3.37824843e-05  5.97619185e-05 -2.69142083e-06
  1.95286527e-05 -1.60321985e-06  4.78166917e-06  2.23411095e-06
 -7.48124384e-06  7.83604807e-07  1.61582355e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[650.0, 700.0]","[ 4.19741207e-05  4.85837146e-04  1.56614127e-06  3.09197768e-07
  5.81394767e-04 -2.41158423e-04 -1.45885293e-05  4.61456785e-05
  2.23081698e-05  5.01763446e-04 -1.77819268e-06  1.51802371e-05
  1.65579421e-06  1.99443156e-05  6.47745748e-05 -5.76878236e-06
  3.24730959e-05  1.15853977e-05  3.51235972e-06 -8.27240032e-06
 -1.34104064e-05  7.51851168e-07 -1.48650365e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.16894689e-05  3.59459811e-04  5.53003162e-07 -1.17398034e-06
  4.74352178e-04 -1.61760361e-04 -5.66446301e-06  3.41416618e-05
  1.59116883e-05  3.05964014e-04  3.56938614e-06  1.80166795e-05
  4.17149931e-07  1.48077047e-05  3.70395410e-05 -2.94775912e-06
 -1.87685781e-05  6.51440803e-06  3.58790309e-05  3.17964563e-06
  2.59369147e-05 -3.46472139e-06 -1.22865048e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.42654179e-05  2.56997477e-04  4.69646186e-07  4.14746909e-08
  4.64310626e-04 -1.18550826e-04 -4.11650964e-06  1.82910209e-05
  8.23304709e-06  2.40792429e-04  2.59254042e-06  2.32230791e-05
 -4.03107562e-07  1.19895887e-05  3.79334870e-05  2.75925801e-08
  1.21122345e-06  1.09565460e-06  3.50600065e-06  1.79076173e-06
  3.51389942e-08 -8.03269416e-07 -1.36015466e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[800.0, 850.0]","[ 9.12700696e-06  2.12448004e-04  6.00933293e-08  6.67470746e-07
  3.87162975e-04 -8.20874773e-05 -1.64288120e-06  1.54596786e-05
  4.80940130e-06  1.51633264e-04 -3.73492889e-07  1.18850411e-05
  3.43738611e-07  6.43516801e-06  2.39902942e-05  2.21966158e-06
 -1.79303684e-06 -1.32534026e-06  2.69366096e-05  2.94934481e-06
 -4.53137616e-06 -1.14929372e-06 -8.26588727e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[850.0, 900.0]","[ 7.23065135e-06  1.52316445e-04  2.70317657e-07 -1.06109412e-06
  3.49658345e-04 -3.94822680e-05 -2.27856591e-06  6.84321216e-06
  4.21101609e-06  8.81021254e-05  2.25124916e-06  2.28429933e-05
 -5.09246742e-07  7.62201689e-07  2.06186383e-05  9.78622706e-07
 -2.55587531e-05  3.30792755e-06  1.21402684e-06 -5.90131559e-07
  1.07375668e-05 -1.12784125e-06  1.00517753e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 1.00979566e-05  2.02439840e-04  4.03259668e-07  2.68346911e-06
  5.69865092e-04 -5.50776727e-05 -3.27034991e-06  9.99304263e-06
  3.10871214e-06  9.33175164e-05 -9.95581763e-06  3.03289738e-05
  2.26464307e-06  5.85727365e-06  3.03872740e-05  8.03599129e-06
 -7.96557867e-06 -7.51094165e-06 -1.18583522e-05  3.26631480e-06
 -6.31416778e-06  1.56360411e-06  5.23656083e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[1000.0, 1200]","[ 6.35317387e-06  2.08768825e-04  4.57736337e-08  1.63293950e-07
  7.69641673e-04 -4.69206669e-05 -9.96732193e-07  4.93542382e-06
  2.40634347e-06  2.64240578e-06 -4.10617328e-06  5.72427872e-05
  7.87924622e-07  2.79252146e-06  1.92048795e-05  3.57578466e-06
 -3.56976765e-05  2.05899690e-06  2.75468604e-05  1.12855701e-06
  2.57169846e-05 -4.63686964e-07 -9.83689205e-07]"
"[70.0, 100.0]","[0.5, 0.75]","[1200, 1400]","[ 7.84502750e-07  9.85147860e-05  9.29684552e-08 -2.41658954e-07
  4.89441538e-04 -3.29275525e-05 -1.00746938e-07  5.83102197e-06
  2.33022342e-06 -2.88048871e-05  1.17503811e-06  2.97312070e-05
 -7.77953743e-08  2.01593499e-06  1.80201872e-05 -1.75340730e-06
 -1.00305410e-06 -4.27517528e-06 -1.90679518e-05  7.11000810e-06
  6.65173881e-06 -5.02573188e-07  1.54819515e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[250.0, 270.0]","[ 3.37933791e-05  1.18294863e-04  2.34194706e-05  3.73750761e-05
  1.92690147e-04 -1.24345914e-04 -5.58098129e-05  1.06764359e-04
  1.37243792e-04  3.01896264e-04 -6.79770971e-05 -1.56016567e-04
  5.83232958e-05  1.31668151e-04  1.68379974e-04 -1.94733298e-06
  1.36250623e-06  1.65550308e-06  2.92573060e-06 -2.83796753e-06
  6.42093039e-06  1.20091490e-06  8.08581809e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[270.0, 290.0]","[ 5.98570794e-05  2.15144037e-04  3.08116794e-05  4.44715757e-05
  3.28049161e-04 -2.18012512e-04 -8.54087979e-05  1.62224040e-04
  1.92325149e-04  5.30933830e-04 -9.74868114e-05 -2.43115131e-04
  7.29097639e-05  1.92559697e-04  2.46531800e-04 -2.39238264e-06
  1.85640349e-05 -6.19460040e-07 -5.28751711e-05 -2.17051149e-06
 -1.66980040e-05  2.18548322e-06  8.59460460e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[290.0, 310.0]","[ 7.07351203e-05  2.62086496e-04  2.67903727e-05  3.42522710e-05
  3.50692616e-04 -2.68828043e-04 -8.59656175e-05  1.69085668e-04
  1.88712218e-04  6.07029927e-04 -9.28971652e-05 -2.95470455e-04
  6.11693230e-05  1.91665227e-04  2.09500447e-04 -4.38195850e-06
 -6.35238500e-06 -3.98623712e-06 -7.88819062e-06  1.46233532e-06
  9.72402828e-06  3.09485705e-06  1.00733628e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[310.0, 330.0]","[ 7.80355108e-05  3.21006339e-04  2.29515000e-05  2.99841959e-05
  3.76795265e-04 -3.11529606e-04 -8.44671119e-05  1.70981002e-04
  1.91602551e-04  7.00742065e-04 -8.94283684e-05 -3.45011933e-04
  5.02659323e-05  1.85753582e-04  2.11190530e-04  1.62119012e-07
 -9.79132055e-06 -5.04179831e-06  7.08316203e-06  8.41966394e-07
  6.83412088e-06 -4.46762883e-07 -5.68242142e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[330.0, 350.0]","[ 9.62890805e-05  3.59622062e-04  1.98872675e-05  1.98614376e-05
  3.76184860e-04 -3.62053894e-04 -8.72252867e-05  1.66976322e-04
  1.72430635e-04  7.33967140e-04 -8.33252747e-05 -3.56634813e-04
  3.90765652e-05  1.66112460e-04  1.78622165e-04  1.09840366e-06
 -1.03529005e-05  6.82907509e-07 -2.32781648e-05 -3.09741271e-06
  6.28461260e-08  1.29667487e-06  5.58186384e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.29178943e-04  4.24819825e-04  1.89289852e-05  1.85296875e-05
  3.63041112e-04 -4.71244530e-04 -9.81024669e-05  1.84256723e-04
  1.69687081e-04  7.81471514e-04 -9.21187677e-05 -4.61404554e-04
  3.62962934e-05  1.76477962e-04  1.50038672e-04 -7.77435005e-07
  6.58827584e-06  2.50192621e-06  4.06993246e-05 -9.95702243e-06
  2.57251757e-05  3.09830786e-06  2.83177949e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.29539820e-04  4.93899181e-04  1.63078949e-05  8.76626244e-06
  3.67898139e-04 -5.17743817e-04 -9.04565016e-05  1.83337049e-04
  1.51111947e-04  8.29610697e-04 -7.03815106e-05 -4.50661744e-04
  2.69365239e-05  1.58189041e-04  1.21687595e-04 -1.12487399e-06
  1.44700364e-05  1.01984028e-05  6.69432534e-05 -3.16972075e-06
  3.90490097e-06 -1.71413251e-06  2.05340982e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.25098718e-04  4.79046180e-04  1.34153077e-05  1.18936788e-05
  3.62641920e-04 -4.64444576e-04 -7.94847583e-05  1.57936762e-04
  1.38145585e-04  7.88121994e-04 -6.67537835e-05 -3.64040675e-04
  2.35479515e-05  1.29777157e-04  1.19759800e-04  4.40600696e-06
 -3.53730215e-05 -7.25943514e-06 -2.78419733e-06 -3.88516287e-07
  2.35518891e-05  2.54025306e-06  2.49351246e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.07204065e-04  4.71517452e-04  9.87944772e-06  7.30692856e-06
  3.64364848e-04 -4.19554590e-04 -6.23005771e-05  1.32821825e-04
  1.03558943e-04  7.52141085e-04 -4.64090122e-05 -2.78059860e-04
  1.60198534e-05  1.02167654e-04  9.41077870e-05  6.27074972e-06
 -3.51272386e-05 -6.22636973e-06 -1.05217921e-05  4.37850297e-06
  3.38328286e-06 -4.90964849e-07 -2.21074973e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[430.0, 450.0]","[ 9.83934792e-05  4.73442880e-04  7.98243769e-06  7.28170715e-06
  3.22768824e-04 -4.18697065e-04 -5.34745066e-05  1.29429528e-04
  9.40799379e-05  6.92126963e-04 -3.36162571e-05 -2.79207284e-04
  1.23393969e-05  9.69084495e-05  9.53201535e-05  1.92347171e-06
  3.10918459e-06 -8.98180133e-06 -1.24456308e-05  6.72495256e-06
 -3.62416790e-06 -3.96070965e-07  1.64687064e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.58500572e-04  8.22503495e-04  1.10924384e-05  6.87622272e-06
  6.27945787e-04 -6.60984626e-04 -7.95076617e-05  1.86158791e-04
  1.39222308e-04  1.19629312e-03 -4.84278631e-05 -3.60122977e-04
  1.67219997e-05  1.35297651e-04  1.38702844e-04  4.58406485e-06
  6.04775881e-06  1.17386607e-05  3.12484115e-06 -2.18391316e-05
  3.82836090e-06  4.73628479e-06  9.17191574e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.01306943e-04  6.96145774e-04  6.27176926e-06  2.74678220e-06
  5.50883761e-04 -4.97898970e-04 -4.67875168e-05  1.35052948e-04
  8.67558424e-05  9.02913026e-04 -1.71236812e-05 -2.64130145e-04
  7.36709332e-06  9.65842246e-05  1.09010749e-04 -1.54653256e-06
 -1.40404340e-05  8.52882334e-06  4.53303071e-05  8.27998727e-06
  3.83590105e-06 -6.23876744e-06 -5.03193855e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[530.0, 570.0]","[ 7.12655187e-05  5.72061951e-04  4.23485382e-06  7.45077513e-07
  5.16799419e-04 -3.84698891e-04 -3.14483394e-05  9.64549997e-05
  6.13777805e-05  7.52434663e-04  6.89703985e-07 -1.18272474e-04
  3.66868169e-06  5.87060924e-05  8.34081897e-05 -1.07595715e-05
  2.25840474e-05  1.00411756e-05  9.53182851e-06 -3.01185895e-06
  7.12967076e-06 -1.55895631e-06  1.22171459e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[570.0, 610.0]","[ 5.11795277e-05  4.34539718e-04  2.43454845e-06  4.76742166e-06
  4.56741684e-04 -2.68493437e-04 -2.05409162e-05  6.00121107e-05
  4.13830931e-05  5.43017954e-04 -7.84990367e-06 -6.07557185e-05
  3.01526008e-06  3.41017740e-05  8.77757185e-05  3.28249308e-06
 -1.47058828e-05 -1.88902185e-06 -6.90546431e-05 -1.80154713e-06
  8.97078989e-06  1.34720753e-06  2.81562983e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[610.0, 650.0]","[ 3.33737630e-05  3.69845371e-04  1.23272734e-06  1.70277994e-06
  4.23855807e-04 -1.79581724e-04 -1.13902959e-05  4.01583232e-05
  2.54565419e-05  4.14306310e-04 -7.61845612e-06 -2.49294166e-05
  2.55635199e-06  2.09865757e-05  4.15927186e-05  3.12387483e-06
 -6.47379191e-06  2.17517199e-06  3.51758086e-05 -3.66568111e-06
  3.94736885e-06  6.87684247e-07 -1.93291448e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.86426141e-05  3.51165157e-04  1.13441815e-06  3.74938741e-06
  4.95463018e-04 -1.91487796e-04 -9.91592532e-06  3.97142564e-05
  2.29945837e-05  4.10676865e-04 -7.95020095e-06 -2.06818170e-05
  2.21596499e-06  2.47282100e-05  5.79074550e-05  9.39268539e-06
 -9.79545817e-06 -1.47663915e-05 -4.24942395e-05  1.12031368e-05
 -6.87236853e-06 -4.79889427e-08 -8.27084092e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[700.0, 750.0]","[ 1.68735215e-05  2.80091041e-04  4.16360962e-07 -1.68171046e-06
  4.13692206e-04 -1.19710132e-04 -4.73870329e-06  2.40386599e-05
  9.29921836e-06  2.63177007e-04  7.45278959e-06  3.33646009e-06
 -1.26003964e-06  1.01987878e-05  4.11063362e-05 -4.46553991e-06
  1.75107968e-05  8.15029277e-06 -2.63206608e-06 -4.26470558e-06
 -2.06098271e-06 -2.52054688e-07  1.98503415e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.17919137e-05  2.11675615e-04  2.39762203e-07 -1.71234704e-06
  3.59095541e-04 -7.06213318e-05 -2.60598199e-06  1.03983233e-05
 -4.07304091e-06  1.63824637e-04  5.45268053e-06  4.29594939e-05
 -1.11560113e-06 -2.68360138e-06  2.28583899e-05 -4.39187746e-06
  1.51439516e-05  6.72365155e-06  5.86063955e-06 -6.30491320e-06
 -4.52261606e-06  1.21171063e-06  3.83586123e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[800.0, 850.0]","[ 9.14145924e-06  1.61301226e-04  1.83957969e-07  7.92144601e-07
  3.28835455e-04 -5.07152231e-05 -2.32470978e-06  7.77670614e-06
  5.94829242e-06  1.33747974e-04  3.28541578e-06  2.72076670e-05
 -3.69825855e-07  2.45719261e-06  3.44038786e-05 -2.26306786e-07
 -2.20742476e-06  1.03271406e-06 -1.25986556e-05 -3.50326951e-06
  1.92375449e-06  9.48616141e-07  1.01622520e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[850.0, 900.0]","[ 5.82482288e-06  1.20437314e-04 -4.33781341e-08  3.33084135e-07
  2.65084624e-04 -4.36287129e-05 -9.23385798e-07  9.01615745e-06
 -9.15238057e-07  7.33102440e-05  1.74432936e-06  2.83908536e-05
 -1.02851289e-07  1.92416365e-07  6.40890723e-06 -3.72201788e-07
  4.12433152e-06  2.11799942e-06  2.36703499e-05 -3.68073973e-06
  4.92509963e-06  5.94702565e-07  4.71803443e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 6.88567863e-06  1.85444616e-04  9.45245406e-08  1.27576870e-06
  4.56505671e-04 -5.10715829e-05 -1.47858435e-06  7.35186881e-06
  1.58376369e-06  9.97532063e-05  2.76938833e-06  2.55538033e-05
 -2.45027995e-07  2.14473961e-07  3.55459727e-05 -1.05638086e-06
 -5.73950726e-07 -5.37537052e-06 -1.85326902e-05  7.24800395e-06
 -8.44378546e-07 -1.11877905e-06  1.46959422e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[1000.0, 1200]","[ 5.15286664e-06  1.85795778e-04  1.26454045e-07  3.67914554e-07
  6.78870203e-04 -5.06046425e-05 -1.26963799e-06  8.81339112e-06
 -5.38842898e-06  5.50313644e-05  2.64734113e-07  4.89905869e-05
  3.15014557e-08  6.10831257e-06  3.95659611e-05  1.74171379e-06
  5.30470137e-06 -9.34451952e-07 -4.08863568e-05  1.81680340e-06
 -5.95456867e-06 -6.02871162e-07  1.30514229e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[1200, 1400]","[ 1.21591842e-06  7.67766119e-05 -4.07306515e-08 -1.81561091e-06
  4.38320569e-04 -1.33927223e-05  1.49013882e-07  3.25830508e-07
 -7.32447797e-06 -2.35376949e-05  2.49580521e-06  3.14675349e-05
 -7.63235524e-07 -1.00645384e-06  1.28935351e-05 -1.18513594e-06
 -3.50093924e-07  2.72262122e-06  1.55788476e-05 -1.58778703e-06
  5.11104698e-06  4.99998767e-07 -4.65153838e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.80848522e-05  8.42916824e-05  1.59865646e-05  2.57193678e-05
  1.46916517e-04 -7.67026932e-05 -3.39911129e-05  7.62070073e-05
  9.72855617e-05  2.18281020e-04 -4.57807035e-05 -1.07833177e-04
  4.08076335e-05  9.73644758e-05  1.23978671e-04  1.24682958e-06
 -4.44729257e-06  8.80768400e-07  3.89527358e-06  4.29428663e-07
 -2.46060428e-06 -1.51623662e-07 -1.31870273e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[270.0, 290.0]","[ 3.01635740e-05  1.32336974e-04  1.90978452e-05  3.18461362e-05
  2.27172980e-04 -1.18116197e-04 -4.70538341e-05  9.98917874e-05
  1.31569265e-04  3.50097191e-04 -6.37085994e-05 -1.49962067e-04
  4.86108011e-05  1.24215244e-04  1.63680675e-04  2.05692862e-06
 -3.90860509e-06  1.94037877e-06  1.80563610e-05 -4.82767360e-06
  1.30097323e-05  2.46397874e-06  1.22351469e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.86076261e-05  1.82609809e-04  1.74377682e-05  2.35560812e-05
  2.66800866e-04 -1.64130266e-04 -5.10494446e-05  1.13271600e-04
  1.41216295e-04  4.36613728e-04 -5.92106094e-05 -1.90700355e-04
  4.10140188e-05  1.32345450e-04  1.67166486e-04  9.07071844e-07
  1.44818248e-06  3.95273974e-06 -1.21395215e-05 -6.53761247e-06
  3.40234822e-06  2.06409306e-06  1.15993025e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[310.0, 330.0]","[ 4.49607526e-05  1.97821304e-04  1.48140802e-05  1.88177613e-05
  2.74408447e-04 -1.83695030e-04 -5.10162678e-05  1.09004268e-04
  1.24380237e-04  4.58986591e-04 -5.37335642e-05 -2.09994664e-04
  3.37189596e-05  1.25042948e-04  1.42224295e-04 -4.36152142e-06
 -1.10467381e-05 -2.65961599e-08  5.52761383e-06  2.74398505e-06
  7.78421719e-06 -3.09115678e-07 -6.70340790e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[330.0, 350.0]","[ 5.47844150e-05  2.41112111e-04  1.25849815e-05  1.49905576e-05
  2.78312458e-04 -2.24198093e-04 -5.15607136e-05  1.09741222e-04
  1.17940576e-04  5.19093731e-04 -5.32096792e-05 -2.31945464e-04
  2.71779326e-05  1.18713538e-04  1.32548097e-04 -3.41412778e-06
  1.49530436e-05  9.24649401e-06  1.37156496e-05 -1.02279585e-05
  5.16366963e-06  1.19419493e-06  4.42446185e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[350.0, 370.0]","[ 7.25343011e-05  3.00135591e-04  1.21214846e-05  1.15246522e-05
  2.93150142e-04 -3.10957317e-04 -5.86739208e-05  1.25115092e-04
  1.15892046e-04  5.91105456e-04 -5.96582055e-05 -2.84964925e-04
  2.47303549e-05  1.19391044e-04  1.15064637e-04 -1.45772106e-06
  4.93029970e-05  8.12055893e-06  3.09126782e-05 -8.31000885e-06
 -9.82599401e-06  1.43759281e-06  6.64404556e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[370.0, 390.0]","[ 7.08854302e-05  3.22853776e-04  9.28851536e-06  1.08553879e-05
  2.90595298e-04 -2.92575991e-04 -5.05027995e-05  1.09390048e-04
  1.05379775e-04  5.94881648e-04 -4.70944307e-05 -2.64300881e-04
  1.76458079e-05  1.02066999e-04  1.08415666e-04  2.44213748e-06
 -2.62076506e-05 -4.20540462e-06 -2.00370828e-06  3.95174258e-06
  7.57946972e-06 -9.25935068e-07 -1.47014970e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[390.0, 410.0]","[ 7.10717697e-05  3.11596545e-04  8.61547249e-06  4.96709398e-06
  2.67762100e-04 -2.90020030e-04 -4.79541015e-05  1.04454133e-04
  9.48040509e-05  5.41588763e-04 -3.50759973e-05 -2.37036509e-04
  1.43938166e-05  9.40309952e-05  9.33742755e-05 -3.43900288e-06
 -2.16590562e-05  6.84240951e-06 -4.60815858e-06  4.43749847e-06
  1.21457585e-05 -4.44859347e-06  3.70940623e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[410.0, 430.0]","[ 6.59079016e-05  3.08153338e-04  6.40952594e-06  5.99188343e-06
  2.62415372e-04 -2.73447835e-04 -3.96853934e-05  8.87862771e-05
  7.92231120e-05  5.18769305e-04 -2.94837800e-05 -2.00579904e-04
  1.08863096e-05  7.25095261e-05  8.05134822e-05  7.21856508e-07
 -1.66894735e-05 -1.88764265e-07 -1.28547884e-05  1.37892901e-06
  1.08145682e-05 -1.37575297e-06  1.21785403e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[430.0, 450.0]","[ 5.64899709e-05  3.07281435e-04  4.67029506e-06  6.04102292e-06
  2.39250147e-04 -2.52400100e-04 -3.05084591e-05  8.00823730e-05
  6.78366357e-05  4.96360815e-04 -1.67855833e-05 -1.75316572e-04
  7.34017962e-06  6.52473628e-05  6.86788436e-05 -1.31817509e-06
 -1.66098346e-05 -1.17160795e-05 -1.88768140e-05  6.51840759e-06
  4.62326002e-06  5.50416608e-07  1.29764563e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[450.0, 490.0]","[ 9.65098048e-05  5.60807027e-04  7.09550958e-06  1.08583237e-05
  4.52743811e-04 -4.41009311e-04 -4.92679803e-05  1.31856464e-04
  1.03925009e-04  8.62664903e-04 -3.00039734e-05 -2.57770388e-04
  1.15217095e-05  1.02495240e-04  1.13021456e-04  1.43793193e-06
  1.32943465e-05 -1.02813555e-05 -1.85229111e-05  3.36071068e-06
 -7.16784647e-06  4.61297789e-07  9.18468192e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[490.0, 530.0]","[ 6.66407027e-05  4.94855604e-04  4.30359217e-06  4.71406348e-06
  4.37571684e-04 -3.78270677e-04 -3.11390474e-05  1.03616437e-04
  6.86339948e-05  7.14861620e-04 -1.79508415e-05 -2.18616155e-04
  7.01559765e-06  7.80252091e-05  8.36857911e-05  4.95762943e-06
  3.93026935e-05  1.96050868e-07  3.66457881e-05 -7.31305357e-06
  2.41052512e-06  2.24213010e-06  2.40983184e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[530.0, 570.0]","[ 4.89801267e-05  3.84224047e-04  2.38674364e-06  3.23156543e-06
  3.78892735e-04 -2.41744156e-04 -1.98534023e-05  5.92486903e-05
  3.58977011e-05  5.28432972e-04 -1.03216794e-05 -1.06641606e-04
  3.55000291e-06  4.46653378e-05  6.29664352e-05  9.63537514e-07
  1.38432837e-06  2.01684736e-07 -8.83175480e-07 -4.23077761e-06
  4.86144810e-06  1.26545057e-06  2.88465356e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[570.0, 610.0]","[ 3.30060023e-05  3.25756711e-04  1.38788822e-06  3.29838549e-06
  3.91277468e-04 -1.83950875e-04 -1.20701445e-05  4.58917020e-05
  3.58896901e-05  4.73612027e-04 -3.95927021e-06 -6.91944563e-05
  2.33823632e-06  3.73478372e-05  6.86225305e-05  8.42515982e-07
  1.84659740e-06 -8.14981269e-06 -3.45813413e-05  7.39505143e-06
 -1.57913589e-05 -4.45587715e-07  3.75732683e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[610.0, 650.0]","[ 2.22834353e-05  2.61353489e-04  9.97526973e-07  2.73757376e-06
  3.34801813e-04 -1.44656169e-04 -8.37009577e-06  3.06089253e-05
  1.67424709e-05  3.40986933e-04 -5.29717848e-06 -4.88686147e-05
  2.30688735e-06  2.16905086e-05  2.85873395e-05  2.97135711e-06
  3.88109099e-06 -8.83763439e-07  5.50481352e-05  2.08334897e-06
  1.54301801e-05 -7.19886191e-07 -2.63564152e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.39920325e-05  2.70992503e-04  1.16183013e-06  6.37964460e-07
  3.64981419e-04 -1.39275913e-04 -9.43153978e-06  3.09579728e-05
  1.92220831e-05  3.35827850e-04  2.54411363e-06 -3.69170451e-07
  9.78780483e-07  1.88092529e-05  3.68588091e-05 -7.42608125e-06
  1.14329632e-05  9.96836435e-06  3.53879337e-05 -5.73481980e-06
  2.08231700e-05 -1.59600324e-06 -1.36771728e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[700.0, 750.0]","[ 1.33528887e-05  2.09970604e-04  5.23913083e-07 -1.12581928e-06
  3.51700388e-04 -9.81244917e-05 -4.46865365e-06  2.04577826e-05
  8.50551077e-06  2.39930637e-04  2.80797539e-06  6.65143921e-06
 -2.55269658e-07  8.41169808e-06  3.06817617e-05 -8.21523921e-07
  6.35680484e-06  1.24543229e-06  3.27444556e-06  1.77313858e-06
 -5.08410023e-06 -5.51954790e-07 -1.49873288e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.01382751e-05  1.47849941e-04  3.59647402e-07  1.02498770e-06
  2.89032458e-04 -6.55730724e-05 -3.17561281e-06  1.08690491e-05
  8.96364192e-06  1.63453024e-04 -5.15753834e-07  3.06711403e-06
  7.27135374e-07  7.33139917e-06  2.82300138e-05 -4.72985526e-07
 -5.35275408e-07  4.07072654e-06  8.50817189e-06 -4.34789253e-06
  1.53704439e-05 -1.72789535e-07  1.39135358e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[800.0, 850.0]","[ 5.42854354e-06  1.24800982e-04 -1.64698592e-07  1.11287897e-06
  2.52719649e-04 -4.21982566e-05 -3.10630745e-07  7.97917160e-06
  6.50801170e-06  1.18083628e-04  2.26576312e-06  3.39020791e-05
 -3.85451919e-07 -1.46774718e-06  2.10449500e-05 -1.76155598e-06
 -6.48635056e-06 -4.19726654e-06 -1.45339100e-05  3.09299875e-06
  5.62913681e-06  1.58923973e-07 -1.45781117e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[850.0, 900.0]","[ 5.33340384e-06  1.00338687e-04  2.53828316e-07 -3.00767081e-07
  2.31461020e-04 -3.97203946e-05 -1.89218033e-06  5.70220933e-06
  4.26510813e-06  1.03426300e-04  2.80508951e-07  4.90268900e-06
  1.85998030e-07  7.69256093e-06  1.57475668e-05 -3.02209651e-08
  1.15199806e-05  2.43902723e-06 -7.51595789e-06 -2.47704399e-06
  3.14517406e-06  1.91427352e-07  7.73105891e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 6.10164132e-06  1.40397454e-04  6.20706391e-08 -4.31038983e-07
  4.05501323e-04 -3.37132037e-05 -1.26957883e-06  3.65657080e-06
 -3.35300081e-07  1.05717097e-04  1.62355908e-07  1.41972503e-05
 -9.29453203e-08  3.88028550e-06  1.80596441e-05 -8.60331726e-07
 -1.15760911e-05 -2.74812244e-07  2.13677082e-05  1.18328386e-06
  1.07623573e-05  6.72377522e-08  8.56571777e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[1000.0, 1200]","[ 3.85596181e-06  1.49976318e-04 -4.35460254e-08  5.57260889e-07
  5.65145239e-04 -4.56458415e-05 -1.74916048e-07  6.69173757e-06
 -3.11197918e-06  4.71246213e-05 -3.00875793e-06  3.96531296e-05
  4.37901849e-07  1.11070496e-06  1.28542841e-05  3.48635918e-06
 -8.04866199e-06 -6.19127323e-06  7.46243202e-06  4.36350840e-06
  4.08005741e-06  8.80558206e-07  4.63960225e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[1200, 1400]","[ 8.49418371e-07  6.14514410e-05 -8.74995903e-08 -1.76296546e-06
  3.78606112e-04 -9.25409739e-06  2.33388293e-07  1.82392367e-06
 -1.72631541e-06 -1.87158122e-05  2.69598049e-06  3.32014327e-05
 -5.03684030e-07 -3.69917130e-06 -7.79649972e-07 -2.20975869e-06
  1.51379223e-06  8.11051414e-06  3.41885543e-05 -5.37454470e-06
 -1.46542375e-06 -4.50475426e-07 -1.47007879e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[250.0, 270.0]","[ 6.42431823e-06  4.40012840e-05  7.62528954e-06  1.58938481e-05
  7.81588005e-05 -3.71467635e-05 -1.38040572e-05  3.51994861e-05
  5.02649052e-05  1.07713820e-04 -1.90178137e-05 -4.06415762e-05
  2.10827697e-05  4.88990352e-05  8.00226100e-05 -1.07764624e-06
 -5.97187585e-06 -4.84443770e-06 -1.46904783e-05  4.86238154e-06
  6.76222295e-07  1.37946055e-07  3.97202209e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[270.0, 290.0]","[ 9.28595055e-06  5.94674663e-05  8.83471579e-06  1.79860065e-05
  1.29139144e-04 -3.57654889e-05 -1.70446169e-05  4.62433451e-05
  6.71708924e-05  1.75130656e-04 -2.55159726e-05 -5.77242992e-05
  2.51459578e-05  6.52267242e-05  9.43758359e-05 -1.22531444e-06
 -1.29928723e-06 -2.38994003e-06 -3.00203680e-06 -2.99400799e-06
  5.80251167e-06  3.96141182e-06  7.61189714e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[290.0, 310.0]","[ 1.25741933e-05  8.13618186e-05  7.65957970e-06  1.57263254e-05
  1.52800349e-04 -6.40880368e-05 -1.87114689e-05  5.04116229e-05
  7.01906362e-05  2.24372988e-04 -2.16427537e-05 -8.68445602e-05
  2.05482997e-05  6.89675694e-05  9.68087858e-05 -4.24750816e-06
  7.13285616e-06 -3.41055046e-06  5.95250788e-06  2.73829944e-06
  1.91371348e-06  1.59039173e-07  8.97166673e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[310.0, 330.0]","[ 1.46011319e-05  9.27700970e-05  6.85665733e-06  1.18635299e-05
  1.91100556e-04 -7.08880463e-05 -1.94893485e-05  5.14553758e-05
  7.20915867e-05  2.65888252e-04 -2.32401424e-05 -9.48362562e-05
  1.75928175e-05  6.96702248e-05  9.73496987e-05 -2.04145120e-06
 -1.02095132e-05 -1.73311872e-06 -1.83340994e-05  1.24481757e-06
 -5.91786744e-07  5.31351357e-07  5.59447919e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[330.0, 350.0]","[ 1.79014060e-05  1.07204811e-04  5.96249024e-06  1.07564764e-05
  1.91134991e-04 -8.46748618e-05 -2.03103919e-05  5.07271653e-05
  6.65798698e-05  2.82035273e-04 -2.91763830e-05 -1.03363946e-04
  1.55663563e-05  6.51167335e-05  8.28408593e-05  4.39785247e-06
 -2.17883109e-05 -3.69656131e-06 -9.77105623e-06  1.40749999e-06
  7.25318132e-06  7.30888480e-07 -1.34845062e-05]"
"[200.0, 290.0]","[0.5, 0.75]","[350.0, 370.0]","[ 2.59024246e-05  1.31218581e-04  5.90072355e-06  8.44866145e-06
  1.71924121e-04 -1.06102449e-04 -2.43655057e-05  5.50825458e-05
  6.74736366e-05  2.95855944e-04 -2.90549740e-05 -1.38817027e-04
  1.35003035e-05  6.42055212e-05  7.92186344e-05  1.90981865e-06
 -2.15816329e-05 -4.40314710e-06 -9.55230306e-06  5.49245672e-06
 -1.84084243e-06 -4.89378863e-07 -2.85907580e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[370.0, 390.0]","[ 2.79333004e-05  1.40801587e-04  5.02712800e-06  7.93573169e-06
  1.78341627e-04 -1.21670977e-04 -2.28693302e-05  5.32119097e-05
  6.03378656e-05  3.06143432e-04 -2.56827426e-05 -1.27353266e-04
  1.09790417e-05  5.68335924e-05  7.01664186e-05  2.02919637e-06
 -1.36670554e-05 -7.75835174e-06 -1.22788665e-05  4.97815502e-06
  3.46126070e-06  3.67383337e-07  2.02868044e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[390.0, 410.0]","[ 2.84495500e-05  1.33701918e-04  3.95747124e-06  4.02961367e-06
  1.97144481e-04 -1.13279875e-04 -2.05933437e-05  4.37374049e-05
  4.72131517e-05  2.97633779e-04 -1.65909885e-05 -1.00778165e-04
  7.25929402e-06  4.49358380e-05  6.02772655e-05 -3.44049745e-06
 -1.76705386e-05 -1.52548696e-06 -2.31506234e-05  3.68111059e-06
  4.45468978e-06 -3.65337267e-07 -6.84033445e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[410.0, 430.0]","[ 2.51511682e-05  1.53460631e-04  3.16490759e-06  3.42101571e-06
  1.74689362e-04 -1.22308834e-04 -1.69751695e-05  4.48705266e-05
  4.39520828e-05  3.02749804e-04 -1.14741912e-05 -1.07082932e-04
  5.57436766e-06  4.44856012e-05  5.07224119e-05 -1.48612028e-06
 -5.44588894e-06 -2.55886099e-06 -7.66145179e-06  4.86438675e-06
  4.17471433e-06 -1.38807672e-06  8.15280366e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.60559433e-05  1.61193023e-04  2.71801731e-06  1.42719952e-06
  1.77133026e-04 -1.24251958e-04 -1.62111601e-05  3.98216704e-05
  3.99020071e-05  3.10850336e-04 -1.28288623e-05 -8.31467285e-05
  4.72838027e-06  3.57735614e-05  4.85137037e-05  1.04675724e-06
  1.15229972e-06  9.73702003e-06 -7.01100382e-06 -8.49689390e-06
  3.00356031e-06  1.23129437e-07 -9.92782958e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[450.0, 490.0]","[ 4.26754946e-05  2.75266513e-04  3.43962395e-06  5.96656854e-06
  3.30095350e-04 -1.85271231e-04 -2.23227025e-05  5.93763899e-05
  5.31479343e-05  5.06798735e-04 -2.05421493e-05 -1.42699494e-04
  7.21495903e-06  5.50737574e-05  7.07837423e-05  5.54324755e-06
 -1.35446433e-05 -1.22690361e-05 -1.63016511e-05  3.17183989e-06
 -2.09174643e-06  2.86059111e-06 -5.17817698e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[490.0, 530.0]","[ 3.34547871e-05  2.43289010e-04  2.49801852e-06  5.37250630e-06
  2.90124143e-04 -1.64128156e-04 -1.64774055e-05  4.89812705e-05
  4.74460285e-05  4.31982478e-04 -1.25606116e-05 -9.67731284e-05
  5.16770842e-06  4.32648325e-05  6.27444665e-05 -5.63245140e-07
 -1.44299784e-05 -9.34210452e-06 -2.03738340e-05  7.95434756e-06
  6.65830744e-06 -4.11716955e-08 -2.91479091e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[530.0, 570.0]","[ 2.44579738e-05  2.03045935e-04  1.28889002e-06  1.90028719e-06
  2.75524937e-04 -1.21290742e-04 -1.02757071e-05  3.34317474e-05
  2.94169052e-05  3.48963639e-04 -2.46915872e-06 -6.03234914e-05
  1.92663413e-06  2.99868602e-05  4.98303907e-05 -4.57764319e-06
 -6.41502359e-06  1.78897207e-06 -9.40046617e-06  3.23385948e-06
  7.35724613e-06 -1.79618224e-06  7.72391077e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[570.0, 610.0]","[ 1.77276544e-05  1.99535547e-04  1.06020343e-06  1.26476002e-06
  2.41853227e-04 -1.06646164e-04 -7.76735797e-06  2.77901014e-05
  1.72195099e-05  3.04065430e-04  3.79432166e-06 -2.24748718e-05
  7.23304475e-07  1.79619701e-05  3.43950720e-05 -6.10310678e-06
  2.21091771e-05 -2.36302553e-06 -5.22503920e-06  6.30377367e-06
 -1.38009869e-05 -1.65013895e-06  9.63679689e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[610.0, 650.0]","[ 1.34923290e-05  1.54539743e-04  5.91824597e-07  8.00812612e-07
  2.41096522e-04 -8.00006454e-05 -5.05425853e-06  2.08650217e-05
  1.26723497e-05  2.38089584e-04 -1.79342667e-06 -1.76067077e-05
  1.12879870e-06  1.69451727e-05  3.06069917e-05  7.55300288e-07
 -1.17710297e-05 -3.05341041e-06 -1.00431090e-05  5.00866781e-06
 -1.50372292e-07 -1.07383771e-06 -9.39528414e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[650.0, 700.0]","[ 1.08398199e-05  1.48362384e-04  4.06058547e-07  3.55746084e-07
  2.55821637e-04 -7.32456303e-05 -3.56566511e-06  1.68231859e-05
  3.93891031e-06  2.00958240e-04 -1.30125513e-06 -1.28231027e-05
  5.40251131e-07  1.07922855e-05  1.70788659e-05  1.95743884e-06
 -1.11533299e-06 -2.38888460e-06  1.20947049e-05  2.72519836e-06
  2.66978788e-06  1.28402963e-07  2.79707788e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[700.0, 750.0]","[ 7.85148008e-06  1.39193361e-04  3.14380185e-07 -2.70080807e-07
  2.10687620e-04 -5.68343352e-05 -2.64012745e-06  1.42113709e-05
  5.05031749e-06  1.59828026e-04  1.54638124e-06  7.11442041e-06
  3.04771080e-07  6.23462381e-06  1.45303985e-05 -2.63493844e-06
  8.73746128e-06  4.84961298e-06  1.60319666e-05 -2.51024381e-06
  1.33627556e-07 -1.94552469e-07  6.16590830e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[750.0, 800.0]","[ 6.32465491e-06  1.07990797e-04  3.89294971e-08  2.59112501e-07
  2.08351883e-04 -4.08889260e-05 -1.40260871e-06  1.06035302e-05
  6.13890797e-06  1.33919879e-04  2.44820850e-06  1.94145249e-06
 -2.92479060e-07  7.39286409e-06  2.91897175e-05 -1.18043879e-06
  8.70694148e-06 -2.85790001e-06 -4.66037235e-05  2.48566619e-06
 -1.22500967e-05  7.56096395e-08  2.29614227e-05]"
"[200.0, 290.0]","[0.5, 0.75]","[800.0, 850.0]","[ 4.45120729e-06  8.20650918e-05  9.15114608e-08  1.04381083e-06
  1.77624641e-04 -2.57642771e-05 -1.10031534e-06  4.44875576e-06
  5.03081106e-06  1.03877364e-04  2.42312892e-06  2.46842133e-05
 -8.61941768e-08 -1.01547515e-08  1.59942939e-05 -3.30605371e-06
 -1.76791284e-06 -2.32179998e-07 -7.31538990e-06 -8.42717149e-07
  6.47334809e-06  3.26749525e-07 -8.16144897e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[850.0, 900.0]","[ 2.78715099e-06  7.24352552e-05  8.46812426e-08  1.07567722e-06
  1.62138809e-04 -2.69569686e-05 -8.27822557e-07  5.17477251e-06
  5.13946051e-06  7.70361120e-05 -6.91368654e-07  7.89113056e-06
  3.18993428e-07  3.01553638e-06  1.39599154e-05  1.86276477e-06
 -3.29344368e-06 -3.93083030e-06 -1.18719391e-05  2.98857009e-06
 -7.76944471e-06 -3.46901487e-07 -1.39167462e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 3.20113763e-06  9.78614205e-05 -3.61558875e-08 -4.04216984e-07
  2.96925965e-04 -3.35354838e-05 -2.55981411e-07  3.37363880e-06
  2.28137626e-06  1.04726122e-04  2.10366807e-06  3.32869008e-05
 -5.77689565e-07 -3.21695295e-07  1.11013414e-05 -4.71225098e-07
  1.08528993e-05 -3.24397161e-08 -6.52950356e-06  1.45934501e-07
 -8.18505804e-06  2.75579922e-07  1.02152527e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[1000.0, 1200]","[ 2.57703954e-06  8.43589095e-05 -8.14917431e-08  2.25021285e-06
  4.41418699e-04 -1.36574554e-05  1.97356672e-09  2.23284229e-06
  2.11460845e-06  5.22436402e-05 -3.55960329e-07  2.56873065e-05
  3.09585574e-07 -1.80724190e-06  2.22524833e-05 -1.90247092e-07
 -9.12349164e-06 -1.06874967e-05 -1.34536457e-05  9.26267336e-06
  2.90059725e-06 -1.07975291e-07  8.24411466e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[1200, 1400]","[ 1.04236500e-06  4.85539251e-05  1.62248167e-07  7.04323922e-07
  2.85405939e-04 -1.80097445e-05 -6.61944439e-07  4.88348732e-06
  4.54104053e-07  1.43400383e-05 -2.03431688e-06  1.28825491e-05
  7.94705826e-07  1.81541597e-06  1.23220075e-05  1.01702802e-06
  1.01091662e-05 -2.04968729e-06 -5.63370513e-06  2.24286424e-06
 -5.18932862e-06 -3.03882213e-07 -2.15181155e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[250.0, 270.0]","[ 6.79554554e-07  1.70694409e-05  2.90908503e-06  1.02956019e-05
  5.73567747e-05 -6.57217182e-06 -3.57605676e-06  1.32088340e-05
  2.25462613e-05  5.76922958e-05 -6.59019533e-06 -1.25688760e-05
  1.04643301e-05  2.38345105e-05  4.65157580e-05 -4.48339941e-07
  2.29467063e-06 -9.62762794e-07 -6.34743991e-07  1.39598902e-06
 -3.57626406e-06 -1.17826237e-07 -2.64732912e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.91990457e-06  2.72130293e-05  3.89696683e-06  1.35987662e-05
  9.05741942e-05 -1.73190190e-05 -6.11126933e-06  2.08542430e-05
  3.59021322e-05  9.48970766e-05 -9.13666455e-06 -2.84539172e-05
  1.37021981e-05  3.60044041e-05  7.08699568e-05 -3.63774948e-07
  6.54353890e-06 -2.01355308e-06 -2.36778804e-06  4.07245152e-06
 -3.66428122e-06 -1.97444792e-06  5.82706080e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.77040466e-06  3.49015358e-05  3.55736298e-06  1.06364311e-05
  1.13035859e-04 -2.19866532e-05 -6.98284038e-06  2.25331079e-05
  3.74759330e-05  1.18975287e-04 -9.59514401e-06 -3.82673910e-05
  1.18665308e-05  3.92336565e-05  6.84228970e-05  8.60387641e-07
 -3.62719515e-06  1.60077271e-06  1.13061279e-05  4.99436107e-07
  1.35395115e-06 -1.34860026e-06 -4.91479908e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[310.0, 330.0]","[ 3.11126047e-06  3.40746721e-05  2.54709059e-06  9.71556634e-06
  1.30617733e-04 -1.61537302e-05 -4.90142662e-06  1.86190919e-05
  3.66050853e-05  1.25988193e-04 -8.77272887e-06 -3.17715225e-05
  9.11457216e-06  3.38884096e-05  7.27576418e-05 -1.10892007e-06
 -4.73016608e-06 -3.10072552e-06 -5.44558107e-06  2.76345879e-06
  2.12683331e-06  8.60725946e-07  6.55164411e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[330.0, 350.0]","[ 4.47946588e-06  4.68511352e-05  2.61447895e-06  7.56111315e-06
  1.27949152e-04 -2.97929864e-05 -6.72681235e-06  2.18653385e-05
  3.57808052e-05  1.47948556e-04 -1.10972494e-05 -4.73104774e-05
  8.75423263e-06  3.66456706e-05  6.52427618e-05  2.15550874e-08
  6.49160317e-07  1.85168238e-06 -2.86988581e-06 -4.79793279e-07
  1.48654352e-06 -4.10933776e-07  5.21358127e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[350.0, 370.0]","[ 5.92864731e-06  5.12555980e-05  2.36960731e-06  6.33634558e-06
  1.44800980e-04 -3.28810922e-05 -7.39622872e-06  2.23988715e-05
  3.34168266e-05  1.63238056e-04 -1.22682886e-05 -5.38891778e-05
  7.29313463e-06  3.60676431e-05  6.25004404e-05  2.14230550e-06
  6.44706625e-06 -6.34673683e-07 -8.36372540e-06 -1.06973098e-06
 -5.51899485e-06  1.78474305e-06  8.27529453e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[370.0, 390.0]","[ 7.45143327e-06  5.52631889e-05  1.93127591e-06  6.35527716e-06
  1.46991931e-04 -3.50466854e-05 -7.32003691e-06  2.06172472e-05
  3.20607575e-05  1.64238195e-04 -1.22972995e-05 -5.77624389e-05
  6.22727776e-06  3.16210291e-05  5.74119067e-05  1.35840341e-06
 -5.29392916e-06 -3.68042328e-07  1.28425739e-06 -5.32278874e-08
  2.77976412e-06 -3.14692525e-07  2.85815677e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[390.0, 410.0]","[ 8.21216844e-06  6.32951390e-05  1.84911455e-06  4.69604203e-06
  1.44539654e-04 -4.15739995e-05 -7.57305031e-06  2.11555482e-05
  3.19384874e-05  1.82250608e-04 -1.11228312e-05 -4.84112236e-05
  5.38227407e-06  2.98157558e-05  5.40007052e-05  1.26370513e-06
 -2.64017777e-06 -7.43828099e-07 -2.06717527e-05 -1.78547069e-07
  1.44456212e-06  4.23929266e-07  7.49122089e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[410.0, 430.0]","[ 6.81250659e-06  6.54282021e-05  1.21699086e-06  3.54611119e-06
  1.45424878e-04 -4.09756620e-05 -5.33586852e-06  1.94102787e-05
  2.53776429e-05  1.75674426e-04 -5.22712407e-06 -5.00690145e-05
  3.56741384e-06  2.72542169e-05  4.16700077e-05 -1.72053273e-06
 -6.69392391e-06 -2.49032029e-06  1.38546381e-06  3.45814005e-06
  1.26828831e-06 -8.89498415e-07 -2.67566645e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[430.0, 450.0]","[ 6.59907794e-06  6.52362858e-05  1.09137897e-06  3.90942189e-06
  1.34652715e-04 -3.43741180e-05 -4.83341318e-06  1.57028199e-05
  2.25548095e-05  1.65579758e-04 -7.23024965e-06 -3.62886681e-05
  3.19819970e-06  2.02321974e-05  4.11129300e-05  1.17355625e-06
 -6.36314660e-06 -3.48978981e-06 -1.74920066e-05  7.87223310e-07
 -6.92172579e-07  1.04072305e-06  6.26995949e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.31799983e-05  1.34398520e-04  1.60129963e-06  5.04872334e-06
  3.07178190e-04 -7.54678006e-05 -8.16853085e-06  2.98190697e-05
  4.09692964e-05  3.54755823e-04 -1.04614453e-05 -7.08503377e-05
  4.71434011e-06  3.84981494e-05  7.07785052e-05  1.48748674e-06
  5.11253378e-06 -3.13745172e-06 -3.42743825e-06  1.07051879e-06
 -5.88709323e-06  3.94690476e-07 -1.07585318e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.09381122e-05  1.36221390e-04  1.00107634e-06  2.50976342e-06
  2.62496986e-04 -7.05053047e-05 -5.54751883e-06  2.51546575e-05
  2.88971629e-05  3.19811454e-04 -3.11235359e-06 -6.44346871e-05
  2.81245377e-06  2.88473356e-05  5.43646661e-05 -3.99209600e-06
  5.69563706e-06  1.34270520e-06 -3.99707264e-06  1.57418671e-06
  6.40928534e-06 -7.01825371e-07  2.68517768e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[530.0, 570.0]","[ 8.97652777e-06  1.19338629e-04  6.97353808e-07  2.49155404e-06
  2.65355924e-04 -5.31257750e-05 -4.24051535e-06  1.85274392e-05
  2.00330587e-05  2.83792920e-04 -2.77874869e-06 -3.31905251e-05
  1.93323096e-06  2.24445802e-05  3.99765560e-05  5.23028641e-07
  1.12548244e-05 -7.60730404e-07  1.38920046e-05 -2.20336860e-06
 -8.37329956e-06  8.80406942e-07 -8.46535773e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[570.0, 610.0]","[ 7.29583861e-06  1.02572468e-04  3.80579209e-07  9.18933081e-07
  2.64437456e-04 -3.36332507e-05 -3.04395626e-06  1.12561437e-05
  1.71614602e-05  2.50501993e-04 -5.06909527e-08 -2.37553890e-05
  6.80146298e-07  1.66468228e-05  3.84518859e-05 -2.49247126e-06
 -7.21393538e-06  3.37130967e-06  4.86592190e-06 -2.90159259e-06
  4.35168826e-06  3.32350709e-07 -7.16411801e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[610.0, 650.0]","[ 5.59077778e-06  9.27374582e-05  4.80792658e-07  1.62678995e-06
  2.50548345e-04 -3.31431326e-05 -2.52003487e-06  1.14893545e-05
  1.15627376e-05  2.13061906e-04 -7.69324926e-06 -1.30058789e-05
  2.03826687e-06  1.37549473e-05  2.83260092e-05  4.53836383e-06
 -1.05844838e-05 -5.58187022e-06 -7.28935567e-06  4.67758865e-06
 -4.27371338e-06  6.97263312e-07 -1.32728929e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[650.0, 700.0]","[ 3.94652985e-06  9.79720229e-05  1.89253149e-07  9.03122891e-08
  2.86505966e-04 -3.85692598e-05 -1.13086219e-06  1.27783266e-05
  7.83940396e-06  2.15862044e-04  6.17047949e-07 -1.47748493e-05
  5.21950215e-07  1.40596588e-05  2.27245633e-05 -1.44128778e-06
  1.17856742e-05  3.31552331e-06  3.31416367e-05  9.57443930e-07
 -6.70063730e-06 -1.61403689e-06 -1.41511910e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[700.0, 750.0]","[ 4.68727589e-06  9.33901289e-05  2.32659735e-07  2.45652515e-06
  2.42286028e-04 -3.22146750e-05 -1.66140754e-06  9.19815434e-06
  9.81096691e-06  1.91593833e-04 -5.44968196e-06 -1.78398880e-05
  1.17920584e-06  9.92482381e-06  2.88569452e-05  5.11127645e-06
 -2.30555180e-06 -4.14143500e-06 -1.39086280e-05  2.73622885e-07
 -3.82637519e-06  6.61569528e-07  9.57133064e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[750.0, 800.0]","[ 2.84673226e-06  7.91115222e-05  1.29961671e-07  1.52006073e-07
  2.28325255e-04 -2.15827269e-05 -8.39138722e-07  6.46447181e-06
  3.60446011e-06  1.52389248e-04  1.93285193e-06 -2.70157621e-08
 -2.44631072e-08  5.10802764e-06  1.67603567e-05 -1.83861843e-06
  3.59869165e-06  1.65546501e-06  8.34457004e-06 -1.34922618e-07
  3.58984550e-07 -6.48927226e-07  2.23202916e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[800.0, 850.0]","[ 2.17576164e-06  6.11516810e-05  8.46449319e-08 -1.69673837e-06
  2.15511765e-04 -2.24153196e-05 -5.56314762e-07  5.09063437e-06
  8.75136926e-07  1.10886597e-04  1.38244884e-06  1.23368687e-07
 -1.86885683e-07  6.20095423e-06  6.85794864e-06 -1.37975644e-06
  9.02948371e-07  6.24432688e-06  2.46984196e-05 -2.96999828e-06
  6.46416762e-06 -3.90577311e-07  6.31448703e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[850.0, 900.0]","[ 2.07299014e-06  4.99853304e-05  1.45852838e-07  1.12921039e-06
  1.95028909e-04 -1.18182658e-05 -7.80750049e-07  4.25834356e-06
  4.31751775e-06  1.02242346e-04 -2.38125926e-06  1.12910051e-05
  8.57068476e-07  1.01990352e-06  1.22804069e-05  1.02063367e-06
 -6.70703590e-06 -4.07251974e-06 -1.01833477e-05  3.89437383e-06
 -2.17202110e-06 -1.61133747e-07 -6.76096275e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 2.52240189e-06  7.95706520e-05  1.45791647e-07 -1.38939351e-06
  3.58817077e-04 -2.77782274e-05 -8.77085934e-07  4.91766772e-06
  5.15823139e-06  1.36087986e-04  2.33733280e-06  2.10729406e-05
 -2.73566589e-07  4.78664225e-06  1.50973889e-05 -5.27192957e-07
 -3.23056800e-06  5.33075223e-06  9.52080554e-06 -2.52484036e-06
  6.70599483e-06 -8.39158134e-07 -2.00111980e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[1000.0, 1200]","[ 2.44925862e-06  9.47909156e-05  8.30449359e-08  2.42041960e-06
  5.65250348e-04 -3.01368472e-05 -5.98211636e-07  9.28954020e-06
  6.61084839e-06  1.40642591e-04 -5.11729651e-06  1.79088382e-05
  1.39755002e-06  3.32884925e-06  2.76388256e-05  3.65066327e-06
 -5.15126910e-06 -9.99884524e-06 -4.00821214e-05  7.22278524e-06
  3.06914945e-06  4.55172150e-07  2.49516299e-05]"
"[290.0, 2500.0]","[0.5, 0.75]","[1200, 1400]","[ 5.94661867e-07  4.89559175e-05  1.04539594e-07 -2.56645621e-06
  3.74320933e-04 -3.83038068e-06 -1.93950298e-07  1.47439054e-07
 -6.46085671e-07  5.51422022e-05  6.08978499e-06  1.86218176e-05
 -1.09965710e-06 -1.42166869e-06  2.66095070e-06 -5.02742591e-06
 -2.24605452e-06  7.55138407e-06  1.76512801e-05 -5.27224143e-06
  7.63295068e-06  2.20543491e-07  6.33691954e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.08768646e-04  3.81746497e-04  7.11393136e-05  1.03250949e-04
  5.44745730e-04 -4.16302060e-04 -1.76077391e-04  3.33788164e-04
  3.85044483e-04  9.15952300e-04 -2.10129618e-04 -4.82056953e-04
  1.69891063e-04  3.95355211e-04  4.66041788e-04 -3.76909739e-06
  2.90148169e-05 -1.07442559e-05 -1.49327993e-05  7.11638181e-06
 -1.29177435e-05  3.45378351e-06  1.64832046e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.78693051e-04  6.04470750e-04  8.52638652e-05  1.20787314e-04
  8.45271497e-04 -6.31560494e-04 -2.46467704e-04  4.47568784e-04
  5.30184580e-04  1.41973330e-03 -2.94199532e-04 -7.33627008e-04
  1.99166033e-04  5.21615937e-04  6.24110270e-04  8.30486238e-06
 -4.52117460e-05 -1.75577206e-05 -5.49680411e-05  4.57132026e-06
  5.35740311e-06  4.90797279e-06 -5.43371516e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[290.0, 310.0]","[ 2.07093477e-04  7.17114178e-04  7.14467043e-05  8.90733936e-05
  8.47601523e-04 -7.85884919e-04 -2.43365705e-04  4.57000018e-04
  4.95396768e-04  1.56171021e-03 -2.67611752e-04 -8.49464087e-04
  1.56867727e-04  4.95793348e-04  5.48424646e-04  9.12027807e-07
  2.73371425e-05 -4.35792025e-06 -2.54314391e-05  1.86403455e-07
 -1.19119558e-05  3.43361830e-06  1.93865915e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.34526884e-04  8.11006978e-04  5.95627348e-05  6.87463086e-05
  8.61981562e-04 -8.84376179e-04 -2.36304485e-04  4.43522830e-04
  4.69924139e-04  1.67762062e-03 -2.56151937e-04 -9.20802127e-04
  1.26104419e-04  4.59846704e-04  4.91255826e-04  1.41454862e-05
 -1.05982373e-05 -2.08981895e-05 -7.43568887e-05  6.29888095e-06
 -8.50795768e-06  4.55513432e-06  3.05654954e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[330.0, 350.0]","[ 2.77681044e-04  9.30540158e-04  5.09139248e-05  4.31609668e-05
  7.90695311e-04 -1.01635243e-03 -2.37781423e-04  4.34417260e-04
  3.97252077e-04  1.72480208e-03 -2.14139601e-04 -9.72681076e-04
  9.48258590e-05  4.14115250e-04  3.78381779e-04 -4.04974278e-06
 -1.01850697e-05 -5.70240249e-06 -2.43933516e-05  4.68521946e-06
  7.59158338e-06  7.35595186e-07  2.34778101e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[350.0, 370.0]","[ 3.76033390e-04  1.12728841e-03  4.79333434e-05  3.88757887e-05
  7.60135404e-04 -1.27150134e-03 -2.67487648e-04  4.63342538e-04
  3.91579740e-04  1.85742012e-03 -2.11008927e-04 -1.02393323e-03
  7.89026598e-05  3.77806533e-04  3.24226515e-04 -1.28976135e-05
 -1.83041665e-05 -2.49215742e-05 -4.25774877e-05  5.84754882e-06
 -5.71078752e-06  7.22576528e-06 -3.89444247e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[370.0, 390.0]","[ 3.74570130e-04  1.20147478e-03  3.97064756e-05  2.55345346e-05
  7.12559719e-04 -1.34486529e-03 -2.41779708e-04  4.37836716e-04
  3.36620120e-04  1.82078638e-03 -1.93060385e-04 -9.85261677e-04
  6.23053505e-05  3.28921254e-04  2.63030758e-04  1.71022186e-05
  1.13443380e-05  6.37116183e-06 -4.11818284e-06 -3.28447333e-05
  2.65488647e-05  1.04692458e-05  2.25335764e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[390.0, 410.0]","[ 3.34229561e-04  1.15057255e-03  3.07203929e-05  2.05821907e-05
  6.88651382e-04 -1.20049883e-03 -1.99602437e-04  3.74321578e-04
  2.73159232e-04  1.66584608e-03 -1.38066281e-04 -8.26073623e-04
  4.46759015e-05  2.72401063e-04  2.18291401e-04  3.38785787e-06
 -2.98137617e-05 -1.09948566e-05  4.62439437e-09  1.03680813e-06
  9.26469961e-06  1.94741281e-06 -1.67652075e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[410.0, 430.0]","[ 2.83159323e-04  1.08495909e-03  2.34967765e-05  8.22153947e-06
  6.05083320e-04 -1.08305331e-03 -1.59331323e-04  3.14971978e-04
  2.12812550e-04  1.50891417e-03 -1.04776463e-04 -6.84707912e-04
  3.37529536e-05  2.22817327e-04  1.41476394e-04 -9.55010236e-06
  2.08222653e-05  2.90209582e-05  1.29400618e-04 -1.82596395e-05
  2.37331039e-05  1.37594975e-06 -2.79250325e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[430.0, 450.0]","[ 2.34153942e-04  9.77629877e-04  1.71656216e-05  9.98994418e-06
  5.77238783e-04 -9.05399304e-04 -1.23297994e-04  2.55475596e-04
  1.59644021e-04  1.32991887e-03 -7.62751965e-05 -5.07723274e-04
  2.43260751e-05  1.65162588e-04  1.15317505e-04 -4.38754818e-06
  1.25778153e-05  6.55376815e-06  7.03474329e-05 -1.94759295e-05
  2.28169475e-05  8.15195811e-06 -9.41749302e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[450.0, 490.0]","[ 3.35378406e-04  1.65276964e-03  2.28706280e-05  8.85023956e-06
  9.89752542e-04 -1.43060385e-03 -1.68398256e-04  3.88044951e-04
  2.56988810e-04  2.08758973e-03 -7.23035391e-05 -7.38223881e-04
  2.70591891e-05  2.48171466e-04  2.37520299e-04 -1.47604869e-05
  1.03679280e-06  1.09064229e-05 -6.52661744e-06 -2.58358842e-06
  1.03650232e-05 -1.02436932e-06  1.79768337e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[490.0, 530.0]","[ 2.13035178e-04  1.22392462e-03  1.16520091e-05  1.15662811e-05
  8.43562730e-04 -9.49194151e-04 -9.51615549e-05  2.31157974e-04
  1.50085453e-04  1.50425632e-03 -4.07822352e-05 -3.74327945e-04
  1.45448724e-05  1.39268698e-04  1.86365773e-04 -3.73341753e-06
 -2.43575226e-05 -8.93720629e-06 -6.03918413e-05  3.33967820e-06
  2.75629156e-05  3.02279986e-06  1.02687992e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.33083672e-04  9.33938251e-04  6.61693281e-06  5.30749435e-06
  6.89627755e-04 -6.73584156e-04 -5.65452188e-05  1.54641250e-04
  8.90921292e-05  1.06343336e-03 -1.76651465e-05 -1.72186583e-04
  7.57078133e-06  7.67265794e-05  1.05194646e-04 -8.91999045e-06
  3.52513344e-05  7.61731667e-06  2.10277958e-05 -1.12265696e-05
  3.84706726e-06  4.11724817e-06 -8.93295330e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[570.0, 610.0]","[ 8.10572785e-05  7.22545883e-04  3.23326341e-06  8.00116314e-07
  5.58846197e-04 -4.90310719e-04 -3.06632904e-05  1.05273351e-04
  4.93889648e-05  7.35179148e-04 -4.26087512e-06 -1.42911775e-04
  3.19298986e-06  6.01393929e-05  6.38321256e-05 -2.68968550e-06
  3.65248410e-05  1.36122948e-05  8.57688583e-05 -9.13160550e-06
  1.66284468e-05 -1.45487751e-06  6.74802535e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[610.0, 650.0]","[ 5.53018232e-05  5.19673948e-04  2.42384475e-06  2.08324465e-06
  5.30760491e-04 -3.25964095e-04 -2.17008914e-05  6.59027307e-05
  4.14021142e-05  5.42790363e-04 -9.34998912e-06 -7.72651417e-05
  3.09380217e-06  3.89372998e-05  6.64226045e-05  6.41447985e-06
 -8.09434624e-06  3.77791281e-06 -4.47192053e-07 -2.78784434e-06
  1.09282584e-05 -1.77242710e-06 -2.03441509e-09]"
"[0.0, 20.0]","[0.75, 1.0]","[650.0, 700.0]","[ 4.16994443e-05  4.47788370e-04  1.48018757e-06 -3.09311625e-06
  5.48862361e-04 -2.53936556e-04 -1.47736033e-05  4.78922075e-05
  2.00187799e-05  3.97047499e-04  3.56471554e-06 -2.86392514e-05
 -2.35818464e-09  2.67343919e-05  3.73451390e-05 -3.77640289e-07
 -3.65124760e-05  1.29542109e-05  5.93852192e-05 -2.02146319e-06
  3.16167296e-05 -3.87405251e-06  4.46334339e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[700.0, 750.0]","[ 2.35125440e-05  3.37452298e-04  5.37663207e-07 -1.86909813e-06
  4.46181822e-04 -1.53549968e-04 -6.78102749e-06  2.60416376e-05
  1.07579798e-05  2.64358914e-04  6.29295956e-06  2.78784512e-05
 -1.18917579e-06  3.41874905e-06  3.00583001e-05 -4.20083629e-06
 -1.86210242e-05  6.74397065e-06  8.41053492e-06 -4.78597466e-06
  1.53677597e-05  5.52335288e-07  1.54162873e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.58159716e-05  2.18214049e-04  3.90542173e-07 -9.00226166e-07
  3.62434442e-04 -1.00512541e-04 -5.03402009e-06  1.18567581e-05
 -1.27233522e-06  1.62947791e-04  2.82431921e-06  1.64300651e-05
 -8.94734684e-07  2.47454146e-06  2.40354549e-05 -1.62950620e-06
 -8.00240444e-06  3.37192086e-06 -8.26870327e-06 -4.85299086e-06
  1.71592651e-05  1.75108261e-06  1.31425632e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[800.0, 850.0]","[ 8.39529282e-06  1.77026835e-04  6.76820778e-08 -1.33897585e-06
  2.94787048e-04 -8.08113444e-05 -1.69776760e-06  1.23890606e-05
  3.56918509e-06  1.19703974e-04  7.87950651e-06  4.21206114e-05
 -1.62418544e-06 -2.68958183e-06  1.44445010e-05 -3.20746074e-06
  2.86640707e-06  1.31638980e-06 -1.64097482e-05  7.87508065e-07
  9.09360990e-07 -3.60403738e-07 -4.50291913e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[850.0, 900.0]","[ 3.55438198e-06  1.22763700e-04 -5.21276497e-09 -1.54890154e-07
  2.41085353e-04 -4.24035305e-05 -1.18177971e-07  5.58962299e-06
  2.85140218e-06  5.51495140e-05  4.76360225e-06  1.56767297e-05
 -4.04315462e-07  1.49762205e-07  1.42690748e-05 -2.23547321e-06
 -1.44837525e-05  1.48673474e-06  1.17493637e-05  1.84623894e-06
  1.16737556e-05 -1.73502939e-06  7.65563880e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 6.07496791e-06  1.46485291e-04 -7.87099598e-08  9.35604648e-08
  3.96745514e-04 -6.20101140e-05 -7.42407787e-07  7.87484470e-06
  4.89260664e-06  4.16650739e-05  3.72116146e-06  3.64074629e-05
 -6.48131299e-07  1.12108097e-06  1.70371327e-05 -1.25015647e-06
 -3.58472887e-06  2.94153006e-06  1.68233036e-05 -1.99147095e-06
  1.59206381e-05 -7.35237866e-07 -3.62907075e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[1000.0, 1200]","[ 4.53106375e-06  1.49000446e-04  7.88528091e-08  2.37573783e-08
  4.83022496e-04 -4.20062715e-05 -8.30228834e-07  5.29118933e-06
 -4.07972752e-06 -2.20087523e-05 -3.09082095e-07  2.54907896e-05
  3.24559052e-07 -1.06386917e-06  1.92490323e-05  1.28712208e-06
 -9.82159076e-06 -1.61351438e-06  5.74038805e-06  9.60977665e-07
  7.20413868e-06  5.10436689e-07  1.50220363e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[1200, 1400]","[ 1.38404179e-06  4.23310270e-05  3.92896230e-08 -4.82175827e-08
  2.75102981e-04 -5.27979555e-06 -3.53197170e-07 -1.00044753e-06
 -1.84052846e-06 -4.22195776e-05 -1.40143165e-06  9.87009443e-06
  1.51505011e-07 -1.38335745e-06  4.08252788e-06  9.66577970e-07
 -6.69998728e-06  1.79425345e-07  3.63868928e-06 -9.87389904e-07
  6.69800222e-06  5.53755739e-07  1.22496832e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.23157312e-04  4.29113583e-04  7.94141750e-05  1.10826009e-04
  5.85179902e-04 -4.61606080e-04 -1.99173826e-04  3.69707483e-04
  4.28189175e-04  1.01719701e-03 -2.35676306e-04 -5.27452896e-04
  1.89044820e-04  4.35826390e-04  4.96866931e-04  3.79199633e-07
 -3.19059151e-07  1.02912448e-05  3.18352297e-05 -4.05843800e-06
  8.75918977e-06  1.20828639e-06 -1.76952664e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.98300337e-04  6.97166744e-04  9.48447468e-05  1.25435089e-04
  9.03637885e-04 -7.44283371e-04 -2.73261798e-04  5.09952481e-04
  5.80269978e-04  1.59224073e-03 -3.10125873e-04 -8.28014223e-04
  2.17948139e-04  5.82589993e-04  6.76082749e-04 -6.18320495e-06
  3.19139142e-05  1.02658703e-05 -4.43787343e-06 -1.33939481e-05
  8.44128356e-06  5.93464242e-06  1.35851532e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[290.0, 310.0]","[ 2.38516667e-04  8.08829305e-04  8.27624756e-05  9.52608744e-05
  1.01760395e-03 -8.71294389e-04 -2.80911712e-04  5.18800609e-04
  5.78787118e-04  1.81458410e-03 -3.08509145e-04 -9.99426001e-04
  1.81800153e-04  5.80874872e-04  6.19926564e-04  2.50757368e-06
 -4.03745471e-05  1.61646002e-05  2.06552781e-05 -1.33070971e-05
  4.09508773e-05  1.96292405e-06  7.69576830e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.79618158e-04  9.35611044e-04  7.06722676e-05  7.88997617e-05
  1.03243631e-03 -1.00647796e-03 -2.81039642e-04  5.09743619e-04
  5.35290220e-04  1.97011798e-03 -2.93659938e-04 -1.04334652e-03
  1.47617912e-04  5.32554021e-04  5.65712867e-04  2.13879420e-06
 -2.68921429e-05 -1.12510481e-05 -4.31819869e-05 -1.11101138e-06
  1.63128939e-05  6.44757296e-06  7.14730324e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[330.0, 350.0]","[ 3.44446182e-04  1.12109229e-03  6.21341959e-05  5.57274287e-05
  9.76447657e-04 -1.25327954e-03 -2.92446947e-04  5.26256820e-04
  4.85654026e-04  2.10738954e-03 -2.83277816e-04 -1.18504649e-03
  1.18404475e-04  4.98484275e-04  4.65869335e-04  2.63487730e-07
  5.51302620e-05  1.43743155e-05  5.28488865e-06 -1.86843647e-05
 -1.38792986e-06  3.86807420e-06  4.02854656e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[350.0, 370.0]","[ 4.56995074e-04  1.37427952e-03  5.88212124e-05  4.59658807e-05
  9.74375567e-04 -1.56986531e-03 -3.27239741e-04  5.68486575e-04
  4.84910615e-04  2.30525192e-03 -2.72435287e-04 -1.27853830e-03
  9.85624647e-05  4.71841776e-04  4.08472495e-04  3.61454147e-06
 -5.38895768e-05 -1.18393104e-05 -4.08175754e-05 -7.23392267e-06
  4.53525375e-05  5.98543371e-06  6.24191047e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[370.0, 390.0]","[ 4.70368514e-04  1.48081389e-03  4.98832941e-05  3.23013871e-05
  9.31403264e-04 -1.60877858e-03 -3.04373917e-04  5.34771815e-04
  4.13767744e-04  2.28293487e-03 -2.31471117e-04 -1.18530117e-03
  7.80524483e-05  4.12638622e-04  3.34993385e-04 -5.36094220e-06
 -6.53676197e-05 -9.17409382e-06 -6.44928400e-05  1.07556610e-05
  1.10390415e-05 -3.01263908e-08 -2.95126130e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[390.0, 410.0]","[ 4.25606059e-04  1.45280865e-03  3.94149556e-05  2.56171898e-05
  8.98588567e-04 -1.56222680e-03 -2.54324978e-04  4.74600189e-04
  3.48083310e-04  2.15433314e-03 -1.83232298e-04 -1.02893757e-03
  5.85209577e-05  3.41665153e-04  2.69338441e-04  4.55178552e-06
  3.71152147e-05 -1.67047600e-06 -2.97681776e-06 -1.87546324e-05
  6.44442791e-06  9.28122357e-06 -5.82665805e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[410.0, 430.0]","[ 3.75034351e-04  1.39472204e-03  3.11089156e-05  2.31364102e-05
  8.19594393e-04 -1.38862664e-03 -2.10919939e-04  4.09657811e-04
  2.81590090e-04  1.96836433e-03 -1.41318962e-04 -8.55443757e-04
  4.64243302e-05  2.81728875e-04  2.33495723e-04  6.85616762e-07
  1.66413541e-05 -1.71562927e-05 -9.87803183e-06 -3.58061141e-06
  1.14007001e-05  9.49136350e-06  3.54871041e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[430.0, 450.0]","[ 3.02500901e-04  1.28435212e-03  2.26363601e-05  1.45399394e-05
  7.48266459e-04 -1.20495524e-03 -1.60353069e-04  3.42624188e-04
  2.34324918e-04  1.74174723e-03 -9.15606173e-05 -7.67962451e-04
  3.02773238e-05  2.45406368e-04  2.12217208e-04 -5.84582524e-06
 -6.52243583e-06 -2.84893324e-06  6.54777813e-06  5.78384764e-06
  1.58620072e-05 -3.13575596e-07  3.83523585e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[450.0, 490.0]","[ 4.52229709e-04  2.22836988e-03  2.92884968e-05  2.65422616e-05
  1.42575324e-03 -1.90401617e-03 -2.20530655e-04  5.10920927e-04
  3.40732159e-04  2.88203474e-03 -1.35196059e-04 -1.02164959e-03
  4.41924155e-05  3.33992735e-04  3.14707183e-04  3.22436273e-06
 -1.53405004e-05 -2.40270275e-05  4.55627660e-06  2.40207377e-07
  1.99710244e-05  9.73811967e-06  2.99669425e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[490.0, 530.0]","[ 2.92400918e-04  1.76844195e-03  1.64498248e-05  1.54703296e-05
  1.20958225e-03 -1.36372150e-03 -1.31360350e-04  3.39419955e-04
  2.10442768e-04  2.13556807e-03 -5.86275687e-05 -5.67090314e-04
  2.10429807e-05  1.97726253e-04  2.48204585e-04 -3.48203407e-06
  2.45360854e-05 -1.79662574e-05 -5.34172024e-05  1.63715421e-05
 -1.94859987e-05  4.77092549e-07  3.82296907e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.88863410e-04  1.35645144e-03  9.33067717e-06  4.64017963e-06
  1.04313019e-03 -9.59245869e-04 -7.87207335e-05  2.19072945e-04
  1.29300371e-04  1.55453493e-03 -1.62482503e-05 -3.34441957e-04
  8.40084383e-06  1.28992368e-04  1.89665366e-04  1.03447569e-06
  3.12795972e-05  5.83544411e-06 -3.26352508e-05 -2.18418586e-06
 -5.92233181e-06 -2.53729033e-06  2.80134823e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[570.0, 610.0]","[ 1.29953606e-04  1.02682397e-03  5.49365418e-06  7.45734978e-06
  9.28969628e-04 -6.69565375e-04 -5.05899556e-05  1.44204835e-04
  6.62087194e-05  1.10287993e-03 -1.93076088e-05 -1.74120446e-04
  6.58836414e-06  8.07185783e-05  1.46544349e-04  5.86848341e-06
  5.07685214e-06 -4.31281251e-06 -6.32621762e-05 -5.75216590e-06
 -1.86408778e-06  2.37117289e-06  3.50158985e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[610.0, 650.0]","[ 8.13232038e-05  8.06582905e-04  2.88128117e-06  1.00153566e-06
  8.01259453e-04 -4.79576602e-04 -2.86449358e-05  9.62172859e-05
  4.36311741e-05  8.13210521e-04 -7.67298427e-06 -6.37904273e-05
  2.99514614e-06  4.25620517e-05  7.37726302e-05  4.67428749e-07
  9.74527288e-06  3.89463153e-06  3.19926034e-05 -9.73526704e-06
  9.24871069e-06  4.49630120e-06 -5.38213931e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[650.0, 700.0]","[ 6.49219355e-05  7.63756548e-04  1.93413070e-06  5.41896758e-06
  8.49443968e-04 -4.26932420e-04 -2.13137594e-05  8.44240331e-05
  3.60038887e-05  6.89047590e-04  2.54981920e-06 -6.26638769e-05
  2.23735111e-06  4.04076004e-05  1.14390237e-04 -6.77464816e-06
  3.68700369e-05 -3.11209397e-06 -2.12158294e-05  2.49710259e-06
 -2.13378309e-06 -4.55246361e-07  4.82852230e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[700.0, 750.0]","[ 3.89922994e-05  5.44107013e-04  8.37195657e-07  1.95244433e-06
  7.38359469e-04 -2.67265252e-04 -1.10864953e-05  4.88608614e-05
  1.50742806e-05  4.36045315e-04  1.20152824e-06 -1.66457198e-05
  7.35966694e-07  2.22210214e-05  6.55765726e-05  8.88632506e-07
 -2.39925675e-05 -1.30083149e-05 -1.93471828e-05  1.23580291e-05
 -6.43070894e-06  1.16139912e-06  1.05496450e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[750.0, 800.0]","[ 2.69676108e-05  4.06450905e-04  5.52999403e-07  1.09853424e-06
  5.95017810e-04 -1.98745389e-04 -7.69550301e-06  3.09163660e-05
  1.07959549e-05  3.14220373e-04 -1.62904823e-06  1.40180294e-05
  9.33527687e-07  1.50239427e-05  5.34590223e-05 -1.89274324e-06
  2.52985241e-05  7.64351348e-06  1.07775952e-05 -7.24760054e-06
  4.05925171e-06  6.35770777e-07 -9.92489270e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.65277554e-05  2.88135979e-04  2.77306898e-07  5.21502728e-06
  5.15555776e-04 -1.08239315e-04 -4.06933162e-06  1.51598706e-05
  1.99581932e-07  1.59010939e-04 -4.08140967e-06  4.54638637e-05
  1.46315741e-06 -1.78023006e-06  3.87792391e-05  1.37259132e-06
  4.27260265e-06 -1.48662599e-05 -2.02571736e-05  7.38048550e-06
 -1.58556072e-05  2.30130712e-06  1.36194837e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[850.0, 900.0]","[ 1.06087866e-05  2.21807983e-04  2.33153487e-07  1.42689319e-06
  4.76612919e-04 -1.02515972e-04 -2.96020756e-06  1.71274928e-05
 -1.07338444e-06  1.19970228e-04 -2.15685774e-06  5.27097908e-06
  8.27738876e-07  7.71457194e-06  3.59421599e-05  3.28041166e-06
 -2.18844141e-06 -3.12454138e-06 -1.10482798e-05  5.12690987e-06
  8.17871457e-07 -1.72461584e-06  1.43987211e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 1.21648958e-05  2.81421574e-04  5.28364119e-08  7.48767767e-07
  7.16659523e-04 -1.15164176e-04 -2.29094739e-06  1.44989951e-05
 -4.08540549e-06  7.35723480e-05  2.50552463e-06  4.75463443e-05
 -1.01099677e-07 -1.51576874e-06  3.97058228e-05 -2.89531870e-06
  1.37296104e-05 -9.91482629e-07  4.80008053e-07  2.01829062e-07
  5.28497283e-06  1.25589700e-06  1.76247161e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[1000.0, 1200]","[ 7.81228948e-06  2.82477817e-04  1.58568464e-07  1.48559034e-06
  9.34857347e-04 -8.68828500e-05 -1.61072201e-06  1.23013465e-05
  4.62667555e-06  2.62306738e-05 -5.20914246e-08  5.37883625e-05
  5.69832085e-07  1.10579190e-06  4.28153371e-05  1.46682992e-07
  1.04338736e-05 -1.60722592e-06  1.10895403e-05  4.58838344e-07
  4.17061241e-06  1.61652248e-07  1.16756938e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[1200, 1400]","[ 2.86196779e-06  9.36295287e-05  5.13208311e-08 -9.10890152e-08
  5.81639811e-04 -2.21043941e-05 -6.89633286e-07  1.60815650e-07
  2.25646621e-06 -5.92512538e-05  1.89551849e-06  2.47701761e-05
 -4.76217078e-07  3.91795545e-07  1.85454383e-05 -6.41526667e-07
 -1.00970490e-05  2.30035455e-06 -7.77814789e-06  1.09358647e-07
  5.64259000e-06 -9.75613196e-07  1.14147084e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.02044758e-04  3.59652135e-04  6.52717506e-05  9.21851008e-05
  4.83912063e-04 -3.95610207e-04 -1.63108815e-04  3.11886281e-04
  3.72627653e-04  8.39192329e-04 -1.89171752e-04 -4.64217767e-04
  1.55997082e-04  3.64298085e-04  4.29625862e-04 -4.58132037e-06
  1.36713194e-05  1.79243571e-05  4.12011924e-05 -1.43076449e-05
  1.69594257e-05  1.58846185e-06  1.68260312e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.67734217e-04  5.83886203e-04  8.19257875e-05  1.07786818e-04
  7.59933355e-04 -6.33342376e-04 -2.34199550e-04  4.41607200e-04
  5.05392179e-04  1.33351766e-03 -2.66161548e-04 -7.17819747e-04
  1.89360698e-04  5.03044840e-04  5.87010242e-04 -5.51083049e-06
  1.38619774e-05  9.47624439e-06 -5.46796759e-06 -1.33915136e-06
  6.50934778e-06 -2.38006871e-06  2.89617901e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[290.0, 310.0]","[ 2.07289938e-04  6.95713096e-04  7.12064019e-05  8.39036145e-05
  8.90661717e-04 -7.62280225e-04 -2.42594465e-04  4.51373313e-04
  4.86773416e-04  1.56488142e-03 -2.72131470e-04 -8.79875603e-04
  1.57302927e-04  5.05010165e-04  5.24338372e-04  5.25748529e-06
  2.59946580e-05  1.81113810e-05  5.07862820e-05 -2.15624513e-05
  6.21056071e-06  6.41154934e-06  7.20958521e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.33773352e-04  8.36754075e-04  6.02144553e-05  7.03031342e-05
  9.35790625e-04 -8.84686292e-04 -2.36722020e-04  4.52909483e-04
  4.70727369e-04  1.77366030e-03 -2.49715036e-04 -9.49267519e-04
  1.27387676e-04  4.78491393e-04  4.92163975e-04  1.04463801e-06
 -8.19442947e-06 -7.97293948e-06  1.25071874e-05  9.66763694e-07
  1.20462761e-05  2.83116145e-06  1.32055418e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[330.0, 350.0]","[ 2.96899672e-04  9.77068880e-04  5.46816115e-05  4.83750112e-05
  8.74991216e-04 -1.08482858e-03 -2.54628077e-04  4.61296019e-04
  4.36281397e-04  1.85964166e-03 -2.44476146e-04 -1.02558575e-03
  1.04546760e-04  4.39315511e-04  4.16958284e-04  1.14937810e-06
  3.25699997e-05  1.88614294e-05  1.81245717e-05 -3.24352276e-05
  3.50870783e-05  8.70787833e-06  5.14111722e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[350.0, 370.0]","[ 3.97887101e-04  1.25936810e-03  5.32188872e-05  3.21743055e-05
  8.62933405e-04 -1.41508106e-03 -2.90378125e-04  5.14734537e-04
  4.24215593e-04  2.09866734e-03 -2.29131277e-04 -1.14119631e-03
  8.62952861e-05  4.27198795e-04  3.64463254e-04 -1.07568602e-05
  8.11245031e-06  1.35421882e-05 -1.48489731e-05  1.46283957e-06
 -3.95492567e-06 -4.49037045e-06 -1.84340888e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[370.0, 390.0]","[ 4.03882071e-04  1.36132930e-03  4.45424563e-05  2.51778020e-05
  8.50016697e-04 -1.49100813e-03 -2.65955793e-04  4.95083139e-04
  3.90893233e-04  2.12125419e-03 -1.99905137e-04 -1.10024188e-03
  6.95592396e-05  3.80981323e-04  3.11606668e-04 -7.02059172e-06
  1.01829404e-06  1.41856222e-05  3.14559232e-05 -3.54029260e-06
  1.70259520e-05 -2.15309614e-06 -2.34243281e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[390.0, 410.0]","[ 3.70908967e-04  1.35917603e-03  3.53548318e-05  2.11815813e-05
  7.79146679e-04 -1.40932868e-03 -2.25131980e-04  4.43289858e-04
  3.21909763e-04  1.98206420e-03 -1.51384365e-04 -9.94317759e-04
  5.14334288e-05  3.27252679e-04  2.63636383e-04  1.29422069e-06
 -1.31384906e-05  7.74144747e-07  3.34451887e-05  2.53821667e-06
  2.11253059e-05 -2.66772112e-06  4.41221620e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[410.0, 430.0]","[ 3.24777821e-04  1.22724021e-03  2.71386283e-05  1.81761991e-05
  7.76326774e-04 -1.21234954e-03 -1.82655970e-04  3.57404433e-04
  2.52534850e-04  1.78278103e-03 -1.16910557e-04 -7.75226059e-04
  3.94347173e-05  2.55402929e-04  2.14514331e-04 -1.02665749e-05
  1.19689301e-05 -6.27224148e-06 -4.86314331e-06 -4.78055833e-06
  1.35675679e-05  6.80056856e-06  2.26678550e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[430.0, 450.0]","[ 2.67602328e-04  1.16941930e-03  2.03537065e-05  1.15091358e-05
  7.12624591e-04 -1.07591238e-03 -1.42963191e-04  3.03528095e-04
  2.10932265e-04  1.61161807e-03 -8.00870902e-05 -6.38030551e-04
  2.67205624e-05  2.13179286e-04  1.95059897e-04  2.51260352e-07
  5.48713960e-06  4.99586463e-06 -5.81842704e-08 -2.37118199e-06
 -4.16479705e-07 -6.88256385e-07  1.55947343e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[450.0, 490.0]","[ 4.12612688e-04  2.10860197e-03  2.68097798e-05  1.89653150e-05
  1.32162628e-03 -1.82053014e-03 -2.01369810e-04  4.83023442e-04
  2.90502853e-04  2.74075276e-03 -1.07486927e-04 -9.28164790e-04
  3.65208800e-05  3.15721537e-04  2.98492213e-04 -1.33345270e-07
  7.84970307e-05 -8.55367550e-06 -1.71936244e-05  1.03123255e-05
 -2.92997920e-05 -1.84113770e-06  2.49374088e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[490.0, 530.0]","[ 2.82281252e-04  1.68086601e-03  1.52906581e-05  1.79673526e-05
  1.19111326e-03 -1.26508686e-03 -1.25448955e-04  3.14010934e-04
  2.06300704e-04  2.08003225e-03 -7.23044303e-05 -5.56805808e-04
  2.08668909e-05  1.93871839e-04  2.47310482e-04  1.67807401e-05
 -3.75772735e-05 -2.20411206e-05 -9.59229688e-05  2.37435827e-06
 -2.17516023e-05  5.91741836e-06  2.14234797e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.84990322e-04  1.34418653e-03  9.35564244e-06  3.00251661e-07
  1.04981833e-03 -9.50397862e-04 -7.85559280e-05  2.18544658e-04
  1.15782078e-04  1.53311334e-03 -2.41418384e-05 -3.09661964e-04
  1.00182902e-05  1.24024493e-04  1.45524767e-04  1.56728192e-06
  6.83415733e-07  2.47276947e-05  7.66009331e-05 -1.61267128e-05
  1.26888551e-05 -6.72566994e-07 -1.65821880e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[570.0, 610.0]","[ 1.18196741e-04  1.04199957e-03  4.61196423e-06  2.05751090e-06
  9.49034639e-04 -6.83058039e-04 -4.33551747e-05  1.48872155e-04
  8.06063964e-05  1.13398034e-03  2.52626785e-06 -1.81575464e-04
  2.98807722e-06  8.15726027e-05  1.30933623e-04 -5.95005859e-06
  1.49008305e-05 -6.38396260e-06  6.03278755e-06  9.30040993e-06
 -3.83560397e-06 -9.30775145e-07  2.20499485e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[610.0, 650.0]","[ 8.02259884e-05  8.16361940e-04  2.68194403e-06 -2.95215771e-07
  8.15165021e-04 -4.76931071e-04 -2.75964860e-05  9.81495116e-05
  3.42524709e-05  8.02273799e-04  5.61185888e-06 -1.02242007e-04
  7.91951113e-07  4.69154306e-05  8.93863334e-05 -8.09172585e-06
  1.47238001e-05  1.00555606e-05  3.95053363e-05 -1.14903882e-05
  3.06913863e-05  3.62720997e-06  4.70601989e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[650.0, 700.0]","[ 6.43062585e-05  7.80444232e-04  1.91787696e-06  1.91409006e-06
  9.26275897e-04 -4.18496548e-04 -2.07551604e-05  8.22055288e-05
  3.65211490e-05  7.38972367e-04  7.82731780e-06 -4.32101195e-05
  1.26945223e-07  3.98593465e-05  1.03682015e-04 -6.02623209e-06
  1.82163811e-05  7.33386264e-06  1.73157899e-05 -9.19115019e-06
  3.36440973e-06  1.08840972e-06  1.68721420e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[700.0, 750.0]","[ 4.33596288e-05  5.67339246e-04  1.33368019e-06  4.91074449e-06
  8.09013806e-04 -2.88300445e-04 -1.41581080e-05  5.39393704e-05
  4.18752342e-05  4.95150640e-04 -4.47456923e-06  2.03048133e-06
  2.28346530e-06  2.52982353e-05  8.96455554e-05  5.41646166e-07
 -3.28587084e-05 -3.35780434e-06 -2.90230489e-05  4.11391807e-06
  1.82390406e-05 -4.28429312e-07  2.25883239e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[750.0, 800.0]","[ 2.90969809e-05  4.34774723e-04  8.33820013e-07  1.46327778e-07
  6.92729456e-04 -2.07192745e-04 -8.93452191e-06  3.50911305e-05
  1.13338751e-05  3.40399305e-04 -1.13254341e-07  2.00794317e-05
  2.51294009e-07  1.62716926e-05  5.93480687e-05  7.13444993e-07
  6.38163616e-06  5.07791050e-07 -3.27977834e-05  1.32976393e-06
 -1.86793556e-05  3.60240211e-07 -3.54080326e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.97337733e-05  3.08436454e-04  5.43012211e-07 -1.81793520e-06
  5.98661283e-04 -1.36252463e-04 -6.01624414e-06  1.63459667e-05
  1.96796178e-06  1.88871048e-04  6.05527646e-06  4.35818084e-05
 -1.32476497e-06 -1.40341643e-06  2.45514200e-05 -5.67842289e-06
 -8.53581671e-06  1.24810235e-06  1.79543026e-05  1.25029167e-06
  1.24760126e-05  7.34708325e-07 -1.20805443e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[850.0, 900.0]","[ 1.18021122e-05  2.52044190e-04  2.45970221e-07  2.69592078e-06
  5.28601653e-04 -1.03159478e-04 -3.10504969e-06  1.59318369e-05
  1.48108160e-06  1.49056368e-04 -2.60245559e-06  2.53430125e-05
  8.30651661e-07  6.15433200e-06  4.42029256e-05  1.83759033e-06
  1.87211672e-05 -6.47713879e-06 -3.61478480e-05  3.34258157e-06
 -1.51161005e-05  1.19420479e-06 -3.89937386e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 1.31921890e-05  3.33802996e-04  1.12918562e-07 -5.65369356e-07
  8.47916519e-04 -1.11078250e-04 -2.51278884e-06  1.76256369e-05
  1.02362803e-05  1.34228864e-04  8.07860812e-06  6.00858248e-05
 -9.54070898e-07  9.17156880e-07  5.16992181e-05 -4.77920246e-06
 -6.39358966e-07  8.76206524e-06  3.93307132e-06 -6.60981991e-06
  5.44887744e-07 -3.25389626e-07  5.21104018e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[1000.0, 1200]","[ 7.26346668e-06  3.13431981e-04 -5.90438207e-08 -6.68227178e-07
  1.21070394e-03 -9.05939986e-05 -5.41090858e-07  5.85337636e-06
 -3.14068647e-06  3.33365929e-05  1.39007362e-06  4.85549753e-05
 -1.14876836e-06  2.39155616e-06  4.49536511e-05  2.39295754e-06
 -2.32814760e-06 -4.31293408e-06  2.32351572e-05  6.78782626e-06
 -1.53174877e-06 -2.33008411e-07  1.16452428e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[1200, 1400]","[ 2.76647565e-06  1.25941797e-04 -2.57964523e-09  1.89272969e-06
  7.20293461e-04 -2.07515303e-05 -2.79404027e-07  2.64291163e-06
 -4.37974846e-06 -5.29102670e-05 -1.63097747e-06  4.34101863e-05
  7.43665036e-07 -2.99576490e-07  1.65072083e-05  1.40765766e-06
  8.37262002e-07 -1.47265104e-06  1.56095474e-05 -1.49452841e-06
 -9.23375470e-06  8.27810648e-07 -4.58325619e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[250.0, 270.0]","[ 5.61374080e-05  1.81769495e-04  3.56141642e-05  5.30576579e-05
  2.52077525e-04 -2.03109703e-04 -8.97708328e-05  1.61996662e-04
  1.96741030e-04  4.31018858e-04 -1.08353379e-04 -2.38309665e-04
  8.68910225e-05  1.96341014e-04  2.36083892e-04 -2.29049686e-07
  7.58032759e-06  8.84643957e-06  8.80184914e-06 -7.06445652e-06
  1.67852141e-06  6.57899989e-07  2.76375088e-07]"
"[70.0, 100.0]","[0.75, 1.0]","[270.0, 290.0]","[ 8.79324335e-05  3.15270657e-04  4.30842768e-05  6.12892842e-05
  4.33813078e-04 -3.35563460e-04 -1.22335685e-04  2.32962182e-04
  2.72052098e-04  7.45171065e-04 -1.40633963e-04 -3.65619092e-04
  9.96177669e-05  2.67309475e-04  3.27391146e-04 -1.62433105e-07
  7.86891531e-06 -6.79065857e-06 -2.23211005e-05  1.65164550e-07
 -7.04765378e-06  4.01430636e-06 -6.47574927e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.05502825e-04  3.69532201e-04  3.78499815e-05  4.87957144e-05
  4.61419391e-04 -3.89294684e-04 -1.25912163e-04  2.33805922e-04
  2.68341681e-04  8.30323820e-04 -1.38334584e-04 -4.31149258e-04
  8.58310075e-05  2.62063933e-04  3.07285332e-04 -5.04653049e-06
  1.00740056e-05  1.22454813e-05  1.34424796e-05 -1.12667650e-05
  1.24259486e-05 -3.90068330e-07  1.54007437e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[310.0, 330.0]","[ 1.19642355e-04  4.47524713e-04  3.25135839e-05  3.99707694e-05
  5.28590923e-04 -4.63385383e-04 -1.24542699e-04  2.42137272e-04
  2.62007173e-04  9.68195717e-04 -1.36526176e-04 -5.07006228e-04
  7.05985733e-05  2.62035770e-04  2.83063357e-04  2.66723289e-07
 -1.61780202e-05 -2.18288709e-05 -3.77089686e-05  2.33322864e-05
 -1.46348271e-05 -9.40987486e-07 -1.35405781e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[330.0, 350.0]","[ 1.46840015e-04  5.43593987e-04  2.92274217e-05  2.57474427e-05
  4.92009133e-04 -5.75539466e-04 -1.30924009e-04  2.51937158e-04
  2.46123716e-04  1.03589068e-03 -1.30501125e-04 -5.57312222e-04
  5.71560431e-05  2.43418171e-04  2.40127304e-04  4.87520374e-06
 -6.66011641e-06  8.98067656e-06  2.70549150e-07 -5.09297057e-06
  1.65480018e-05 -9.14714935e-07  1.04604050e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[350.0, 370.0]","[ 2.05639478e-04  6.45375174e-04  2.83210017e-05  1.76141441e-05
  4.75381267e-04 -7.20931768e-04 -1.52223892e-04  2.67322769e-04
  2.27370110e-04  1.11564609e-03 -1.27120186e-04 -6.23374250e-04
  4.78933657e-05  2.34420175e-04  2.08849946e-04 -4.90136066e-06
  5.47807304e-06  1.26292958e-05 -2.91612541e-05 -5.42184746e-06
  2.04090932e-06 -1.09155619e-06  1.67339453e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[370.0, 390.0]","[ 2.10629791e-04  7.26550723e-04  2.40756708e-05  1.71594488e-05
  4.54946266e-04 -7.83754429e-04 -1.40933466e-04  2.66902135e-04
  2.17426963e-04  1.15340181e-03 -1.09667836e-04 -6.18562557e-04
  3.86937863e-05  2.14837621e-04  1.85000279e-04  5.54904250e-06
  1.18125210e-05  1.43822009e-06 -7.39489442e-06 -8.75793778e-06
 -1.00313688e-06  1.22753816e-06  2.50720729e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.95147997e-04  7.39931846e-04  1.95359034e-05  1.10182606e-05
  4.66120033e-04 -7.44242413e-04 -1.20835574e-04  2.42662320e-04
  1.76756021e-04  1.11712479e-03 -8.34717372e-05 -5.42975279e-04
  2.98324603e-05  1.83929282e-04  1.35428097e-04 -9.93618727e-06
  2.52337723e-05  6.95717777e-06  6.56641679e-05 -4.80285690e-07
  6.11366765e-06 -1.09656613e-06  4.72609362e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.76000939e-04  6.98515672e-04  1.53395808e-05  1.51163738e-05
  4.74762675e-04 -6.76817666e-04 -1.01391623e-04  2.02513460e-04
  1.60440242e-04  1.07428286e-03 -7.96662559e-05 -4.19574187e-04
  2.46064886e-05  1.45332600e-04  1.62409645e-04  1.11792488e-05
  1.15455297e-05 -1.11113077e-05 -1.05501838e-04 -4.86888237e-06
 -2.28154411e-05  4.44078059e-06  8.60678474e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[430.0, 450.0]","[ 1.46944269e-04  6.59045448e-04  1.10214657e-05  6.56782552e-06
  4.11830693e-04 -5.81687901e-04 -7.78837511e-05  1.67893641e-04
  1.19381973e-04  9.31661960e-04 -3.76817588e-05 -3.68705679e-04
  1.42359654e-05  1.23091472e-04  1.13534452e-04 -1.14949810e-05
 -3.14967212e-05  3.76848453e-07 -7.49409018e-06  9.98518634e-06
  9.76524393e-06 -4.65275517e-06 -6.53567910e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[450.0, 490.0]","[ 2.29406524e-04  1.13649994e-03  1.55922262e-05  1.18537379e-05
  7.75119379e-04 -9.55878425e-04 -1.14736520e-04  2.63804483e-04
  1.83064040e-04  1.54037067e-03 -7.29330884e-05 -5.05844131e-04
  2.30894977e-05  1.77082562e-04  1.76860833e-04  7.07412134e-06
 -2.67877291e-05  1.75259973e-06 -1.42776851e-05 -1.78854921e-05
  4.01903300e-05  7.89954115e-06  3.72724183e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.48514042e-04  9.53914417e-04  8.44039639e-06  9.24897957e-06
  7.22211087e-04 -7.12109506e-04 -6.69817065e-05  1.78729203e-04
  1.13547310e-04  1.22242821e-03 -3.81737102e-05 -3.22565413e-04
  1.26953442e-05  1.19527319e-04  1.28895033e-04  9.44366959e-06
 -1.27510100e-05 -1.01110540e-05  4.17272300e-05  5.36394534e-06
  1.43920709e-06  7.57208240e-07 -1.97199671e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.00282575e-04  8.08306819e-04  4.67406695e-06  1.72181493e-06
  6.19522872e-04 -5.66441701e-04 -4.08264443e-05  1.33474139e-04
  7.81006590e-05  9.76525941e-04 -7.83902308e-06 -2.34489716e-04
  4.28227846e-06  8.56489846e-05  9.96766681e-05  1.54717619e-07
  3.32382711e-05  4.76172154e-06  1.56232505e-05  2.67832237e-06
 -1.20716574e-05 -3.53273135e-06  2.99045209e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[570.0, 610.0]","[ 6.57642954e-05  5.97961050e-04  2.74162356e-06  2.99016258e-06
  5.71806235e-04 -3.75914330e-04 -2.47006357e-05  8.13705117e-05
  5.48846321e-05  6.90503201e-04 -8.20437989e-06 -1.06129334e-04
  3.74209110e-06  4.92793105e-05  6.92943961e-05 -5.09383800e-07
 -3.64337487e-05 -4.91906505e-06  5.20189819e-06  1.52946791e-05
  2.07221321e-05 -5.55316936e-06 -7.91238163e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[610.0, 650.0]","[ 4.39387635e-05  4.80171015e-04  1.58999795e-06  1.10925042e-06
  5.16656200e-04 -2.78396775e-04 -1.51129449e-05  6.02563317e-05
  2.39615239e-05  5.06793893e-04  4.34700925e-06 -6.50483069e-05
  7.32274423e-07  3.51885950e-05  7.28727135e-05 -2.56365074e-06
  1.89799548e-05 -4.82426178e-06 -2.82378214e-05  2.76310443e-06
 -1.87013902e-05  1.35498452e-06  2.52644422e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[650.0, 700.0]","[ 4.01291896e-05  4.81168027e-04  1.35742978e-06  1.36313179e-06
  5.61630070e-04 -2.57343455e-04 -1.38873352e-05  5.39165679e-05
  2.95675288e-05  4.65998887e-04  2.72768281e-07 -4.94163304e-05
  1.13925656e-06  2.62613500e-05  6.72105654e-05 -2.75636838e-06
  1.28095984e-05  6.31234570e-06  2.25859330e-05 -8.85542169e-06
  9.10011271e-06  2.25414586e-06  2.56833901e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[700.0, 750.0]","[ 2.38299141e-05  3.28431430e-04  4.09998571e-07 -1.08371495e-06
  5.17883964e-04 -1.67060155e-04 -6.54607047e-06  2.43249481e-05
  1.25068419e-05  3.02546267e-04  4.62420984e-06  2.49415570e-05
 -7.85118141e-07  5.85673926e-06  3.89779685e-05 -3.74868586e-06
  2.30325881e-06  1.00124016e-05  3.05095593e-05 -1.10079881e-05
  2.50024860e-05  2.14172233e-06  5.16826216e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.61968143e-05  2.69068474e-04  3.00086290e-07  2.12679616e-06
  4.44408907e-04 -1.16156299e-04 -4.27414494e-06  1.98997875e-05
  1.89984982e-05  2.49038081e-04  6.22626747e-07  1.68760437e-05
 -1.39974254e-08  1.05735115e-05  5.41136115e-05  8.90514911e-07
 -3.05025629e-05 -1.40185114e-05 -7.35896610e-05  1.44636365e-05
 -6.66224995e-06 -1.06454846e-06  1.17884203e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.09404620e-05  2.08474796e-04  2.63979606e-07  6.02003313e-07
  3.68276834e-04 -7.40000840e-05 -3.13058029e-06  1.04447841e-05
 -3.86169191e-06  1.26046564e-04 -4.41929122e-06  8.53895793e-06
  7.44768771e-07  1.32577299e-07  1.89524394e-05  4.28886378e-06
 -6.31764881e-06 -3.19807935e-06  6.50598352e-06  1.14702169e-06
  1.75146996e-06  9.59478352e-07  2.43109880e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[850.0, 900.0]","[ 7.30066602e-06  1.44961396e-04  2.12664233e-07 -1.71551273e-06
  3.46298039e-04 -6.57737878e-05 -2.21156000e-06  8.11918831e-06
 -9.72596020e-06  7.67456114e-05  3.30936717e-06  2.92809136e-05
 -9.37817659e-07  2.09994340e-08  9.83578354e-06 -1.26985968e-06
  1.83693191e-05  4.47732510e-06  7.33378699e-06  2.90362238e-07
 -1.18668283e-05 -1.19000615e-06  4.50864646e-07]"
"[70.0, 100.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 9.93903849e-06  2.25453542e-04  1.21200426e-07  1.14168600e-06
  5.39644416e-04 -8.15039901e-05 -2.35152702e-06  1.24697363e-05
  5.42526618e-07  8.53004542e-05 -1.64885759e-06  2.90977415e-05
  3.68545859e-07  2.97131549e-07  3.26253464e-05  1.70797650e-06
 -3.85656854e-06  4.57776771e-07  1.78816767e-06 -1.83203835e-06
  9.12965047e-06  5.80751439e-07  1.46981205e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[1000.0, 1200]","[ 8.92503025e-06  1.99823946e-04  3.85216751e-07  2.28316801e-06
  7.70380084e-04 -6.29576622e-05 -3.03893387e-06  5.25666812e-06
 -6.23552347e-07  1.08588422e-05 -1.56399048e-06  4.65865578e-05
  8.58107953e-07  2.91606995e-06  3.32889292e-05  1.26335378e-06
  1.20971473e-05 -5.02054607e-06 -4.51117961e-05  2.77260010e-06
 -1.72769405e-05  4.17708779e-07  2.34438538e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[1200, 1400]","[ 1.62320037e-06  8.45210236e-05  1.09712040e-07 -7.47909422e-07
  5.04179825e-04 -1.08638990e-05 -6.23975144e-07 -1.61242639e-07
  5.28871180e-06 -3.82540662e-05  4.82926778e-06  3.86625125e-05
 -5.64207389e-07 -5.39877010e-06  9.57303777e-06 -2.24897682e-06
 -1.13173242e-05  8.71608441e-06  3.18594272e-05 -5.86303695e-06
  7.19687348e-06 -1.12248261e-06  1.64654934e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[250.0, 270.0]","[ 3.48068800e-05  1.25863634e-04  2.39344444e-05  3.58399913e-05
  1.87753715e-04 -1.28996653e-04 -5.70367653e-05  1.09074114e-04
  1.36486038e-04  3.12592318e-04 -7.22223972e-05 -1.42525423e-04
  5.85735813e-05  1.29625157e-04  1.62894569e-04  3.72527717e-06
  1.19494677e-07  2.77358016e-06  3.59157754e-06 -6.36366827e-06
  1.47802570e-06  1.90616716e-06 -5.36328398e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[270.0, 290.0]","[ 5.88909735e-05  2.25074122e-04  2.99921454e-05  4.52661343e-05
  2.99133888e-04 -2.30328513e-04 -8.36426798e-05  1.62387178e-04
  1.93619814e-04  5.20029451e-04 -9.64055323e-05 -2.75768887e-04
  7.17654495e-05  1.94015762e-04  2.36382764e-04 -3.26236468e-06
 -4.14131953e-06 -6.28309489e-06 -5.93135792e-06  8.17198641e-06
  7.96387578e-07  1.00572392e-06  8.17702141e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[290.0, 310.0]","[ 7.14514859e-05  2.67145699e-04  2.66492827e-05  3.77354774e-05
  3.50564235e-04 -2.64820717e-04 -8.63394923e-05  1.66183649e-04
  1.85678973e-04  6.09461043e-04 -1.00569256e-04 -3.21604866e-04
  6.20794483e-05  1.98112612e-04  2.19685882e-04  1.66082731e-06
 -2.09698146e-05 -1.10610316e-05  8.57565262e-07  5.22369336e-06
  5.96729001e-06  2.25389985e-06 -8.44458055e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[310.0, 330.0]","[ 7.69351380e-05  3.21589656e-04  2.24729961e-05  2.75850829e-05
  3.69337893e-04 -3.29235758e-04 -8.30231246e-05  1.70163576e-04
  1.87248192e-04  6.92391542e-04 -9.65194040e-05 -3.39330419e-04
  4.90400114e-05  1.83271447e-04  2.11294907e-04  6.56012540e-06
 -6.20041797e-06  2.56862990e-07 -1.61640580e-05  2.40615851e-07
  7.09083117e-06  4.98482559e-07  9.08712722e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[330.0, 350.0]","[ 9.81463070e-05  3.81787614e-04  1.98507425e-05  2.05122567e-05
  3.59735162e-04 -3.93558487e-04 -8.78842754e-05  1.75258561e-04
  1.68816342e-04  7.52370015e-04 -7.93559456e-05 -3.95622850e-04
  3.94940779e-05  1.76560903e-04  1.65528227e-04 -1.37802876e-05
  3.51990628e-05  3.78576466e-06  5.90893252e-05  3.36399053e-06
 -2.53983834e-06 -1.55498768e-06 -6.12085239e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.27003432e-04  4.47235489e-04  1.89565654e-05  1.69549986e-05
  3.93428532e-04 -4.72508256e-04 -9.75204698e-05  1.84405129e-04
  1.67582290e-04  8.29519955e-04 -9.38297888e-05 -4.54000388e-04
  3.50581275e-05  1.72445596e-04  1.55919599e-04  7.10965759e-06
 -6.23786463e-06 -3.87913592e-06  3.66851398e-07 -1.78756237e-06
 -1.59075806e-06  1.65511962e-06  5.01032806e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.36489837e-04  4.71495950e-04  1.64078968e-05  1.62698008e-05
  3.75818258e-04 -4.86776569e-04 -9.32706306e-05  1.75920168e-04
  1.62124307e-04  8.11153936e-04 -7.73625717e-05 -4.10464471e-04
  2.84419117e-05  1.49855050e-04  1.44814995e-04 -2.10102666e-06
 -5.01043050e-05 -1.21032729e-05 -5.17939137e-06  7.46724146e-06
  2.75562056e-05  1.43190837e-06 -3.86841296e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.27717911e-04  4.84174526e-04  1.28464369e-05  1.06595596e-05
  3.60876913e-04 -4.64136642e-04 -7.91718240e-05  1.53870193e-04
  1.31463350e-04  7.94572586e-04 -5.47203197e-05 -3.33633225e-04
  1.96838111e-05  1.19411965e-04  1.24471599e-04 -8.69945846e-06
 -8.92308347e-06  1.96488784e-06 -1.34498832e-05 -4.34666976e-06
  7.33610054e-06  1.62013476e-06 -1.37246564e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.13259147e-04  4.78690714e-04  1.04494592e-05  5.61998815e-06
  3.56601990e-04 -4.55703202e-04 -6.67565415e-05  1.41716738e-04
  1.14521031e-04  7.59658680e-04 -4.45602334e-05 -3.07907263e-04
  1.59466705e-05  1.11224367e-04  1.09055727e-04 -3.50339813e-06
 -2.32714742e-06  1.03154892e-05 -6.39734659e-06 -6.93079799e-06
  9.76211306e-06 -4.77146561e-07  2.79973499e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[430.0, 450.0]","[ 9.61603594e-05  4.65552770e-04  8.25432955e-06  4.77632192e-06
  3.16446688e-04 -4.11285440e-04 -5.40664435e-05  1.24375014e-04
  9.45160927e-05  6.91347810e-04 -3.76259622e-05 -2.54738675e-04
  1.29106106e-05  9.21319601e-05  8.51471328e-05  5.47570857e-06
 -5.39500273e-06  4.36016550e-06  9.30624073e-06 -3.33074500e-06
  1.16386341e-05 -4.48396555e-07 -2.55443908e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.46230873e-04  8.02234800e-04  9.97152185e-06  1.24730824e-05
  5.98015802e-04 -6.70188485e-04 -7.27307949e-05  1.87579455e-04
  1.38571612e-04  1.15751892e-03 -4.59600379e-05 -3.59748197e-04
  1.53546733e-05  1.31820149e-04  1.38229422e-04  3.83050280e-06
 -7.83373622e-06 -8.70463585e-06 -9.10881543e-06  4.82860135e-06
  1.19376791e-05  2.51439249e-07 -1.14326772e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.09060919e-04  6.96971137e-04  6.72921187e-06  8.02380474e-06
  5.82934086e-04 -5.24024318e-04 -5.18243366e-05  1.32406514e-04
  9.01413559e-05  9.87317824e-04 -2.54087334e-05 -1.99894259e-04
  9.23887318e-06  8.54932360e-05  1.08828450e-04 -4.10390865e-07
  2.75903565e-05 -6.16682319e-06 -2.74273853e-05  2.73895157e-06
 -1.51223625e-05  7.19033724e-07 -1.89041892e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[530.0, 570.0]","[ 7.76367820e-05  5.76792719e-04  3.71819489e-06  3.27632855e-06
  5.34665349e-04 -3.95344986e-04 -3.22621122e-05  9.80909751e-05
  5.38168357e-05  7.54310064e-04 -1.20243085e-05 -1.79397549e-04
  5.11924426e-06  6.89409902e-05  8.47811377e-05 -1.94584759e-07
  6.96421900e-06 -2.25057671e-06  4.37163044e-06  1.32665840e-06
 -7.47117656e-06 -2.92083832e-08 -1.78947143e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[570.0, 610.0]","[ 5.26762132e-05  4.68998869e-04  2.31537933e-06  3.70154515e-07
  4.66951339e-04 -2.87975120e-04 -2.09822632e-05  6.46565836e-05
  2.35390725e-05  5.60055737e-04 -7.70094261e-06 -9.17678848e-05
  2.62724474e-06  3.96307113e-05  5.88605991e-05  1.26300049e-06
  2.84996405e-05  7.21687928e-06  6.32337161e-07 -8.56921528e-06
 -1.04042830e-05  2.02170736e-06  2.21908680e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[610.0, 650.0]","[ 3.26509151e-05  3.64874170e-04  1.17596469e-06  1.09738603e-06
  4.27637060e-04 -2.00871496e-04 -1.13598605e-05  4.28563370e-05
  3.04384389e-05  4.28661529e-04  2.50394900e-06 -2.16523413e-05
  8.57470524e-07  2.03908007e-05  5.97423780e-05 -4.98070516e-06
 -3.74342007e-05  1.16720590e-06 -6.74556943e-06  5.38710707e-07
  3.02296062e-05 -3.96004522e-07 -1.41846726e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[650.0, 700.0]","[ 2.70110196e-05  3.65114555e-04  5.65904784e-07  2.80413991e-06
  4.67753720e-04 -1.99259529e-04 -7.57690531e-06  3.92929892e-05
  2.00177616e-05  3.90688747e-04  2.07460469e-07 -2.11511607e-05
  6.16756337e-07  1.98070652e-05  4.69664959e-05  1.79305998e-06
  1.36548499e-05 -8.75318010e-06 -7.47846852e-08  6.94257580e-06
 -8.50330412e-06 -5.39119610e-07  2.70150134e-07]"
"[100.0, 140.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.92379178e-05  2.63013497e-04  3.77000332e-07 -1.48905096e-06
  4.25681176e-04 -1.28349051e-04 -5.58262095e-06  2.20673975e-05
  7.52993515e-06  2.48130696e-04  6.96073108e-06  8.53898252e-06
 -1.38193690e-06  1.01370376e-05  3.81830358e-05 -3.89860377e-06
  4.75736501e-06  2.13602608e-06 -3.45627456e-05 -3.76535811e-06
  6.19796149e-06  1.68200741e-06  2.58723630e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.12972727e-05  2.07755932e-04  1.01540178e-07 -7.58213839e-07
  3.48804551e-04 -8.37170272e-05 -2.36836030e-06  1.01419929e-05
  7.49284325e-06  1.84556046e-04  5.19333893e-06  1.75587093e-05
 -1.17017876e-06  2.47936694e-06  2.63589312e-05 -3.05226564e-06
 -6.46626440e-06  4.85672711e-06  1.36155830e-06 -5.72640266e-06
  1.07635040e-05  1.26882196e-06  2.42662875e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[800.0, 850.0]","[ 8.47982175e-06  1.69709695e-04 -1.35142540e-08  1.18073423e-06
  3.03058192e-04 -8.28336356e-05 -1.44577986e-06  1.53978583e-05
 -2.32870399e-06  1.35385316e-04  2.58337139e-07  1.92508731e-05
  9.49971392e-09  3.82395052e-06  2.25651115e-05  1.45551851e-06
  2.05688460e-05 -5.07037626e-06 -1.63587854e-05  1.06161177e-06
 -7.18729218e-06  1.54527614e-06  1.77042668e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[850.0, 900.0]","[ 5.70498470e-06  1.19533549e-04  2.81249990e-07 -7.47106690e-07
  2.88411302e-04 -4.81129708e-05 -1.72560237e-06  8.00220160e-06
  5.06000463e-06  9.25200190e-05 -3.15588221e-07  1.60059214e-05
  3.55718573e-07  4.83795946e-06  9.01896215e-06 -1.06345252e-06
  9.06943043e-06  4.48073419e-06  2.69970201e-05 -3.51206707e-06
  2.94508628e-06  8.61183051e-07 -1.23501180e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 5.73312352e-06  1.56448853e-04 -7.87833139e-08 -2.47869443e-06
  4.52726784e-04 -4.06507028e-05 -4.20262204e-07  2.84598541e-06
 -1.00743184e-05  5.42686740e-05  1.37124640e-06  3.65271102e-05
 -7.55639410e-07 -2.12690476e-06  8.87834514e-06  9.19348943e-08
 -1.02085858e-05  3.22696959e-06  5.64669194e-06  3.49770970e-07
  5.94369336e-07  2.37848010e-08  2.66358037e-07]"
"[100.0, 140.0]","[0.75, 1.0]","[1000.0, 1200]","[ 6.12182861e-06  1.64217924e-04  1.13797078e-07 -7.85355372e-08
  6.92982874e-04 -5.57046761e-05 -1.45632895e-06  5.99663498e-06
  3.04984162e-06  3.91388853e-05  3.80777449e-07  3.09996605e-05
 -1.38873851e-08  1.65790005e-06  3.41545195e-05  1.65991693e-06
 -1.06568957e-05  4.30140230e-06  2.67887901e-06 -3.91426491e-06
  1.63234142e-05 -1.88653557e-07 -8.76408978e-07]"
"[100.0, 140.0]","[0.75, 1.0]","[1200, 1400]","[ 1.90857156e-06  7.94423690e-05  4.95887305e-08  8.57373993e-08
  4.40255941e-04 -2.82440012e-05 -4.89191790e-07  2.60340804e-06
 -9.33878432e-08 -1.59542343e-06  2.47278703e-06  1.79350584e-05
 -3.65192019e-07 -3.73542333e-06  1.44320221e-05 -2.67264344e-06
  2.06820787e-05  9.82769141e-09  1.67419358e-06  1.16506983e-06
  7.57839865e-07 -3.60376218e-07  1.56855729e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.81092615e-05  8.28579855e-05  1.55628236e-05  2.36366959e-05
  1.39587167e-04 -7.18934742e-05 -3.27791326e-05  7.13312209e-05
  9.30298242e-05  2.12535368e-04 -3.42155903e-05 -8.65665100e-05
  3.88909255e-05  9.10072047e-05  1.22154541e-04 -7.30580604e-06
  8.15657803e-06  2.75767261e-06 -1.33521815e-05 -4.16285395e-07
 -5.73178687e-06  1.16028211e-06  3.45124069e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[270.0, 290.0]","[ 2.99768411e-05  1.41407836e-04  1.84307203e-05  3.03003818e-05
  2.15036562e-04 -1.23142602e-04 -4.62829842e-05  1.01372909e-04
  1.30657255e-04  3.48616384e-04 -5.55552516e-05 -1.51909804e-04
  4.60999556e-05  1.24082843e-04  1.57920465e-04 -3.49835380e-06
 -2.71118690e-06  5.51768760e-07  2.13186519e-05 -5.14404783e-07
  7.39014756e-06  1.27289376e-06 -8.20614094e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[290.0, 310.0]","[ 3.71035638e-05  1.80289501e-04  1.77081221e-05  2.32630012e-05
  2.64421725e-04 -1.67156392e-04 -5.05612562e-05  1.12016830e-04
  1.38147270e-04  4.39841085e-04 -5.94067607e-05 -1.89850983e-04
  4.30748280e-05  1.38108581e-04  1.64520960e-04 -2.27821608e-06
 -6.76209580e-06 -7.61545861e-07 -1.34370139e-05  5.80423056e-06
  2.93801579e-06 -6.96606184e-07  3.85681217e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[310.0, 330.0]","[ 4.56687344e-05  1.97254746e-04  1.48547200e-05  2.06715348e-05
  2.52763541e-04 -1.83032594e-04 -5.14915849e-05  1.05378414e-04
  1.16363967e-04  4.43126864e-04 -5.31197167e-05 -2.05746326e-04
  3.39706684e-05  1.22168037e-04  1.47809693e-04 -4.72844297e-06
  1.15844559e-05  3.10064997e-06 -9.84280950e-06 -3.38468420e-06
  2.05051530e-09 -7.71344590e-08  1.38411844e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[330.0, 350.0]","[ 5.70769691e-05  2.24048439e-04  1.35601136e-05  1.83939404e-05
  2.93072223e-04 -2.09610833e-04 -5.52151600e-05  1.08924986e-04
  1.22919619e-04  5.11102453e-04 -5.29644309e-05 -2.22261696e-04
  2.78790703e-05  1.15311040e-04  1.40057348e-04 -2.23638980e-06
 -2.17927607e-05 -1.08210648e-05 -4.07266248e-05  4.02775336e-06
  5.48528298e-06  1.81262772e-06  7.75376792e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[350.0, 370.0]","[ 7.38080925e-05  2.91001637e-04  1.21243335e-05  1.13738972e-05
  2.90574252e-04 -2.92869769e-04 -5.90961700e-05  1.17939872e-04
  1.16563643e-04  5.79590311e-04 -5.78252372e-05 -2.94741009e-04
  2.45439129e-05  1.19608458e-04  1.16235963e-04 -6.09466764e-06
  1.73132345e-05  8.08125053e-06  4.25549308e-05 -2.70292293e-06
  1.51381261e-06 -6.62964916e-07 -6.22231320e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[370.0, 390.0]","[ 7.80384456e-05  3.12729984e-04  1.02343405e-05  1.05758038e-05
  2.64637345e-04 -3.02233697e-04 -5.55951508e-05  1.11464751e-04
  9.83183664e-05  5.64637301e-04 -4.43405689e-05 -2.66165645e-04
  1.81685843e-05  1.00215510e-04  9.76046902e-05 -8.04507081e-06
  3.32023669e-06 -3.15693467e-06  1.87724405e-05  3.51065757e-06
  5.04702237e-06  2.57155371e-07 -8.38155210e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[390.0, 410.0]","[ 7.51605421e-05  3.18514332e-04  9.01189176e-06  7.23821780e-06
  2.70727471e-04 -2.91509515e-04 -5.07642959e-05  1.05466098e-04
  9.19520900e-05  5.64441908e-04 -4.04231657e-05 -2.57557679e-04
  1.58967680e-05  9.81655999e-05  9.39774533e-05  4.66086485e-07
 -2.47349748e-06  9.82492359e-07  4.57747681e-06 -5.93484778e-07
 -2.00802020e-06 -8.39751810e-07 -3.01825545e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[410.0, 430.0]","[ 7.03190725e-05  3.16175159e-04  7.31903183e-06  4.35210450e-06
  2.67067015e-04 -2.83579403e-04 -4.39632523e-05  9.38907043e-05
  7.02478965e-05  5.44685621e-04 -2.30033974e-05 -2.04135692e-04
  1.07614209e-05  7.73536404e-05  6.88358142e-05 -1.15352415e-05
  2.65054885e-05 -2.95106742e-06 -1.25756263e-05  5.88189025e-06
 -1.10165207e-05 -4.08715866e-07  7.14456856e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[430.0, 450.0]","[ 6.29296695e-05  3.12788745e-04  5.69087219e-06  5.54509242e-06
  2.34805741e-04 -2.63834581e-04 -3.60549066e-05  8.49873212e-05
  7.46355833e-05  4.97509191e-04 -2.46820038e-05 -1.83102918e-04
  9.62386244e-06  6.86439609e-05  8.42076609e-05 -3.78966914e-06
  4.59890050e-07  1.79336535e-06 -3.22397304e-05  3.70177569e-06
 -9.69218324e-06 -2.79148290e-06  1.00640353e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[450.0, 490.0]","[ 9.84273766e-05  5.82405608e-04  7.50748696e-06  7.72963584e-06
  4.86369155e-04 -4.67233090e-04 -5.16919136e-05  1.35412504e-04
  1.03460514e-04  9.13998238e-04 -3.21113461e-05 -2.74983529e-04
  1.15864362e-05  1.04019480e-04  1.20731170e-04  3.34081286e-06
  2.75154641e-05 -2.22024605e-06 -6.83947663e-06 -5.93145364e-06
 -1.57801929e-05  3.59711809e-06 -5.33341940e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[490.0, 530.0]","[ 6.84289113e-05  4.86366448e-04  4.69597140e-06  5.83771542e-06
  4.31685186e-04 -3.47813229e-04 -3.30234356e-05  9.42160812e-05
  6.49103817e-05  7.14085185e-04 -2.43691067e-05 -1.89663764e-04
  7.89128073e-06  7.42162201e-05  8.84117398e-05  1.06028940e-05
  6.90807037e-06 -8.53287841e-06 -4.08718036e-05 -1.42399946e-06
 -9.99574029e-06  3.53126846e-06  2.39091707e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[530.0, 570.0]","[ 5.06839649e-05  3.98006764e-04  2.37776699e-06  2.78190143e-06
  4.27097300e-04 -2.64553370e-04 -2.06242695e-05  6.32497738e-05
  4.50754725e-05  5.85431276e-04 -6.46972701e-06 -9.41723205e-05
  2.30045171e-06  4.13170957e-05  7.65511232e-05  2.45763370e-06
  1.39324687e-05  3.59123754e-06 -1.87556137e-05 -1.50725373e-05
  5.94051453e-06  4.85337518e-06  1.84586290e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[570.0, 610.0]","[ 3.26046683e-05  3.47850309e-04  1.30706547e-06  3.02827288e-06
  3.82920112e-04 -2.11033598e-04 -1.20042452e-05  5.21899326e-05
  3.53062163e-05  4.80658858e-04 -7.31528143e-06 -6.73570383e-05
  2.50789655e-06  3.40770923e-05  5.27029897e-05  4.70234407e-06
  6.63859027e-06 -5.34876365e-06 -7.26443364e-06  2.94392309e-06
 -1.20557998e-05  7.10557807e-08 -7.47127619e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[610.0, 650.0]","[ 2.39321935e-05  2.79929779e-04  8.40375386e-07  3.02171637e-06
  3.28634794e-04 -1.59533705e-04 -8.47449182e-06  3.82811075e-05
  2.87184842e-05  3.52272205e-04 -4.08730126e-06 -4.52569703e-05
  1.73236975e-06  2.51121626e-05  4.77138740e-05  5.78290129e-06
 -2.88495824e-05 -3.77085789e-06  5.34928283e-06  2.72125340e-06
  1.19716646e-05 -8.12069119e-07 -2.63792799e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[650.0, 700.0]","[ 2.01182350e-05  2.84990558e-04  4.98769979e-07  5.33932120e-07
  3.75815795e-04 -1.51709129e-04 -5.91318723e-06  3.29698980e-05
  2.13681213e-05  3.37153210e-04  4.26240269e-07 -3.90540047e-05
  7.01666605e-07  2.23373215e-05  4.76080844e-05 -1.35065032e-06
 -1.36838827e-06  3.31062020e-06  4.34324892e-06  3.33635749e-07
  7.68363530e-06 -1.53505982e-06  1.20250972e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.49266153e-05  2.05767566e-04  6.24700824e-07  6.65749609e-07
  3.52230083e-04 -9.65482571e-05 -5.61136303e-06  1.45724433e-05
  1.02001880e-05  2.35509985e-04  1.04109796e-06  7.42085915e-06
  9.30998119e-08  7.34553445e-06  4.07027644e-05 -1.89370953e-06
 -3.79829362e-06 -1.67513116e-06 -2.69963714e-05  5.38878704e-06
 -4.32926462e-06 -1.65298983e-06  1.60134490e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.16070100e-05  1.59054626e-04  5.38544541e-07  1.98789089e-06
  3.01944208e-04 -8.49814515e-05 -4.49455636e-06  1.89565752e-05
  1.44146329e-05  1.74954828e-04 -6.39512423e-06 -1.05535663e-05
  1.56880716e-06  1.04675013e-05  2.63527929e-05  5.03711382e-06
  3.30437668e-06 -9.11485836e-06 -2.46516134e-05  8.96119671e-06
 -1.02917865e-05 -2.96020382e-07  4.88884727e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[800.0, 850.0]","[ 6.57613140e-06  1.25018228e-04  2.39642307e-07  9.70891546e-07
  2.76168514e-04 -6.16770875e-05 -2.19806896e-06  1.01879550e-05
  5.27027192e-06  1.14934985e-04 -1.19864541e-06  1.86188174e-05
  4.37244929e-08  2.43433743e-06  2.00396218e-05  1.07005925e-06
 -8.26496502e-07 -5.70885216e-06 -2.24745677e-05  7.62687871e-06
 -7.27325126e-06 -7.96961204e-07 -6.47589448e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[850.0, 900.0]","[ 4.85785228e-06  1.05040151e-04  4.00457348e-08  2.21416861e-07
  2.37317312e-04 -3.88307907e-05 -1.07204383e-06  5.90842258e-06
  2.42187710e-06  9.10311729e-05  8.95306268e-08 -1.30648070e-06
 -7.94029152e-08  2.52461113e-06  2.05243969e-05 -4.30127747e-07
  1.10706075e-05 -1.79682297e-06 -1.96403262e-05  1.87699420e-06
 -1.11565346e-05  4.42409673e-07  1.26740517e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 5.70623409e-06  1.55888517e-04  4.79499772e-08  3.76306939e-07
  3.89715179e-04 -6.52238716e-05 -1.32157441e-06  1.07543435e-05
 -1.00577126e-06  9.75645060e-05 -1.94848334e-06  1.18399533e-05
  2.93399104e-07  4.53404417e-06  1.48520462e-05  2.71612387e-06
  9.14683773e-06 -4.79791309e-06 -6.76184455e-06  5.15694965e-06
 -9.28110793e-06  1.12804032e-07  7.38618851e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[1000.0, 1200]","[ 4.38618285e-06  1.53334616e-04 -9.03724433e-08  1.39294888e-06
  5.75262223e-04 -3.81728089e-05 -3.56632200e-07  4.82351575e-06
  1.45142333e-06  7.87662063e-05  2.20089158e-07  5.66214022e-05
  9.90323399e-08  1.47705329e-06  2.64906212e-05 -8.32288148e-08
 -1.42740473e-05 -4.49417579e-06 -1.21498783e-05  1.18830153e-06
 -7.03811088e-06  1.12355074e-06 -2.21924135e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[1200, 1400]","[ 1.43464328e-06  7.29370801e-05  2.29419448e-08  6.38339706e-07
  3.75807575e-04 -1.89741930e-05 -2.73092240e-07  3.18806138e-06
 -9.29622517e-07  1.97994489e-05 -1.09875110e-06  2.17210620e-05
  3.60107482e-07 -2.57994117e-07  7.61623641e-06  3.57441654e-07
  2.17620797e-05 -5.10781104e-07 -6.13734957e-06  4.04771029e-07
 -1.77776239e-05  2.19315620e-07  3.21076514e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[250.0, 270.0]","[ 6.94042832e-06  3.87013504e-05  7.57930547e-06  1.44558302e-05
  7.30663576e-05 -3.24986751e-05 -1.42160392e-05  3.59684441e-05
  4.83065381e-05  1.08084503e-04 -1.76345628e-05 -4.66572085e-05
  2.05910701e-05  4.74699305e-05  6.37136440e-05  9.22405745e-08
 -5.46106806e-07  1.20479372e-06  9.89924536e-06 -1.64496462e-06
  5.73088776e-06  8.61877623e-07  5.07671630e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.09276148e-05  6.62674726e-05  9.08334168e-06  1.97023214e-05
  1.31408986e-04 -5.13469626e-05 -1.88751090e-05  4.85880580e-05
  6.72817870e-05  1.82494920e-04 -2.77402375e-05 -7.13040342e-05
  2.54309551e-05  6.76286836e-05  1.03089900e-04  1.31144703e-06
 -4.43073450e-06 -4.69287160e-06 -8.90645277e-06  1.64383010e-06
 -1.59160073e-06  1.25129145e-06  8.34378083e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.21324281e-05  8.89254036e-05  8.00047094e-06  1.48502478e-05
  1.42292383e-04 -7.30009836e-05 -1.93161391e-05  5.36876964e-05
  7.12830753e-05  2.22351366e-04 -2.67448078e-05 -9.11249139e-05
  2.11748086e-05  6.86215476e-05  1.00963755e-04  7.91015419e-07
  6.66994716e-06  2.77432787e-07 -1.53259989e-05  6.39427409e-07
 -4.09568303e-06  2.71017700e-07  1.25142408e-05]"
"[200.0, 290.0]","[0.75, 1.0]","[310.0, 330.0]","[ 1.42888334e-05  9.80564872e-05  6.75975220e-06  1.12302851e-05
  1.67697248e-04 -7.38800599e-05 -1.94177290e-05  5.14715570e-05
  6.56932359e-05  2.55347337e-04 -2.22074448e-05 -9.75522906e-05
  1.71017974e-05  6.71822689e-05  8.25479410e-05 -2.48709036e-06
 -5.32511156e-06 -1.51467924e-06  1.50760492e-05  6.10409313e-06
  2.67273972e-07 -1.79917218e-06 -1.50191905e-05]"
"[200.0, 290.0]","[0.75, 1.0]","[330.0, 350.0]","[ 1.87451872e-05  1.02874377e-04  6.11237624e-06  8.55081290e-06
  1.79287881e-04 -8.39170102e-05 -2.11706928e-05  4.95156504e-05
  6.23233654e-05  2.71785648e-04 -2.32427339e-05 -1.05031660e-04
  1.51377142e-05  6.30548566e-05  8.01280672e-05 -2.88587785e-06
  8.84085446e-06  4.56867108e-06  6.72373826e-06 -1.39387455e-06
 -1.84375720e-06 -7.21149497e-07 -1.15880898e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[350.0, 370.0]","[ 2.66356655e-05  1.30747154e-04  5.64131303e-06  7.99097802e-06
  1.81314500e-04 -1.13648364e-04 -2.39970855e-05  5.28144877e-05
  5.69362406e-05  2.98945600e-04 -2.53293600e-05 -1.29746227e-04
  1.24333101e-05  5.92623986e-05  7.15287410e-05 -2.25763013e-06
  9.86887390e-06 -1.74237167e-06 -4.46566083e-07  1.81803614e-06
 -7.12835555e-06  5.94311638e-07  1.91942192e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[370.0, 390.0]","[ 3.06122415e-05  1.50879889e-04  5.07334478e-06  5.00573049e-06
  1.89318740e-04 -1.29919051e-04 -2.45052420e-05  5.39158138e-05
  5.36074935e-05  3.27939092e-04 -1.88127498e-05 -1.19938536e-04
  9.44440744e-06  5.58771382e-05  6.56669885e-05 -5.47471350e-06
  1.33749742e-05  2.79503448e-06 -1.02565746e-05 -3.38170970e-06
 -1.77723044e-06  1.09761645e-06  8.14307294e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[390.0, 410.0]","[ 2.65009631e-05  1.53443362e-04  3.97612935e-06  5.00077156e-06
  1.94314686e-04 -1.18918572e-04 -1.97117651e-05  5.06777085e-05
  5.90371905e-05  3.21079201e-04 -1.71044819e-05 -1.14236417e-04
  8.25379905e-06  5.19100824e-05  6.64015384e-05 -3.10758339e-06
 -2.81641882e-05 -4.83815442e-06 -1.90369500e-05  1.17992016e-05
 -5.78473727e-07 -3.08038996e-06 -6.97599022e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[410.0, 430.0]","[ 2.71513008e-05  1.56781983e-04  3.06463921e-06  5.14160999e-06
  1.78618845e-04 -1.18494192e-04 -1.73325995e-05  4.23829394e-05
  4.72642099e-05  3.19070869e-04 -2.01657951e-05 -9.48404291e-05
  6.81514451e-06  3.90379103e-05  5.71807183e-05  4.16702192e-06
 -7.18621653e-06 -4.12762760e-06 -2.69426223e-05 -2.77477027e-06
  1.70916813e-06  2.73047667e-06  4.54604190e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[430.0, 450.0]","[ 2.28490453e-05  1.68662822e-04  2.82236240e-06  6.41806567e-08
  1.57686744e-04 -1.29693798e-04 -1.51152935e-05  4.34532847e-05
  3.79231845e-05  3.01620795e-04 -4.47860252e-06 -9.35243294e-05
  4.03685894e-06  3.71948389e-05  4.23042088e-05 -7.81249429e-06
  1.92453554e-05  8.00664303e-06  2.46730982e-05  1.07128784e-06
 -6.10168267e-06 -2.61460482e-06 -3.86903179e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[450.0, 490.0]","[ 4.39944392e-05  2.82758787e-04  3.80507685e-06  4.75102343e-06
  3.27191429e-04 -2.02122116e-04 -2.42586543e-05  6.34323316e-05
  6.80377990e-05  5.32759416e-04 -1.83796265e-05 -1.57607043e-04
  6.77658261e-06  5.91280726e-05  7.46716269e-05  1.41004353e-06
 -3.76088017e-05 -4.84569054e-06 -4.63129940e-06  7.65660873e-06
  1.46313871e-05 -1.76132982e-06 -1.03058532e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[490.0, 530.0]","[ 3.19193329e-05  2.80734697e-04  2.20316142e-06  4.00785067e-06
  2.92522457e-04 -1.91627981e-04 -1.52241760e-05  5.38142479e-05
  4.36413775e-05  4.83991161e-04 -1.16945214e-05 -1.14568524e-04
  4.39387672e-06  4.59976314e-05  6.21139393e-05  1.13066591e-06
  3.33703188e-05 -1.97542044e-07  9.84186354e-06 -7.93471046e-07
 -1.59484260e-05 -3.09416179e-07 -2.73796572e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[530.0, 570.0]","[ 2.58879917e-05  2.20084016e-04  1.50296077e-06  1.97620428e-06
  2.76538556e-04 -1.37954714e-04 -1.15401722e-05  3.86850515e-05
  2.54384314e-05  3.60783112e-04 -6.76867824e-06 -6.49288791e-05
  2.91730892e-06  3.21485230e-05  4.12751304e-05 -6.48282743e-07
  9.21067085e-06  1.09755456e-06 -3.87191668e-06 -3.12851425e-06
  1.36791792e-06  1.25384601e-06  9.08132245e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[570.0, 610.0]","[ 1.69195899e-05  1.99715131e-04  8.37480143e-07  3.91741112e-07
  2.58725357e-04 -1.10266533e-04 -6.57272076e-06  2.95997679e-05
  2.11178877e-05  3.17136613e-04  2.14919358e-06 -2.83825362e-05
  7.83039759e-07  1.90852584e-05  3.83396218e-05 -4.66817848e-06
  4.02668576e-06 -1.00586725e-06 -1.70784891e-05  6.15262582e-06
 -7.56285883e-06 -1.83909255e-06 -1.39848282e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[610.0, 650.0]","[ 1.26586529e-05  1.68786282e-04  5.59173404e-07  5.85639634e-07
  2.52662458e-04 -8.47676015e-05 -4.71529916e-06  2.25470560e-05
  1.43597370e-05  2.66000493e-04  9.72109968e-07 -2.10712078e-05
  8.41119244e-07  1.66608628e-05  3.13658004e-05 -1.40556797e-07
  4.96724228e-06 -3.31369092e-06 -9.87229754e-07  2.61945416e-06
 -9.88177378e-06 -1.48250565e-07 -1.09163967e-05]"
"[200.0, 290.0]","[0.75, 1.0]","[650.0, 700.0]","[ 1.15651469e-05  1.57647891e-04  5.33895349e-07  5.20528830e-07
  2.59689276e-04 -6.52800071e-05 -4.40373444e-06  1.63987845e-05
  1.25893741e-05  2.33334455e-04  1.22808755e-06 -5.41037940e-06
  4.59852679e-07  1.04932075e-05  2.66687771e-05 -1.27441030e-06
  3.33142295e-06 -5.52046010e-07 -9.43283908e-07 -1.89989168e-06
 -4.18273026e-06  1.43948211e-06  4.65339165e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[700.0, 750.0]","[ 6.06948452e-06  1.31599559e-04  4.51450332e-08 -8.63376069e-07
  2.46330333e-04 -5.24458852e-05 -1.31437094e-06  1.07993643e-05
  5.37281688e-06  1.74090575e-04  2.27162328e-06  6.11307813e-06
 -4.34386713e-07  5.84617992e-06  1.17177910e-05  7.53365170e-07
 -9.66701335e-07  1.72510292e-06  1.31911125e-05 -5.21825423e-07
 -5.05254229e-06 -4.45607314e-07 -6.65369195e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[750.0, 800.0]","[ 3.15367487e-06  1.09712808e-04  3.29918495e-08  1.20534889e-06
  2.19955135e-04 -3.99233662e-05 -5.41130491e-07  1.18937536e-05
  8.41826765e-06  1.29949807e-04  6.27341142e-07 -4.12803691e-06
  3.63599056e-07  7.70374504e-06  2.48417671e-05  1.55415638e-06
 -5.13827768e-06 -6.79732028e-06 -1.86533184e-05  7.75089852e-06
 -1.27181183e-05 -1.48325415e-06  1.23505469e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[800.0, 850.0]","[ 3.15977293e-06  7.59043196e-05  8.20673099e-08  2.07382043e-07
  1.98795885e-04 -2.96559857e-05 -8.27053520e-07  6.36306193e-06
  5.87340803e-06  9.78975219e-05  1.20175381e-06 -1.38266302e-06
  7.65278391e-08  4.62901838e-06  1.67221272e-05  1.83971485e-07
 -1.32233704e-06  2.55325551e-06  9.92312333e-06 -1.87912185e-06
  1.32837027e-06 -6.41706297e-07  3.22076722e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[850.0, 900.0]","[ 2.79984787e-06  6.11561978e-05  4.87270801e-08  1.65233586e-07
  1.83065354e-04 -1.20827895e-05 -6.79141424e-07  4.24122469e-07
  2.11006195e-06  8.13676105e-05  2.50477006e-06  2.45055691e-05
 -3.42409400e-07  7.79093444e-07  1.14664511e-05 -2.14619308e-06
  3.73562197e-06  1.28184896e-06 -5.14802057e-06 -2.86693867e-06
 -6.72646954e-06  7.18108924e-07 -5.29980914e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 4.20983545e-06  7.94097045e-05  1.74574330e-07  4.50997697e-07
  3.14545691e-04 -1.96968148e-05 -1.47193831e-06  2.46696928e-06
  3.46449428e-06  6.65338436e-05 -2.33233542e-07  9.78162870e-06
  2.13443725e-08  3.36571899e-07  2.08604395e-05  1.10512335e-06
 -1.65285197e-05 -2.72956948e-06 -9.25423196e-06  1.59738499e-06
  7.62555625e-06  2.26648281e-07  4.58846267e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[1000.0, 1200]","[ 2.65887311e-06  1.06834752e-04  6.29197375e-08  7.53373153e-07
  4.35161989e-04 -2.72462038e-05 -6.40226063e-07  2.75642916e-06
  4.16638806e-06  7.40592845e-05  1.57494897e-06  3.01332708e-05
  1.49006555e-07 -2.50597970e-06  1.98121009e-05 -2.34141751e-06
  1.35522175e-05  7.01524552e-07 -8.70916196e-06  1.41498938e-06
 -1.08306772e-05 -7.84829343e-07  2.66912226e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[1200, 1400]","[ 6.17644352e-07  3.76265532e-05  5.70072738e-08  6.89074232e-08
  2.93976020e-04 -5.51923048e-06 -1.53103381e-07 -1.34194612e-06
  1.49599436e-06 -1.15415131e-05  1.22356813e-06  2.30079118e-05
 -2.88275231e-07 -6.08602608e-06  8.98435087e-06 -3.93894749e-07
 -4.68872182e-06 -1.83855513e-06 -1.13215265e-05  9.66653378e-07
  3.93257814e-06  4.53978787e-07  9.48433000e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[250.0, 270.0]","[ 6.43913400e-07  1.16678620e-05  2.79953385e-06  9.99870144e-06
  5.80010616e-05 -5.35374094e-06 -3.21123395e-06  1.28382314e-05
  2.37721929e-05  5.21774557e-05 -5.57868343e-06 -1.19791516e-05
  1.00510584e-05  2.15813724e-05  4.33683306e-05  1.28959758e-06
 -1.25520318e-06 -9.34167935e-07  1.05225000e-05  3.13783299e-06
 -1.02804709e-06 -1.94511602e-06 -5.27230243e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[270.0, 290.0]","[ 2.33507174e-06  2.62039653e-05  3.52477843e-06  1.31421948e-05
  9.11454056e-05 -1.08381788e-05 -5.11743724e-06  1.93524307e-05
  3.70105156e-05  9.41893310e-05 -9.41928794e-06 -1.97642661e-05
  1.32412420e-05  3.44709454e-05  6.90874710e-05  9.66011136e-07
 -2.81999320e-06 -8.63625035e-07 -8.93454241e-07  5.35366104e-07
 -1.48927448e-06  5.79707236e-07 -4.42046820e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[290.0, 310.0]","[ 2.62929272e-06  2.75413069e-05  3.13553292e-06  1.08512704e-05
  1.15492356e-04 -1.22590627e-05 -5.26759806e-06  1.88104860e-05
  3.51252994e-05  1.10667603e-04 -7.64966335e-06 -2.95620819e-05
  1.11384521e-05  3.59888778e-05  7.16357571e-05  1.39271068e-06
 -4.10375373e-06  5.62841268e-07 -7.91330080e-06  1.11203327e-06
 -2.23218384e-06 -2.19732284e-06  5.59260298e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.32921024e-06  3.38093027e-05  2.80930271e-06  1.02752198e-05
  1.30886853e-04 -1.50529157e-05 -5.22954770e-06  1.92736647e-05
  3.32687417e-05  1.25149321e-04 -9.80088440e-06 -2.99021905e-05
  9.79344181e-06  3.40844641e-05  7.05590751e-05  9.91050422e-07
  7.59060864e-06 -1.29652728e-06  7.53632736e-06  1.79867420e-07
 -3.75369033e-06  2.99353236e-07  7.86634848e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[330.0, 350.0]","[ 3.98498359e-06  4.36475516e-05  2.53914585e-06  8.02738369e-06
  1.44177067e-04 -2.80459999e-05 -6.50937692e-06  2.07467521e-05
  3.55307908e-05  1.51918715e-04 -1.13987505e-05 -4.34965655e-05
  8.56108283e-06  3.52450923e-05  6.76868779e-05  1.47578335e-06
  3.40902815e-06 -1.33249500e-07 -4.02870411e-07 -6.56741554e-07
  3.18447352e-06  1.70644472e-07  6.49139019e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[350.0, 370.0]","[ 6.74080112e-06  5.55840414e-05  2.29082757e-06  6.70956194e-06
  1.33482814e-04 -3.95867560e-05 -7.57606404e-06  2.27275437e-05
  3.24579092e-05  1.65381866e-04 -1.25931062e-05 -5.84949863e-05
  7.31476891e-06  3.53554058e-05  5.61298506e-05  1.44936296e-06
  3.01054209e-06 -4.05534259e-06 -8.78664949e-06  2.06349203e-06
 -3.62941168e-06  1.95805859e-06  6.82631866e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[370.0, 390.0]","[ 6.75585683e-06  5.93640456e-05  2.00229874e-06  4.88494140e-06
  1.52814182e-04 -3.59232452e-05 -7.13627325e-06  2.15248793e-05
  3.27092921e-05  1.85000526e-04 -8.47309990e-06 -4.57449602e-05
  5.73143138e-06  3.26136990e-05  5.61996573e-05 -2.76792912e-06
 -5.38728576e-06 -1.47301793e-06 -1.75976991e-05  3.53936076e-06
 -1.31309665e-06 -4.81380175e-07 -3.31564794e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[390.0, 410.0]","[ 7.67025547e-06  6.28316198e-05  1.81686754e-06  2.72458782e-06
  1.41863210e-04 -4.09030828e-05 -7.15456624e-06  2.19613007e-05
  2.62151233e-05  1.71322616e-04 -6.60041648e-06 -5.12930700e-05
  4.80386017e-06  3.12021530e-05  4.23270854e-05 -2.71495206e-06
  5.13963621e-06  4.13314500e-06  7.27157767e-06 -1.61986102e-06
  3.15138767e-06 -8.41684489e-07  3.97936627e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[410.0, 430.0]","[ 6.90443154e-06  7.12527248e-05  1.24974740e-06  2.93083007e-06
  1.51122952e-04 -4.51420157e-05 -5.44649396e-06  1.94185415e-05
  2.57306609e-05  1.81355855e-04 -4.70650138e-06 -4.27100464e-05
  3.21909940e-06  2.38342742e-05  4.30953961e-05 -2.30383919e-06
 -4.22609988e-06 -8.96305535e-07  3.09696720e-08  3.87483256e-06
 -1.37299474e-07 -1.06643378e-06 -4.28059047e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[430.0, 450.0]","[ 7.45847262e-06  6.57835421e-05  9.66439372e-07  2.60510195e-06
  1.39942218e-04 -4.09394236e-05 -4.94235834e-06  1.65152442e-05
  2.08538879e-05  1.70638566e-04 -4.94653028e-06 -4.18884108e-05
  2.44556625e-06  2.04689134e-05  3.56394587e-05 -8.57921763e-07
  1.61015419e-06  1.88854749e-06  1.08301242e-05 -6.49997599e-07
  2.06123622e-06 -7.30290461e-07 -3.31763624e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.34715758e-05  1.35864625e-04  1.80105521e-06  5.00637057e-06
  2.85225627e-04 -7.86492450e-05 -8.92944286e-06  3.33118880e-05
  4.71723901e-05  3.46455388e-04 -1.18754926e-05 -9.52513516e-05
  5.37839515e-06  4.36268710e-05  7.12394112e-05  4.31682981e-06
 -7.79140613e-06 -2.30377148e-06  5.67483326e-06  1.13250784e-07
  1.68538798e-06  1.11962707e-07  7.51938493e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.10707312e-05  1.13902400e-04  1.16543717e-06  3.61309368e-06
  2.91149260e-04 -6.20904963e-05 -6.36360716e-06  2.43552634e-05
  2.94166002e-05  3.01926741e-04 -1.15387049e-05 -5.62492343e-05
  3.99369158e-06  3.36305198e-05  5.43324102e-05  5.38244835e-06
 -6.75721091e-06 -3.96186101e-06 -1.98743352e-05  2.07451302e-06
 -1.52304994e-06  7.89009683e-08 -2.97654644e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[530.0, 570.0]","[ 9.75251862e-06  1.08364401e-04  6.95191182e-07  3.75946555e-06
  2.57571636e-04 -4.49806383e-05 -4.52300892e-06  1.65404851e-05
  1.78433427e-05  2.62870446e-04 -8.68525832e-06 -3.94816545e-05
  2.62491161e-06  2.05360826e-05  3.84046823e-05  4.97992570e-06
 -1.48660322e-05 -7.20703080e-06 -1.19469630e-05  3.31416803e-06
  1.59199981e-06  8.27538057e-07  9.73685905e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[570.0, 610.0]","[ 7.25451038e-06  1.04459960e-04  4.60031013e-07  1.15037292e-06
  2.61706023e-04 -4.81018437e-05 -3.07939178e-06  1.43016837e-05
  1.94290457e-05  2.51470465e-04 -2.30176452e-06 -3.08163832e-05
  9.04605846e-07  1.86071436e-05  4.16942925e-05  2.76519933e-06
 -1.22605614e-05 -1.70781088e-06 -9.27909532e-06  1.01956218e-06
  2.82253312e-06 -1.39055070e-07 -8.35544867e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[610.0, 650.0]","[ 5.04131016e-06  8.40206784e-05  2.01843076e-07  4.90798224e-07
  2.34657336e-04 -3.36275699e-05 -1.50995435e-06  1.05978352e-05
  1.25329137e-05  1.90404902e-04  3.46808926e-06 -8.70660073e-06
  4.12971896e-08  1.27116715e-05  3.02359250e-05 -2.53549496e-06
 -1.00595586e-05 -1.62971108e-06 -6.38358961e-06  3.44050197e-06
  5.40030577e-06 -1.02278291e-06  4.16631955e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[650.0, 700.0]","[ 4.43145055e-06  1.07725085e-04  1.97287972e-07  1.45190301e-07
  2.94135180e-04 -2.87473846e-05 -1.42884535e-06  8.33057149e-06
  7.81079420e-06  2.35868912e-04  2.96963681e-06 -8.80705499e-06
 -9.35310251e-09  8.20864695e-06  3.58724667e-05 -2.20942030e-06
  3.02772017e-07  1.05636815e-06 -6.30373450e-06  6.68242052e-09
 -5.27136744e-06 -1.58857598e-07  2.13838532e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[700.0, 750.0]","[ 3.23740299e-06  8.65802652e-05  4.41710367e-08  1.97237471e-06
  2.61067997e-04 -3.57876544e-05 -6.94041702e-07  9.16164673e-06
  1.05157813e-05  1.87514370e-04 -6.01612935e-07 -5.99218804e-06
  5.61258882e-07  9.08756683e-06  2.98492046e-05  3.48323044e-07
  1.70511739e-06 -4.76460158e-06 -1.42489600e-05  3.15359413e-06
 -4.38004510e-06  1.59306569e-07  7.57845045e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[750.0, 800.0]","[ 2.85628802e-06  7.65064813e-05  8.98191815e-08 -5.33159059e-07
  2.41226905e-04 -1.88812695e-05 -7.33591449e-07  5.83004852e-06
  2.64819028e-06  1.46293954e-04  4.72339456e-06  2.28715424e-06
 -4.92651843e-07  4.48043182e-06  2.00965201e-05 -3.02726277e-06
  7.98825302e-06  1.11051659e-06  1.03159139e-06  3.38696129e-07
 -9.17470627e-06 -5.91371361e-07  3.18113003e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[800.0, 850.0]","[ 5.40454092e-07  6.24573725e-05 -5.21912362e-08 -1.18584545e-07
  2.21012974e-04 -1.65245162e-05  3.91606545e-07  3.61886327e-06
  3.60513559e-06  1.30041437e-04  3.19172583e-06  1.03788541e-05
 -4.06771401e-07  5.18995697e-06  1.57795244e-05 -1.43704911e-06
 -3.03163854e-07 -1.34545674e-07 -1.15490614e-05  1.13327967e-06
 -1.49036769e-06 -3.84873076e-07 -2.50608569e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[850.0, 900.0]","[ 1.43249411e-06  4.78787392e-05  7.97724629e-08  1.44378169e-06
  2.03557376e-04 -6.42662113e-06 -4.72202952e-07  3.00109686e-06
  6.51262079e-06  9.94469531e-05 -9.33821597e-07  9.98360598e-06
  5.17611875e-07  1.79464282e-06  1.62948448e-05  5.86423623e-07
 -1.00549229e-05 -2.47623256e-06 -9.62242890e-06  1.50685835e-07
  8.44243769e-07  6.37619740e-07  2.88549627e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 2.55248837e-06  6.85689841e-05  1.35521357e-07  1.75440035e-07
  3.56972053e-04 -4.08633180e-07 -1.00818752e-06 -1.97191093e-08
  2.10679817e-08  1.36136691e-04  3.64609568e-07  2.22610212e-05
  2.78381223e-07  1.02418159e-06  1.09158293e-05 -1.00002295e-06
  2.13679180e-06  1.49755208e-06  4.67177099e-06 -8.45469910e-07
 -8.49300911e-06 -2.18745241e-07 -1.08104836e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[1000.0, 1200]","[ 7.98828523e-07  8.57817560e-05 -5.64036518e-08  6.77164985e-07
  5.51279370e-04 -2.38829650e-05  1.39597701e-07  2.25220444e-06
 -4.38934063e-06  1.40643078e-04 -4.35801881e-06  1.12165835e-05
  5.15397442e-07  4.46043122e-06  2.15317728e-05  5.42946715e-06
  3.88442084e-06 -5.53836432e-06 -1.13434963e-05  5.81920162e-06
 -6.43197775e-06 -2.07037164e-07  2.73730226e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[1200, 1400]","[ 5.06147154e-07  3.58528016e-05  8.36409304e-08  5.49526373e-07
  3.90624564e-04 -9.12337121e-06 -3.32467629e-07 -1.47163745e-06
  2.11767498e-06  3.33732353e-05 -2.12908305e-06  1.61710056e-05
  1.72336588e-07 -8.21407363e-07  1.11612876e-05  1.62420381e-06
 -7.36120345e-07 -1.55098238e-06 -1.78170296e-05  1.98772831e-06
  5.46117906e-06 -3.16590921e-07  1.58254993e-05]"


==> anc/HEFT/Run3/ACoefs.json <==
[
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000107896,
            0.0003798993,
            0.0000708804,
            0.0001021247,
            0.0005361665,
            -0.0003988436,
            -0.0001748801,
            0.0003255687,
            0.000401211,
            0.0009034924,
            -0.000215277,
            -0.0004732598,
            0.0001696504,
            0.0003905189,
            0.0004737605,
            0.0000069353,
            -0.0000310611,
            0.0000009257,
            -0.0000291496,
            -0.0000072458,
            0.000020095,
            0.0000057535,
            0.0000148992
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001742506,
            0.0006220319,
            0.0000843342,
            0.0001127901,
            0.0007747823,
            -0.0006746029,
            -0.0002427701,
            0.0004535338,
            0.0005106596,
            0.0014063944,
            -0.000273636,
            -0.0007233776,
            0.000194235,
            0.0005208577,
            0.0005849714,
            -0.0000015935,
            0.0000206101,
            -0.0000111596,
            -0.0000013917,
            0.0000014095,
            0.0000094555,
            0.0000046123,
            0.0000049538
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002048474,
            0.000723605,
            0.0000723162,
            0.0000918176,
            0.0009192444,
            -0.0007624161,
            -0.0002442917,
            0.00045571,
            0.0005132481,
            0.0016324695,
            -0.0002725446,
            -0.0008388501,
            0.0001607089,
            0.000504135,
            0.0005754658,
            0.0000034928,
            -0.000019232,
            -0.0000126552,
            -0.0000573673,
            0.0000096008,
            -0.0000105793,
            0.0000013428,
            0.0000026658
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000233077,
            0.0008292727,
            0.0000584834,
            0.0000642127,
            0.0008599922,
            -0.0008891912,
            -0.0002330475,
            0.0004369808,
            0.0004443053,
            0.0017049498,
            -0.0002309121,
            -0.0008826298,
            0.000120272,
            0.0004500953,
            0.0004754475,
            -0.0000128834,
            0.0000562844,
            0.0000046724,
            0.0000231205,
            -0.0000083556,
            0.0000019675,
            0.0000030094,
            0.0000094481
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002780127,
            0.0009452574,
            0.0000499021,
            0.000044436,
            0.0008253904,
            -0.0010467871,
            -0.0002349802,
            0.0004390602,
            0.0004108171,
            0.0017771167,
            -0.0002157478,
            -0.0009903702,
            0.0000935804,
            0.0004197282,
            0.0004008905,
            0.0000035986,
            0.0000268233,
            0.0000043179,
            -0.000011012,
            -0.0000111133,
            -0.0000001586,
            0.0000022737,
            0.0000127807
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003691203,
            0.0011328737,
            0.0000477209,
            0.0000331428,
            0.000739689,
            -0.0012809605,
            -0.0002643348,
            0.0004617898,
            0.0003930749,
            0.0018536215,
            -0.0002156752,
            -0.0010444131,
            0.000078272,
            0.0003754403,
            0.0003310969,
            0.0000055278,
            -0.000016329,
            0.0000058743,
            -0.0000346072,
            -0.000019609,
            0.0000275154,
            0.000005023,
            0.0000429416
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003701546,
            0.0011949673,
            0.0000395646,
            0.0000269099,
            0.0007332893,
            -0.0013120153,
            -0.0002385862,
            0.0004386688,
            0.0003412377,
            0.0018347729,
            -0.0001884193,
            -0.0010141149,
            0.0000634209,
            0.0003463266,
            0.0002652061,
            0.0000106043,
            -0.0000450081,
            -0.0000164992,
            -0.0000296734,
            0.0000188814,
            -0.0000050468,
            -0.0000037141,
            -0.0000006622
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003368655,
            0.0011634024,
            0.0000316085,
            0.0000149352,
            0.0006093735,
            -0.00122361,
            -0.0002020498,
            0.0003873245,
            0.000276679,
            0.0016213059,
            -0.0001444198,
            -0.0008577687,
            0.0000469086,
            0.0002796493,
            0.0002008096,
            0.00000276,
            0.0000157564,
            0.0000353973,
            0.0000804704,
            -0.0000387899,
            0.0000351412,
            0.0000041741,
            0.0000358935
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002819664,
            0.0010523596,
            0.0000230876,
            0.0000113675,
            0.000618072,
            -0.0010333561,
            -0.0001566326,
            0.0003046427,
            0.0002069742,
            0.0014622619,
            -0.0000923554,
            -0.0006166914,
            0.000031367,
            0.0002092024,
            0.0001731707,
            -0.0000071567,
            -0.0000059627,
            0.00000652,
            -0.0000202123,
            -0.0000045464,
            0.0000087525,
            0.0000001223,
            0.0000087369
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002272354,
            0.0009911534,
            0.000016962,
            0.0000091306,
            0.0005555044,
            -0.0009190229,
            -0.000117779,
            0.0002659261,
            0.0001725271,
            0.001309228,
            -0.0000746495,
            -0.0005555199,
            0.0000248543,
            0.0001887962,
            0.000157634,
            0.0000022526,
            0.0000304641,
            0.0000035076,
            -0.0000146188,
            -0.0000051863,
            -0.0000077488,
            0.0000009855,
            0.0000494425
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003259362,
            0.0016039347,
            0.0000223184,
            0.0000134389,
            0.0009925382,
            -0.0013497276,
            -0.0001599138,
            0.0003704902,
            0.0002385128,
            0.0020569906,
            -0.0000680475,
            -0.0006847973,
            0.0000274547,
            0.0002410609,
            0.0002104073,
            -0.0000212749,
            0.0000076466,
            -0.0000014298,
            0.0000701995,
            0.0000132849,
            0.000024958,
            -0.0000035654,
            0.0000088881
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002102459,
            0.0012561904,
            0.0000114839,
            0.000009398,
            0.0008230598,
            -0.0009228561,
            -0.0000912854,
            0.0002299551,
            0.0001368887,
            0.0015226333,
            -0.0000363559,
            -0.0003342924,
            0.0000133373,
            0.0001325653,
            0.0001687676,
            -0.0000032213,
            0.0000376999,
            0.0000063959,
            -0.0000302986,
            -0.000026393,
            0.0000158197,
            0.0000102943,
            0.0000547667
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001221713,
            0.0009287812,
            0.0000061465,
            0.0000054774,
            0.0007202053,
            -0.0006087885,
            -0.000049337,
            0.0001531883,
            0.0000966625,
            0.0010580817,
            -0.0000105839,
            -0.0001991354,
            0.0000072657,
            0.0000923456,
            0.0001247889,
            -0.0000022935,
            -0.0000342186,
            -0.0000128402,
            -0.0000123775,
            0.0000249717,
            -0.0000087017,
            -0.0000066363,
            -0.0000194712
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000800049,
            0.0006927232,
            0.0000033,
            -0.0000035512,
            0.0006062395,
            -0.0004177087,
            -0.0000285872,
            0.0000916976,
            0.0000424976,
            0.0007280952,
            -0.0000009646,
            -0.0000579016,
            0.0000018264,
            0.0000497099,
            0.000074734,
            -0.0000080438,
            0.0000349036,
            0.0000234332,
            0.0000541308,
            -0.0000153572,
            0.0000052586,
            0.0000005253,
            -0.0000214965
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000481729,
            0.0005192483,
            0.0000015142,
            -0.000000749,
            0.00051818,
            -0.0002525289,
            -0.0000148283,
            0.0000546287,
            0.0000127495,
            0.0005064719,
            0.0000008271,
            -0.0000089367,
            0.000000967,
            0.0000244018,
            0.0000482018,
            -0.0000011693,
            0.0000182326,
            0.0000094744,
            0.000035029,
            -0.000005687,
            -0.0000083134,
            -0.000000398,
            0.0000080351
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000354013,
            0.0004754803,
            0.0000010422,
            0.0000025428,
            0.0005254614,
            -0.00023921,
            -0.0000101866,
            0.0000589826,
            0.0000300257,
            0.0003999309,
            -0.0000005592,
            -0.0000011755,
            0.0000016579,
            0.0000305655,
            0.000061503,
            0.0000039832,
            -0.0000167081,
            -0.0000087674,
            -0.0000419169,
            0.0000074294,
            -0.0000036209,
            0.0000002844,
            0.0000202976
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000196567,
            0.0003264874,
            -0.0000000915,
            0.00000198,
            0.0004549726,
            -0.0001493406,
            -0.0000024461,
            0.0000275921,
            0.0000140329,
            0.0002678748,
            0.0000012474,
            0.0000126351,
            -0.0000006088,
            0.0000141504,
            0.0000413991,
            0.0000032688,
            -0.0000125957,
            -0.0000056261,
            0.0000024995,
            0.0000024828,
            0.0000191045,
            0.0000007525,
            0.0000067783
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000125421,
            0.0002373018,
            0.000000073,
            0.0000030637,
            0.0003568436,
            -0.0000983227,
            -0.0000020447,
            0.0000174361,
            0.0000036113,
            0.0001563306,
            0.0000023376,
            0.0000384703,
            0.0000002579,
            0.0000043437,
            0.0000306842,
            -0.0000017378,
            0.0000117006,
            -0.0000071086,
            -0.0000067274,
            0.000003858,
            -0.0000012064,
            0.0000010797,
            0.0000140294
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000080543,
            0.0001862241,
            0.0000000043,
            -0.0000000622,
            0.000295003,
            -0.0000520786,
            -0.0000008716,
            0.0000088574,
            0.000009444,
            0.0001310055,
            0.0000040139,
            0.0000238159,
            -0.0000009008,
            0.0000036987,
            0.0000267174,
            -0.0000016171,
            -0.0000093127,
            0.0000022375,
            -0.0000014677,
            0.0000012124,
            -0.0000097715,
            -0.0000013864,
            0.000007715
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000072486,
            0.000112303,
            0.0000003031,
            0.0000026468,
            0.000275702,
            -0.0000404255,
            -0.0000023934,
            0.0000078526,
            0.0000057973,
            0.0000498275,
            -0.0000035464,
            0.0000253594,
            0.0000011846,
            0.000004135,
            0.0000307123,
            0.000001945,
            0.0000033657,
            -0.0000063675,
            -0.0000335041,
            0.0000030893,
            -0.0000056616,
            0.0000005579,
            0.0000027995
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000050022,
            0.0001700057,
            0.0000000712,
            -0.0000020582,
            0.0003998986,
            -0.0000449104,
            -0.0000006579,
            0.0000066907,
            0.0000023002,
            0.0000707089,
            0.000006107,
            0.0000556502,
            -0.0000013467,
            -0.0000038018,
            0.0000128283,
            -0.0000039931,
            0.0000001617,
            0.0000069909,
            0.0000137264,
            -0.0000039593,
            0.0000128814,
            -0.000000076,
            0.0000097238
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000049125,
            0.0001404347,
            -0.0000000133,
            0.0000001992,
            0.0004937484,
            -0.0000350246,
            -0.0000003449,
            0.0000057448,
            -0.0000000169,
            -0.0000101029,
            0.0000003549,
            0.0000375039,
            0.0000000333,
            -0.0000012856,
            0.0000201609,
            0.0000010342,
            -0.000013153,
            -0.0000027326,
            -0.0000096462,
            0.0000042557,
            0.0000073481,
            -0.0000005591,
            0.0000157962
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000010915,
            0.0000336759,
            0.0000000623,
            0.0000009772,
            0.0002910996,
            -0.0000020544,
            -0.000000086,
            -0.0000001836,
            0.0000004076,
            -0.0000436567,
            -0.0000014854,
            0.0000244573,
            0.0000002926,
            -0.0000013772,
            0.0000132715,
            0.0000015609,
            -0.0000109315,
            -0.0000041984,
            -0.0000160169,
            0.0000024358,
            0.0000026297,
            0.0000004778,
            0.0000056272
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001276214,
            0.0004288885,
            0.000081143,
            0.0001114228,
            0.0006360071,
            -0.0004663318,
            -0.0002040771,
            0.0003770515,
            0.0004437808,
            0.001036805,
            -0.0002430632,
            -0.0005714269,
            0.0001924912,
            0.0004518995,
            0.0005304733,
            0.0000033623,
            -0.0000065151,
            0.0000025218,
            -0.0000080576,
            -0.0000032992,
            -0.000004928,
            0.0000057061,
            -0.0000086359
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0002000326,
            0.0007003298,
            0.0000950926,
            0.0001322792,
            0.0009538273,
            -0.0007421847,
            -0.0002749959,
            0.0005168653,
            0.0006069727,
            0.0016400499,
            -0.000322123,
            -0.0008765372,
            0.0002221746,
            0.000602478,
            0.0007124449,
            -0.0000027863,
            -0.0000162408,
            -0.0000046606,
            -0.0000214219,
            0.0000028117,
            0.0000075668,
            0.0000035929,
            0.0000005656
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002406572,
            0.0008359734,
            0.0000829921,
            0.0001018325,
            0.0010222748,
            -0.000896833,
            -0.0002821457,
            0.0005237893,
            0.0005811493,
            0.0018607729,
            -0.0003190739,
            -0.0009732864,
            0.0001829566,
            0.0005774023,
            0.0006442506,
            0.0000011631,
            -0.0000036374,
            0.0000063472,
            -0.0000210945,
            0.0000032753,
            -0.0000062627,
            -0.0000008233,
            -0.0000164405
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.00027653,
            0.0009866667,
            0.0000701974,
            0.0000768274,
            0.0010207665,
            -0.0010429561,
            -0.0002782407,
            0.0005215976,
            0.0005435289,
            0.002015252,
            -0.0002936485,
            -0.0010751364,
            0.0001466373,
            0.0005377322,
            0.0005637235,
            0.0000054306,
            0.0000020931,
            0.0000011662,
            -0.000022842,
            -0.0000110879,
            0.0000189438,
            0.0000063526,
            0.0000406681
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000341635,
            0.0011410399,
            0.0000626861,
            0.0000575173,
            0.0009846849,
            -0.0012435321,
            -0.0002920585,
            0.0005302477,
            0.0005005146,
            0.0021234334,
            -0.000281229,
            -0.001145547,
            0.000119445,
            0.0004928224,
            0.0004754992,
            0.000008998,
            0.000021369,
            -0.0000022722,
            -0.0000207416,
            -0.0000132229,
            -0.0000073803,
            0.0000067772,
            0.0000187602
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004501325,
            0.0013903227,
            0.0000595211,
            0.0000422244,
            0.0009748492,
            -0.0015901316,
            -0.0003261192,
            0.0005790233,
            0.0004818445,
            0.0023118792,
            -0.0002818358,
            -0.0012971041,
            0.0001010937,
            0.0004813473,
            0.0003859453,
            0.0000040285,
            -0.0000200122,
            0.0000041161,
            0.0000158995,
            -0.0000027562,
            0.0000189206,
            0.0000004169,
            -0.0000104631
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004715217,
            0.0015301696,
            0.0000508855,
            0.0000309574,
            0.0009510918,
            -0.0016470602,
            -0.0003058187,
            0.0005543473,
            0.0004357918,
            0.0023485914,
            -0.0002205399,
            -0.0012550228,
            0.0000780129,
            0.0004305685,
            0.0003422831,
            -0.0000112496,
            -0.0000059179,
            -0.000001834,
            0.0000062859,
            -0.000009247,
            0.0000054628,
            0.0000058612,
            -0.0000243478
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0004261213,
            0.0015006005,
            0.0000399279,
            0.000024869,
            0.000810715,
            -0.0015504639,
            -0.0002555285,
            0.0004905406,
            0.0003708788,
            0.0021560201,
            -0.0001668061,
            -0.0010598072,
            0.0000573852,
            0.0003542811,
            0.0003039339,
            -0.0000055752,
            -0.0000180098,
            0.0000033668,
            -0.000041871,
            -0.0000027783,
            0.0000114161,
            -0.0000013238,
            0.0000428704
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003608736,
            0.0014342345,
            0.0000300681,
            0.0000159922,
            0.0007802899,
            -0.0013833403,
            -0.0002005407,
            0.0004177794,
            0.0002864418,
            0.0019743567,
            -0.0001187862,
            -0.0008728698,
            0.0000413878,
            0.0002958233,
            0.0002119541,
            0.0000023206,
            -0.0000313497,
            -0.000002972,
            0.0000707093,
            -0.0000082478,
            0.0000300675,
            0.0000041683,
            0.0000030346
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000293904,
            0.0012786404,
            0.0000221075,
            0.0000122416,
            0.0007887151,
            -0.0011836378,
            -0.0001534836,
            0.000339575,
            0.0002341991,
            0.0017389518,
            -0.0000830428,
            -0.0006520885,
            0.000028233,
            0.0002283937,
            0.0002088684,
            0.0000012718,
            0.000003454,
            -0.0000092255,
            -0.0000735897,
            0.0000068014,
            -0.0000168045,
            0.000001067,
            0.0000138818
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004432158,
            0.0022303493,
            0.0000289804,
            0.0000154563,
            0.0013503453,
            -0.0018364073,
            -0.0002125394,
            0.0005018619,
            0.0002955775,
            0.0028622188,
            -0.0001089811,
            -0.0009010948,
            0.0000364709,
            0.0003206475,
            0.0002937698,
            0.0000030306,
            0.0000376506,
            0.000008108,
            -0.0000185928,
            -0.0000277647,
            -0.0000059351,
            0.0000114224,
            0.0000384696
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002905567,
            0.0017492656,
            0.0000159998,
            0.0000131328,
            0.0012186264,
            -0.0012978386,
            -0.0001246405,
            0.0003361063,
            0.0001861124,
            0.0021260304,
            -0.0000534901,
            -0.0005243997,
            0.0000212097,
            0.0002142845,
            0.0002200843,
            -0.0000001722,
            0.0000494722,
            -0.0000063035,
            0.0000209623,
            -0.0000091437,
            -0.0000275931,
            0.0000083777,
            0.0000179112
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001801655,
            0.0013815604,
            0.0000086932,
            0.0000085589,
            0.0010234929,
            -0.0009426634,
            -0.0000704143,
            0.0002370548,
            0.0001307155,
            0.0015626096,
            -0.0000305291,
            -0.0003176395,
            0.0000128092,
            0.0001392846,
            0.0001600179,
            0.0000053312,
            0.0000054632,
            -0.0000110908,
            0.0000478373,
            0.0000236728,
            0.0000053159,
            -0.0000061923,
            -0.0000184371
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001198541,
            0.0010236764,
            0.0000053202,
            0.0000004972,
            0.0009243172,
            -0.000592875,
            -0.0000446876,
            0.0001358073,
            0.0000651732,
            0.0010704269,
            -0.000000977,
            -0.0001050438,
            0.000003536,
            0.0000726164,
            0.000117621,
            -0.0000084185,
            -0.0000408463,
            0.0000059465,
            -0.0000175996,
            0.0000112161,
            0.000007344,
            -0.0000043189,
            0.0000014262
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000782703,
            0.0007850948,
            0.0000024271,
            0.0000055672,
            0.0008354756,
            -0.0004144018,
            -0.0000242464,
            0.0000884264,
            0.0000604624,
            0.0008042682,
            -0.0000103123,
            -0.0000180294,
            0.0000026117,
            0.0000426415,
            0.0001228185,
            0.0000069473,
            -0.0000427803,
            -0.0000058611,
            -0.0000466084,
            -0.0000034812,
            0.0000200602,
            0.000004389,
            -0.0000040925
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000602378,
            0.000762111,
            0.0000013926,
            0.0000030679,
            0.0008557487,
            -0.0003550109,
            -0.0000162964,
            0.0000801408,
            0.0000389802,
            0.0007210676,
            -0.0000000008,
            0.0000243189,
            0.0000010458,
            0.0000337009,
            0.000087463,
            0.0000019911,
            0.000010412,
            -0.000003479,
            -0.0000015172,
            0.0000033446,
            -0.0000152469,
            0.0000009286,
            -0.0000000647
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000372359,
            0.0005475604,
            0.000001325,
            0.0000031911,
            0.0007553491,
            -0.000239979,
            -0.0000115928,
            0.0000451534,
            0.0000201869,
            0.0005080297,
            -0.0000037797,
            0.0000490708,
            0.0000025732,
            0.0000193829,
            0.0000589106,
            0.0000047889,
            -0.000022782,
            -0.0000030063,
            0.0000325614,
            0.0000054299,
            0.0000327245,
            -0.0000011294,
            0.0000035559
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000224786,
            0.0003914421,
            0.0000003854,
            0.0000019146,
            0.0006197036,
            -0.0001592589,
            -0.0000050157,
            0.0000296791,
            0.0000238258,
            0.0002987213,
            -0.0000013091,
            0.00003661,
            0.000000255,
            0.0000129254,
            0.0000534747,
            0.000005611,
            -0.0000316085,
            -0.0000019568,
            -0.0000070568,
            0.0000056259,
            0.0000107621,
            -0.0000022324,
            0.0000015455
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000147198,
            0.0003072773,
            0.0000000703,
            0.0000032916,
            0.0005360695,
            -0.0001156327,
            -0.0000023573,
            0.0000231221,
            0.0000020409,
            0.0002157305,
            0.0000001606,
            0.0000308728,
            0.0000007321,
            0.0000098642,
            0.0000448063,
            0.0000019043,
            0.0000014076,
            -0.0000071508,
            -0.0000073987,
            0.0000026086,
            0.0000136413,
            0.0000012979,
            0.0000137525
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000094886,
            0.0002313574,
            -0.0000001676,
            -0.0000009889,
            0.0004662252,
            -0.0000610359,
            -0.0000003648,
            0.0000104784,
            -0.0000030291,
            0.0001093767,
            0.0000059916,
            0.0000411701,
            -0.0000009642,
            0.0000007604,
            0.0000301647,
            -0.0000022916,
            -0.0000043808,
            0.0000014342,
            -0.0000001402,
            -0.0000008151,
            0.0000070733,
            -0.0000000212,
            0.0000108809
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000104086,
            0.0002930639,
            -0.0000001854,
            -0.0000007557,
            0.0007388628,
            -0.0000876519,
            -0.0000003353,
            0.0000139524,
            -0.000002195,
            0.0001044492,
            0.0000077778,
            0.0000788655,
            -0.0000014665,
            -0.0000031775,
            0.000029619,
            -0.0000036291,
            0.0000081753,
            0.000001878,
            0.0000245596,
            -0.0000004138,
            0.0000100119,
            0.0000009154,
            0.00000609
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000083317,
            0.0002648208,
            0.0000000377,
            -0.0000021197,
            0.0010089425,
            -0.0000645667,
            -0.000000864,
            0.0000056383,
            -0.0000030715,
            0.0000234664,
            0.0000030703,
            0.0000774945,
            -0.0000010778,
            0.0000028053,
            0.0000368617,
            0.0000017243,
            0.00001294,
            0.0000048868,
            0.0000136854,
            -0.0000023774,
            -0.0000179132,
            0.0000000949,
            -0.0000044323
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000002953,
            0.0000986715,
            0.0000001321,
            0.0000007042,
            0.0005789011,
            -0.0000146105,
            -0.0000007937,
            0.0000020433,
            0.0000028591,
            -0.0000598131,
            -0.0000002175,
            0.0000380945,
            0.0000001889,
            -0.0000017579,
            0.000027262,
            0.0000021641,
            -0.0000127073,
            -0.0000040932,
            -0.00002367,
            0.0000056952,
            -0.0000010706,
            -0.0000011661,
            0.0000231971
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001040432,
            0.0003646359,
            0.0000666889,
            0.0000930928,
            0.000498404,
            -0.0003925928,
            -0.0001659691,
            0.0003143883,
            0.0003702187,
            0.0008516599,
            -0.000192558,
            -0.000468347,
            0.0001578704,
            0.0003729617,
            0.0004323936,
            -0.0000020023,
            -0.0000040446,
            0.0000031606,
            0.0000079594,
            -0.0000023029,
            0.0000065287,
            0.0000028913,
            0.0000092242
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001690038,
            0.0005606012,
            0.0000807996,
            0.0001115279,
            0.0007980272,
            -0.000603151,
            -0.0002339263,
            0.0004305842,
            0.0005019157,
            0.0013233228,
            -0.0002749856,
            -0.0007475462,
            0.0001883555,
            0.0005083633,
            0.0005922301,
            0.0000070537,
            -0.0000330904,
            -0.0000169404,
            -0.0000247202,
            0.000008918,
            -0.000001265,
            0.0000028956,
            0.0000001894
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002037075,
            0.0007258344,
            0.0000718688,
            0.0000864076,
            0.0008846301,
            -0.0007681956,
            -0.0002416404,
            0.0004559128,
            0.0005071834,
            0.0016124159,
            -0.0002660639,
            -0.0008459562,
            0.0001578904,
            0.0005020682,
            0.0005559792,
            -0.0000006511,
            -0.0000085986,
            0.0000038983,
            -0.0000033283,
            -0.0000018033,
            0.0000128662,
            0.0000021725,
            0.0000137125
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002436791,
            0.000821234,
            0.0000607583,
            0.0000665696,
            0.0008945143,
            -0.0008976357,
            -0.0002425898,
            0.0004485249,
            0.0004581068,
            0.0017169296,
            -0.0002407092,
            -0.0009325925,
            0.0001248154,
            0.000467377,
            0.0004944998,
            -0.0000112363,
            0.0000617145,
            0.0000150475,
            0.0000141474,
            -0.0000190267,
            -0.0000004228,
            0.0000040502,
            0.0000316327
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002963668,
            0.0009922727,
            0.0000553005,
            0.0000445667,
            0.0008994312,
            -0.0010992643,
            -0.0002555241,
            0.00047181,
            0.0004394698,
            0.0018940847,
            -0.000231616,
            -0.0010873468,
            0.0001030511,
            0.0004586169,
            0.0004218625,
            -0.0000096251,
            0.0000350525,
            0.000013724,
            0.0000477385,
            -0.0000055314,
            0.0000016202,
            -0.0000004931,
            0.0000160384
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003949239,
            0.001244314,
            0.0000519023,
            0.0000362405,
            0.000919221,
            -0.0013876485,
            -0.0002846532,
            0.0005076726,
            0.0004385516,
            0.0021312626,
            -0.0002309336,
            -0.0011757485,
            0.0000864234,
            0.0004324105,
            0.0003755542,
            -0.0000040122,
            -0.0000242157,
            -0.0000015097,
            -0.0000151071,
            -0.0000021504,
            0.000010686,
            0.0000015115,
            0.0000015884
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004028732,
            0.0013593205,
            0.0000440788,
            0.000025221,
            0.0008435101,
            -0.001471744,
            -0.0002628545,
            0.0004868722,
            0.0003732289,
            0.0021222156,
            -0.0001989929,
            -0.001068715,
            0.0000678984,
            0.000374598,
            0.0003220958,
            0.0000040473,
            0.0000627288,
            0.0000159775,
            -0.000045235,
            -0.0000188989,
            -0.0000242193,
            0.0000012923,
            0.0000067297
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003717088,
            0.001345827,
            0.0000357591,
            0.000022555,
            0.000798767,
            -0.0013855369,
            -0.0002237555,
            0.0004409454,
            0.0003389588,
            0.0019752079,
            -0.000157491,
            -0.0009575669,
            0.0000555465,
            0.0003209135,
            0.0002605836,
            -0.000008428,
            0.0000019973,
            0.0000032825,
            0.000035557,
            -0.000010298,
            0.0000274548,
            0.0000035784,
            0.0000191585
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003267224,
            0.0012714727,
            0.0000275985,
            0.0000157696,
            0.0007651429,
            -0.0012162826,
            -0.0001833423,
            0.0003667684,
            0.0002718384,
            0.001798256,
            -0.0001090369,
            -0.0007368507,
            0.0000374412,
            0.0002503608,
            0.0002369886,
            -0.0000022768,
            -0.0000441577,
            -0.0000008702,
            -0.0000535043,
            -0.0000052424,
            0.0000200613,
            0.0000036365,
            -0.0000093047
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002657045,
            0.001216775,
            0.0000203045,
            0.000017031,
            0.0007278824,
            -0.0011068003,
            -0.0001394748,
            0.0003199619,
            0.0002202789,
            0.001661551,
            -0.0000812767,
            -0.0006096457,
            0.0000281212,
            0.0002108713,
            0.0002055651,
            0.0000080796,
            0.0000157167,
            -0.0000239573,
            -0.0000467325,
            0.0000052127,
            -0.0000129612,
            0.0000045294,
            0.000013717
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004081315,
            0.0021022206,
            0.0000269372,
            0.0000226181,
            0.0013299139,
            -0.0017133234,
            -0.0001964306,
            0.000479576,
            0.0003377662,
            0.0027895831,
            -0.0001031265,
            -0.0008558759,
            0.0000368253,
            0.000314947,
            0.0003271523,
            -0.0000006632,
            -0.0000273921,
            -0.0000147052,
            -0.0000153588,
            -0.0000093012,
            0.000014335,
            0.0000118604,
            -0.0000104634
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002686254,
            0.0017199158,
            0.000015787,
            0.0000122626,
            0.0011818596,
            -0.0013440613,
            -0.0001193755,
            0.0003467957,
            0.0002066698,
            0.0021111517,
            -0.0000613397,
            -0.0005476644,
            0.0000220513,
            0.0002204876,
            0.0002416414,
            0.000024673,
            0.0000567616,
            -0.0000080556,
            -0.0000363803,
            0.0000206771,
            -0.0000383514,
            -0.000008984,
            0.0000192694
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001736453,
            0.0013198232,
            0.0000076984,
            0.0000033751,
            0.0010992981,
            -0.0008374184,
            -0.0000656571,
            0.0002029665,
            0.0001254468,
            0.0015887649,
            -0.0000049418,
            -0.0001924064,
            0.0000057188,
            0.0001194582,
            0.0001878637,
            -0.0000125715,
            -0.0000316107,
            0.0000153753,
            -0.0000663512,
            -0.0000064155,
            0.0000105974,
            -0.0000015149,
            0.0000069248
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001179478,
            0.0010153683,
            0.0000049371,
            0.0000002129,
            0.000961727,
            -0.0005778092,
            -0.0000424552,
            0.0001319259,
            0.0000612422,
            0.0011344151,
            0.0000000186,
            -0.0000425213,
            0.000004315,
            0.0000688789,
            0.0001121298,
            -0.0000112866,
            -0.0000251554,
            0.0000117206,
            0.0000183759,
            -0.0000160853,
            0.0000384368,
            0.0000062162,
            -0.0000217516
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000782273,
            0.0008271431,
            0.000002755,
            0.0000038278,
            0.0008349527,
            -0.0004546216,
            -0.0000256852,
            0.0001041373,
            0.000044186,
            0.0008374309,
            -0.0000052575,
            -0.0000621091,
            0.0000033966,
            0.0000563568,
            0.0000934008,
            0.0000036535,
            -0.0000216819,
            0.000001671,
            0.0000676077,
            -0.0000031473,
            0.0000397463,
            0.0000006432,
            -0.0000098357
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000642359,
            0.0007527667,
            0.0000015577,
            0.0000053915,
            0.0009426201,
            -0.0003768443,
            -0.0000178868,
            0.0000864463,
            0.0000337684,
            0.0007170772,
            -0.0000076016,
            0.0000036905,
            0.0000034909,
            0.0000445275,
            0.0001041996,
            0.0000114965,
            0.0000135583,
            -0.0000069882,
            0.0000040603,
            -0.0000015697,
            -0.0000132654,
            0.0000024002,
            0.0000110921
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000404888,
            0.0005954852,
            0.0000011547,
            -0.0000019358,
            0.0008101372,
            -0.0002781395,
            -0.0000107106,
            0.0000595515,
            0.0000147852,
            0.00051618,
            0.0000047402,
            0.0000123859,
            0.0000004803,
            0.0000347081,
            0.0000617158,
            -0.0000001988,
            0.0000055945,
            0.0000033311,
            0.0000230281,
            0.0000001886,
            0.0000120536,
            0.000000102,
            -0.000003069
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000268241,
            0.000454712,
            0.0000011851,
            0.0000001551,
            0.000680505,
            -0.0001807777,
            -0.0000087523,
            0.000041438,
            0.0000193728,
            0.0003643379,
            0.0000079441,
            0.0000823671,
            0.0000001814,
            0.0000095048,
            0.0000610853,
            -0.0000063377,
            0.0000131266,
            0.0000009448,
            -0.0000577935,
            0.0000005862,
            -0.0000135074,
            0.0000015835,
            0.0000407193
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000174977,
            0.0003344833,
            0.0000007505,
            -0.0000009083,
            0.0005760963,
            -0.0001198196,
            -0.0000054341,
            0.000026759,
            0.000014421,
            0.000222603,
            0.0000100416,
            0.0000554927,
            -0.0000006184,
            0.0000111365,
            0.0000511513,
            -0.0000070595,
            0.000007667,
            0.0000113105,
            0.00000973,
            -0.0000047464,
            0.0000077576,
            -0.0000017994,
            -0.0000039875
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000123218,
            0.0002493357,
            0.0000004586,
            -0.0000002484,
            0.0005200619,
            -0.0000771411,
            -0.000003627,
            0.0000096567,
            0.0000011965,
            0.0001631489,
            0.0000006824,
            0.000057282,
            0.0000000388,
            0.0000004863,
            0.0000271039,
            -0.0000000521,
            0.0000056571,
            0.0000036896,
            0.0000014484,
            -0.0000041413,
            -0.0000018033,
            0.0000015737,
            0.0000065317
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000014352,
            0.0003410084,
            0.0000006629,
            0.0000006757,
            0.0008593632,
            -0.0001106327,
            -0.0000041724,
            0.0000200586,
            0.0000021041,
            0.0001499858,
            0.0000058948,
            0.0000895778,
            0.0000002547,
            0.0000061686,
            0.0000434161,
            -0.0000032962,
            -0.0000010994,
            0.0000012732,
            0.000006446,
            0.0000028817,
            0.0000063765,
            -0.0000017157,
            0.000013394
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000110239,
            0.0003298657,
            -0.0000000577,
            -0.0000015094,
            0.0011472797,
            -0.0000681515,
            -0.0000009161,
            0.0000120338,
            -0.0000048409,
            0.0000189614,
            0.0000098449,
            0.0001149906,
            -0.0000010442,
            -0.0000040654,
            0.0000339058,
            -0.0000066936,
            0.000006657,
            0.0000150411,
            0.0000545577,
            -0.0000132525,
            0.0000170243,
            0.0000005946,
            0.0000152109
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000036703,
            0.0001337012,
            0.0000000925,
            -0.0000016386,
            0.0007071738,
            -0.0000148696,
            -0.0000007752,
            -0.000000203,
            0.0000006481,
            -0.0000740544,
            0.0000063208,
            0.0000664373,
            -0.0000011166,
            -0.0000022224,
            0.0000175638,
            -0.0000040839,
            0.0000147256,
            0.0000091315,
            0.0000044601,
            -0.0000085385,
            -0.0000098311,
            0.0000008279,
            0.0000037262
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000544713,
            0.0001895002,
            0.0000353991,
            0.000051856,
            0.0002494057,
            -0.0002069663,
            -0.000087678,
            0.000165888,
            0.0001914849,
            0.0004307245,
            -0.0001036718,
            -0.0002395504,
            0.0000850149,
            0.0001914448,
            0.0002317324,
            -0.0000037948,
            0.000016778,
            0.0000040043,
            0.0000204181,
            -0.0000032147,
            0.0000039818,
            0.0000018185,
            0.0000124211
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000884998,
            0.0003251603,
            0.0000432226,
            0.0000593406,
            0.000407657,
            -0.0003477872,
            -0.0001230996,
            0.0002349324,
            0.0002696407,
            0.0007513738,
            -0.0001405139,
            -0.0003842247,
            0.0001020193,
            0.0002744462,
            0.00030371,
            -0.0000042054,
            0.0000279311,
            -0.0000026324,
            0.000006844,
            0.0000001899,
            -0.0000009418,
            0.00000389,
            0.0000159281
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001019573,
            0.000382664,
            0.0000377381,
            0.0000493373,
            0.0004661677,
            -0.0004005517,
            -0.0001240237,
            0.0002420805,
            0.000278925,
            0.0008453242,
            -0.000151505,
            -0.0004447616,
            0.000086979,
            0.0002683922,
            0.0002994671,
            0.0000135802,
            -0.0000150364,
            0.000003534,
            0.000008737,
            -0.0000115239,
            0.0000152733,
            0.0000034194,
            0.0000097251
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001226702,
            0.000443282,
            0.0000321757,
            0.0000365444,
            0.0005123064,
            -0.0004622277,
            -0.0001251505,
            0.0002381264,
            0.0002584492,
            0.0009512359,
            -0.0001326667,
            -0.0004822642,
            0.000068946,
            0.0002523063,
            0.0002684013,
            0.0000004788,
            -0.0000139075,
            -0.0000026769,
            -0.0000242809,
            0.0000012168,
            0.0000048112,
            0.000001617,
            0.000004543
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001536573,
            0.0005226321,
            0.0000292442,
            0.0000291895,
            0.0005043463,
            -0.0005665796,
            -0.0001334974,
            0.000247068,
            0.0002421887,
            0.0010234087,
            -0.0001305095,
            -0.0005534644,
            0.000057602,
            0.0002404322,
            0.0002376046,
            -0.0000022527,
            0.0000107276,
            0.0000038863,
            0.0000019115,
            -0.0000050045,
            0.0000085754,
            0.0000007147,
            0.0000182911
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001945481,
            0.0006709126,
            0.0000273981,
            0.0000192818,
            0.000476879,
            -0.0007376956,
            -0.0001450969,
            0.0002756268,
            0.0002333216,
            0.0011363811,
            -0.0001294881,
            -0.0006506698,
            0.0000491673,
            0.0002428253,
            0.0001878685,
            -0.0000019668,
            0.0000271234,
            0.0000142525,
            0.0000882816,
            -0.000002439,
            0.000006912,
            -0.000004164,
            -0.0000089635
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0002099741,
            0.0007126336,
            0.0000240394,
            0.0000159103,
            0.0005146364,
            -0.0007484392,
            -0.0001395195,
            0.0002593448,
            0.0002145187,
            0.0011731337,
            -0.0001134165,
            -0.000595083,
            0.0000397278,
            0.0002129538,
            0.000169544,
            0.0000001648,
            -0.0000050526,
            0.00000008,
            0.000007503,
            -0.0000050402,
            -0.0000008305,
            0.0000032463,
            -0.0000032762
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001946466,
            0.0007282572,
            0.0000184752,
            0.0000124226,
            0.0004511232,
            -0.0007382641,
            -0.0001170633,
            0.0002379564,
            0.0001841006,
            0.00110309,
            -0.0000792248,
            -0.000558856,
            0.0000277578,
            0.0001895476,
            0.0001518744,
            -0.000006283,
            0.0000058484,
            0.0000081584,
            0.0000372738,
            -0.0000088984,
            0.000021547,
            0.0000008695,
            0.0000231446
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001718936,
            0.0006879779,
            0.0000148555,
            0.0000090189,
            0.0004690193,
            -0.0006541003,
            -0.0000971821,
            0.0001975073,
            0.0001393931,
            0.0010302006,
            -0.0000581405,
            -0.0003820665,
            0.0000208344,
            0.0001361173,
            0.0001085264,
            -0.0000015153,
            0.0000167867,
            -0.00000576,
            0.0000231006,
            -0.0000058568,
            0.0000088385,
            0.0000048089,
            -0.00001223
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001450832,
            0.000654965,
            0.0000113981,
            0.0000047329,
            0.0004447104,
            -0.0005754701,
            -0.0000769865,
            0.000171866,
            0.0001339224,
            0.0009469399,
            -0.000039651,
            -0.0003461717,
            0.0000153973,
            0.0001242091,
            0.0001181804,
            -0.0000122641,
            -0.0000231662,
            0.0000095877,
            0.0000140284,
            -0.0000019567,
            0.000015831,
            -0.0000008213,
            -0.0000097659
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002234861,
            0.0011732837,
            0.0000154355,
            0.0000131716,
            0.0007707521,
            -0.0009532118,
            -0.0001102847,
            0.0002666458,
            0.0001775799,
            0.0015746457,
            -0.0000650068,
            -0.0005031391,
            0.0000224361,
            0.0001810881,
            0.0001790778,
            0.000004135,
            0.0000236858,
            -0.0000026693,
            0.0000013795,
            -0.0000118361,
            0.0000104626,
            0.0000070155,
            0.0000377715
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001436624,
            0.0009586961,
            0.0000081232,
            0.0000068431,
            0.0007191899,
            -0.0007248618,
            -0.0000618313,
            0.0001899941,
            0.0001136143,
            0.0012474863,
            -0.0000316153,
            -0.0003237829,
            0.0000112116,
            0.0001296754,
            0.0001428773,
            0.000013762,
            -0.0000109339,
            -0.0000041634,
            -0.0000073229,
            0.0000069503,
            0.0000125946,
            -0.0000043592,
            0.0000071484
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001076437,
            0.0007636775,
            0.0000059434,
            0.0000047825,
            0.000658317,
            -0.0005246471,
            -0.0000459853,
            0.0001291701,
            0.0000859457,
            0.0009465516,
            -0.0000178338,
            -0.0002026026,
            0.0000075388,
            0.0000883943,
            0.0001252946,
            0.0000032146,
            -0.0000161192,
            -0.0000023948,
            -0.0000402671,
            0.000000353,
            0.0000113002,
            0.000000238,
            0.0000191132
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000756308,
            0.0006109397,
            0.0000041642,
            0.0000044621,
            0.0005849503,
            -0.0003768816,
            -0.0000322678,
            0.0000920054,
            0.000066263,
            0.0007181259,
            -0.0000157248,
            -0.0000917672,
            0.0000067095,
            0.0000550414,
            0.0000858911,
            0.000001507,
            -0.000003088,
            0.000001509,
            0.0000302251,
            0.0000005153,
            0.0000147702,
            0.0000001137,
            -0.0000008399
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000479764,
            0.0004788683,
            0.0000018352,
            -0.0000003787,
            0.0005198948,
            -0.0002363404,
            -0.0000167835,
            0.0000528839,
            0.000025977,
            0.0005022202,
            0.0000047662,
            -0.0000009288,
            -0.0000001562,
            0.0000281175,
            0.0000625258,
            -0.0000019218,
            -0.0000125386,
            0.0000104,
            0.0000029024,
            -0.0000163428,
            0.0000160949,
            0.000003554,
            -0.0000006926
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000392613,
            0.0004622742,
            0.0000010353,
            0.0000053763,
            0.0005788478,
            -0.0002231043,
            -0.0000116569,
            0.0000498911,
            0.0000173715,
            0.0004722344,
            -0.0000087271,
            0.0000022678,
            0.0000028972,
            0.0000258048,
            0.0000485945,
            0.0000058607,
            0.0000306707,
            -0.0000102382,
            0.0000220599,
            -0.0000014982,
            -0.0000000054,
            0.0000058161,
            0.0000126039
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000230999,
            0.0003688682,
            0.0000006955,
            0.0000009991,
            0.0005013967,
            -0.0001572357,
            -0.0000060704,
            0.0000337061,
            0.0000144487,
            0.0003335614,
            -0.0000027914,
            0.0000061702,
            0.0000012894,
            0.0000179482,
            0.0000433825,
            0.0000067837,
            -0.0000162944,
            -0.0000050378,
            -0.000022207,
            0.0000058448,
            -0.000002079,
            -0.0000011017,
            0.0000192595
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000166601,
            0.0002544964,
            0.0000002581,
            -0.0000007333,
            0.0004523551,
            -0.0000853151,
            -0.0000040119,
            0.0000155201,
            -0.0000012146,
            0.0002133668,
            0.0000036818,
            0.0000324245,
            -0.0000005555,
            0.0000057824,
            0.0000313915,
            -0.0000018996,
            0.0000067327,
            -0.0000003419,
            0.0000010872,
            -0.0000006376,
            -0.000003647,
            0.0000014757,
            0.0000032004
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000103008,
            0.0001914233,
            -0.000000046,
            -0.0000007585,
            0.0003737841,
            -0.0000655974,
            -0.0000014439,
            0.0000136255,
            -0.0000056885,
            0.000109535,
            0.0000041661,
            0.0000388733,
            -0.0000008137,
            0.0000020006,
            0.0000188594,
            -0.0000031752,
            0.0000186967,
            0.0000068292,
            0.000018485,
            -0.0000075523,
            -0.0000030432,
            0.0000013582,
            0.0000125859
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000082191,
            0.0001516741,
            0.0000002493,
            0.0000032377,
            0.0003426609,
            -0.0000589578,
            -0.0000022627,
            0.0000122643,
            0.0000067029,
            0.0000984968,
            -0.0000072793,
            0.0000285171,
            0.0000020041,
            0.0000060807,
            0.000020407,
            0.0000063159,
            -0.0000137117,
            -0.0000075073,
            0.0000127991,
            0.0000034983,
            0.0000103484,
            0.0000003387,
            -0.0000120741
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000088224,
            0.0002280154,
            0.0000003232,
            0.0000011032,
            0.0005566213,
            -0.0000674126,
            -0.0000024016,
            0.0000133614,
            0.0000069701,
            0.0000996958,
            -0.0000011372,
            0.0000400568,
            0.0000005565,
            0.0000076328,
            0.0000278676,
            0.0000018473,
            0.0000079507,
            0.0000006762,
            0.0000002143,
            0.0000003063,
            -0.0000103433,
            -0.0000006434,
            0.000020293
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000080076,
            0.0002224335,
            0.0000002592,
            -0.000000821,
            0.0007773254,
            -0.0000629955,
            -0.0000019809,
            0.0000122382,
            -0.0000051263,
            0.0000246504,
            0.0000024739,
            0.000051689,
            0.0000001222,
            0.0000041712,
            0.0000258762,
            -0.0000002149,
            0.0000208538,
            0.0000083585,
            0.0000412646,
            -0.0000065899,
            0.0000011831,
            -0.000000175,
            0.0000144774
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000030628,
            0.0000800628,
            0.0000000368,
            -0.000001427,
            0.0004995743,
            -0.0000168912,
            -0.0000004955,
            0.0000026428,
            0.0000002059,
            -0.0000368596,
            0.0000039835,
            0.0000489939,
            -0.0000006444,
            -0.0000011327,
            0.0000163725,
            -0.0000034377,
            -0.0000048258,
            0.0000030959,
            -0.0000057773,
            -0.0000008852,
            0.0000078359,
            0.0000001357,
            0.0000004356
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000384116,
            0.0001197209,
            0.0000245557,
            0.0000377759,
            0.0002069329,
            -0.0001309573,
            -0.0000604536,
            0.0001119442,
            0.0001346003,
            0.0003143279,
            -0.0000732633,
            -0.0001685916,
            0.0000603861,
            0.0001406573,
            0.0001712515,
            -0.0000004736,
            0.0000162749,
            0.0000008246,
            0.0000141565,
            -0.000002946,
            -0.0000016958,
            0.0000017452,
            0.0000008459
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000615441,
            0.0002300402,
            0.000030232,
            0.0000426531,
            0.0003359772,
            -0.0002301655,
            -0.0000848893,
            0.0001630843,
            0.000192654,
            0.0005540692,
            -0.000103767,
            -0.0002610669,
            0.0000736462,
            0.0001947198,
            0.0002285676,
            -0.0000005846,
            -0.0000003971,
            -0.0000010628,
            -0.0000161345,
            0.0000027072,
            -0.0000037579,
            0.0000018563,
            -0.0000082584
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000684056,
            0.0002703241,
            0.0000260289,
            0.0000406581,
            0.000350362,
            -0.0002606375,
            -0.0000828787,
            0.0001639891,
            0.0001953719,
            0.0006210248,
            -0.0001052278,
            -0.0003006177,
            0.0000634194,
            0.0001941349,
            0.0002308336,
            0.000006321,
            -0.0000204767,
            -0.0000165706,
            -0.0000266259,
            0.0000085093,
            -0.0000039658,
            0.0000011079,
            -0.0000084984
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000800712,
            0.0003095925,
            0.000022923,
            0.0000250575,
            0.0003708602,
            -0.0003045474,
            -0.0000854004,
            0.0001671629,
            0.0001824693,
            0.000672689,
            -0.0001007489,
            -0.0003642549,
            0.0000503739,
            0.0001886955,
            0.000192835,
            0.0000101366,
            -0.0000220363,
            0.0000086085,
            0.0000219988,
            -0.0000105705,
            0.000011359,
            0.0000027564,
            -0.0000011746
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000987423,
            0.0003655382,
            0.0000207605,
            0.0000207366,
            0.0003846885,
            -0.0003750495,
            -0.0000900434,
            0.0001765358,
            0.0001833554,
            0.0007473745,
            -0.0000887266,
            -0.000410498,
            0.0000420741,
            0.0001837088,
            0.000181823,
            0.0000000802,
            -0.0000093202,
            0.0000041835,
            0.0000349551,
            -0.0000054288,
            0.0000147333,
            0.0000009292,
            0.000002538
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001269337,
            0.0004544478,
            0.0000189351,
            0.0000159896,
            0.0003979488,
            -0.0004954411,
            -0.0000969833,
            0.0001872521,
            0.0001681576,
            0.0008419266,
            -0.0000939411,
            -0.0004452854,
            0.0000360658,
            0.00017502,
            0.0001547948,
            0.000004205,
            0.0000126257,
            0.0000012135,
            0.0000077621,
            0.0000033697,
            -0.000000665,
            -0.0000018699,
            -0.000003528
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001344893,
            0.0004980994,
            0.0000170628,
            0.0000089811,
            0.0003537618,
            -0.0005085828,
            -0.00009426,
            0.0001856188,
            0.000149258,
            0.0008152783,
            -0.0000741951,
            -0.0004444061,
            0.0000281209,
            0.0001604674,
            0.0001183182,
            -0.0000017941,
            -0.000013974,
            0.0000089792,
            0.0000593247,
            0.0000027912,
            0.0000132033,
            -0.000003692,
            -0.0000113912
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000128149,
            0.000509272,
            0.0000138657,
            0.0000070919,
            0.0003573844,
            -0.0005049031,
            -0.0000819796,
            0.0001693686,
            0.0001361033,
            0.000820538,
            -0.000062258,
            -0.0003795586,
            0.0000229795,
            0.0001397323,
            0.0001178274,
            -0.0000024424,
            0.0000243904,
            0.0000173641,
            0.0000335444,
            -0.0000170419,
            0.0000135004,
            0.0000017913,
            0.0000107589
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001123412,
            0.0005131865,
            0.0000108176,
            0.0000054248,
            0.0003635424,
            -0.000487443,
            -0.0000671034,
            0.0001504087,
            0.00011368,
            0.0008127544,
            -0.0000448964,
            -0.0003276451,
            0.0000166876,
            0.0001181257,
            0.0001089606,
            -0.0000026811,
            0.0000546865,
            0.0000154279,
            0.0000308822,
            -0.0000080121,
            -0.0000093619,
            -0.0000022932,
            -0.0000017554
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000995927,
            0.0004401625,
            0.0000081423,
            0.0000072404,
            0.0003468832,
            -0.0003862601,
            -0.0000549149,
            0.0001144946,
            0.0000776084,
            0.0006721539,
            -0.000032633,
            -0.0002206898,
            0.0000120022,
            0.0000807391,
            0.0000699466,
            -0.0000032231,
            0.0000229239,
            -0.0000062932,
            0.0000049897,
            -0.0000035712,
            -0.0000001943,
            0.0000040878,
            0.0000032964
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001517477,
            0.0008428857,
            0.0000110179,
            0.0000097997,
            0.0006360062,
            -0.0006573154,
            -0.0000760427,
            0.000191553,
            0.0001476471,
            0.0012415308,
            -0.0000421629,
            -0.0003455308,
            0.0000163761,
            0.0001366774,
            0.0001516767,
            -0.0000058429,
            -0.0000004253,
            -0.0000009612,
            -0.0000071173,
            0.0000062129,
            -0.0000022138,
            -0.0000021988,
            -0.0000204637
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001081874,
            0.0007051367,
            0.0000064989,
            0.0000053466,
            0.0005792041,
            -0.0005127948,
            -0.0000486254,
            0.0001362731,
            0.0001072415,
            0.000988748,
            -0.0000254659,
            -0.000233652,
            0.0000095534,
            0.0000932596,
            0.0001186185,
            0.0000030287,
            -0.0000239361,
            -0.0000021623,
            -0.0000171773,
            0.0000022586,
            0.0000101326,
            0.0000003034,
            0.000005303
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000685704,
            0.0005631873,
            0.0000035463,
            -0.0000013309,
            0.0005029518,
            -0.0003608132,
            -0.0000276192,
            0.0000937683,
            0.0000489873,
            0.0007188111,
            0.0000023249,
            -0.0001330144,
            0.0000027675,
            0.0000644987,
            0.0000576828,
            -0.0000054525,
            0.0000033574,
            0.0000099243,
            0.0000648949,
            -0.0000028938,
            0.0000088568,
            -0.0000018031,
            -0.0000045743
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000500924,
            0.0004542101,
            0.000002478,
            -0.0000000547,
            0.0004691872,
            -0.0002593178,
            -0.000019337,
            0.0000604852,
            0.0000280573,
            0.0005385067,
            0.0000010738,
            -0.0000419233,
            0.0000016223,
            0.0000304003,
            0.0000487872,
            -0.000005598,
            0.0000216664,
            0.0000102853,
            0.0000511523,
            -0.0000133111,
            0.000016228,
            0.0000027646,
            0.0000117137
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000366378,
            0.0003681799,
            0.0000014892,
            0.0000024339,
            0.0004131573,
            -0.0001753334,
            -0.0000133071,
            0.0000435008,
            0.0000307239,
            0.0004149779,
            -0.0000042902,
            -0.0000054494,
            0.0000024168,
            0.0000176644,
            0.0000458731,
            -0.0000019349,
            -0.0000368913,
            -0.0000005272,
            0.0000233506,
            0.000000683,
            0.0000196848,
            0.0000010325,
            -0.0000100166
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000262367,
            0.0003725383,
            0.0000008609,
            0.0000014137,
            0.0004597637,
            -0.0001652735,
            -0.0000076615,
            0.0000365065,
            0.0000205383,
            0.0003905545,
            -0.0000023732,
            -0.0000035456,
            0.0000012557,
            0.0000269363,
            0.0000584414,
            0.0000068464,
            -0.0000243416,
            -0.0000053722,
            -0.0000226427,
            0.0000080854,
            -0.0000032338,
            -0.0000020291,
            -0.0000128582
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000018469,
            0.0002523435,
            0.000000743,
            0.0000025313,
            0.0004150962,
            -0.0000817563,
            -0.0000061127,
            0.0000183432,
            0.0000148648,
            0.0002513274,
            0.0000043303,
            0.0000250649,
            0.0000004599,
            0.0000079811,
            0.0000400147,
            -0.0000012145,
            -0.0000210984,
            -0.0000055517,
            -0.0000022118,
            0.0000000822,
            0.0000092454,
            0.000001073,
            0.000014501
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000135553,
            0.0002201017,
            0.0000002635,
            -0.0000032262,
            0.0003247275,
            -0.0000859065,
            -0.000003341,
            0.0000174312,
            0.0000041888,
            0.0001641088,
            0.0000044679,
            -0.0000015595,
            -0.0000009703,
            0.0000120618,
            0.000020148,
            0.000000409,
            -0.00000367,
            0.0000110905,
            0.0000365265,
            -0.000006681,
            0.0000020283,
            -0.0000006334,
            0.0000003291
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000089846,
            0.0001652184,
            0.0000002243,
            -0.0000012116,
            0.0003122515,
            -0.0000560435,
            -0.0000021638,
            0.0000085702,
            0.0000010501,
            0.0001249826,
            0.0000007468,
            0.0000234434,
            -0.0000004553,
            0.0000013006,
            0.0000131193,
            -0.0000002515,
            0.0000122131,
            0.0000046768,
            0.000020727,
            -0.0000025683,
            -0.0000056,
            0.0000002897,
            -0.0000119066
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000053932,
            0.0001222673,
            0.0000001728,
            0.0000012546,
            0.0002851103,
            -0.0000330008,
            -0.000001434,
            0.0000026844,
            0.0000031398,
            0.0000917927,
            0.0000016702,
            0.0000331581,
            -0.0000002707,
            0.0000016206,
            0.0000258387,
            0.0000006409,
            -0.0000043095,
            -0.000002818,
            -0.0000262286,
            0.0000023959,
            -0.0000021348,
            -0.0000005611,
            -0.0000021621
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000091721,
            0.0001589589,
            0.0000004609,
            0.0000006007,
            0.0004811148,
            -0.0000363906,
            -0.0000033417,
            0.0000054961,
            0.0000023001,
            0.0001005652,
            -0.0000029872,
            0.0000434915,
            0.0000006123,
            0.000002981,
            0.0000229898,
            0.000001804,
            -0.0000036461,
            0.0000002221,
            -0.0000051924,
            -0.00000365,
            0.0000055423,
            0.0000021466,
            0.000006626
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000042199,
            0.0001680647,
            0.0000000983,
            0.0000002505,
            0.0006593099,
            -0.0000384577,
            -0.0000004664,
            0.0000091792,
            -0.000000935,
            0.0000054728,
            0.000000497,
            0.0000414443,
            0.0000003316,
            0.000004,
            0.0000245404,
            0.0000006633,
            0.0000020373,
            -0.0000025403,
            -0.0000151398,
            0.0000045907,
            -0.0000088984,
            -0.000000869,
            0.0000226089
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000011775,
            0.0000653526,
            -0.0000000463,
            -0.0000022352,
            0.0004350177,
            -0.0000012279,
            0.0000003829,
            -0.0000026664,
            -0.0000086205,
            -0.000047212,
            0.0000019088,
            0.0000316094,
            -0.0000009503,
            -0.0000019019,
            0.0000044411,
            0.0000005397,
            -0.0000071312,
            0.000002834,
            0.0000090943,
            0.0000002545,
            -0.0000048623,
            -0.000000455,
            -0.0000029
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000205932,
            0.0000959423,
            0.0000163143,
            0.0000246679,
            0.0001345738,
            -0.0000909882,
            -0.0000360688,
            0.0000773714,
            0.0000960702,
            0.0002293214,
            -0.0000459588,
            -0.0001097934,
            0.0000410307,
            0.0000966337,
            0.0001201384,
            0.0000000832,
            0.0000029159,
            0.0000029812,
            0.0000084455,
            -0.0000000282,
            0.0000010166,
            -0.0000001635,
            0.000000503
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000310486,
            0.0001421965,
            0.000019245,
            0.0000329002,
            0.0002302294,
            -0.0001275801,
            -0.0000476357,
            0.0001031967,
            0.0001320486,
            0.0003624869,
            -0.0000642136,
            -0.0001496981,
            0.0000497681,
            0.000129447,
            0.0001702124,
            0.0000016474,
            0.0000085867,
            -0.00000083,
            -0.0000089672,
            -0.0000046965,
            -0.0000038661,
            0.0000030015,
            -0.0000015634
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000383771,
            0.0001775435,
            0.0000168928,
            0.0000276523,
            0.0002389271,
            -0.0001603849,
            -0.0000493772,
            0.0001083515,
            0.0001319178,
            0.0004152453,
            -0.0000588043,
            -0.0001820435,
            0.0000415154,
            0.0001267099,
            0.0001565661,
            -0.0000025001,
            0.0000064614,
            -0.0000060428,
            0.0000024782,
            -0.0000003913,
            0.000001881,
            0.0000035854,
            0.0000092196
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000414653,
            0.0002110441,
            0.0000146628,
            0.0000200786,
            0.0002684756,
            -0.0001923912,
            -0.0000490652,
            0.0001118125,
            0.0001223705,
            0.0004732981,
            -0.0000562764,
            -0.000223514,
            0.0000340963,
            0.0001295961,
            0.0001460728,
            0.0000017463,
            0.0000199349,
            0.0000028482,
            0.0000104158,
            -0.0000027317,
            -0.0000084665,
            -0.0000003232,
            -0.0000013288
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000497735,
            0.0002376254,
            0.0000123631,
            0.0000146694,
            0.00028496,
            -0.0002229079,
            -0.000049167,
            0.0001084153,
            0.0001204149,
            0.0005232088,
            -0.0000521978,
            -0.0002308231,
            0.0000269006,
            0.0001175393,
            0.0001329183,
            -0.0000006474,
            0.000000052,
            0.0000024787,
            0.0000031408,
            0.0000016632,
            -0.0000008861,
            -0.0000023285,
            -0.0000134859
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000677038,
            0.0002756694,
            0.0000118957,
            0.0000140845,
            0.000287866,
            -0.000260917,
            -0.0000559938,
            0.0001170089,
            0.0001247614,
            0.000555334,
            -0.0000563881,
            -0.0002772803,
            0.0000240202,
            0.0001167574,
            0.0001292705,
            0.0000023487,
            -0.0000205723,
            -0.0000061184,
            -0.0000227925,
            0.0000018189,
            0.000002539,
            0.0000010608,
            0.000009333
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000770211,
            0.0002974004,
            0.0000104008,
            0.0000084977,
            0.0002843232,
            -0.0002887998,
            -0.0000554528,
            0.0001126973,
            0.0001067473,
            0.0005606666,
            -0.0000449167,
            -0.0002671684,
            0.0000191178,
            0.0001076317,
            0.0001005377,
            -0.0000018845,
            0.0000020833,
            0.000001275,
            0.0000122162,
            -0.0000081585,
            0.0000111619,
            0.0000039197,
            0.0000105487
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000672771,
            0.0003257643,
            0.0000080453,
            0.0000074248,
            0.0002804451,
            -0.0002915515,
            -0.0000448819,
            0.0001081001,
            0.0000957549,
            0.0005754086,
            -0.0000310787,
            -0.0002374766,
            0.0000139137,
            0.0000996602,
            0.0000930407,
            -0.0000022848,
            -0.0000051027,
            -0.0000071381,
            -0.0000070729,
            0.0000113075,
            -0.0000127971,
            -0.0000028446,
            -0.0000119303
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000649424,
            0.0003059701,
            0.0000063684,
            0.0000033208,
            0.0002629128,
            -0.0002752333,
            -0.0000391707,
            0.0000889708,
            0.0000640138,
            0.0005200879,
            -0.0000256329,
            -0.0001988716,
            0.0000098429,
            0.0000754933,
            0.0000654674,
            -0.0000021404,
            0.0000213196,
            0.0000079512,
            0.000018475,
            -0.0000041963,
            -0.0000040763,
            -0.0000010783,
            -0.0000007716
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000573151,
            0.0003113556,
            0.000005427,
            0.000005472,
            0.0002415501,
            -0.0002561053,
            -0.0000336275,
            0.0000796664,
            0.0000641354,
            0.0005077945,
            -0.0000202483,
            -0.0001714414,
            0.0000089409,
            0.0000652222,
            0.0000656838,
            -0.0000010927,
            0.0000026342,
            -0.000007194,
            -0.0000005918,
            0.0000057146,
            0.0000008132,
            -0.0000003834,
            -0.0000016092
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000947719,
            0.0005839688,
            0.0000069649,
            0.0000085843,
            0.0004764264,
            -0.0004523192,
            -0.0000478884,
            0.0001301852,
            0.0000995832,
            0.0009159663,
            -0.0000281426,
            -0.0002512131,
            0.0000115796,
            0.0000987741,
            0.0001108363,
            -0.0000043118,
            0.0000328008,
            -0.0000023016,
            0.0000091013,
            -0.0000052813,
            0.0000001494,
            0.0000035631,
            0.000004706
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000666715,
            0.0005017814,
            0.0000042317,
            0.000004792,
            0.0004248211,
            -0.0003304355,
            -0.00003078,
            0.0000912327,
            0.000072629,
            0.0007448511,
            -0.0000100405,
            -0.0001645586,
            0.000006019,
            0.0000682077,
            0.0000928968,
            -0.0000084318,
            0.0000115734,
            0.0000021578,
            -0.0000058234,
            0.0000024813,
            0.000000087,
            -0.0000015957,
            0.0000230537
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000469697,
            0.0004109854,
            0.0000026743,
            0.0000042109,
            0.0004229381,
            -0.0002672199,
            -0.0000197301,
            0.0000735983,
            0.0000586572,
            0.0005803229,
            -0.0000132968,
            -0.0000980816,
            0.0000051555,
            0.000052127,
            0.0000770483,
            0.0000051394,
            -0.0000004236,
            -0.0000032769,
            -0.0000138956,
            0.0000069411,
            -0.0000050662,
            -0.0000023504,
            0.0000003155
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000028425,
            0.0003055174,
            0.0000014555,
            -0.0000011106,
            0.0003722863,
            -0.0001724905,
            -0.0000108219,
            0.0000412633,
            0.0000278477,
            0.0004115022,
            0.0000058573,
            -0.000040074,
            0.0000004991,
            0.0000286234,
            0.0000477396,
            -0.0000044056,
            -0.000012689,
            0.0000057858,
            0.0000174185,
            0.000008045,
            0.000008678,
            -0.0000055091,
            -0.0000041366
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000237634,
            0.0002742094,
            0.0000008782,
            0.0000002067,
            0.0003166128,
            -0.0001512666,
            -0.0000078069,
            0.0000373949,
            0.0000199626,
            0.0003357541,
            0.0000036144,
            -0.0000273803,
            0.0000001218,
            0.0000217324,
            0.0000340557,
            -0.0000040581,
            0.000035011,
            0.0000023977,
            0.0000229638,
            0.0000001347,
            -0.0000104719,
            -0.0000009336,
            0.0000021447
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000222916,
            0.0002716895,
            0.0000010185,
            0.0000011845,
            0.0003754082,
            -0.0001159737,
            -0.0000078398,
            0.000029143,
            0.0000244166,
            0.0003274319,
            -0.0000016487,
            -0.0000117357,
            0.0000015002,
            0.0000157503,
            0.0000378886,
            -0.0000004343,
            -0.0000201866,
            -0.0000055888,
            -0.0000012553,
            0.0000042671,
            0.0000074331,
            0.0000015495,
            0.0000126621
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000014566,
            0.0001940767,
            0.0000006154,
            0.0000026815,
            0.0003257177,
            -0.0000965367,
            -0.0000046577,
            0.0000184803,
            0.0000079831,
            0.0002129859,
            -0.000001955,
            0.00001645,
            0.0000009094,
            0.0000081309,
            0.0000322985,
            0.0000020177,
            0.0000313907,
            -0.0000036169,
            -0.0000090592,
            -0.0000016658,
            -0.0000111443,
            0.0000014609,
            0.0000033045
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000107628,
            0.000168586,
            0.0000004138,
            0.0000013326,
            0.0002730849,
            -0.0000777111,
            -0.0000036107,
            0.0000167981,
            0.000004102,
            0.0001665856,
            -0.0000022685,
            0.0000040479,
            0.0000010907,
            0.0000093808,
            0.0000281273,
            0.0000020405,
            0.0000250011,
            -0.0000006561,
            -0.0000026163,
            -0.0000003854,
            -0.0000080104,
            -0.00000028,
            0.0000042501
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000081033,
            0.0001226767,
            0.0000002479,
            0.0000014176,
            0.0002424305,
            -0.0000403005,
            -0.0000025455,
            0.000009602,
            0.0000016225,
            0.0001007024,
            -0.0000022457,
            0.0000068284,
            0.0000008219,
            0.000005749,
            0.0000158746,
            0.000002305,
            -0.0000064274,
            -0.000003446,
            -0.0000017777,
            -0.0000000011,
            0.0000027049,
            0.0000010919,
            0.0000065708
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.000004399,
            0.0000915786,
            0.0000001766,
            0.0000008382,
            0.0002338151,
            -0.0000208882,
            -0.0000013306,
            0.0000042195,
            0.0000027649,
            0.0000706422,
            -0.0000004668,
            0.000017842,
            0.0000005469,
            0.0000008074,
            0.0000157878,
            0.0000001266,
            -0.000012021,
            -0.0000000476,
            0.0000027405,
            0.0000010887,
            0.0000064379,
            -0.0000006327,
            0.0000103709
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000003968,
            0.0001494782,
            0.0000000857,
            -0.0000012996,
            0.0003892786,
            -0.0000525099,
            -0.0000004887,
            0.0000134677,
            0.00000262,
            0.0001033515,
            0.0000038187,
            0.00002042,
            -0.0000000325,
            0.0000065425,
            0.0000189443,
            -0.0000021532,
            0.0000065911,
            0.0000058545,
            0.0000386408,
            -0.0000001005,
            0.000009476,
            -0.0000019246,
            -0.0000074986
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000047613,
            0.0001330653,
            0.0000001056,
            -0.0000000039,
            0.0005699737,
            -0.0000327262,
            -0.0000008271,
            0.0000041907,
            -0.0000015249,
            0.0000248492,
            0.0000019517,
            0.0000379731,
            -0.0000003739,
            -0.0000016412,
            0.0000186267,
            -0.0000001057,
            0.0000014242,
            0.00000189,
            0.0000148719,
            -0.0000024384,
            0.0000063531,
            0.0000006847,
            0.0000186181
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000017702,
            0.0000587765,
            0.0000000115,
            -0.0000003863,
            0.0003844893,
            -0.0000023388,
            -0.0000001209,
            0.0000007921,
            -0.0000014649,
            -0.0000096838,
            -0.0000004073,
            0.0000254159,
            0.0000001507,
            -0.0000013809,
            0.0000083172,
            0.000001276,
            -0.000012538,
            0.0000010244,
            0.0000059922,
            -0.0000002276,
            0.0000039631,
            -0.0000002462,
            -0.0000040388
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000056919,
            0.0000390564,
            0.0000072332,
            0.0000146595,
            0.0000783353,
            -0.0000242652,
            -0.0000126988,
            0.0000332389,
            0.0000476684,
            0.0001114903,
            -0.0000176179,
            -0.0000364215,
            0.0000211429,
            0.000045872,
            0.0000613688,
            -0.0000024203,
            0.0000028844,
            0.0000011173,
            0.0000120129,
            -0.0000005975,
            0.0000009516,
            0.0000010811,
            -0.0000008116
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000099972,
            0.0000610743,
            0.0000092779,
            0.0000176004,
            0.0001205558,
            -0.0000443146,
            -0.0000190207,
            0.0000470542,
            0.0000659107,
            0.0001727444,
            -0.0000257983,
            -0.0000641114,
            0.0000253165,
            0.0000656879,
            0.0000905588,
            0.0000007945,
            0.0000006445,
            0.0000020666,
            0.0000081673,
            -0.0000024427,
            0.0000029844,
            0.0000007557,
            0.000000282
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000114038,
            0.0000866345,
            0.0000075879,
            0.0000133366,
            0.0001725183,
            -0.00006533,
            -0.0000177614,
            0.0000512822,
            0.0000668763,
            0.0002378577,
            -0.0000243525,
            -0.0000708236,
            0.0000203086,
            0.0000685675,
            0.0000927001,
            0.000000232,
            -0.0000014669,
            0.0000056744,
            0.0000060257,
            -0.0000060935,
            0.0000055095,
            0.0000019915,
            -0.0000096029
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000152923,
            0.0000994571,
            0.0000070583,
            0.0000119649,
            0.0001829754,
            -0.0000704661,
            -0.0000202106,
            0.0000534975,
            0.0000739096,
            0.0002642046,
            -0.0000245252,
            -0.0000959549,
            0.0000182623,
            0.0000685587,
            0.0000919127,
            0.0000004596,
            -0.0000173639,
            0.0000003174,
            0.0000075067,
            -0.0000035375,
            0.0000101316,
            0.0000016899,
            -0.0000026786
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000178744,
            0.0001180027,
            0.0000060743,
            0.0000087119,
            0.0001737551,
            -0.0000945553,
            -0.0000206558,
            0.0000535061,
            0.0000644373,
            0.0002858351,
            -0.000022954,
            -0.0001082078,
            0.0000147451,
            0.0000642212,
            0.0000774879,
            -0.0000010624,
            -0.0000010004,
            0.0000033286,
            0.0000194512,
            -0.0000009444,
            0.0000054828,
            -0.0000004876,
            -0.0000084675
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000297266,
            0.0001373465,
            0.0000063714,
            0.0000084994,
            0.0001747107,
            -0.000124851,
            -0.0000270684,
            0.0000596812,
            0.0000689995,
            0.0003034099,
            -0.0000292881,
            -0.0001456442,
            0.0000145148,
            0.0000690657,
            0.0000818917,
            -0.0000014442,
            -0.0000044152,
            0.0000012868,
            0.0000017619,
            -0.0000002718,
            0.0000055175,
            0.0000000275,
            0.0000052767
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000274038,
            0.0001512631,
            0.0000047217,
            0.0000054363,
            0.0001747463,
            -0.0001394443,
            -0.0000222262,
            0.0000571603,
            0.000058887,
            0.0003171107,
            -0.0000235914,
            -0.0001470677,
            0.0000104659,
            0.0000645335,
            0.0000675882,
            0.0000009726,
            0.0000129448,
            0.0000025698,
            -0.0000007579,
            -0.0000006289,
            -0.0000021019,
            -0.0000007051,
            0.0000097368
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000275886,
            0.0001727994,
            0.0000039493,
            0.0000025119,
            0.0001682474,
            -0.000144099,
            -0.0000201627,
            0.0000531696,
            0.0000479688,
            0.0003349292,
            -0.0000150807,
            -0.0001212533,
            0.0000070266,
            0.0000513194,
            0.0000515986,
            -0.0000000963,
            0.0000158952,
            0.0000076524,
            0.0000235347,
            -0.0000056869,
            -0.0000045104,
            -0.0000004232,
            -0.0000112242
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000236538,
            0.0001512814,
            0.0000028901,
            0.0000047794,
            0.0001793298,
            -0.0001207878,
            -0.0000153532,
            0.000042795,
            0.0000442165,
            0.0003017241,
            -0.0000143646,
            -0.0000994763,
            0.0000055745,
            0.0000398249,
            0.0000593173,
            0.0000016721,
            0.0000009821,
            -0.0000028002,
            -0.0000078749,
            0.0000016832,
            -0.0000038853,
            -0.0000002893,
            -0.0000026804
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000244826,
            0.0001621436,
            0.0000026197,
            0.0000033673,
            0.0001670195,
            -0.0001189689,
            -0.0000148902,
            0.0000424616,
            0.0000444471,
            0.0003023653,
            -0.0000149602,
            -0.0000979423,
            0.0000055138,
            0.0000410436,
            0.0000540934,
            0.0000037941,
            -0.0000092394,
            -0.0000016417,
            -0.000025883,
            0.0000008236,
            -0.0000041604,
            -0.0000000171,
            0.0000050501
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000421784,
            0.0002830952,
            0.0000037508,
            0.0000017908,
            0.0003208524,
            -0.0002010382,
            -0.0000230304,
            0.0000641056,
            0.0000585641,
            0.0005209775,
            -0.0000087787,
            -0.0001348682,
            0.0000054075,
            0.0000567186,
            0.000066354,
            -0.000007288,
            0.0000183952,
            0.0000097055,
            0.0000163227,
            -0.0000039223,
            0.0000105821,
            -0.0000018975,
            0.0000212367
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000323616,
            0.0002709703,
            0.0000023682,
            0.0000014021,
            0.0003059456,
            -0.0001839255,
            -0.0000154648,
            0.0000558885,
            0.0000392288,
            0.0004660233,
            -0.0000119109,
            -0.0001089439,
            0.0000044573,
            0.000050172,
            0.0000467452,
            0.0000019116,
            0.0000128567,
            0.0000024516,
            0.0000177319,
            -0.0000022897,
            -0.0000007251,
            0.0000010747,
            -0.0000029783
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000250217,
            0.0002276491,
            0.0000014596,
            -0.0000000797,
            0.0003012289,
            -0.0001239896,
            -0.0000108741,
            0.00003552,
            0.0000288733,
            0.0003920713,
            0.0000009611,
            -0.0000395703,
            0.0000015001,
            0.0000280769,
            0.000046473,
            -0.0000069646,
            0.0000180502,
            0.000008482,
            -0.0000005833,
            -0.0000054329,
            -0.0000096698,
            -0.0000004919,
            -0.0000033475
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000162862,
            0.0001924725,
            0.0000007208,
            0.0000016972,
            0.000261128,
            -0.0001027224,
            -0.0000058133,
            0.0000298889,
            0.0000239694,
            0.0003140564,
            -0.0000054013,
            -0.0000430609,
            0.0000019649,
            0.0000249125,
            0.0000393005,
            0.0000063773,
            -0.0000140162,
            -0.000001802,
            0.0000025762,
            -0.0000014202,
            0.0000053952,
            0.0000004754,
            -0.0000037548
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000134737,
            0.0001601098,
            0.0000005179,
            -0.0000011427,
            0.0002267006,
            -0.000077521,
            -0.0000046743,
            0.0000189994,
            0.0000049145,
            0.0002326438,
            0.0000015961,
            -0.0000266836,
            0.0000002647,
            0.0000152979,
            0.000013967,
            -0.0000021031,
            0.0000167187,
            0.0000058422,
            0.0000388227,
            -0.000004252,
            0.0000034942,
            0.0000009402,
            0.0000057263
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000138732,
            0.0001533191,
            0.0000006409,
            0.0000016006,
            0.0002811703,
            -0.0000641186,
            -0.0000052171,
            0.0000161698,
            0.0000199613,
            0.000241171,
            -0.0000021784,
            0.0000092875,
            0.0000012106,
            0.0000103879,
            0.0000414984,
            -0.0000012465,
            -0.0000163875,
            -0.0000045352,
            -0.0000386208,
            0.0000071754,
            -0.0000049759,
            -0.0000009303,
            -0.0000112938
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000090218,
            0.0001140213,
            0.0000001794,
            0.0000023101,
            0.0002354128,
            -0.0000460544,
            -0.000002292,
            0.0000112533,
            0.0000132282,
            0.0001587101,
            0.0000014412,
            0.0000106757,
            0.000000317,
            0.0000059219,
            0.0000244613,
            -0.0000030136,
            -0.0000128544,
            -0.00000373,
            -0.0000111685,
            -0.0000001199,
            0.0000166924,
            0.0000013825,
            0.000010153
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000047036,
            0.0001168905,
            0.0000001655,
            -0.0000005974,
            0.0002096644,
            -0.0000478596,
            -0.0000011245,
            0.000011751,
            0.0000042718,
            0.000134467,
            0.0000015738,
            -0.0000061133,
            0.0000000163,
            0.0000091716,
            0.0000141339,
            0.0000010969,
            0.0000006802,
            0.0000006869,
            -0.0000006147,
            0.0000021549,
            0.0000018736,
            -0.0000015342,
            0.0000175505
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000038652,
            0.0000774338,
            -0.000000073,
            0.0000006591,
            0.0001851228,
            -0.0000306654,
            -0.0000001739,
            0.0000070413,
            -0.000001298,
            0.0000752965,
            0.0000016846,
            0.0000013679,
            -0.0000000264,
            0.0000045419,
            0.0000068365,
            -0.0000020361,
            0.0000135141,
            -0.0000010216,
            0.0000145179,
            -0.0000002971,
            0.000003685,
            0.0000005356,
            0.0000174883
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000024665,
            0.0000602249,
            -0.0000001113,
            -0.0000002688,
            0.0001772587,
            -0.0000188284,
            0.0000000454,
            0.0000043126,
            0.0000010992,
            0.000065077,
            0.0000016863,
            0.0000046394,
            -0.0000003971,
            0.0000032974,
            0.0000061476,
            -0.0000008597,
            0.0000115314,
            0.0000028079,
            0.0000226706,
            -0.0000034878,
            0.0000032768,
            0.0000006255,
            0.0000030984
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000036885,
            0.0001046837,
            0.0000001143,
            0.0000016589,
            0.0002816006,
            -0.0000283183,
            -0.0000010003,
            0.0000063701,
            0.0000052849,
            0.0000936331,
            -0.0000016783,
            0.0000157037,
            0.0000008411,
            0.0000030562,
            0.0000252811,
            0.0000010359,
            0.000006213,
            -0.0000030076,
            -0.0000210441,
            0.000002678,
            -0.0000112221,
            -0.0000001735,
            0.00001658
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000034792,
            0.0001011826,
            0.0000002033,
            -0.0000000768,
            0.0004230224,
            -0.0000215304,
            -0.0000010704,
            0.0000056821,
            0.0000052832,
            0.0000734513,
            0.0000020559,
            0.0000404129,
            0.0000005107,
            0.0000015935,
            0.0000178014,
            -0.0000020734,
            -0.0000097542,
            0.0000031109,
            0.0000044697,
            -0.0000013305,
            0.0000103287,
            -0.0000006039,
            -0.0000114958
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000005217,
            0.0000476783,
            -0.000000025,
            -0.0000010609,
            0.0002874114,
            -0.0000106939,
            0.0000001759,
            0.0000023469,
            -0.0000015959,
            0.0000184239,
            0.0000034254,
            0.0000209324,
            -0.0000005698,
            0.0000016686,
            0.0000080653,
            -0.0000025463,
            0.0000079157,
            0.0000040236,
            0.0000069902,
            -0.0000031586,
            -0.0000070675,
            0.0000001846,
            -0.0000033207
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000012291,
            0.0000161391,
            0.0000032818,
            0.0000114821,
            0.0000494057,
            -0.0000039228,
            -0.0000046021,
            0.0000139051,
            0.0000263563,
            0.0000537955,
            -0.0000091912,
            -0.0000212007,
            0.000012135,
            0.000027475,
            0.0000464141,
            0.0000017739,
            -0.0000110385,
            -0.000001218,
            0.0000093616,
            0.0000018417,
            0.0000030221,
            -0.0000012767,
            -0.0000042307
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000019045,
            0.0000289533,
            0.0000036539,
            0.0000137927,
            0.0001115665,
            -0.0000181968,
            -0.0000052176,
            0.0000213657,
            0.0000393711,
            0.0001091876,
            -0.000011721,
            -0.000031098,
            0.0000136907,
            0.0000395775,
            0.0000764749,
            0.0000022329,
            -0.0000080579,
            -0.0000034034,
            -0.0000054806,
            0.0000063718,
            -0.0000068078,
            -0.0000015901,
            -0.0000098708
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000028678,
            0.0000308726,
            0.0000032523,
            0.0000118779,
            0.0001275567,
            -0.0000163495,
            -0.0000051513,
            0.0000202678,
            0.0000388061,
            0.0001213563,
            -0.0000098124,
            -0.0000301767,
            0.0000117798,
            0.0000382217,
            0.0000752153,
            -0.0000000593,
            -0.0000074747,
            0.0000011232,
            0.0000113115,
            -0.0000017737,
            0.0000086922,
            0.0000004356,
            -0.0000041113
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000027467,
            0.0000398548,
            0.0000030184,
            0.0000085118,
            0.0001266095,
            -0.0000193567,
            -0.0000057612,
            0.0000200618,
            0.0000309817,
            0.000137808,
            -0.0000092334,
            -0.0000272291,
            0.0000102897,
            0.0000366182,
            0.0000608416,
            -0.0000012914,
            0.0000112502,
            -0.0000003672,
            0.0000090144,
            0.0000014671,
            0.0000005163,
            0.0000003446,
            0.0000053738
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000060344,
            0.0000533926,
            0.0000027815,
            0.000008665,
            0.0001419292,
            -0.0000284187,
            -0.0000077258,
            0.0000230881,
            0.0000379538,
            0.0001653683,
            -0.0000137066,
            -0.0000514989,
            0.0000093981,
            0.0000389448,
            0.0000691141,
            -0.0000000717,
            -0.000001026,
            -0.0000029093,
            -0.0000092124,
            0.0000017475,
            -0.0000054557,
            0.0000015999,
            -0.0000006338
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000071027,
            0.0000574858,
            0.0000024797,
            0.0000074372,
            0.000147268,
            -0.0000379794,
            -0.000008147,
            0.0000236295,
            0.0000380971,
            0.0001798684,
            -0.0000142176,
            -0.0000619483,
            0.0000078526,
            0.0000362979,
            0.0000637806,
            0.0000003742,
            -0.0000026292,
            -0.0000031949,
            -0.0000049059,
            0.0000049524,
            -0.0000038827,
            -0.0000005173,
            -0.0000009684
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000065003,
            0.0000504765,
            0.0000019242,
            0.0000053685,
            0.0001360123,
            -0.0000338167,
            -0.0000066746,
            0.0000185661,
            0.000026729,
            0.0001527887,
            -0.0000122586,
            -0.0000482832,
            0.000006259,
            0.0000295286,
            0.0000478792,
            0.0000016502,
            -0.0000046405,
            -0.0000000158,
            0.0000084978,
            -0.0000001581,
            0.0000070416,
            0.0000000917,
            0.0000007957
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000079423,
            0.0000621323,
            0.0000016907,
            0.0000045608,
            0.0001519144,
            -0.0000413027,
            -0.0000071134,
            0.0000210431,
            0.0000324758,
            0.0001821272,
            -0.0000097961,
            -0.0000617207,
            0.0000051748,
            0.0000317413,
            0.0000519051,
            0.0000012548,
            -0.0000078851,
            -0.0000007993,
            -0.0000022324,
            0.0000007118,
            0.000004541,
            -0.000000616,
            0.0000034129
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000006059,
            0.0000712385,
            0.0000014576,
            0.0000032708,
            0.0001340819,
            -0.0000414677,
            -0.0000057034,
            0.0000199002,
            0.0000254834,
            0.0001776778,
            -0.0000077673,
            -0.0000477935,
            0.0000039976,
            0.0000253218,
            0.0000399446,
            0.0000007971,
            -0.0000012467,
            -0.0000012052,
            0.0000045942,
            0.0000039288,
            -0.0000057964,
            -0.0000014813,
            -0.0000065062
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000076981,
            0.0000719978,
            0.0000011542,
            0.0000012627,
            0.0001484703,
            -0.0000535649,
            -0.0000055731,
            0.0000202214,
            0.0000216265,
            0.0001924089,
            -0.0000036258,
            -0.0000554342,
            0.0000028277,
            0.0000281811,
            0.0000364841,
            -0.0000017426,
            0.0000129474,
            0.0000026804,
            0.00000173,
            -0.0000003325,
            0.0000010066,
            -0.000000816,
            0.0000031018
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000143363,
            0.0001428468,
            0.0000017798,
            0.0000024244,
            0.0002960342,
            -0.0000782961,
            -0.0000090612,
            0.0000289611,
            0.0000340385,
            0.0003609498,
            -0.0000048971,
            -0.0000667521,
            0.0000037512,
            0.000035494,
            0.0000609572,
            -0.0000050109,
            0.0000223083,
            0.0000058994,
            0.0000230543,
            -0.0000038777,
            0.0000004853,
            0.0000002869,
            -0.0000000083
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000119589,
            0.0001394476,
            0.0000012191,
            0.0000014435,
            0.0002895265,
            -0.0000688801,
            -0.0000065666,
            0.0000258923,
            0.0000341112,
            0.0003345363,
            -0.0000037816,
            -0.0000562163,
            0.0000026765,
            0.0000316679,
            0.0000565379,
            -0.0000019284,
            -0.0000038466,
            0.0000023464,
            -0.000004338,
            -0.0000014556,
            0.0000016942,
            0.000000266,
            -0.0000018929
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000085526,
            0.0001059693,
            0.0000006599,
            0.0000025206,
            0.000276912,
            -0.0000453361,
            -0.0000038716,
            0.0000177561,
            0.0000272301,
            0.0002760774,
            -0.0000047311,
            -0.0000420172,
            0.0000020542,
            0.000024284,
            0.0000470943,
            0.0000017446,
            -0.0000138113,
            -0.0000024488,
            -0.0000052292,
            0.0000048301,
            0.0000002747,
            -0.000001666,
            -0.0000039176
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000078765,
            0.0001029774,
            0.0000005392,
            -0.0000001359,
            0.0002607046,
            -0.0000447977,
            -0.0000034469,
            0.000012773,
            0.0000128321,
            0.0002493299,
            0.0000015133,
            -0.0000014846,
            0.0000003804,
            0.0000138847,
            0.0000289826,
            -0.0000024421,
            0.0000121513,
            0.0000031297,
            0.0000062611,
            -0.0000006896,
            -0.0000021732,
            -0.0000005059,
            -0.0000109105
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000069282,
            0.0000797869,
            0.0000004797,
            0.0000001108,
            0.0002422247,
            -0.0000308237,
            -0.0000030556,
            0.0000100386,
            0.0000160148,
            0.0001851646,
            0.0000012346,
            -0.0000183486,
            0.0000005621,
            0.0000127246,
            0.000032558,
            -0.0000012647,
            -0.0000275725,
            0.0000024907,
            -0.0000042659,
            0.0000012419,
            0.0000151279,
            -0.0000016537,
            0.000005593
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000039032,
            0.0000972206,
            0.00000007,
            0.0000027243,
            0.0002747058,
            -0.0000299317,
            -0.0000006623,
            0.0000092781,
            0.0000126363,
            0.0002025717,
            -0.0000007763,
            0.0000048638,
            0.0000009559,
            0.0000095247,
            0.000027219,
            0.0000003886,
            -0.0000186148,
            -0.0000059114,
            0.0000069267,
            0.0000051974,
            0.0000033846,
            -0.0000006312,
            -0.0000094409
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000039495,
            0.000087647,
            0.0000000831,
            -0.0000001382,
            0.0002577465,
            -0.0000220863,
            -0.0000008359,
            0.000006751,
            0.0000050764,
            0.0001750238,
            0.000002664,
            0.0000005352,
            -0.0000000288,
            0.0000057451,
            0.0000156739,
            -0.0000024992,
            0.0000065355,
            0.0000011924,
            0.0000167579,
            -0.0000002306,
            -0.0000050331,
            -0.0000003166,
            0.0000037279
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000002721,
            0.0000750768,
            -0.0000000003,
            -0.0000002074,
            0.0002396739,
            -0.0000309022,
            -0.0000003193,
            0.0000072148,
            0.0000052465,
            0.0001426276,
            0.0000019943,
            -0.0000024653,
            -0.0000002435,
            0.0000069023,
            0.000020864,
            -0.0000008887,
            0.0000133346,
            0.0000004275,
            -0.0000136479,
            -0.0000001111,
            -0.0000041756,
            -0.0000002134,
            0.0000177067
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000008619,
            0.0000618596,
            -0.0000001173,
            0.0000001308,
            0.0002171601,
            -0.0000193069,
            0.0000006218,
            0.0000061831,
            0.0000032509,
            0.0001329663,
            0.0000039971,
            0.000007902,
            -0.0000004107,
            0.0000040538,
            0.0000138491,
            -0.0000032529,
            0.0000112333,
            0.0000006536,
            0.0000111395,
            -0.0000005332,
            -0.0000023099,
            0.0000003523,
            0.0000025984
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.000001536,
            0.0000515047,
            0.0000000302,
            0.0000004329,
            0.0001962802,
            -0.0000149891,
            -0.0000003358,
            0.0000035482,
            0.0000035618,
            0.0000954331,
            -0.0000004757,
            -0.0000002869,
            0.0000002203,
            0.0000034462,
            0.0000146954,
            0.0000001821,
            0.0000001837,
            0.0000000403,
            0.0000092395,
            -0.0000012105,
            0.0000025783,
            0.000000689,
            0.0000059706
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000024088,
            0.0000717743,
            0.0000000242,
            0.0000005602,
            0.0003432981,
            -0.0000115618,
            -0.0000003504,
            0.0000024553,
            0.0000053936,
            0.0001397775,
            0.0000012524,
            0.000027571,
            -0.0000000011,
            0.0000030331,
            0.0000241579,
            -0.000000194,
            -0.0000037035,
            -0.0000006733,
            -0.0000216355,
            0.000000675,
            0.0000027836,
            -0.0000003318,
            0.0000083737
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000011381,
            0.0000769438,
            -0.0000000633,
            -0.0000010407,
            0.0005729884,
            -0.0000068132,
            0.0000003916,
            -0.0000002414,
            -0.0000020663,
            0.0001472207,
            0.0000011944,
            0.000036139,
            -0.0000003032,
            0.0000025074,
            0.0000111201,
            0.000000055,
            -0.0000061409,
            0.0000012229,
            0.0000219627,
            0.0000008332,
            0.0000064924,
            -0.0000003273,
            -0.0000208836
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000012101,
            0.0000394915,
            0.0000001041,
            -0.0000008919,
            0.0003820286,
            -0.0000025457,
            -0.0000006268,
            0.0000017442,
            -0.0000029528,
            0.000039402,
            0.0000017772,
            0.000006129,
            -0.0000000825,
            0.000003301,
            0.0000043554,
            -0.00000203,
            -0.0000031236,
            0.0000035392,
            0.0000168215,
            -0.000002526,
            0.0000062448,
            0.0000001524,
            0.0000180144
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001144816,
            0.0004084772,
            0.0000732842,
            0.0000989087,
            0.0005649427,
            -0.0004404877,
            -0.0001837925,
            0.0003450204,
            0.0004030499,
            0.000960253,
            -0.0002136298,
            -0.0004970682,
            0.0001739208,
            0.0004066455,
            0.0004734905,
            -0.0000042731,
            0.0000303171,
            0.0000133515,
            0.0000011733,
            -0.0000053125,
            -0.0000069202,
            -0.000000115,
            -0.0000064631
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001788737,
            0.0005927464,
            0.000084771,
            0.0001132852,
            0.0008019414,
            -0.00064005,
            -0.000245607,
            0.0004460239,
            0.0005174575,
            0.0013849132,
            -0.000278497,
            -0.0007297433,
            0.0001939074,
            0.0005173676,
            0.0005952814,
            -0.0000054369,
            -0.0000166617,
            -0.0000033573,
            -0.0000059849,
            0.0000017594,
            0.0000120404,
            0.0000028794,
            -0.0000044497
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002002308,
            0.0007153881,
            0.0000704615,
            0.0000881331,
            0.0008598342,
            -0.0007682606,
            -0.0002373776,
            0.0004489502,
            0.0004853617,
            0.0015486982,
            -0.0002667694,
            -0.0008417815,
            0.0001570565,
            0.0004966579,
            0.0005395831,
            0.0000030811,
            0.000019056,
            -0.0000046542,
            0.0000049571,
            -0.0000010286,
            0.0000021253,
            0.0000038809,
            0.0000109182
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002362431,
            0.0007991726,
            0.000059856,
            0.0000579246,
            0.0008297614,
            -0.0008678021,
            -0.0002379003,
            0.0004351061,
            0.0004415945,
            0.0016358531,
            -0.0002348758,
            -0.0009178012,
            0.0001228247,
            0.0004563222,
            0.000448558,
            -0.0000110169,
            0.000016601,
            0.0000115737,
            0.0000426539,
            -0.0000047733,
            0.0000125947,
            0.0000015916,
            0.0000135144
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002803707,
            0.0009113776,
            0.0000509754,
            0.0000406757,
            0.0008283209,
            -0.0010005323,
            -0.0002383632,
            0.0004237381,
            0.0003904387,
            0.0017321823,
            -0.0002172002,
            -0.0009014581,
            0.0000941901,
            0.000393581,
            0.0003788852,
            -0.0000122633,
            0.0000295577,
            0.0000106903,
            -0.0000496426,
            -0.0000045094,
            -0.00001019,
            0.0000015603,
            0.0000093753
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003732764,
            0.0011505038,
            0.0000478698,
            0.0000338268,
            0.0007771265,
            -0.0013293793,
            -0.0002662169,
            0.0004732374,
            0.0003978759,
            0.001917465,
            -0.0002244311,
            -0.0010870496,
            0.0000818434,
            0.0003973427,
            0.0003365885,
            -0.0000086101,
            0.0000508749,
            0.0000164288,
            -0.000004636,
            -0.0000066199,
            -0.000006331,
            -0.0000026906,
            0.0000269504
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003728374,
            0.00124922,
            0.0000398657,
            0.0000203103,
            0.0006799086,
            -0.0013618875,
            -0.0002410796,
            0.0004499051,
            0.0003423123,
            0.0018621856,
            -0.0001761909,
            -0.000999777,
            0.0000607812,
            0.00034084,
            0.0002561607,
            -0.0000079844,
            0.0000307463,
            0.0000250617,
            0.0000486543,
            0.0000009397,
            -0.0000072115,
            -0.0000107778,
            0.000002884
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003297802,
            0.0011593802,
            0.0000301537,
            0.0000178,
            0.0006502715,
            -0.0012500842,
            -0.000195248,
            0.0003770324,
            0.0002637519,
            0.0016662361,
            -0.0001365675,
            -0.0008315186,
            0.0000439056,
            0.0002696601,
            0.0002146084,
            0.0000039332,
            0.0000357548,
            0.0000053216,
            0.0000110198,
            -0.0000020137,
            0.0000034341,
            -0.0000022331,
            0.0000047713
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002832839,
            0.0010798329,
            0.0000232203,
            0.0000152897,
            0.0006127267,
            -0.0010589707,
            -0.0001567148,
            0.0003148029,
            0.0002095801,
            0.0014814067,
            -0.0001118204,
            -0.0006906922,
            0.0000333357,
            0.0002231656,
            0.0001849569,
            0.0000192399,
            0.0000206545,
            -0.0000033958,
            -0.000020833,
            -0.0000185593,
            -0.0000181136,
            0.0000080585,
            0.0000118214
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002263784,
            0.0009994388,
            0.0000169482,
            0.000011629,
            0.0005507504,
            -0.0009317855,
            -0.0001190616,
            0.0002679382,
            0.0001854919,
            0.0013189148,
            -0.0000584522,
            -0.0005098171,
            0.0000224259,
            0.0001753648,
            0.0001611773,
            -0.0000054713,
            0.0000025317,
            -0.0000081421,
            -0.0000009957,
            0.0000050803,
            0.0000180035,
            0.0000000521,
            0.0000157718
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003147728,
            0.0015947581,
            0.0000202913,
            0.0000111492,
            0.0009891199,
            -0.0013386101,
            -0.0001502223,
            0.0003553874,
            0.0002209441,
            0.0020286038,
            -0.0000604903,
            -0.0005951863,
            0.0000234218,
            0.0002134246,
            0.0002231382,
            -0.0000168654,
            0.0000342269,
            0.0000042843,
            0.0000085621,
            -0.0000013325,
            0.0000102037,
            0.0000007775,
            0.0000024395
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001958252,
            0.0012059416,
            0.0000108385,
            0.0000079682,
            0.0008554424,
            -0.000904699,
            -0.0000853311,
            0.0002265835,
            0.0001409116,
            0.0014695106,
            -0.00002733,
            -0.0003323664,
            0.0000121884,
            0.000132249,
            0.0001578462,
            -0.0000085956,
            -0.0000042317,
            -0.0000074039,
            0.000016907,
            0.0000150404,
            -0.0000055313,
            -0.0000022084,
            -0.0000143025
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001225308,
            0.0009243844,
            0.0000055313,
            0.0000014553,
            0.0007057849,
            -0.0006077488,
            -0.0000475907,
            0.00014997,
            0.0000755065,
            0.0010436894,
            -0.0000024901,
            -0.0002013425,
            0.0000037226,
            0.0000877123,
            0.0001131808,
            -0.0000073682,
            0.0000091796,
            0.0000098811,
            0.0000054475,
            -0.0000038017,
            -0.0000063506,
            -0.0000005505,
            0.0000136603
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000806825,
            0.000639778,
            0.0000032948,
            0.0000024821,
            0.0006368543,
            -0.0003827311,
            -0.0000295406,
            0.0000893209,
            0.0000540951,
            0.0006767151,
            -0.0000043934,
            -0.0000705859,
            0.000002646,
            0.0000470362,
            0.0000951084,
            0.0000022134,
            -0.0000385239,
            -0.0000016998,
            -0.0000151847,
            -0.0000032122,
            0.0000185265,
            0.0000021546,
            0.0000012401
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000503676,
            0.0005311749,
            0.000001711,
            0.0000005986,
            0.000509458,
            -0.0002689458,
            -0.0000162973,
            0.0000586248,
            0.0000253009,
            0.0005083881,
            0.0000116811,
            -0.0000225359,
            -0.0000005597,
            0.0000258083,
            0.0000630087,
            -0.0000109889,
            0.0000033296,
            -0.0000040336,
            -0.0000032429,
            0.0000027992,
            -0.0000082973,
            0.0000007587,
            0.0000138137
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000376155,
            0.0004949834,
            0.0000010842,
            -0.0000010657,
            0.0005347841,
            -0.0002671491,
            -0.0000111489,
            0.000059125,
            0.000020349,
            0.0004297313,
            0.0000003221,
            -0.000005262,
            0.0000011233,
            0.0000245636,
            0.0000474091,
            0.0000038975,
            0.0000306147,
            0.0000081445,
            0.0000365573,
            -0.0000059518,
            -0.0000021211,
            -0.0000010469,
            0.000015716
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000219603,
            0.0003186424,
            0.0000008139,
            0.0000024451,
            0.0004203102,
            -0.0001432126,
            -0.0000068248,
            0.0000317649,
            0.0000199749,
            0.0002616153,
            -0.0000035558,
            0.0000105077,
            0.0000017321,
            0.0000179522,
            0.0000398639,
            0.0000065424,
            -0.0000229059,
            -0.0000038845,
            -0.0000040206,
            -0.0000000692,
            0.0000199248,
            0.0000009728,
            0.0000142584
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000123457,
            0.000219093,
            0.0000004563,
            -0.000002313,
            0.000366234,
            -0.000089611,
            -0.0000035077,
            0.000013489,
            0.000005972,
            0.0001704704,
            0.0000056834,
            0.0000368183,
            -0.0000013712,
            0.0000045917,
            0.0000199944,
            0.0000007664,
            0.0000015482,
            0.0000097137,
            0.000029076,
            -0.0000060763,
            0.0000085782,
            -0.0000008931,
            -0.0000126085
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000008149,
            0.00016307,
            0.0000001023,
            0.0000022359,
            0.0003277446,
            -0.0000600641,
            -0.0000015998,
            0.0000147451,
            0.0000096317,
            0.00009875,
            0.0000000573,
            0.0000170396,
            0.0000006832,
            0.0000062632,
            0.0000348988,
            0.0000016294,
            -0.0000027581,
            -0.0000022414,
            -0.0000072238,
            0.000001879,
            -0.0000035354,
            -0.0000011285,
            0.0000186309
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000069204,
            0.0001061518,
            -0.0000000155,
            -0.0000009536,
            0.0002620144,
            -0.0000295032,
            -0.0000010877,
            0.0000039777,
            -0.0000021562,
            0.0000392542,
            0.0000017296,
            0.000026464,
            -0.0000003799,
            0.0000013701,
            0.0000042601,
            -0.0000018744,
            0.0000044844,
            0.0000045962,
            0.000025842,
            -0.000005889,
            0.0000034562,
            0.0000015322,
            -0.0000007803
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000079895,
            0.0001662466,
            0.0000001411,
            -0.0000005698,
            0.0003729598,
            -0.0000539516,
            -0.0000017501,
            0.0000061193,
            -0.000004486,
            0.0000576714,
            0.0000028922,
            0.0000434883,
            -0.0000007575,
            -0.0000017748,
            0.0000099224,
            -0.0000011104,
            0.0000324239,
            0.0000030048,
            0.0000070731,
            -0.0000025044,
            -0.0000111727,
            0.000000228,
            0.0000058557
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000043617,
            0.0001320014,
            -0.0000001013,
            -0.0000004877,
            0.0004948049,
            -0.0000238944,
            0.0000001022,
            0.0000043108,
            -0.0000003822,
            -0.0000031881,
            0.0000036213,
            0.0000452371,
            -0.0000004923,
            -0.000001709,
            0.0000215756,
            -0.0000034666,
            -0.0000004291,
            0.0000022278,
            0.0000015835,
            -0.0000014914,
            -0.0000016969,
            0.0000003491,
            0.0000137195
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000004109,
            0.000053936,
            -0.0000000669,
            -0.0000000263,
            0.0002757393,
            -0.0000128073,
            0.0000003404,
            0.0000036462,
            0.0000031906,
            -0.0000060311,
            0.0000032586,
            0.0000191634,
            -0.0000004921,
            0.0000005499,
            0.0000078538,
            -0.0000020571,
            0.0000049206,
            0.0000027375,
            0.0000138617,
            -0.0000019864,
            0.0000066306,
            -0.0000002199,
            -0.0000041397
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001249836,
            0.000417359,
            0.0000794041,
            0.0001154581,
            0.0006138827,
            -0.0004501837,
            -0.0002000329,
            0.0003647885,
            0.000439751,
            0.0010117026,
            -0.0002386705,
            -0.0005526335,
            0.0001904241,
            0.0004419756,
            0.0005368927,
            0.0000008903,
            -0.0000205455,
            -0.0000064039,
            -0.0000112271,
            0.0000030554,
            0.0000061002,
            0.0000020578,
            -0.000008002
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001948773,
            0.0007045033,
            0.0000948366,
            0.0001260716,
            0.0008759384,
            -0.000741335,
            -0.0002721468,
            0.0005110635,
            0.0005979607,
            0.00158191,
            -0.0002995099,
            -0.0008045567,
            0.0002159183,
            0.0005715174,
            0.0006818269,
            -0.000012095,
            0.0000227419,
            0.0000141739,
            0.0000042361,
            -0.0000105346,
            0.0000103245,
            0.0000022729,
            0.0000166308
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002401237,
            0.0008434561,
            0.0000835927,
            0.0001027192,
            0.0010103878,
            -0.0008864689,
            -0.0002829087,
            0.0005255479,
            0.0005836501,
            0.0018526309,
            -0.0003184256,
            -0.0009637548,
            0.000185755,
            0.0005774456,
            0.0006578803,
            0.0000076495,
            -0.0000163405,
            -0.0000032236,
            -0.000072883,
            -0.0000049579,
            0.0000044065,
            0.0000042413,
            0.0000273157
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002794749,
            0.0009381009,
            0.0000703202,
            0.0000761359,
            0.0009885384,
            -0.0010330954,
            -0.0002802108,
            0.000522677,
            0.000530755,
            0.001923609,
            -0.0002833333,
            -0.0011246412,
            0.00014423,
            0.0005409434,
            0.0005334007,
            -0.0000048236,
            0.0000180875,
            -0.0000033483,
            0.0000473783,
            -0.0000064451,
            0.000019997,
            0.0000080349,
            0.0000435646
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003375796,
            0.0011331684,
            0.0000619134,
            0.0000554082,
            0.0010126293,
            -0.0012396538,
            -0.0002884945,
            0.0005271514,
            0.0005036348,
            0.0021348005,
            -0.0002629614,
            -0.0011175652,
            0.0001156584,
            0.0004891448,
            0.0004905788,
            -0.0000161464,
            0.0000081148,
            -0.0000005369,
            -0.0000458872,
            0.0000157421,
            -0.0000195219,
            -0.000005345,
            -0.0000219479
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004500708,
            0.0013854544,
            0.0000589422,
            0.0000388257,
            0.0009462848,
            -0.0015735621,
            -0.0003244801,
            0.0005733522,
            0.0004792906,
            0.0022889364,
            -0.0002349662,
            -0.0013026238,
            0.0000915448,
            0.0004668281,
            0.000388616,
            -0.0000263787,
            -0.0000166573,
            0.0000015016,
            0.0000396488,
            -0.0000041379,
            0.0000582885,
            0.0000019799,
            0.0000437346
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004686189,
            0.0015634851,
            0.0000508302,
            0.0000295173,
            0.0009514303,
            -0.001701321,
            -0.0003055595,
            0.0005659744,
            0.0004337244,
            0.0024091405,
            -0.0002220543,
            -0.0012877573,
            0.0000776802,
            0.0004418178,
            0.000363884,
            -0.0000034206,
            0.0000019345,
            -0.0000085033,
            -0.0000547882,
            0.0000246532,
            -0.0000368127,
            -0.000008141,
            -0.000006793
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0004277308,
            0.0014937348,
            0.0000397124,
            0.0000255532,
            0.0008897906,
            -0.0015320694,
            -0.0002543672,
            0.000480811,
            0.0003491495,
            0.0021837469,
            -0.0001651935,
            -0.001006545,
            0.0000574198,
            0.0003418478,
            0.000258786,
            -0.0000148764,
            -0.0000043198,
            -0.0000137004,
            0.0000301513,
            -0.0000023116,
            0.0000171505,
            0.0000070095,
            -0.0000109099
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003646547,
            0.0014097389,
            0.0000299663,
            0.0000198173,
            0.000858425,
            -0.0013615908,
            -0.0002028354,
            0.0004060191,
            0.0002949835,
            0.0019974256,
            -0.0001551332,
            -0.0008479301,
            0.0000454324,
            0.0002841393,
            0.0002396951,
            0.0000311967,
            -0.0000741495,
            0.0000000067,
            -0.0000330323,
            -0.0000268949,
            0.0000466477,
            0.0000110772,
            -0.0000069837
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002951414,
            0.0012846786,
            0.0000226305,
            0.0000174396,
            0.0007716117,
            -0.0011585951,
            -0.0001558524,
            0.0003392455,
            0.0002507714,
            0.001750533,
            -0.0000937727,
            -0.0006954004,
            0.0000315712,
            0.00023168,
            0.000206957,
            0.0000043486,
            -0.0000794643,
            -0.0000236204,
            -0.0000330292,
            0.0000212591,
            0.00002957,
            0.0000000442,
            0.0000222594
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004528528,
            0.0022060251,
            0.0000298963,
            0.0000214326,
            0.0013519544,
            -0.0019035747,
            -0.0002209711,
            0.0005065352,
            0.0003408265,
            0.0028462498,
            -0.0001074602,
            -0.0009028961,
            0.0000369795,
            0.0003143623,
            0.0003490883,
            0.0000009871,
            0.0000382198,
            0.0000019499,
            -0.0000772607,
            -0.0000130857,
            -0.000010207,
            0.0000049078,
            0.0000295466
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000286659,
            0.0017452052,
            0.0000158181,
            0.0000087875,
            0.0011879906,
            -0.0012988752,
            -0.0001252003,
            0.0003283345,
            0.0001763806,
            0.0020875262,
            -0.0000528579,
            -0.0005437403,
            0.0000190915,
            0.0001945093,
            0.0002088048,
            0.0000100531,
            0.0000127001,
            -0.0000011752,
            0.000032813,
            -0.0000114132,
            0.0000101168,
            0.0000049356,
            0.0000225766
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001817194,
            0.0013433258,
            0.0000083487,
            0.0000073704,
            0.0010487156,
            -0.0008916464,
            -0.0000708658,
            0.000216226,
            0.0001314175,
            0.0015353979,
            -0.0000113427,
            -0.0002371497,
            0.0000081668,
            0.0001203676,
            0.0001843687,
            -0.000004083,
            0.0000231346,
            0.0000082177,
            -0.0000159543,
            -0.0000112081,
            0.0000032426,
            0.0000007809,
            0.0000351454
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001142172,
            0.0010330749,
            0.000004165,
            0.0000053333,
            0.000911033,
            -0.000640454,
            -0.00003894,
            0.0001482029,
            0.0000753365,
            0.0011049722,
            -0.0000066315,
            -0.0001052817,
            0.0000046666,
            0.0000723269,
            0.0001217408,
            0.0000034181,
            0.000021117,
            -0.0000027197,
            -0.0000127327,
            -0.0000030811,
            0.0000098015,
            0.0000016204,
            0.0000365889
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000743237,
            0.0008031717,
            0.0000026116,
            0.0000007923,
            0.0007968346,
            -0.000441015,
            -0.0000242465,
            0.0000999134,
            0.0000408994,
            0.0007639144,
            0.0000048619,
            -0.0000623015,
            0.0000022248,
            0.0000505094,
            0.0000943388,
            -0.0000064298,
            -0.0000147261,
            0.0000024952,
            0.0000074424,
            0.0000137991,
            0.0000131068,
            -0.0000060303,
            0.0000301016
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000062812,
            0.0007610906,
            0.0000024239,
            0.0000012735,
            0.0008778372,
            -0.0003540116,
            -0.0000212333,
            0.0000790216,
            0.0000455961,
            0.0007238218,
            0.0000029915,
            0.0000167155,
            0.000002157,
            0.0000375622,
            0.0001050733,
            -0.0000012938,
            -0.0000483831,
            0.0000012357,
            -0.0000171776,
            0.0000031574,
            0.0000261277,
            -0.0000015189,
            -0.0000166143
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000393146,
            0.0005437084,
            0.0000011163,
            0.000005097,
            0.0007604303,
            -0.0002578393,
            -0.0000113638,
            0.0000530851,
            0.0000303962,
            0.0004764651,
            0.0000016762,
            0.0000347525,
            0.0000010538,
            0.000027782,
            0.0000755052,
            -0.0000000197,
            0.0000071502,
            -0.0000005164,
            0.0000172347,
            -0.0000088093,
            0.0000143243,
            0.0000036875,
            0.0000028661
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000248786,
            0.0004047241,
            0.0000004948,
            -0.0000010629,
            0.0006191718,
            -0.0001773542,
            -0.0000056333,
            0.0000306535,
            0.0000170446,
            0.0003063716,
            0.0000067944,
            0.000033959,
            -0.0000003969,
            0.0000156367,
            0.0000499326,
            -0.0000054103,
            0.0000190957,
            0.0000121708,
            0.0000234051,
            -0.0000117537,
            0.0000188351,
            0.0000014723,
            0.0000304292
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000131413,
            0.0003071325,
            0.0000003944,
            0.0000018167,
            0.00052314,
            -0.0001132828,
            -0.0000031942,
            0.0000176625,
            0.000007078,
            0.0002141127,
            0.0000054375,
            0.0000715634,
            -0.0000008527,
            -0.0000037325,
            0.0000382669,
            -0.0000026933,
            0.0000002978,
            -0.000001908,
            0.0000018441,
            0.0000061047,
            -0.00000828,
            -0.0000021166,
            -0.0000119829
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.000010776,
            0.0001999942,
            0.0000002086,
            0.0000009151,
            0.0004827179,
            -0.0000622602,
            -0.0000026155,
            0.0000110264,
            0.0000013507,
            0.0000955165,
            -0.0000058336,
            0.0000451937,
            0.0000012424,
            -0.0000004038,
            0.0000210985,
            0.0000067057,
            -0.0000215083,
            -0.000001676,
            0.0000242099,
            -0.0000041465,
            0.0000114388,
            0.0000026603,
            -0.0000072786
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000124693,
            0.0002806545,
            0.0000004242,
            0.000001497,
            0.0007304446,
            -0.0000710156,
            -0.0000031741,
            0.0000123174,
            0.0000014082,
            0.0000606659,
            0.0000033664,
            0.0000530084,
            0.0000001454,
            0.0000054231,
            0.0000482463,
            -0.0000005251,
            -0.0000028839,
            -0.0000041064,
            -0.0000143724,
            0.0000055516,
            -0.000015046,
            -0.0000015754,
            0.0000273283
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000010938,
            0.0002815765,
            0.0000003496,
            -0.0000003782,
            0.0009609854,
            -0.0000579699,
            -0.0000027964,
            0.0000082642,
            0.0000015113,
            0.0000097957,
            0.0000008159,
            0.0000672602,
            -0.0000000235,
            0.0000038983,
            0.0000384165,
            0.0000007422,
            0.0000049389,
            0.0000017914,
            -0.0000034125,
            -0.0000044594,
            -0.0000125944,
            0.0000016997,
            0.0000168813
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000002848,
            0.0001013924,
            -0.0000000532,
            0.0000017638,
            0.0005603894,
            -0.0000254682,
            -0.0000000476,
            0.0000024832,
            0.0000024335,
            -0.0000479782,
            0.0000012115,
            0.0000479659,
            -0.0000000046,
            -0.0000011439,
            0.0000267867,
            -0.0000009233,
            0.0000225176,
            -0.0000007905,
            -0.0000182485,
            -0.0000011341,
            -0.0000084002,
            0.0000000744,
            0.0000156562
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001028783,
            0.0003669917,
            0.0000668384,
            0.0000924591,
            0.0005259617,
            -0.0003859819,
            -0.0001655465,
            0.0003115506,
            0.0003631324,
            0.0008784585,
            -0.000193715,
            -0.0004378596,
            0.000158501,
            0.0003651853,
            0.0004303313,
            -0.0000049614,
            0.0000257216,
            0.0000100988,
            0.0000022368,
            -0.0000046349,
            -0.0000124874,
            0.0000015726,
            -0.0000063204
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001689972,
            0.0005770354,
            0.000080596,
            0.0001100774,
            0.0008273052,
            -0.0006198731,
            -0.0002330509,
            0.0004320407,
            0.0004935652,
            0.0013810619,
            -0.0002710098,
            -0.0007129595,
            0.0001882034,
            0.0005032438,
            0.0005858362,
            0.0000048641,
            0.0000400224,
            0.000013371,
            0.0000313235,
            -0.0000293523,
            0.0000068924,
            0.0000082763,
            0.0000006815
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000206437,
            0.0007360145,
            0.0000713269,
            0.0000916404,
            0.0008572315,
            -0.0007668987,
            -0.0002418643,
            0.0004550607,
            0.000523349,
            0.0016052929,
            -0.0002661078,
            -0.0008279705,
            0.0001589546,
            0.0004916289,
            0.0005601409,
            -0.0000014335,
            -0.000046797,
            -0.0000056794,
            -0.0000176182,
            -0.0000031383,
            0.0000434403,
            0.0000045171,
            0.0000264683
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002402293,
            0.000842544,
            0.0000609685,
            0.0000716649,
            0.000895413,
            -0.0009066409,
            -0.0002416663,
            0.0004515076,
            0.0004673994,
            0.001744342,
            -0.0002451785,
            -0.0008962784,
            0.0001267274,
            0.0004621684,
            0.0005000336,
            -0.0000064469,
            0.0000290812,
            -0.0000065861,
            -0.0000263365,
            0.0000028872,
            -0.0000100621,
            0.0000010305,
            -0.000013555
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002996022,
            0.0010147707,
            0.0000552393,
            0.0000498,
            0.0009288029,
            -0.0011081678,
            -0.0002567276,
            0.0004701574,
            0.0004306457,
            0.0019528281,
            -0.0002580009,
            -0.0010504014,
            0.0001072746,
            0.0004548877,
            0.000412937,
            0.0000128727,
            0.0000454369,
            0.000010909,
            0.0000251186,
            -0.0000246516,
            -0.0000048774,
            0.0000081261,
            -0.000006609
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003969901,
            0.0012289956,
            0.000052491,
            0.000044988,
            0.0009411714,
            -0.0013525207,
            -0.0002873007,
            0.0005051016,
            0.00044767,
            0.0021193534,
            -0.0002513603,
            -0.0011511768,
            0.00009163,
            0.0004293601,
            0.0003737646,
            0.0000100688,
            -0.0000675637,
            -0.0000260075,
            -0.0000157176,
            -0.0000031491,
            0.0000204599,
            0.0000101128,
            -0.0000271096
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004059714,
            0.0013661456,
            0.0000448596,
            0.0000282336,
            0.0008444716,
            -0.0014880624,
            -0.0002663434,
            0.000499077,
            0.0003883406,
            0.0021188855,
            -0.0002052331,
            -0.0011373737,
            0.0000723558,
            0.0003926984,
            0.0002975373,
            -0.0000068007,
            0.0000134324,
            0.0000033916,
            0.0000559163,
            0.0000103204,
            0.0000188103,
            -0.0000045805,
            -0.0000014606
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003797233,
            0.0013027654,
            0.0000367338,
            0.000017763,
            0.0008292162,
            -0.0013416292,
            -0.0002312902,
            0.0004260672,
            0.0003044175,
            0.001951055,
            -0.00016061,
            -0.0009307845,
            0.0000541662,
            0.0003143871,
            0.0002265869,
            -0.0000099875,
            -0.00000108,
            0.0000071157,
            0.0000443614,
            0.0000044681,
            0.0000012039,
            -0.0000020644,
            -0.0000262145
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003218608,
            0.0012538676,
            0.0000273075,
            0.0000130385,
            0.000723623,
            -0.0012130667,
            -0.0001806382,
            0.0003651654,
            0.0002395938,
            0.0017207902,
            -0.0001124928,
            -0.0007861428,
            0.0000374702,
            0.0002589084,
            0.0001942661,
            -0.0000001563,
            0.0000208196,
            0.0000061458,
            0.0000223729,
            -0.0000120078,
            0.0000104991,
            0.0000046084,
            0.0000341411
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002726511,
            0.0011984275,
            0.0000212069,
            0.0000060239,
            0.0007143111,
            -0.0011170391,
            -0.0001456661,
            0.0003188873,
            0.0002125056,
            0.0016399399,
            -0.0000800109,
            -0.0006625898,
            0.0000278282,
            0.0002287066,
            0.0001944264,
            -0.0000012636,
            0.0000527726,
            0.0000290808,
            0.0000131692,
            -0.0000222379,
            -0.0000097386,
            -0.0000005743,
            0.0000094925
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003955798,
            0.0021027498,
            0.0000266347,
            0.0000188389,
            0.001344168,
            -0.0017344652,
            -0.0001931481,
            0.0004737792,
            0.0003072574,
            0.0028012194,
            -0.0001103618,
            -0.0008156603,
            0.0000367243,
            0.0002974528,
            0.0002846333,
            0.0000082714,
            0.0000246848,
            -0.0000045736,
            0.0000211134,
            0.0000005343,
            0.000006371,
            0.0000032826,
            -0.0000216522
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002705722,
            0.0017003372,
            0.0000145843,
            0.0000140881,
            0.0011992184,
            -0.0012956099,
            -0.0001171973,
            0.0003380879,
            0.0002120612,
            0.0021077585,
            -0.0000599191,
            -0.0005437213,
            0.000020054,
            0.000214903,
            0.0002389013,
            0.0000160384,
            0.000041529,
            -0.0000078735,
            0.0000012983,
            -0.0000040374,
            -0.0000200172,
            0.0000031471,
            -0.0000005514
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001803545,
            0.0013429782,
            0.0000090095,
            0.0000080747,
            0.0010699879,
            -0.0008967408,
            -0.0000734068,
            0.0002189352,
            0.0001466576,
            0.0015948962,
            -0.0000276068,
            -0.0003025215,
            0.0000108629,
            0.0001344646,
            0.000201149,
            0.0000155488,
            -0.000003288,
            -0.0000002047,
            -0.0000285886,
            -0.0000142011,
            -0.0000068607,
            0.0000039593,
            0.0000001273
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001214972,
            0.0010353689,
            0.0000055376,
            0.0000027355,
            0.0009417815,
            -0.0006126791,
            -0.000047012,
            0.0001391205,
            0.000063448,
            0.0011524665,
            -0.000003625,
            -0.0001128596,
            0.0000047898,
            0.0000792297,
            0.0001185235,
            -0.0000064246,
            0.0000171008,
            0.0000063858,
            0.0000203882,
            -0.0000029164,
            0.0000032227,
            -0.0000000503,
            -0.0000115433
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000762809,
            0.0008025462,
            0.0000027146,
            -0.0000015892,
            0.000876644,
            -0.0004114479,
            -0.0000252471,
            0.0000965324,
            0.000045836,
            0.0008193499,
            0.0000052769,
            -0.0000137384,
            0.0000011607,
            0.0000498984,
            0.000110738,
            -0.0000035828,
            -0.0000363828,
            0.0000029524,
            -0.0000398086,
            0.0000077059,
            -0.0000101305,
            -0.0000029611,
            -0.0000161187
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000647315,
            0.0007551572,
            0.0000020048,
            0.0000002681,
            0.0008839226,
            -0.0003713011,
            -0.0000203672,
            0.0000740471,
            0.0000312736,
            0.0006827069,
            0.0000073776,
            0.0000182793,
            -0.0000000457,
            0.0000341797,
            0.0000831291,
            -0.00000574,
            0.0000063388,
            0.000015985,
            0.0000438108,
            -0.0000156912,
            0.0000246879,
            0.0000015274,
            0.0000138317
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000383539,
            0.00055371,
            0.0000009455,
            0.0000054773,
            0.0008118978,
            -0.0002268793,
            -0.0000105353,
            0.0000445506,
            0.0000251141,
            0.0004752681,
            -0.000007299,
            0.0000202424,
            0.0000019647,
            0.0000225757,
            0.0000734014,
            0.000006958,
            -0.0000148688,
            -0.0000096134,
            -0.0000068828,
            0.0000062871,
            -0.0000100904,
            0.0000005055,
            0.0000152418
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000271529,
            0.0004237059,
            0.0000007181,
            0.0000042272,
            0.0006507584,
            -0.0001557814,
            -0.0000074925,
            0.0000306499,
            0.000022195,
            0.0003227588,
            0.0000023224,
            0.0000274698,
            0.0000010751,
            0.0000150802,
            0.0000679057,
            -0.0000019714,
            -0.0000371267,
            -0.0000066663,
            0.0000031098,
            0.0000083786,
            -0.000004481,
            -0.0000020823,
            -0.0000023668
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000176846,
            0.0003140055,
            0.0000003037,
            -0.0000016987,
            0.0005967057,
            -0.000122705,
            -0.0000039943,
            0.0000256323,
            0.0000059195,
            0.0001820746,
            0.0000063469,
            0.00004863,
            -0.0000011826,
            0.0000034474,
            0.0000443622,
            -0.000002025,
            -0.0000221634,
            0.0000074254,
            0.0000220566,
            -0.0000061327,
            0.0000249573,
            0.0000004169,
            0.0000033718
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000092667,
            0.0002596245,
            0.0000000025,
            -0.0000011907,
            0.0005034198,
            -0.0000989236,
            -0.0000009148,
            0.0000170771,
            0.0000040787,
            0.0001468359,
            0.0000039061,
            0.0000443713,
            -0.0000009666,
            0.0000050997,
            0.0000302828,
            -0.0000000277,
            0.0000105076,
            0.0000006303,
            -0.000011148,
            0.0000023699,
            -0.0000069434,
            -0.0000003241,
            0.0000077063
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000112919,
            0.0003442668,
            0.000000183,
            -0.0000022068,
            0.0008181045,
            -0.00011386,
            -0.0000014272,
            0.0000178107,
            -0.0000051195,
            0.0001104298,
            0.000006723,
            0.0000811068,
            -0.0000011973,
            0.0000035347,
            0.0000411071,
            -0.0000006753,
            0.000024488,
            0.0000014438,
            -0.0000138723,
            0.0000025651,
            -0.0000077567,
            -0.0000008527,
            0.000006391
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000010981,
            0.0003119336,
            0.0000001703,
            -0.0000032043,
            0.0011296599,
            -0.0000561375,
            -0.0000020256,
            0.0000065331,
            -0.0000040106,
            -0.0000110657,
            0.0000065002,
            0.0001205253,
            -0.0000018799,
            -0.0000046776,
            0.0000185028,
            -0.0000029655,
            -0.0000209512,
            0.0000103202,
            0.0000205067,
            -0.0000064704,
            0.0000173144,
            0.0000003085,
            0.0000213948
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000042866,
            0.0001226036,
            -0.0000001018,
            0.0000013367,
            0.0007184172,
            -0.0000213794,
            -0.0000002414,
            0.0000043812,
            0.0000036099,
            -0.0000620148,
            -0.0000059573,
            0.000024644,
            0.0000010338,
            0.0000004486,
            0.0000202276,
            0.000004159,
            -0.0000165742,
            -0.000001115,
            0.0000337219,
            -0.0000026015,
            0.000010216,
            0.0000017137,
            0.0000096706
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000559124,
            0.0001750954,
            0.0000352882,
            0.0000511113,
            0.0002571781,
            -0.0001923391,
            -0.0000889556,
            0.0001569946,
            0.0001847769,
            0.0004261895,
            -0.0001018202,
            -0.0002219907,
            0.0000842575,
            0.0001852292,
            0.0002274106,
            -0.0000038007,
            0.0000260027,
            0.0000079261,
            0.0000155479,
            -0.0000076752,
            0.0000025279,
            0.0000019642,
            0.0000112713
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000861144,
            0.0003074891,
            0.0000425559,
            0.0000567205,
            0.0004400694,
            -0.0003160463,
            -0.0001207884,
            0.0002280748,
            0.0002742282,
            0.0007338369,
            -0.000139707,
            -0.0003699562,
            0.0000982461,
            0.00026702,
            0.0003166351,
            0.0000017181,
            -0.0000105804,
            -0.0000024465,
            -0.0000105825,
            0.0000003618,
            -0.0000026435,
            0.0000030809,
            -0.0000069931
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001060159,
            0.0003955454,
            0.0000375151,
            0.000043646,
            0.0004756625,
            -0.0004139405,
            -0.0001253264,
            0.0002426591,
            0.0002664309,
            0.0008598712,
            -0.0001332134,
            -0.0004501761,
            0.0000829828,
            0.0002688207,
            0.0002977613,
            -0.000006208,
            0.0000222725,
            0.000012528,
            0.0000121439,
            -0.0000088763,
            0.0000029455,
            0.0000018383,
            0.00001874
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001237419,
            0.0004509525,
            0.0000325615,
            0.0000361457,
            0.0004748661,
            -0.0004824352,
            -0.0001266607,
            0.0002399791,
            0.0002460341,
            0.0009372173,
            -0.0001302509,
            -0.000477325,
            0.0000683486,
            0.0002517222,
            0.0002574431,
            -0.0000032178,
            0.0000278055,
            0.0000076325,
            0.0000238182,
            -0.0000072917,
            0.0000067649,
            -0.0000000459,
            0.000000779
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001563778,
            0.000508757,
            0.0000295353,
            0.0000259448,
            0.0005511852,
            -0.0005481093,
            -0.0001356269,
            0.0002472119,
            0.0002371837,
            0.0010368928,
            -0.0001258683,
            -0.0005871114,
            0.000057231,
            0.000253358,
            0.000224159,
            -0.0000094836,
            -0.0000101349,
            -0.0000012571,
            0.000030792,
            0.0000035248,
            0.0000116019,
            0.0000015509,
            -0.0000016254
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0002034272,
            0.0006659901,
            0.0000274428,
            0.0000221299,
            0.0004965959,
            -0.0007305041,
            -0.0001485492,
            0.0002777684,
            0.0002405192,
            0.0011519607,
            -0.0001353332,
            -0.0006271967,
            0.0000507242,
            0.0002365818,
            0.000201832,
            -0.0000010913,
            0.0000137848,
            0.0000075628,
            0.000033986,
            -0.0000141418,
            0.0000097133,
            0.0000042848,
            0.0000155604
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0002024594,
            0.0007348463,
            0.0000230662,
            0.0000099695,
            0.0004534498,
            -0.0007744655,
            -0.0001342944,
            0.0002609746,
            0.0001986466,
            0.0011388665,
            -0.0000982536,
            -0.0005973661,
            0.0000352185,
            0.0002053819,
            0.0001595834,
            -0.0000002945,
            0.0000148134,
            0.0000224776,
            0.0000550302,
            -0.0000187464,
            0.0000177331,
            -0.0000002952,
            0.000010213
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001951869,
            0.000745808,
            0.0000192739,
            0.000010565,
            0.0004382815,
            -0.0007501088,
            -0.0001191936,
            0.0002413843,
            0.0001830938,
            0.0011105823,
            -0.0000821978,
            -0.000527753,
            0.0000294863,
            0.0001844718,
            0.000150305,
            -0.0000058774,
            0.0000320588,
            0.0000116637,
            0.0000122391,
            -0.0000102013,
            -0.0000027098,
            0.0000006638,
            0.0000184062
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001699491,
            0.0006970955,
            0.0000146185,
            0.0000085531,
            0.0004591763,
            -0.0006386687,
            -0.000095885,
            0.0001989824,
            0.0001466002,
            0.0010305611,
            -0.0000594418,
            -0.000422685,
            0.0000211109,
            0.0001441887,
            0.0001180577,
            -0.0000047403,
            -0.0000031715,
            0.0000057017,
            0.0000421454,
            -0.0000093367,
            0.0000169445,
            0.0000024734,
            0.0000159165
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001420743,
            0.0006427947,
            0.0000108272,
            0.000007369,
            0.0003920906,
            -0.000578929,
            -0.0000747332,
            0.0001700021,
            0.0001205383,
            0.0008972577,
            -0.0000543742,
            -0.0003677244,
            0.0000165313,
            0.0001223638,
            0.0000886213,
            0.0000112674,
            -0.0000098299,
            0.0000019443,
            0.0000433333,
            -0.0000083419,
            0.0000223775,
            0.0000022522,
            0.0000166892
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000221566,
            0.0011459342,
            0.0000147895,
            0.0000097163,
            0.0007939274,
            -0.0009625147,
            -0.0001078306,
            0.0002647854,
            0.0001881047,
            0.0015749618,
            -0.000055644,
            -0.0004993155,
            0.0000198659,
            0.0001862124,
            0.0001986301,
            0.0000029852,
            0.0000176401,
            0.0000136432,
            -0.0000295682,
            -0.0000231532,
            0.0000173189,
            0.0000042207,
            0.0000376959
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001456223,
            0.0009535292,
            0.0000085137,
            0.0000006978,
            0.0007137199,
            -0.0006796818,
            -0.000064708,
            0.0001765861,
            0.0001146396,
            0.0012251097,
            -0.000023069,
            -0.0002839782,
            0.0000090845,
            0.0001159609,
            0.0001381946,
            -0.0000010205,
            -0.00003379,
            0.0000064613,
            -0.0000290043,
            0.000003979,
            0.0000077233,
            -0.000001627,
            -0.0000044163
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001014653,
            0.0007594457,
            0.0000052182,
            0.0000060759,
            0.0006247595,
            -0.0004808153,
            -0.0000419257,
            0.0001223748,
            0.0000895624,
            0.0009236373,
            -0.0000201091,
            -0.0001410601,
            0.0000082071,
            0.0000720812,
            0.0001038643,
            -0.0000024057,
            -0.0000294686,
            0.0000033416,
            0.0000094198,
            0.000000799,
            0.0000038154,
            -0.0000010638,
            -0.0000173405
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000685864,
            0.0006031401,
            0.0000032097,
            0.0000014161,
            0.0005933678,
            -0.0003677995,
            -0.0000264171,
            0.0000892909,
            0.0000594848,
            0.0007048819,
            -0.0000065929,
            -0.0000935169,
            0.0000036789,
            0.0000573969,
            0.0000905856,
            0.0000026623,
            -0.0000286334,
            -0.0000019339,
            -0.0000285304,
            0.0000127102,
            0.0000025784,
            -0.0000052333,
            0.000002284
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000457988,
            0.000465324,
            0.0000018913,
            0.0000029382,
            0.0005197082,
            -0.0002405415,
            -0.000016218,
            0.0000565154,
            0.0000278675,
            0.0005014093,
            -0.0000082737,
            -0.000007687,
            0.0000030662,
            0.0000232753,
            0.0000521592,
            0.0000047283,
            0.0000040843,
            0.0000002694,
            0.0000099728,
            -0.0000101143,
            0.0000043996,
            0.0000058582,
            0.000015598
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000360873,
            0.000440722,
            0.0000013388,
            -0.0000000131,
            0.000571421,
            -0.0002101768,
            -0.0000113164,
            0.0000441537,
            0.000028958,
            0.0004246798,
            0.0000080587,
            0.0000156776,
            -0.0000002702,
            0.0000225861,
            0.0000708264,
            -0.0000046651,
            -0.0000128279,
            0.0000074181,
            -0.0000019769,
            -0.0000065592,
            0.0000217948,
            0.0000004782,
            0.0000118589
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000236765,
            0.0003385396,
            0.0000006917,
            0.0000016982,
            0.0005087563,
            -0.0001409108,
            -0.0000066374,
            0.0000276277,
            0.0000081294,
            0.0002985732,
            0.0000023748,
            0.0000445165,
            0.0000005586,
            0.000010903,
            0.0000488784,
            0.0000017527,
            0.0000028605,
            -0.0000003374,
            -0.0000332282,
            -0.0000019785,
            -0.0000010679,
            0.0000002179,
            0.0000163993
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000165931,
            0.0002747244,
            0.0000002324,
            -0.000000404,
            0.000415392,
            -0.0000998944,
            -0.0000035496,
            0.0000216267,
            -0.0000029391,
            0.0002014227,
            0.0000009088,
            0.0000272249,
            0.0000003397,
            0.0000095523,
            0.0000178984,
            -0.0000017178,
            0.0000274597,
            0.0000027589,
            0.000028686,
            -0.0000100263,
            -0.0000127205,
            0.0000052449,
            0.0000082626
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000098164,
            0.0002044684,
            0.0000002137,
            0.0000006656,
            0.0003720664,
            -0.000070302,
            -0.0000022384,
            0.0000138865,
            0.0000089845,
            0.0001545595,
            -0.0000011293,
            0.0000035386,
            0.000000313,
            0.000010088,
            0.0000319989,
            0.000003507,
            -0.0000364505,
            -0.0000044276,
            -0.0000032941,
            0.0000067714,
            0.00001877,
            -0.000001301,
            0.000007781
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000091186,
            0.0001592851,
            0.000000264,
            0.0000007571,
            0.0003355293,
            -0.0000672652,
            -0.0000025267,
            0.0000125346,
            0.0000012626,
            0.0001134331,
            -0.0000036257,
            0.0000225854,
            0.0000007626,
            0.0000060171,
            0.0000233049,
            0.0000053506,
            0.0000199495,
            -0.0000054523,
            -0.0000350352,
            0.0000036743,
            -0.0000203076,
            0.0000002281,
            0.0000046435
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000091026,
            0.0002073739,
            -0.0000000311,
            0.0000003692,
            0.0005795386,
            -0.0000479099,
            -0.000001128,
            0.0000071054,
            0.0000045555,
            0.0000895131,
            0.0000001812,
            0.0000473936,
            -0.0000001579,
            0.0000005629,
            0.0000364009,
            0.000000404,
            -0.0000400304,
            0.0000002277,
            0.0000041722,
            0.0000003177,
            0.0000165666,
            0.0000002086,
            -0.0000106576
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000047985,
            0.0002209586,
            -0.000000001,
            0.0000012082,
            0.000781954,
            -0.0000503519,
            0.0000000683,
            0.0000093695,
            0.0000040271,
            0.0000456102,
            0.0000004022,
            0.0000549838,
            0.0000005146,
            0.0000071404,
            0.0000373762,
            0.0000020148,
            -0.0000110166,
            -0.0000049833,
            -0.0000221071,
            0.0000075433,
            -0.0000050493,
            -0.0000014567,
            0.0000181496
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000033495,
            0.0000691584,
            0.0000000673,
            0.0000014455,
            0.0004829854,
            -0.0000034521,
            -0.0000007106,
            -0.0000040467,
            -0.0000042463,
            -0.000072812,
            -0.0000032794,
            0.0000438907,
            0.0000006336,
            -0.0000084555,
            0.0000060315,
            0.0000015456,
            0.0000024786,
            -0.0000002364,
            0.000019667,
            -0.0000044799,
            0.0000084719,
            0.0000021701,
            0.0000146593
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000360636,
            0.000117598,
            0.0000241098,
            0.000037914,
            0.0002006671,
            -0.0001276618,
            -0.0000590182,
            0.0001085278,
            0.0001275267,
            0.0003073395,
            -0.000069876,
            -0.0001563336,
            0.0000589844,
            0.0001349785,
            0.0001674502,
            0.000001053,
            0.0000199208,
            0.000007814,
            0.0000143131,
            -0.0000135762,
            0.0000023957,
            0.0000035082,
            0.0000048963
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000612571,
            0.0002166414,
            0.0000308181,
            0.000041878,
            0.0003110819,
            -0.0002279658,
            -0.0000866778,
            0.0001673634,
            0.0002018486,
            0.0005247098,
            -0.000102109,
            -0.0002927217,
            0.0000726932,
            0.0001991538,
            0.0002321848,
            0.0000006808,
            -0.0000105883,
            0.0000105713,
            0.0000166753,
            -0.000006763,
            0.0000130771,
            0.0000001134,
            0.0000051061
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000747368,
            0.0002796987,
            0.0000274316,
            0.0000396141,
            0.0003349956,
            -0.0002973174,
            -0.0000893926,
            0.0001753944,
            0.0001932769,
            0.000624673,
            -0.0001114807,
            -0.0003411329,
            0.0000651401,
            0.000202754,
            0.0002301717,
            0.0000075426,
            0.0000264892,
            -0.0000051067,
            -0.0000142788,
            -0.0000013356,
            -0.0000131393,
            0.0000030277,
            0.0000206877
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000812972,
            0.000300559,
            0.0000228745,
            0.0000254429,
            0.0003941799,
            -0.0002917684,
            -0.0000856656,
            0.0001630066,
            0.0001858634,
            0.0006823324,
            -0.0000881588,
            -0.0003351011,
            0.0000489333,
            0.000184924,
            0.0002083273,
            -0.0000030141,
            -0.0000345081,
            -0.0000023869,
            -0.0000201553,
            0.0000048966,
            0.0000068733,
            -0.0000003068,
            -0.0000129994
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000959868,
            0.0003943971,
            0.0000202766,
            0.000019203,
            0.0003579974,
            -0.000397891,
            -0.0000877294,
            0.0001804901,
            0.000175478,
            0.0007685749,
            -0.0000853921,
            -0.0004044653,
            0.0000407191,
            0.0001823489,
            0.0001765584,
            -0.0000019914,
            0.0000330562,
            0.0000152059,
            0.0000416741,
            -0.0000131917,
            0.0000059855,
            0.0000004917,
            0.0000186559
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001278116,
            0.0004590921,
            0.0000191389,
            0.000013934,
            0.0003687505,
            -0.0004930684,
            -0.0000980957,
            0.000187886,
            0.0001605251,
            0.0008243555,
            -0.0000923114,
            -0.0004191732,
            0.0000350731,
            0.000169882,
            0.0001451669,
            0.0000038704,
            0.0000392285,
            0.0000152147,
            0.0000335081,
            -0.0000139724,
            -0.0000061851,
            0.0000004276,
            -0.0000168612
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.000129033,
            0.000488375,
            0.0000161933,
            0.0000118235,
            0.0003822055,
            -0.0004887426,
            -0.0000895163,
            0.0001731608,
            0.0001467742,
            0.0008452508,
            -0.0000696357,
            -0.000378717,
            0.0000268862,
            0.0001435434,
            0.0001343264,
            -0.0000061293,
            -0.0000009646,
            -0.0000053775,
            -0.0000208936,
            0.0000133318,
            -0.0000089738,
            -0.0000027874,
            -0.0000184252
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001231775,
            0.0005090458,
            0.0000126251,
            0.0000086764,
            0.0003527979,
            -0.0004844377,
            -0.0000766616,
            0.0001598289,
            0.0001237347,
            0.0008162655,
            -0.0000588636,
            -0.0003496678,
            0.0000202664,
            0.0001261945,
            0.0001117979,
            0.000005194,
            0.0000092132,
            0.000002406,
            -0.0000079659,
            -0.0000101704,
            -0.0000015991,
            0.0000035129,
            0.0000116843
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001135624,
            0.0004735316,
            0.000010574,
            0.0000062747,
            0.0003540954,
            -0.0004419806,
            -0.0000669012,
            0.0001388832,
            0.0001031124,
            0.0007417914,
            -0.0000460174,
            -0.0003052503,
            0.0000165792,
            0.0001099617,
            0.0000892242,
            0.0000008646,
            -0.0000014807,
            0.0000045515,
            0.0000244198,
            -0.0000091895,
            0.0000273863,
            0.0000029741,
            0.0000067163
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000972476,
            0.000470659,
            0.0000086489,
            0.0000048594,
            0.0003317108,
            -0.0004101871,
            -0.0000546807,
            0.0001264145,
            0.0000953536,
            0.000699788,
            -0.0000437187,
            -0.000251682,
            0.0000152078,
            0.0000965676,
            0.0000817883,
            0.000006802,
            -0.0000132121,
            -0.0000024239,
            -0.0000056463,
            0.0000076608,
            -0.00000263,
            -0.0000021276,
            -0.0000116657
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001526142,
            0.0008478051,
            0.0000111793,
            0.0000060926,
            0.000645606,
            -0.0006880506,
            -0.0000774423,
            0.0001888478,
            0.0001322138,
            0.0012457013,
            -0.0000431058,
            -0.0003329286,
            0.0000152318,
            0.0001290423,
            0.0001420372,
            -0.000002827,
            0.0000652705,
            0.0000115391,
            -0.0000126834,
            -0.0000065758,
            -0.0000343594,
            -0.0000004789,
            -0.000020424
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001067546,
            0.0006603575,
            0.0000065742,
            0.0000102072,
            0.0005480794,
            -0.0004647301,
            -0.000048786,
            0.0001231296,
            0.0000906336,
            0.0009215985,
            -0.0000270849,
            -0.0002072834,
            0.0000099022,
            0.0000819387,
            0.0001168622,
            0.0000030239,
            -0.0000185205,
            -0.0000115625,
            -0.0000323403,
            -0.0000030578,
            0.0000193705,
            0.0000051717,
            0.0000274213
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000745247,
            0.0005583647,
            0.0000040422,
            0.0000051732,
            0.0004834196,
            -0.0003606525,
            -0.0000313341,
            0.0000955261,
            0.0000582944,
            0.0006943045,
            -0.0000108307,
            -0.0001553803,
            0.0000052932,
            0.0000652983,
            0.0000842197,
            -0.0000017874,
            0.0000069586,
            -0.0000055182,
            -0.0000127805,
            -0.0000000865,
            0.0000030436,
            0.0000026088,
            0.000047991
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000479971,
            0.0004603986,
            0.0000023733,
            -0.0000031932,
            0.0004444684,
            -0.0002855795,
            -0.0000189747,
            0.0000686473,
            0.0000262813,
            0.0005460513,
            0.0000073969,
            -0.0000613711,
            0.0000004391,
            0.0000402253,
            0.0000369326,
            -0.0000046924,
            0.0000098961,
            0.000011475,
            0.0000619414,
            -0.0000016398,
            0.0000101372,
            -0.0000026701,
            -0.0000070839
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000383929,
            0.0003693408,
            0.0000015459,
            0.000002012,
            0.0004123617,
            -0.0001987586,
            -0.0000139593,
            0.0000478566,
            0.0000282609,
            0.0004338308,
            -0.000008142,
            -0.0000497525,
            0.0000024606,
            0.0000324195,
            0.0000495679,
            0.0000044428,
            -0.0000141123,
            0.0000020957,
            0.0000062374,
            -0.0000022884,
            0.0000063568,
            -0.0000004692,
            0.0000017133
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000285724,
            0.0003582356,
            0.0000005663,
            0.0000059339,
            0.0004393812,
            -0.0001840885,
            -0.0000075429,
            0.0000402542,
            0.0000193298,
            0.0003804491,
            -0.0000063171,
            0.0000119319,
            0.0000024411,
            0.0000171187,
            0.0000415499,
            0.0000036684,
            0.0000198828,
            -0.0000093822,
            0.0000085583,
            0.0000001353,
            0.0000033915,
            0.0000032207,
            0.0000103322
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000179738,
            0.0002819193,
            0.0000004843,
            0.0000006946,
            0.0004041849,
            -0.0001410431,
            -0.0000050153,
            0.0000274117,
            0.0000152178,
            0.0002708923,
            0.0000073158,
            0.0000284473,
            -0.0000004951,
            0.0000123786,
            0.0000320102,
            -0.0000053178,
            0.0000252387,
            0.0000019225,
            0.0000050701,
            -0.0000027282,
            0.0000023274,
            0.000000969,
            0.0000182364
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000105431,
            0.0001989349,
            0.0000001195,
            0.0000025536,
            0.0003715817,
            -0.0000764698,
            -0.0000017701,
            0.0000146335,
            0.0000092176,
            0.0001826275,
            -0.000001349,
            0.0000200407,
            0.0000007124,
            0.0000050819,
            0.0000439674,
            0.0000013791,
            -0.0000106696,
            -0.0000059424,
            -0.0000397233,
            0.0000049345,
            0.0000032241,
            -0.000000099,
            0.0000147514
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000074095,
            0.0001646579,
            0.0000000292,
            -0.0000015478,
            0.000332338,
            -0.0000514202,
            -0.0000011596,
            0.0000084865,
            -0.00000128,
            0.0001371966,
            0.0000035073,
            0.0000175076,
            -0.0000007998,
            0.0000018513,
            0.0000088686,
            -0.0000018091,
            0.0000045255,
            0.0000058423,
            0.0000448336,
            -0.0000060431,
            0.0000084768,
            0.0000015559,
            -0.0000008041
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000053449,
            0.0001253045,
            0.0000000518,
            -0.0000014545,
            0.000275084,
            -0.0000402215,
            -0.000000859,
            0.0000071617,
            0.0000006837,
            0.000097608,
            0.0000003405,
            0.0000221832,
            -0.0000001646,
            0.0000031975,
            0.0000086006,
            0.0000024652,
            -0.0000099188,
            0.0000017556,
            -0.0000003545,
            0.0000006042,
            -0.0000019712,
            -0.0000005487,
            0.0000049238
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000055668,
            0.0001730387,
            -0.0000000469,
            -0.000000715,
            0.0004688028,
            -0.0000490812,
            -0.000000309,
            0.0000087715,
            -0.0000010638,
            0.0000837949,
            0.0000064972,
            0.0000449924,
            -0.0000008438,
            0.0000004246,
            0.0000253777,
            -0.0000031976,
            -0.0000027751,
            0.000002904,
            -0.0000001797,
            0.0000004622,
            0.0000017472,
            -0.0000007488,
            0.0000137965
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000047574,
            0.0001684462,
            0.0000000532,
            0.0000024327,
            0.0006873583,
            -0.0000515444,
            -0.0000004308,
            0.0000106117,
            0.0000109797,
            0.000053872,
            -0.0000049639,
            0.000040567,
            0.0000014041,
            0.0000087855,
            0.000033317,
            0.0000046396,
            0.0000004331,
            -0.0000019709,
            0.0000020703,
            0.0000010216,
            0.0000061479,
            -0.0000000482,
            0.000007879
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000019236,
            0.000083983,
            0.0000000946,
            -0.0000000448,
            0.0004215424,
            -0.0000158248,
            -0.0000005591,
            0.0000017369,
            -0.0000029152,
            -0.0000101406,
            0.0000010874,
            0.0000424367,
            -0.0000000622,
            -0.000000701,
            0.0000127997,
            -0.0000000945,
            -0.0000016977,
            -0.0000044171,
            -0.0000317305,
            0.0000044834,
            0.0000011799,
            -0.000000055,
            0.0000077868
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000188712,
            0.0000917679,
            0.0000154397,
            0.0000239338,
            0.0001388384,
            -0.0000758401,
            -0.0000332174,
            0.000073681,
            0.00009506,
            0.0002263686,
            -0.0000383474,
            -0.0000929709,
            0.0000393184,
            0.0000913048,
            0.0001152713,
            -0.0000044892,
            -0.0000015385,
            0.0000056987,
            0.0000145839,
            -0.000001858,
            0.000002563,
            -0.0000007777,
            -0.0000054716
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000325852,
            0.0001382845,
            0.0000193687,
            0.0000305682,
            0.0002045829,
            -0.0001353128,
            -0.0000495214,
            0.0001036846,
            0.000130053,
            0.000336654,
            -0.0000605422,
            -0.000169951,
            0.0000488285,
            0.0001300126,
            0.0001605646,
            -0.0000002443,
            0.0000002779,
            0.0000017468,
            0.0000081847,
            -0.0000025049,
            0.0000091106,
            0.000000675,
            0.0000056579
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000393888,
            0.0001572205,
            0.0000170198,
            0.0000246392,
            0.0002550897,
            -0.0001502678,
            -0.0000503179,
            0.0001044457,
            0.0001293508,
            0.0004007871,
            -0.0000536582,
            -0.0001831483,
            0.0000404272,
            0.0001274011,
            0.0001527759,
            -0.0000066511,
            0.0000018206,
            0.0000075549,
            0.0000192182,
            -0.0000070166,
            0.0000141714,
            0.0000011848,
            0.0000027458
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000042199,
            0.000216088,
            0.0000146447,
            0.000016125,
            0.0002817725,
            -0.0001813931,
            -0.000049518,
            0.0001092414,
            0.0001262948,
            0.0004891336,
            -0.0000534347,
            -0.0001937513,
            0.0000326024,
            0.0001217567,
            0.000144101,
            -0.0000020538,
            0.0000011195,
            0.0000103682,
            -0.0000040467,
            -0.0000013707,
            -0.0000141093,
            -0.0000014954,
            -0.0000248509
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000506176,
            0.0002228887,
            0.0000124264,
            0.0000120342,
            0.0003138559,
            -0.0002045538,
            -0.00004922,
            0.000103385,
            0.0001136681,
            0.0005193827,
            -0.0000542028,
            -0.0002165958,
            0.0000270387,
            0.0001156501,
            0.0001281782,
            0.0000011984,
            0.0000071505,
            0.0000098215,
            -0.0000095322,
            -0.0000084938,
            0.0000036207,
            0.0000011569,
            0.0000022105
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000662366,
            0.0002733701,
            0.0000115365,
            0.0000128952,
            0.0002759179,
            -0.0002762877,
            -0.0000543117,
            0.0001164092,
            0.0001104437,
            0.000543994,
            -0.0000521887,
            -0.0002960055,
            0.0000231598,
            0.0001210135,
            0.0001062611,
            -0.0000006883,
            0.000010303,
            -0.0000024855,
            0.0000406407,
            -0.0000004536,
            0.0000107222,
            0.0000013102,
            0.0000124975
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000747257,
            0.0003152912,
            0.0000104771,
            0.0000079431,
            0.0003046213,
            -0.0002977179,
            -0.0000548744,
            0.0001148462,
            0.0001116429,
            0.0006062673,
            -0.0000410483,
            -0.0002606426,
            0.0000183583,
            0.0001072587,
            0.0001126097,
            -0.0000083703,
            0.000001999,
            0.0000058923,
            -0.0000067597,
            -0.0000007379,
            0.0000037256,
            -0.0000014391,
            0.000006034
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000686875,
            0.0003544867,
            0.0000080934,
            0.0000058468,
            0.0003003188,
            -0.0003128461,
            -0.0000455425,
            0.000110226,
            0.0000899352,
            0.0006287541,
            -0.0000374312,
            -0.0002367668,
            0.0000139487,
            0.0000946068,
            0.0000868579,
            -0.0000004517,
            0.0000316901,
            0.0000081641,
            0.0000235798,
            -0.0000034304,
            -0.0000213607,
            -0.0000012888,
            -0.0000211592
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000646843,
            0.0003047041,
            0.0000062027,
            0.0000073607,
            0.0002637706,
            -0.0002723054,
            -0.0000386489,
            0.0000888472,
            0.0000797128,
            0.0005250958,
            -0.0000313695,
            -0.000176528,
            0.0000112573,
            0.0000686747,
            0.0000761382,
            -0.0000017612,
            0.0000074057,
            0.0000040322,
            -0.0000042884,
            -0.0000086817,
            0.0000089945,
            0.0000025848,
            0.0000052392
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000564476,
            0.0003158527,
            0.0000054139,
            0.000001337,
            0.0002744814,
            -0.0002650188,
            -0.0000327966,
            0.0000846156,
            0.0000621793,
            0.0005223061,
            -0.0000240324,
            -0.000169082,
            0.000008348,
            0.0000680983,
            0.0000552832,
            0.0000053753,
            -0.0000048613,
            0.0000051706,
            0.0000116488,
            -0.0000025533,
            -0.0000061685,
            -0.0000008934,
            -0.0000283349
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000943739,
            0.0005579376,
            0.0000072314,
            0.0000073286,
            0.0005058327,
            -0.0004239473,
            -0.0000481299,
            0.0001290223,
            0.0000977972,
            0.0008855366,
            -0.0000334693,
            -0.0002603874,
            0.0000127749,
            0.0001055372,
            0.000106759,
            -0.0000026095,
            0.0000023538,
            -0.0000078192,
            -0.000008124,
            0.000002767,
            -0.0000015005,
            0.000003307,
            -0.0000012618
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000686018,
            0.0004989084,
            0.0000040738,
            0.0000011868,
            0.0004515961,
            -0.0003324107,
            -0.0000307217,
            0.0000912354,
            0.0000668993,
            0.0007175641,
            -0.000006797,
            -0.0001568008,
            0.0000044347,
            0.0000673332,
            0.0000879795,
            -0.0000075432,
            0.0000125919,
            0.000006461,
            -0.000011034,
            -0.0000013122,
            -0.0000092012,
            -0.0000018291,
            0.0000045937
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000488487,
            0.0004010906,
            0.0000028546,
            0.0000021426,
            0.0003786156,
            -0.0002850534,
            -0.0000213582,
            0.0000739062,
            0.0000518683,
            0.0005534049,
            -0.0000117661,
            -0.0001268935,
            0.0000049455,
            0.0000566593,
            0.0000625654,
            -0.000001059,
            0.0000145253,
            0.0000101831,
            0.0000537682,
            0.0000011632,
            0.0000096288,
            -0.0000043914,
            -0.0000088717
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000339429,
            0.0003550213,
            0.000001411,
            0.0000040069,
            0.0003486913,
            -0.0001977323,
            -0.0000123041,
            0.0000477485,
            0.0000319894,
            0.0004668743,
            -0.0000052961,
            -0.0000432796,
            0.0000025305,
            0.0000309539,
            0.0000546516,
            0.0000004493,
            0.000019748,
            -0.0000014479,
            0.0000078677,
            -0.0000014299,
            -0.000010155,
            0.0000003129,
            -0.0000163773
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000251343,
            0.0002562916,
            0.0000011369,
            0.0000001475,
            0.0003459599,
            -0.0001196668,
            -0.0000095658,
            0.0000270524,
            0.0000198513,
            0.0003401544,
            0.0000014147,
            0.0000122545,
            0.000000659,
            0.0000129095,
            0.0000307926,
            -0.0000045354,
            -0.0000368421,
            0.0000022532,
            -0.0000004453,
            0.0000011762,
            0.0000197577,
            -0.0000004361,
            -0.0000130815
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000237401,
            0.0002787236,
            0.0000012053,
            0.0000016932,
            0.0003698097,
            -0.0001316255,
            -0.0000092146,
            0.0000315263,
            0.0000190202,
            0.0003217283,
            -0.0000036613,
            -0.000010359,
            0.0000020484,
            0.0000181101,
            0.0000457266,
            0.0000005578,
            0.000000124,
            0.0000026591,
            0.0000092037,
            -0.0000066925,
            0.0000079618,
            0.0000027516,
            0.0000037423
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000147294,
            0.0002050123,
            0.00000054,
            -0.0000001708,
            0.0003616672,
            -0.0000863597,
            -0.000004687,
            0.0000189574,
            0.0000078201,
            0.0002422971,
            0.0000031886,
            0.0000186928,
            0.0000003783,
            0.0000092334,
            0.0000282735,
            -0.0000048153,
            0.0000054361,
            0.000002555,
            0.0000036198,
            -0.0000014515,
            0.0000043324,
            0.0000003527,
            0.0000091384
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000085688,
            0.0001765162,
            0.0000001191,
            -0.0000000836,
            0.0002916469,
            -0.0000714635,
            -0.0000015304,
            0.0000150188,
            0.00000502,
            0.0001887505,
            0.0000020934,
            0.000012235,
            0.0000001769,
            0.0000088544,
            0.0000187227,
            -0.0000022324,
            0.0000123324,
            0.0000011856,
            0.0000133056,
            0.0000022602,
            -0.0000081051,
            -0.0000010865,
            0.000006741
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000062669,
            0.0001180495,
            -0.0000000137,
            0.0000014374,
            0.0002907835,
            -0.0000351926,
            -0.0000010246,
            0.0000058536,
            0.0000042255,
            0.0001229682,
            0.0000038653,
            0.0000382703,
            -0.0000006502,
            -0.000002833,
            0.0000284697,
            -0.0000022829,
            0.0000012542,
            -0.0000010622,
            -0.0000208625,
            -0.000002046,
            -0.000002494,
            0.000001083,
            0.0000136482
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000033995,
            0.0001144788,
            -0.0000001547,
            -0.0000001564,
            0.0002394927,
            -0.0000311194,
            0.0000003406,
            0.0000080063,
            -0.0000021728,
            0.0000891485,
            0.0000004032,
            0.00001579,
            0.0000002236,
            0.0000037683,
            0.0000058145,
            0.0000002728,
            -0.0000048465,
            -0.000002008,
            0.0000128908,
            0.0000019813,
            -0.0000023876,
            0.0000003552,
            0.0000016574
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000049437,
            0.0001670175,
            0.0000002324,
            -0.0000008409,
            0.0003959332,
            -0.0000533579,
            -0.0000015472,
            0.0000122111,
            0.0000061687,
            0.0001318332,
            0.0000035485,
            0.0000270899,
            -0.0000001194,
            0.0000047381,
            0.0000199151,
            -0.0000032258,
            0.0000081349,
            0.0000063025,
            0.0000185213,
            -0.000004876,
            0.0000036989,
            0.0000004445,
            0.0000067359
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000042457,
            0.0001268868,
            -0.0000000795,
            0.0000028335,
            0.0005980963,
            -0.0000227719,
            -0.0000003538,
            0.0000015169,
            0.0000008046,
            0.0000409604,
            -0.0000031491,
            0.0000425665,
            0.0000007253,
            -0.0000000033,
            0.0000242778,
            0.0000031099,
            -0.0000175508,
            -0.0000080075,
            0.0000068263,
            0.0000051003,
            0.0000102546,
            0.0000006136,
            -0.0000114022
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000010498,
            0.0000752995,
            -0.0000000127,
            -0.0000002046,
            0.0003801165,
            -0.0000138471,
            0.0000000151,
            0.0000053599,
            0.0000002774,
            -0.0000021557,
            -0.0000020907,
            0.0000058448,
            0.0000005061,
            0.0000030576,
            0.0000047108,
            0.0000027154,
            0.0000017711,
            0.0000002415,
            0.0000253166,
            0.0000007706,
            -0.00000602,
            -0.0000003785,
            -0.0000040856
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000072034,
            0.000035638,
            0.0000075444,
            0.0000144778,
            0.0000627459,
            -0.0000309309,
            -0.0000144359,
            0.0000336497,
            0.000041688,
            0.0000927619,
            -0.0000172715,
            -0.0000439663,
            0.0000203933,
            0.000045849,
            0.0000617031,
            -0.0000031365,
            0.0000112222,
            0.0000043073,
            0.0000112127,
            -0.0000022959,
            0.0000011397,
            -0.0000000273,
            0.0000024483
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000093908,
            0.0000641165,
            0.0000086036,
            0.0000183074,
            0.0001169042,
            -0.0000457222,
            -0.0000171799,
            0.0000466703,
            0.0000685961,
            0.0001737014,
            -0.0000266799,
            -0.0000691242,
            0.0000248912,
            0.0000649141,
            0.000089511,
            0.0000010955,
            -0.0000085759,
            -0.0000027286,
            0.0000069165,
            0.0000003114,
            0.0000049005,
            0.0000021297,
            0.0000013857
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000014586,
            0.0000876348,
            0.0000084044,
            0.0000150558,
            0.000158654,
            -0.0000730974,
            -0.0000218037,
            0.0000556281,
            0.0000693076,
            0.0002327411,
            -0.0000303103,
            -0.0001079447,
            0.0000224904,
            0.000074771,
            0.0000966541,
            0.0000029193,
            0.0000064472,
            0.0000019994,
            0.000012649,
            0.0000000389,
            -0.0000022268,
            -0.0000005561,
            0.0000032137
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000149607,
            0.0000983159,
            0.0000069168,
            0.0000119343,
            0.0001679836,
            -0.0000807324,
            -0.0000195899,
            0.00005332,
            0.0000665986,
            0.0002533441,
            -0.000023501,
            -0.0000987639,
            0.0000175282,
            0.0000689543,
            0.0000926756,
            -0.0000020487,
            0.0000072181,
            0.0000005384,
            -0.0000029958,
            0.0000003944,
            -0.0000028331,
            0.000000722,
            0.0000018931
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000018641,
            0.0001067025,
            0.0000058749,
            0.0000079036,
            0.000162137,
            -0.000084857,
            -0.0000205511,
            0.0000493131,
            0.0000626657,
            0.0002636377,
            -0.0000215544,
            -0.0000882127,
            0.0000138837,
            0.0000564472,
            0.0000710147,
            -0.0000035926,
            -0.0000046746,
            0.0000043487,
            0.0000052687,
            -0.0000004899,
            0.0000081101,
            -0.0000009244,
            0.0000008824
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000253754,
            0.0001272097,
            0.00000569,
            0.0000066157,
            0.00018094,
            -0.0001126053,
            -0.0000235051,
            0.0000530261,
            0.0000567582,
            0.0002950946,
            -0.0000237401,
            -0.0001167961,
            0.0000123579,
            0.0000594143,
            0.0000650833,
            -0.0000010538,
            0.000007721,
            0.0000027131,
            0.0000045898,
            -0.0000050248,
            0.0000035132,
            0.0000016974,
            0.0000011059
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.000026117,
            0.0001518691,
            0.0000047113,
            0.0000072997,
            0.0001880161,
            -0.0001239773,
            -0.000021711,
            0.0000530822,
            0.0000630358,
            0.0003250802,
            -0.0000229319,
            -0.0001310516,
            0.00001042,
            0.0000568032,
            0.0000776996,
            0.0000011016,
            -0.0000227357,
            -0.0000064921,
            -0.0000195041,
            0.000008183,
            0.0000026349,
            -0.0000020542,
            -0.0000027052
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000288548,
            0.0001528533,
            0.0000040945,
            0.0000050831,
            0.00017586,
            -0.0001252682,
            -0.0000210035,
            0.000048689,
            0.0000510259,
            0.0003136051,
            -0.0000206826,
            -0.0001033858,
            0.000008514,
            0.0000486389,
            0.0000601247,
            -0.0000015892,
            0.0000018638,
            -0.0000018249,
            -0.0000244094,
            0.0000033053,
            -0.0000096666,
            -0.0000000695,
            -0.0000030632
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000027691,
            0.0001541922,
            0.0000033659,
            0.0000033677,
            0.0001705222,
            -0.0001165426,
            -0.0000184037,
            0.0000436986,
            0.0000389178,
            0.0003025468,
            -0.000012365,
            -0.0001172276,
            0.0000060971,
            0.0000453204,
            0.0000434615,
            -0.0000011474,
            0.000007002,
            -0.00000272,
            0.000009244,
            -0.0000006951,
            -0.0000001262,
            0.0000012263,
            0.0000120478
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000246559,
            0.000154172,
            0.0000027014,
            0.0000038441,
            0.0001748273,
            -0.0001187467,
            -0.0000151374,
            0.0000419629,
            0.0000465306,
            0.0002988497,
            -0.0000084056,
            -0.0000745392,
            0.0000044649,
            0.000038973,
            0.0000583699,
            -0.0000016191,
            -0.0000098509,
            -0.000005458,
            -0.0000382378,
            0.0000067871,
            -0.0000097926,
            -0.0000015476,
            -0.000017006
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000417239,
            0.0002838298,
            0.0000039467,
            0.0000017663,
            0.0003081305,
            -0.0002013721,
            -0.0000239218,
            0.0000667052,
            0.0000535669,
            0.000498264,
            -0.0000132199,
            -0.0001521888,
            0.0000063505,
            0.0000608864,
            0.000065447,
            -0.0000021409,
            0.0000053621,
            0.0000049997,
            0.0000108085,
            -0.0000005725,
            -0.0000024912,
            -0.00000106,
            0.0000022879
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000360932,
            0.000260587,
            0.0000024758,
            0.0000035529,
            0.0002791113,
            -0.0001729146,
            -0.0000173273,
            0.0000516334,
            0.0000456354,
            0.0004436424,
            -0.0000108516,
            -0.0001200718,
            0.0000049559,
            0.0000483745,
            0.0000567076,
            -0.0000032412,
            -0.0000062349,
            0.0000051841,
            0.0000245266,
            -0.0000050447,
            0.0000213792,
            -0.0000000199,
            0.0000174458
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000242474,
            0.0002383681,
            0.0000013897,
            0.0000012733,
            0.0002715363,
            -0.0001489194,
            -0.0000102714,
            0.000042299,
            0.0000330052,
            0.0003900094,
            -0.0000054167,
            -0.0000792119,
            0.0000026239,
            0.0000382466,
            0.0000514699,
            -0.0000004416,
            0.0000226466,
            0.0000037266,
            -0.0000023834,
            -0.0000011667,
            -0.0000101116,
            -0.0000009363,
            0.0000039975
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000187556,
            0.0001930068,
            0.0000009675,
            0.0000021635,
            0.0002590154,
            -0.000099007,
            -0.0000074421,
            0.0000250706,
            0.0000238532,
            0.0003153611,
            -0.0000016418,
            -0.0000221142,
            0.0000015569,
            0.0000168495,
            0.0000337483,
            -0.0000004818,
            -0.0000119524,
            -0.0000037224,
            0.0000080238,
            0.0000023232,
            0.0000081349,
            -0.000000295,
            -0.0000124844
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000129626,
            0.0001668727,
            0.0000007384,
            -0.0000008895,
            0.0002335888,
            -0.0000828305,
            -0.0000053344,
            0.0000213083,
            0.0000189542,
            0.0002521929,
            0.0000018937,
            -0.0000215557,
            0.0000004839,
            0.0000159317,
            0.0000359419,
            -0.0000012888,
            0.0000061065,
            0.0000031175,
            -0.0000099235,
            -0.0000001072,
            -0.0000060376,
            -0.0000009228,
            0.0000014821
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000098699,
            0.0001623069,
            0.0000001993,
            -0.0000012573,
            0.0002620882,
            -0.0000631063,
            -0.0000025499,
            0.0000131041,
            0.0000018964,
            0.0002215504,
            0.0000047376,
            0.0000093007,
            -0.0000007887,
            0.000006083,
            0.0000141551,
            -0.0000030176,
            0.0000009836,
            0.0000030018,
            0.0000222627,
            0.0000008252,
            0.0000010091,
            -0.0000011273,
            -0.0000061515
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000065,
            0.0001363949,
            0.0000001231,
            0.0000003054,
            0.0002366607,
            -0.0000574986,
            -0.0000014353,
            0.0000140685,
            0.0000091606,
            0.0001818071,
            0.0000018533,
            -0.0000021513,
            -0.0000002297,
            0.000007255,
            0.0000256556,
            -0.0000000726,
            0.0000075526,
            -0.0000008025,
            -0.0000127057,
            0.0000014425,
            -0.000002551,
            -0.0000002625,
            0.0000162526
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000043993,
            0.0001120841,
            0.0000000912,
            -0.0000012174,
            0.0002034278,
            -0.000045874,
            -0.0000007602,
            0.0000092264,
            -0.0000007409,
            0.0001376184,
            0.0000030064,
            0.000016253,
            -0.0000004022,
            0.0000046622,
            0.0000070901,
            -0.0000022503,
            0.0000087696,
            0.0000045176,
            0.0000123094,
            -0.0000034129,
            0.0000061332,
            0.0000005683,
            -0.0000007347
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000025577,
            0.0000758295,
            0.0000000267,
            0.0000003678,
            0.0002006719,
            -0.0000184534,
            -0.0000003191,
            0.0000030877,
            0.000002959,
            0.0000944019,
            0.0000007643,
            0.0000205413,
            -0.0000000373,
            -0.0000006705,
            0.0000167111,
            0.0000004874,
            -0.000013555,
            -0.0000023943,
            -0.0000111373,
            0.0000050895,
            -0.0000018818,
            -0.0000012337,
            -0.0000053512
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000014939,
            0.0000629627,
            -0.0000000103,
            -0.0000010467,
            0.0001626839,
            -0.0000208254,
            0.0000000576,
            0.0000026324,
            0.0000022192,
            0.000048414,
            0.0000055781,
            0.0000267585,
            -0.0000009911,
            -0.0000009869,
            0.0000072619,
            -0.0000032892,
            -0.0000067509,
            0.0000027522,
            -0.0000019508,
            -0.0000003159,
            0.0000078754,
            -0.0000008969,
            0.0000020727
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000032881,
            0.0000935309,
            0.0000000037,
            0.00000116,
            0.0002734413,
            -0.0000274234,
            -0.0000004324,
            0.0000053002,
            0.0000029271,
            0.0000781257,
            -0.0000017995,
            0.0000129205,
            0.0000001726,
            0.0000004863,
            0.0000162414,
            0.0000032919,
            -0.0000041155,
            -0.0000042132,
            -0.000014145,
            0.0000034566,
            0.0000069952,
            -0.0000003311,
            0.0000188851
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000028315,
            0.000104952,
            -0.0000000448,
            -0.0000009531,
            0.0004226553,
            -0.0000284782,
            -0.0000002277,
            0.0000050771,
            -0.0000002354,
            0.0000569934,
            0.0000023824,
            0.0000218968,
            -0.0000006624,
            0.0000009251,
            0.0000074885,
            -0.0000010739,
            0.0000123007,
            0.0000056542,
            0.0000261591,
            -0.0000035594,
            -0.0000075098,
            -0.0000005208,
            0.0000113312
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008793,
            0.0000328768,
            -0.0000000391,
            -0.000000026,
            0.0003043288,
            -0.0000043007,
            0.0000000919,
            0.0000004701,
            -0.000000611,
            -0.0000050753,
            0.000000568,
            0.0000231362,
            -0.000000131,
            0.0000008246,
            0.0000138265,
            -0.0000007886,
            -0.0000057927,
            -0.00000064,
            -0.0000152102,
            0.0000010837,
            0.0000033964,
            0.0000000512,
            -0.0000017727
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000017102,
            0.0000185932,
            0.0000030829,
            0.0000114669,
            0.0000630364,
            -0.0000122161,
            -0.0000043476,
            0.0000157824,
            0.0000301147,
            0.0000664505,
            -0.0000086427,
            -0.000019778,
            0.0000113438,
            0.0000271673,
            0.0000527933,
            0.0000019433,
            -0.0000043664,
            0.0000003357,
            0.0000052024,
            -0.0000007273,
            0.0000041006,
            0.0000003234,
            -0.000001116
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000019874,
            0.0000332601,
            0.0000038615,
            0.0000120167,
            0.0000915982,
            -0.0000156276,
            -0.00000584,
            0.000022766,
            0.0000416346,
            0.0001042754,
            -0.0000085441,
            -0.0000255881,
            0.0000128804,
            0.000034312,
            0.0000718221,
            -0.0000003153,
            -0.0000038615,
            -0.0000012791,
            -0.0000125494,
            0.0000028813,
            -0.000004211,
            0.0000002844,
            0.0000056737
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000031004,
            0.0000365063,
            0.000003457,
            0.0000117306,
            0.0001166155,
            -0.000023992,
            -0.0000059789,
            0.0000226515,
            0.0000396097,
            0.0001241614,
            -0.0000094495,
            -0.0000335439,
            0.000012151,
            0.000037644,
            0.0000766193,
            -0.0000014891,
            0.0000075777,
            0.0000004092,
            -0.0000000154,
            0.0000024051,
            0.0000003588,
            -0.0000003217,
            0.0000082298
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000036616,
            0.0000366393,
            0.0000028358,
            0.0000101158,
            0.0001264753,
            -0.0000224963,
            -0.0000060682,
            0.0000206398,
            0.0000327538,
            0.0001316757,
            -0.0000102755,
            -0.0000380495,
            0.0000101414,
            0.0000365219,
            0.0000680126,
            -0.0000011081,
            0.000010109,
            0.0000000272,
            0.0000113139,
            0.0000003155,
            0.0000042983,
            -0.0000000004,
            0.000010847
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000046601,
            0.0000470503,
            0.0000026829,
            0.0000072027,
            0.000145849,
            -0.0000260941,
            -0.0000068469,
            0.0000223994,
            0.0000370033,
            0.0001583459,
            -0.0000075825,
            -0.0000419521,
            0.0000078836,
            0.0000352039,
            0.0000651247,
            -0.0000011082,
            -0.000006642,
            -0.0000023362,
            -0.000016135,
            0.0000030819,
            -0.0000031886,
            -0.0000006499,
            -0.0000013228
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000005679,
            0.000054934,
            0.0000021935,
            0.0000074269,
            0.0001492608,
            -0.0000318035,
            -0.0000065974,
            0.0000218146,
            0.0000368221,
            0.0001628965,
            -0.000009065,
            -0.0000412001,
            0.0000066491,
            0.0000309944,
            0.0000697448,
            -0.0000013619,
            -0.0000058829,
            -0.0000017896,
            -0.0000162717,
            0.000000128,
            -0.0000030002,
            0.0000010479,
            -0.0000044325
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000064906,
            0.0000614438,
            0.0000018609,
            0.000005854,
            0.0001468264,
            -0.0000450333,
            -0.0000065952,
            0.000023088,
            0.0000357955,
            0.0001786297,
            -0.0000149426,
            -0.0000618012,
            0.0000065096,
            0.0000340459,
            0.0000584229,
            0.0000056668,
            -0.0000026287,
            -0.0000007572,
            -0.0000004905,
            -0.0000002498,
            -0.0000009061,
            -0.0000001808,
            -0.0000038182
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000081634,
            0.0000570712,
            0.0000016167,
            0.0000042408,
            0.0001322123,
            -0.0000412985,
            -0.0000068918,
            0.0000195384,
            0.0000284499,
            0.0001565947,
            -0.0000061579,
            -0.0000459045,
            0.0000040767,
            0.0000247933,
            0.0000464617,
            -0.0000027202,
            0.0000070306,
            0.000002444,
            0.0000092825,
            -0.0000018411,
            -0.0000002017,
            -0.000000132,
            0.0000023054
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000085404,
            0.0000631305,
            0.0000014644,
            0.0000060624,
            0.0001443168,
            -0.0000375686,
            -0.0000067491,
            0.0000178798,
            0.0000277245,
            0.0001747901,
            -0.000010953,
            -0.0000507856,
            0.0000048498,
            0.0000256738,
            0.0000508043,
            0.0000024196,
            -0.0000094251,
            -0.0000107711,
            -0.0000327372,
            0.00000482,
            -0.0000014305,
            0.000001427,
            0.0000088051
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000087849,
            0.0000722691,
            0.0000013745,
            0.0000023912,
            0.0001413969,
            -0.000047383,
            -0.0000064631,
            0.0000197815,
            0.0000289904,
            0.0001891228,
            -0.0000068345,
            -0.0000551545,
            0.0000036307,
            0.0000270915,
            0.0000410254,
            -0.0000013808,
            -0.0000083974,
            0.0000026665,
            0.0000077025,
            -0.0000000305,
            0.0000080497,
            -0.0000005793,
            -0.00000259
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000172657,
            0.0001309752,
            0.0000020686,
            0.0000036379,
            0.0002930096,
            -0.0000779102,
            -0.000011273,
            0.0000301562,
            0.0000393398,
            0.0003441213,
            -0.0000111277,
            -0.0000776007,
            0.0000051637,
            0.0000396136,
            0.0000635297,
            -0.0000009138,
            0.0000015452,
            0.0000031918,
            0.0000030528,
            -0.0000047493,
            0.000007499,
            0.0000013029,
            0.0000063621
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000134218,
            0.0001290035,
            0.0000011441,
            0.0000023571,
            0.0002888065,
            -0.000066857,
            -0.0000071432,
            0.0000246123,
            0.0000295703,
            0.0003259613,
            -0.0000050086,
            -0.0000497721,
            0.0000026631,
            0.0000291937,
            0.0000523965,
            -0.0000015547,
            0.0000019356,
            0.0000064382,
            0.0000077993,
            -0.0000071574,
            0.0000027117,
            0.0000005351,
            -0.0000051647
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000087798,
            0.0001251351,
            0.0000007365,
            0.0000007049,
            0.0002716448,
            -0.0000539712,
            -0.00000418,
            0.0000209533,
            0.0000238472,
            0.000293467,
            0.000000429,
            -0.0000481146,
            0.0000016227,
            0.0000261557,
            0.0000386388,
            -0.0000023952,
            -0.0000055119,
            -0.0000005474,
            0.0000079946,
            0.0000044509,
            -0.000001355,
            -0.0000018263,
            0.0000047214
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000070632,
            0.0001068009,
            0.0000004059,
            0.0000035263,
            0.0002699741,
            -0.0000411652,
            -0.0000028973,
            0.0000150622,
            0.0000219967,
            0.0002589549,
            -0.0000034035,
            -0.0000133942,
            0.0000013167,
            0.000015441,
            0.0000476345,
            0.0000018685,
            -0.0000222924,
            -0.0000086458,
            -0.0000358781,
            0.0000061085,
            -0.0000001732,
            0.0000003548,
            -0.0000006697
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000045939,
            0.0001010364,
            0.0000001292,
            -0.00000058,
            0.0002368809,
            -0.000048335,
            -0.0000012363,
            0.0000127412,
            0.00001532,
            0.0002157418,
            0.000004265,
            -0.0000149197,
            -0.0000007003,
            0.0000127211,
            0.0000345375,
            -0.0000027903,
            0.0000227054,
            0.0000078081,
            0.0000081249,
            -0.0000052171,
            -0.0000044567,
            -0.0000009199,
            0.0000064039
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000058954,
            0.0000999221,
            0.0000003879,
            0.0000008946,
            0.0002942766,
            -0.0000314835,
            -0.0000026113,
            0.0000091607,
            0.0000118312,
            0.0002218305,
            -0.0000032421,
            -0.0000174721,
            0.0000009026,
            0.0000101703,
            0.0000287563,
            0.0000034296,
            -0.0000147252,
            -0.0000001773,
            0.0000134042,
            0.0000000846,
            0.0000046506,
            0.0000000593,
            -0.0000007683
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000043898,
            0.0000922244,
            0.0000002218,
            0.0000022485,
            0.0002697574,
            -0.0000305158,
            -0.0000015188,
            0.0000097908,
            0.0000150269,
            0.0001975826,
            -0.0000026452,
            -0.0000174499,
            0.0000012161,
            0.0000119817,
            0.0000372125,
            0.0000015231,
            -0.0000107331,
            -0.0000057256,
            -0.0000155611,
            0.0000039276,
            0.0000016273,
            -0.0000000529,
            0.0000072661
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000034593,
            0.0000641456,
            0.0000001283,
            0.0000022125,
            0.0002446969,
            -0.0000154201,
            -0.000001087,
            0.0000042164,
            0.0000009595,
            0.0001420033,
            -0.0000019206,
            0.00001592,
            0.0000008774,
            0.0000053735,
            0.0000194225,
            0.0000001668,
            0.0000095871,
            -0.0000048642,
            -0.0000071251,
            0.0000019822,
            -0.0000109642,
            0.0000008224,
            -0.0000098052
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000016208,
            0.000056234,
            0.0000001372,
            -0.0000000054,
            0.0002252955,
            -0.0000170588,
            -0.0000005384,
            0.0000040328,
            0.0000030437,
            0.0001200939,
            0.0000015511,
            0.0000027951,
            0.0000000386,
            0.0000064578,
            0.0000167222,
            -0.0000008863,
            0.0000027542,
            -0.0000009593,
            -0.0000099573,
            0.000003168,
            -0.0000007227,
            -0.0000012476,
            0.0000037054
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000014018,
            0.0000514213,
            0.0000000124,
            -0.0000004553,
            0.0002076668,
            -0.0000113907,
            -0.0000001399,
            0.0000027472,
            0.0000071441,
            0.0000973047,
            0.0000037539,
            0.0000110438,
            -0.0000003039,
            0.0000043198,
            0.0000183421,
            -0.0000034753,
            -0.0000049301,
            -0.0000002463,
            -0.0000196187,
            0.0000020658,
            0.0000014007,
            -0.0000005251,
            0.0000115922
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000027138,
            0.000068527,
            0.0000000434,
            0.0000006081,
            0.000339659,
            -0.0000302702,
            -0.0000005922,
            0.0000077555,
            0.0000023613,
            0.000113377,
            -0.0000003244,
            0.0000101359,
            0.0000004753,
            0.0000069383,
            0.0000156089,
            0.0000012888,
            0.0000002009,
            0.0000004307,
            0.0000066005,
            -0.0000001054,
            0.0000062745,
            -0.0000001565,
            0.0000128044
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000026237,
            0.0000841421,
            -0.0000000084,
            0.000000567,
            0.0005342122,
            -0.0000161797,
            -0.0000003346,
            -0.000000301,
            -0.000000272,
            0.0001402952,
            -0.0000002145,
            0.0000369329,
            -0.0000001421,
            0.0000044972,
            0.0000241501,
            -0.0000002177,
            -0.0000015455,
            -0.0000041523,
            -0.000009378,
            0.0000046717,
            0.0000017239,
            -0.0000003682,
            -0.0000116422
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000011947,
            0.0000540117,
            0.0000000571,
            -0.0000004538,
            0.000388304,
            -0.0000161646,
            -0.0000002602,
            0.0000041441,
            0.0000009539,
            0.0000720229,
            -0.0000003549,
            0.0000191855,
            0.0000001819,
            0.0000024765,
            0.0000083505,
            0.0000004521,
            0.0000072521,
            0.0000003945,
            0.0000069076,
            -0.0000003297,
            0.0000007814,
            0.0000001291,
            0.0000030955
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001121164,
            0.0003830426,
            0.0000723693,
            0.0001014551,
            0.0005447426,
            -0.0004235077,
            -0.0001816359,
            0.0003371623,
            0.0003992437,
            0.0009141481,
            -0.0002194377,
            -0.0004910805,
            0.000171722,
            0.0003919245,
            0.0004733143,
            0.0000055264,
            0.0000137997,
            0.0000166857,
            0.000009156,
            -0.0000167021,
            0.0000114275,
            0.0000021923,
            0.0000109484
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001810841,
            0.0006116255,
            0.0000844963,
            0.0001083395,
            0.0007910081,
            -0.0006747392,
            -0.000247162,
            0.0004569381,
            0.00050447,
            0.0014066248,
            -0.0002717387,
            -0.0007312871,
            0.0001934132,
            0.0005219275,
            0.0005663318,
            -0.0000088615,
            0.0000743658,
            0.000019837,
            0.0000413369,
            -0.0000290109,
            0.0000056608,
            0.0000073516,
            0.0000200191
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002003929,
            0.0007047408,
            0.0000702212,
            0.000088791,
            0.0009008336,
            -0.0007452576,
            -0.0002376818,
            0.0004440811,
            0.0004937408,
            0.0015952609,
            -0.0002574144,
            -0.0008536756,
            0.0001552985,
            0.0005029257,
            0.0005508119,
            -0.0000056872,
            0.00000883,
            -0.0000039575,
            -0.0000016247,
            0.0000046146,
            -0.0000153364,
            0.000000655,
            -0.0000116208
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002348172,
            0.0008609483,
            0.0000592625,
            0.0000579304,
            0.0008500107,
            -0.0009098363,
            -0.0002356787,
            0.0004466643,
            0.0004541613,
            0.001731237,
            -0.000236287,
            -0.0009240945,
            0.0001212721,
            0.0004585232,
            0.0004742271,
            -0.0000100031,
            0.0000626567,
            0.0000298144,
            0.0000478687,
            -0.0000202432,
            0.0000017371,
            -0.0000005426,
            0.0000268947
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002825546,
            0.0009172963,
            0.0000515958,
            0.0000446973,
            0.0008487161,
            -0.0010230371,
            -0.0002414096,
            0.0004393694,
            0.0004174445,
            0.0017589551,
            -0.0002248149,
            -0.0010138501,
            0.0000975397,
            0.0004245178,
            0.0003863847,
            -0.0000000702,
            -0.0000046927,
            -0.0000024992,
            0.000018831,
            -0.0000011043,
            0.0000112188,
            0.0000020949,
            0.0000188246
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003724996,
            0.0011289809,
            0.0000479018,
            0.0000386207,
            0.0007746194,
            -0.001300464,
            -0.0002663877,
            0.0004704151,
            0.0004058954,
            0.0018755515,
            -0.0002285207,
            -0.0010630023,
            0.0000826916,
            0.0003943462,
            0.0003430807,
            -0.0000024179,
            -0.0000324099,
            -0.0000127843,
            -0.0000595599,
            0.0000180236,
            -0.0000006286,
            -0.0000038083,
            -0.0000046371
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003748374,
            0.0012099252,
            0.0000403764,
            0.0000221067,
            0.0006937271,
            -0.0013337643,
            -0.0002432555,
            0.000442907,
            0.0003306903,
            0.0018210506,
            -0.0001908263,
            -0.0010324534,
            0.0000642178,
            0.0003486591,
            0.0002431592,
            0.0000052826,
            0.0000038398,
            0.0000149237,
            0.0000720016,
            -0.0000054566,
            0.0000096507,
            -0.0000036347,
            0.000008518
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003319951,
            0.0011512026,
            0.0000300306,
            0.0000163125,
            0.000652487,
            -0.0012060492,
            -0.0001963325,
            0.0003725269,
            0.0002574486,
            0.0016424075,
            -0.0001270065,
            -0.0007909462,
            0.0000424969,
            0.0002598543,
            0.0001789352,
            -0.0000113693,
            0.0000006044,
            0.000005458,
            0.0000735988,
            -0.00001094,
            0.0000377221,
            0.0000049763,
            0.0000064592
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002711293,
            0.0010929694,
            0.0000236124,
            0.0000106809,
            0.0006450705,
            -0.0010724264,
            -0.0001553832,
            0.0003195592,
            0.0002184267,
            0.0015256551,
            -0.0000981347,
            -0.0006528523,
            0.0000330778,
            0.0002160818,
            0.0001607429,
            -0.0000008404,
            0.000017515,
            0.0000084202,
            0.0000884095,
            -0.0000062333,
            0.0000167083,
            0.000001247,
            -0.0000157439
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002213313,
            0.0009480993,
            0.0000159129,
            0.0000112426,
            0.000595079,
            -0.0008674702,
            -0.0001150026,
            0.0002433834,
            0.0001466405,
            0.0012901548,
            -0.0000719344,
            -0.0004919069,
            0.0000227932,
            0.0001604632,
            0.0001135564,
            -0.0000008287,
            0.0000336087,
            -0.0000014563,
            0.0000605404,
            -0.0000091081,
            0.0000023457,
            0.0000064342,
            -0.0000100066
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003156439,
            0.0015908185,
            0.0000203773,
            0.0000117899,
            0.0009582752,
            -0.0013354931,
            -0.0001525837,
            0.00036053,
            0.0002257767,
            0.0020172018,
            -0.00008039,
            -0.0006975874,
            0.0000277832,
            0.0002365197,
            0.000209908,
            0.0000043542,
            -0.0000048608,
            0.0000079043,
            0.0000498514,
            -0.0000244618,
            0.0000503208,
            0.0000087501,
            0.0000273551
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002012392,
            0.0012467422,
            0.0000112777,
            0.0000034466,
            0.0007715817,
            -0.0009550387,
            -0.000089426,
            0.0002470584,
            0.0001468603,
            0.0014405959,
            -0.0000225088,
            -0.0004047766,
            0.0000110805,
            0.0001451096,
            0.0001387498,
            -0.0000016016,
            0.0000274365,
            0.0000101651,
            0.0000683804,
            -0.0000047817,
            0.0000078795,
            -0.0000023961,
            0.0000361159
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001285407,
            0.000896173,
            0.0000063656,
            0.0000055102,
            0.0006921977,
            -0.0006163081,
            -0.0000530034,
            0.000144712,
            0.0000842128,
            0.0010228982,
            -0.0000169402,
            -0.0001790951,
            0.0000073772,
            0.0000742054,
            0.0001007048,
            -0.0000003934,
            -0.0000446888,
            -0.0000024064,
            0.0000108104,
            0.000001633,
            0.0000311007,
            -0.000000544,
            0.000008167
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000780849,
            0.0006903164,
            0.0000034975,
            0.0000010809,
            0.000605001,
            -0.0004248774,
            -0.0000303812,
            0.0000954832,
            0.0000569011,
            0.0007246374,
            0.00000326,
            -0.0000786705,
            0.0000024374,
            0.0000500078,
            0.0001009814,
            -0.0000101269,
            -0.0000140145,
            0.0000044602,
            -0.0000236849,
            0.0000130739,
            -0.0000010204,
            -0.0000080889,
            -0.0000130281
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000515875,
            0.0005008095,
            0.0000019622,
            0.0000006221,
            0.0005164692,
            -0.000278038,
            -0.0000181616,
            0.0000573455,
            0.0000285352,
            0.0004719715,
            -0.0000023386,
            -0.0000346948,
            0.0000016098,
            0.0000280023,
            0.0000550527,
            -0.0000015957,
            -0.000015155,
            0.0000023028,
            0.000010727,
            -0.0000031083,
            0.0000187854,
            0.0000014803,
            0.0000005501
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000382896,
            0.0004923942,
            0.0000010297,
            -0.0000016521,
            0.0005107953,
            -0.0002629859,
            -0.0000111386,
            0.0000522744,
            0.0000192783,
            0.0004530455,
            0.000008972,
            -0.0000023062,
            -0.0000007186,
            0.0000200306,
            0.000050399,
            -0.0000059022,
            0.0000175212,
            0.000008601,
            0.0000117688,
            -0.0000039701,
            0.0000095074,
            -0.0000006418,
            0.0000212672
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000024317,
            0.0003243986,
            0.0000007244,
            0.0000007409,
            0.0004375267,
            -0.0001577668,
            -0.0000072082,
            0.0000283374,
            0.0000131024,
            0.0002570346,
            -0.0000014456,
            0.0000077245,
            0.0000005784,
            0.0000147751,
            0.0000415409,
            0.0000022766,
            -0.0000142067,
            -0.0000027297,
            -0.0000222781,
            0.000009032,
            -0.0000017213,
            -0.0000025433,
            -0.0000022238
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000145761,
            0.0002356018,
            0.0000003064,
            -0.0000003829,
            0.0003639705,
            -0.0001082744,
            -0.0000040661,
            0.0000168668,
            -0.0000008054,
            0.0001625516,
            0.0000030226,
            0.0000566624,
            -0.0000009533,
            0.0000005282,
            0.000023512,
            0.0000002621,
            0.0000226108,
            -0.0000002747,
            -0.0000185281,
            -0.000000666,
            -0.0000113338,
            0.0000007202,
            -0.0000143309
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000086249,
            0.0001594052,
            0.0000000725,
            0.0000004949,
            0.0002968689,
            -0.0000616833,
            -0.000001886,
            0.0000100657,
            0.0000026537,
            0.0000872562,
            0.0000014795,
            0.0000203725,
            -0.0000001011,
            0.0000015126,
            0.0000226873,
            0.0000022109,
            -0.0000043354,
            -0.0000019344,
            -0.0000141013,
            0.0000020953,
            0.0000028549,
            -0.0000006001,
            0.0000172159
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000053177,
            0.0001220625,
            -0.0000000073,
            -0.0000001109,
            0.0002555589,
            -0.0000471835,
            -0.0000007683,
            0.0000079286,
            0.0000000717,
            0.0000469472,
            0.0000059919,
            0.0000352119,
            -0.0000007691,
            -0.0000004301,
            0.0000164878,
            -0.0000038346,
            -0.0000059599,
            -0.0000001014,
            0.0000089546,
            0.0000011465,
            0.000008214,
            -0.0000005012,
            -0.0000007195
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000063686,
            0.0001640032,
            0.0000000493,
            -0.0000001519,
            0.0003818813,
            -0.0000464033,
            -0.0000008986,
            0.0000074538,
            0.0000033945,
            0.0000566516,
            0.0000006722,
            0.000031342,
            -0.0000000508,
            -0.0000006627,
            0.0000141861,
            0.0000006578,
            -0.0000017072,
            -0.0000020624,
            -0.000005208,
            0.000002292,
            -0.0000102552,
            -0.0000000569,
            0.0000170494
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000004792,
            0.0001424748,
            0.000000057,
            -0.0000010853,
            0.0004785972,
            -0.0000457746,
            -0.0000008304,
            0.0000092154,
            -0.0000047744,
            -0.0000073402,
            0.0000031716,
            0.0000302225,
            -0.0000004631,
            0.0000024526,
            0.0000119344,
            -0.0000023712,
            0.0000320297,
            0.0000084806,
            0.0000381482,
            -0.0000076849,
            -0.000008194,
            0.0000005977,
            0.0000065661
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000017822,
            0.0000482637,
            0.0000001044,
            0.0000008349,
            0.0002693047,
            -0.0000110308,
            -0.0000006574,
            0.0000024473,
            -0.0000013239,
            -0.0000331446,
            -0.0000047765,
            0.0000149112,
            0.0000009716,
            -0.0000022551,
            0.0000022145,
            0.0000036025,
            -0.000001779,
            -0.0000026622,
            0.0000037649,
            0.0000019003,
            -0.00000309,
            0.0000001464,
            0.0000048822
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001271492,
            0.0003938893,
            0.0000801708,
            0.0001110465,
            0.0005510377,
            -0.000443612,
            -0.0002032861,
            0.0003615472,
            0.0004191211,
            0.0009276817,
            -0.0002455572,
            -0.0005419711,
            0.0001914917,
            0.0004277759,
            0.000499587,
            0.00001131,
            -0.00000442,
            0.0000083506,
            0.0000005382,
            -0.0000113559,
            0.0000081359,
            0.0000040652,
            0.0000177097
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0002033153,
            0.0006857842,
            0.0000954281,
            0.0001255318,
            0.0008848098,
            -0.0007643063,
            -0.0002780609,
            0.0005124042,
            0.0005763876,
            0.0015706274,
            -0.0003126461,
            -0.0008656084,
            0.0002169919,
            0.0005889136,
            0.000673611,
            -0.0000067734,
            0.0000773641,
            0.000016196,
            0.0000098944,
            -0.0000162896,
            -0.0000115596,
            0.0000054146,
            0.0000320784
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002358999,
            0.0008391786,
            0.0000822589,
            0.0001015205,
            0.0009993846,
            -0.0008920261,
            -0.0002789714,
            0.0005220737,
            0.0005763066,
            0.0018375078,
            -0.0003123628,
            -0.0009814989,
            0.0001806132,
            0.0005736245,
            0.0006331665,
            0.0000076975,
            -0.0000099764,
            -0.0000045057,
            -0.0000096229,
            -0.0000016433,
            0.00000481,
            0.0000050961,
            0.0000098814
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002809921,
            0.0009286965,
            0.0000702796,
            0.0000782196,
            0.0010311793,
            -0.0009968236,
            -0.0002808513,
            0.0005104854,
            0.000535864,
            0.0019554125,
            -0.0003053475,
            -0.0010863752,
            0.0001505049,
            0.0005416431,
            0.0005505481,
            0.0000032303,
            -0.0000554957,
            -0.0000055328,
            -0.0000044696,
            0.0000107682,
            0.0000151666,
            -0.0000012874,
            -0.0000172971
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000340826,
            0.0011540147,
            0.0000615657,
            0.0000554147,
            0.0009807478,
            -0.0012715173,
            -0.000289527,
            0.0005310488,
            0.0004911598,
            0.002140232,
            -0.0002743367,
            -0.0011429178,
            0.0001166904,
            0.000491732,
            0.000456489,
            0.0000030618,
            0.00004135,
            0.0000099394,
            0.0000387453,
            -0.0000167382,
            -0.0000021601,
            0.0000036773,
            -0.0000129862
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004467215,
            0.0014306247,
            0.0000588994,
            0.0000388133,
            0.00093829,
            -0.0016142717,
            -0.0003235871,
            0.0005858691,
            0.0004925089,
            0.0023493337,
            -0.0002646372,
            -0.0013369652,
            0.0000981937,
            0.0004917654,
            0.0004179266,
            -0.0000007477,
            0.0000082474,
            0.000010312,
            -0.0000361965,
            0.0000013256,
            -0.0000055803,
            -0.0000052671,
            0.0000254212
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004629932,
            0.0014639507,
            0.0000496975,
            0.000029179,
            0.0009192437,
            -0.0016046856,
            -0.0002995847,
            0.0005378353,
            0.0004258282,
            0.0022644934,
            -0.0002161722,
            -0.001228158,
            0.0000763121,
            0.0004180162,
            0.0003259501,
            -0.0000120869,
            -0.0000493164,
            -0.0000029068,
            0.000030005,
            0.0000130388,
            0.000029989,
            -0.0000040762,
            -0.0000039011
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0004162587,
            0.0014682237,
            0.000038869,
            0.000023251,
            0.00087924,
            -0.0015057153,
            -0.0002487154,
            0.0004717192,
            0.0003587771,
            0.0021539512,
            -0.0001610982,
            -0.0010405307,
            0.0000550169,
            0.0003418311,
            0.0002941974,
            -0.0000136964,
            -0.000032782,
            -0.0000069178,
            -0.0000330785,
            0.0000128843,
            0.0000076053,
            -0.0000020672,
            0.0000311023
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003647555,
            0.0013635303,
            0.0000304696,
            0.0000213469,
            0.0007947827,
            -0.0013615323,
            -0.0002034721,
            0.0004055933,
            0.0002878581,
            0.0019226503,
            -0.0001291428,
            -0.0008555604,
            0.0000437706,
            0.0002879093,
            0.0002271693,
            -0.0000043114,
            0.0000011888,
            -0.0000098523,
            -0.0000197932,
            -0.0000063326,
            0.0000245871,
            0.0000073671,
            0.0000255393
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002989842,
            0.0013344438,
            0.0000226055,
            0.0000145877,
            0.0007988834,
            -0.0012349131,
            -0.0001587376,
            0.0003519976,
            0.0002319173,
            0.0018246307,
            -0.0000817937,
            -0.0006536963,
            0.0000282538,
            0.0002279823,
            0.0002281196,
            0.0000028159,
            0.0000124241,
            -0.0000140789,
            -0.0001200951,
            0.0000029582,
            -0.0000278346,
            0.0000017379,
            0.0000059153
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004337878,
            0.0022520691,
            0.000028806,
            0.0000175584,
            0.0013592505,
            -0.0018980483,
            -0.0002125451,
            0.0005158708,
            0.000335615,
            0.0029120307,
            -0.0001101274,
            -0.0009590968,
            0.0000373897,
            0.0003354493,
            0.0003315498,
            0.0000081647,
            -0.0000240276,
            -0.0000001351,
            -0.0000337485,
            0.0000165066,
            -0.0000010854,
            -0.0000086101,
            -0.000014175
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002804982,
            0.0017036038,
            0.0000148765,
            0.000018763,
            0.0012173534,
            -0.0012996313,
            -0.0001202889,
            0.0003178047,
            0.0002119434,
            0.0020585995,
            -0.0000630349,
            -0.0005044994,
            0.0000198761,
            0.0001851626,
            0.0002477601,
            0.000012533,
            -0.0000769862,
            -0.0000342246,
            -0.0000522636,
            0.000030049,
            0.0000241603,
            -0.0000013146,
            -0.0000121852
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001862334,
            0.0013182992,
            0.0000091427,
            0.0000083769,
            0.0010286884,
            -0.0009398083,
            -0.000076847,
            0.0002170793,
            0.0001266944,
            0.0014983839,
            -0.0000259733,
            -0.0002562158,
            0.0000100572,
            0.0001126161,
            0.0001648929,
            0.0000069335,
            -0.0000019741,
            -0.0000013193,
            -0.0000142168,
            0.000001057,
            0.0000238577,
            -0.0000015063,
            0.0000216865
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000125488,
            0.0010297056,
            0.0000056895,
            0.0000045848,
            0.0009318759,
            -0.0006512513,
            -0.0000495572,
            0.0001410803,
            0.0000830724,
            0.0010982301,
            -0.0000010207,
            -0.0001435217,
            0.0000040768,
            0.0000748991,
            0.0001409503,
            -0.0000054346,
            0.0000070982,
            -0.0000036196,
            -0.0000289573,
            0.0000026921,
            -0.0000005296,
            -0.0000003652,
            0.0000193506
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000782225,
            0.0007559386,
            0.0000030237,
            0.0000108374,
            0.000824089,
            -0.0004140642,
            -0.0000273672,
            0.000093986,
            0.0000576278,
            0.0007893097,
            -0.0000230476,
            -0.0000676945,
            0.0000073575,
            0.00004873,
            0.0001050559,
            0.0000103071,
            -0.0000075984,
            -0.0000194696,
            -0.0000408141,
            0.0000074128,
            -0.0000157458,
            0.0000042793,
            0.0000269358
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000645545,
            0.0007437467,
            0.000002058,
            0.0000064859,
            0.0008858003,
            -0.0004013744,
            -0.0000211471,
            0.0000793553,
            0.0000380972,
            0.0007179906,
            -0.0000068011,
            -0.0000301226,
            0.0000032182,
            0.0000422144,
            0.0000973,
            0.000001206,
            0.0000350901,
            0.0000045507,
            0.0000317461,
            -0.0000104551,
            0.0000054596,
            0.0000018935,
            0.0000240949
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000376302,
            0.0005445948,
            0.0000009942,
            0.0000033219,
            0.0007682286,
            -0.0002714968,
            -0.0000106992,
            0.0000504566,
            0.0000334154,
            0.0004869776,
            0.0000006138,
            0.0000377928,
            0.0000012746,
            0.0000192329,
            0.0000725994,
            -0.0000016292,
            0.000012638,
            -0.0000051707,
            0.0000102022,
            0.0000049244,
            0.0000073554,
            0.000000339,
            -0.0000006759
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000235392,
            0.0003842213,
            0.0000003449,
            0.0000017454,
            0.0006207792,
            -0.0001719188,
            -0.0000052208,
            0.0000331354,
            0.0000113191,
            0.000256883,
            -0.0000012775,
            0.0000150069,
            0.000000538,
            0.0000131557,
            0.0000591905,
            0.0000027656,
            -0.0000031521,
            -0.0000022222,
            -0.0000168359,
            -0.0000011954,
            0.0000117959,
            0.0000020087,
            0.0000393394
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000163359,
            0.0003099129,
            0.0000003515,
            -0.0000009306,
            0.0005100189,
            -0.0001289906,
            -0.0000044799,
            0.0000240505,
            0.0000100332,
            0.0002185927,
            0.0000052099,
            0.0000322283,
            -0.0000005664,
            0.0000107871,
            0.0000375185,
            -0.0000035149,
            0.0000032002,
            0.0000068426,
            -0.0000048741,
            -0.0000046193,
            0.0000156993,
            -0.0000003388,
            0.0000065605
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000106751,
            0.0002192501,
            0.0000002475,
            0.0000018979,
            0.0004812413,
            -0.0000755362,
            -0.0000026068,
            0.0000149864,
            0.0000086423,
            0.0001427528,
            -0.0000042183,
            0.0000465957,
            0.0000009542,
            0.0000056663,
            0.0000341505,
            0.0000051386,
            -0.0000317618,
            -0.0000056757,
            -0.0000311387,
            0.0000035059,
            -0.0000023453,
            0.0000005222,
            -0.0000042358
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000114198,
            0.0003044726,
            0.0000001766,
            -0.000000406,
            0.0007534958,
            -0.0001098059,
            -0.0000024022,
            0.0000216516,
            0.0000031905,
            0.0001238062,
            0.0000033386,
            0.0000524837,
            0.00000005,
            0.0000105957,
            0.0000471004,
            0.0000008973,
            0.0000104248,
            0.0000035836,
            -0.0000023309,
            -0.0000062328,
            0.0000061857,
            0.0000013892,
            0.0000284261
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000067064,
            0.0002744063,
            0.0000001345,
            0.0000007188,
            0.0010241078,
            -0.0000912539,
            -0.0000008974,
            0.0000152485,
            0.0000015403,
            0.000033696,
            0.0000022463,
            0.0000792723,
            0.0000003215,
            0.0000007014,
            0.0000432375,
            -0.0000008851,
            0.0000203831,
            -0.0000017018,
            0.0000013151,
            0.0000044861,
            0.0000172381,
            -0.0000013463,
            0.0000074031
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000021959,
            0.0001030989,
            -0.0000000255,
            0.0000030325,
            0.0005643005,
            -0.0000300902,
            -0.000000111,
            0.0000070364,
            -0.0000011992,
            -0.0000537336,
            -0.0000069208,
            0.0000217575,
            0.0000017956,
            0.0000044586,
            0.0000218563,
            0.0000044185,
            0.0000035313,
            -0.000008871,
            -0.0000136245,
            0.0000065511,
            0.0000022436,
            0.0000003461,
            0.0000170353
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001004027,
            0.0003480448,
            0.0000651264,
            0.0000953982,
            0.0004875515,
            -0.0003760562,
            -0.0001616973,
            0.0003057634,
            0.000369445,
            0.0008228461,
            -0.0001948731,
            -0.0004490608,
            0.0001563015,
            0.0003634333,
            0.0004259707,
            0.0000010644,
            -0.0000214958,
            -0.0000099266,
            -0.0000115038,
            0.0000010185,
            0.00001806,
            0.000007415,
            0.0000177255
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001644716,
            0.0005922551,
            0.0000796277,
            0.0001020719,
            0.00075722,
            -0.0006429088,
            -0.0002288064,
            0.0004310711,
            0.0005011313,
            0.0013549114,
            -0.0002644278,
            -0.0007184675,
            0.0001831539,
            0.0005011173,
            0.0005765013,
            -0.0000003019,
            0.0000064315,
            0.0000135602,
            0.0000251177,
            -0.000005187,
            0.0000116949,
            0.0000017592,
            -0.0000023874
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002009217,
            0.0007014222,
            0.0000699803,
            0.0000846179,
            0.0008647787,
            -0.0007650062,
            -0.000237138,
            0.0004485232,
            0.0004896902,
            0.0015608237,
            -0.0002641078,
            -0.0008597114,
            0.000155134,
            0.0004985352,
            0.0005174329,
            0.0000003266,
            -0.0000101118,
            -0.0000056496,
            0.0000258733,
            0.0000077187,
            0.0000180821,
            0.0000035223,
            0.0000086869
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002394072,
            0.0008426418,
            0.0000607035,
            0.0000722978,
            0.0008851054,
            -0.000908195,
            -0.0002407904,
            0.0004511356,
            0.0004809518,
            0.0017414006,
            -0.0002606914,
            -0.0009270935,
            0.0001294043,
            0.0004668398,
            0.0005113235,
            0.000003274,
            0.0000017237,
            -0.0000156449,
            -0.0000577332,
            0.0000128218,
            -0.0000052279,
            0.0000010285,
            0.0000225371
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002964699,
            0.000952901,
            0.0000543722,
            0.0000461225,
            0.0008743363,
            -0.0010543416,
            -0.00025363,
            0.0004538392,
            0.0004275294,
            0.0018322533,
            -0.0002309956,
            -0.0010427203,
            0.0001010835,
            0.0004411451,
            0.000416974,
            -0.0000061103,
            0.000002394,
            0.0000170951,
            0.0000196579,
            -0.0000251205,
            0.0000487585,
            0.0000057478,
            0.000052388
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003854865,
            0.0012156558,
            0.0000514303,
            0.0000317424,
            0.0008666399,
            -0.0013565511,
            -0.0002806748,
            0.0004986357,
            0.000408551,
            0.0020468155,
            -0.0002234855,
            -0.0011652834,
            0.0000851149,
            0.000425979,
            0.0003237488,
            -0.0000112788,
            0.0000074165,
            0.0000099905,
            0.0000671146,
            -0.0000029942,
            0.0000217556,
            -0.0000008224,
            0.0000200442
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.000402454,
            0.0013464271,
            0.0000448888,
            0.0000258804,
            0.0008481289,
            -0.0014486801,
            -0.0002654221,
            0.0004875491,
            0.0003767841,
            0.0021112518,
            -0.0002115842,
            -0.0011268444,
            0.0000719429,
            0.0003913528,
            0.0002979808,
            0.0000020582,
            0.0000115131,
            0.0000114346,
            0.0000302437,
            0.0000006391,
            -0.0000193957,
            -0.0000038495,
            -0.0000298268
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000368704,
            0.0013341454,
            0.0000353117,
            0.0000222737,
            0.0008278398,
            -0.0013736474,
            -0.0002235444,
            0.000426503,
            0.0003243246,
            0.0020131429,
            -0.0001458375,
            -0.0009307296,
            0.000050785,
            0.0003103278,
            0.0002600286,
            -0.0000082335,
            -0.0000045859,
            -0.000012098,
            -0.0000110926,
            0.0000113565,
            0.0000090925,
            0.0000005785,
            -0.0000064156
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003266116,
            0.0012509446,
            0.0000279246,
            0.0000162212,
            0.000764156,
            -0.0012017463,
            -0.000186093,
            0.0003593998,
            0.0002545164,
            0.0017886126,
            -0.0001200173,
            -0.0007759977,
            0.0000395969,
            0.000254865,
            0.0002199373,
            -0.000004616,
            0.0000116981,
            0.0000058745,
            -0.0000030725,
            -0.000008914,
            0.0000144337,
            0.0000038318,
            0.0000295745
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002675967,
            0.0011959074,
            0.0000207558,
            0.0000095181,
            0.0007136034,
            -0.0010944043,
            -0.0001434163,
            0.0003142359,
            0.0002165396,
            0.0016290484,
            -0.0000840797,
            -0.000637316,
            0.0000282052,
            0.0002188039,
            0.00018918,
            0.0000035852,
            -0.0000223046,
            0.0000092632,
            0.0000016259,
            -0.0000093648,
            0.0000312743,
            0.0000005349,
            0.0000105933
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004060615,
            0.0020740688,
            0.0000273626,
            0.000017986,
            0.0013164152,
            -0.0017452005,
            -0.0002010324,
            0.0004775049,
            0.0003091462,
            0.0026962871,
            -0.0000925286,
            -0.000864527,
            0.0000336288,
            0.0003037628,
            0.0003065942,
            0.0000012965,
            0.0000004755,
            -0.0000088634,
            -0.0000519538,
            0.0000082914,
            -0.0000011618,
            -0.0000014248,
            0.0000274973
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002723547,
            0.0016915029,
            0.0000153264,
            0.000010222,
            0.0011900036,
            -0.0013044263,
            -0.0001209777,
            0.0003294253,
            0.0002029424,
            0.0020955053,
            -0.0000592684,
            -0.0005836864,
            0.0000199553,
            0.000206257,
            0.0002309767,
            0.0000122501,
            -0.0000224741,
            0.0000002192,
            0.0000340803,
            -0.0000051051,
            0.0000468452,
            0.0000019435,
            0.0000152843
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.000179115,
            0.00130739,
            0.0000079194,
            0.0000028924,
            0.0010396288,
            -0.0008932533,
            -0.0000705798,
            0.0002074271,
            0.0001082785,
            0.0015114631,
            -0.0000031843,
            -0.000289355,
            0.0000055386,
            0.0001156843,
            0.0001463958,
            -0.0000177723,
            0.0000052831,
            0.0000031732,
            0.0000509181,
            0.0000073943,
            0.0000174851,
            -0.0000019695,
            0.000025935
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001201704,
            0.0010097495,
            0.0000048844,
            0.0000137051,
            0.0009517539,
            -0.0006211583,
            -0.000044449,
            0.0001378285,
            0.0000857474,
            0.0011042152,
            -0.0000294608,
            -0.0001635598,
            0.0000094218,
            0.0000744614,
            0.0001389469,
            0.000012908,
            -0.0000276396,
            -0.0000237436,
            -0.0000025463,
            0.0000092924,
            0.0000026164,
            0.0000034186,
            0.0000128753
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000839273,
            0.000794305,
            0.0000036727,
            0.0000010897,
            0.0008231749,
            -0.0004527725,
            -0.0000316952,
            0.0000978382,
            0.000042775,
            0.0008183238,
            0.0000011391,
            -0.0000660117,
            0.0000031177,
            0.000047619,
            0.0000937798,
            -0.000009866,
            0.000035906,
            0.0000083494,
            0.0000387608,
            -0.0000118783,
            0.0000237715,
            0.0000045631,
            0.0000338917
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000634877,
            0.0007890776,
            0.0000020542,
            0.0000064924,
            0.0008905661,
            -0.000396488,
            -0.0000205073,
            0.0000873832,
            0.0000503561,
            0.000750877,
            -0.0000046185,
            -0.0000260191,
            0.0000031601,
            0.0000434331,
            0.0001101412,
            0.0000072063,
            0.0000011747,
            -0.0000143296,
            -0.0000273152,
            0.0000078833,
            -0.0000224948,
            0.0000007374,
            0.0000071533
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000382028,
            0.0005612488,
            0.0000008104,
            0.0000003859,
            0.0008015034,
            -0.0002495293,
            -0.0000101637,
            0.0000479411,
            0.0000169445,
            0.0004773045,
            0.0000151025,
            0.0000779582,
            -0.0000018413,
            0.0000101614,
            0.0000736286,
            -0.000006065,
            -0.0000133936,
            -0.0000010587,
            -0.0000318698,
            0.0000006842,
            0.0000062621,
            0.0000003086,
            0.0000119532
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000274577,
            0.0004454088,
            0.0000005998,
            0.0000026421,
            0.0006802323,
            -0.0001947693,
            -0.000007686,
            0.0000348316,
            0.0000209834,
            0.0003462274,
            -0.0000011994,
            0.0000358676,
            0.0000008081,
            0.0000143048,
            0.0000568231,
            -0.0000000005,
            0.0000150133,
            -0.0000007785,
            -0.000008385,
            0.0000012513,
            -0.0000132729,
            -0.0000008716,
            0.0000053622
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000019146,
            0.0003059219,
            0.0000003346,
            0.0000017791,
            0.0006037415,
            -0.0001089221,
            -0.0000047901,
            0.0000169482,
            0.00000451,
            0.0002010161,
            0.0000013069,
            0.0000568444,
            0.0000001564,
            0.0000042267,
            0.0000465517,
            -0.0000016048,
            -0.0000058733,
            -0.0000012725,
            -0.0000164683,
            -0.000003893,
            0.0000022161,
            0.0000027262,
            0.0000183217
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.00001026,
            0.0002296337,
            0.0000001461,
            0.0000025265,
            0.0005266292,
            -0.0000827415,
            -0.0000022379,
            0.0000107622,
            0.0000018371,
            0.0001120326,
            0.0000012888,
            0.0000381166,
            -0.0000000284,
            0.0000015601,
            0.0000381527,
            0.0000017265,
            -0.0000066023,
            -0.0000071666,
            -0.0000185698,
            0.0000067854,
            0.0000048806,
            -0.0000004788,
            0.0000119049
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000114549,
            0.000334901,
            0.0000001616,
            -0.000002371,
            0.000877927,
            -0.0001081068,
            -0.0000021779,
            0.0000182218,
            0.0000079116,
            0.0001379439,
            0.0000074321,
            0.0000794163,
            -0.0000013249,
            0.0000024649,
            0.0000421121,
            -0.0000022217,
            -0.0000162437,
            0.0000063669,
            0.0000122832,
            -0.0000014215,
            0.000017719,
            -0.0000009394,
            0.0000187079
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000075683,
            0.0003176148,
            -0.0000001215,
            0.0000031784,
            0.001179531,
            -0.0000654283,
            -0.0000001168,
            0.0000112454,
            0.000004893,
            0.00001002,
            -0.0000045091,
            0.000079035,
            0.0000013142,
            0.0000059938,
            0.0000559211,
            0.0000054638,
            -0.0000326482,
            -0.0000066859,
            0.0000182828,
            0.0000070749,
            -0.0000047085,
            -0.0000006264,
            -0.0000121331
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000036539,
            0.0001176705,
            0.0000000308,
            -0.0000013479,
            0.0007196512,
            -0.0000119332,
            -0.0000006906,
            -0.0000013471,
            -0.0000055644,
            -0.0000869055,
            0.0000077979,
            0.0000752094,
            -0.0000013102,
            -0.0000119768,
            0.0000103332,
            -0.0000065963,
            0.0000147463,
            0.0000088836,
            0.0000124422,
            -0.0000084012,
            -0.0000050564,
            0.0000010992,
            0.0000109064
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000537117,
            0.0001614961,
            0.0000345292,
            0.0000524726,
            0.0002733791,
            -0.0001749832,
            -0.0000863153,
            0.0001518318,
            0.0001867174,
            0.0004090235,
            -0.0000984888,
            -0.0002183376,
            0.0000829618,
            0.0001839775,
            0.0002429785,
            -0.000003886,
            0.0000150033,
            0.000003227,
            -0.0000300521,
            -0.0000059534,
            -0.0000075241,
            0.0000019734,
            0.0000051332
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000835147,
            0.0002982319,
            0.0000423088,
            0.0000601173,
            0.0004149389,
            -0.0003155623,
            -0.0001190528,
            0.0002290403,
            0.0002719616,
            0.0007063695,
            -0.0001411509,
            -0.0003602113,
            0.0000997009,
            0.000261363,
            0.0003115792,
            0.0000032218,
            -0.0000298539,
            -0.0000149124,
            -0.0000189519,
            0.0000084104,
            0.0000090993,
            0.0000034061,
            0.0000015442
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001077084,
            0.0003879796,
            0.0000386357,
            0.0000476698,
            0.0004890963,
            -0.0004080464,
            -0.0001286707,
            0.0002464846,
            0.000278877,
            0.0008692824,
            -0.0001372683,
            -0.0004543934,
            0.0000857529,
            0.0002732994,
            0.000311302,
            -0.0000056789,
            -0.0000260504,
            -0.0000124883,
            -0.0000309753,
            0.0000178384,
            0.000000504,
            -0.0000006322,
            -0.0000008985
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001245504,
            0.000446457,
            0.0000324859,
            0.0000369163,
            0.000513206,
            -0.0004757954,
            -0.000126783,
            0.0002434011,
            0.0002606065,
            0.0009533792,
            -0.0001412841,
            -0.0005148435,
            0.0000693564,
            0.0002584763,
            0.0002815822,
            0.0000079497,
            0.0000096181,
            0.0000036767,
            -0.0000093531,
            -0.0000066042,
            -0.000009545,
            0.0000017422,
            0.0000043619
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001467587,
            0.0005186228,
            0.0000282951,
            0.0000252407,
            0.0005186956,
            -0.000546046,
            -0.00012857,
            0.0002400608,
            0.0002275143,
            0.001030267,
            -0.0001153353,
            -0.0005085437,
            0.000053713,
            0.0002333693,
            0.000227661,
            -0.000011812,
            0.0000243774,
            0.0000002305,
            -0.0000280234,
            0.0000039861,
            -0.0000095193,
            0.0000008438,
            0.0000024269
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001984871,
            0.0006359787,
            0.0000272888,
            0.0000221706,
            0.0004826606,
            -0.0006904744,
            -0.0001464147,
            0.0002628995,
            0.0002332707,
            0.0011134121,
            -0.0001220618,
            -0.0006348658,
            0.0000476432,
            0.0002354216,
            0.000209676,
            -0.0000078563,
            -0.0000086921,
            0.0000015743,
            0.0000053301,
            -0.0000058187,
            0.0000226109,
            0.0000022876,
            0.0000334227
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0002059822,
            0.0007197247,
            0.0000232572,
            0.0000160151,
            0.0004536995,
            -0.0007789025,
            -0.0001366968,
            0.0002657246,
            0.0002177754,
            0.0011329685,
            -0.0001059454,
            -0.0006210679,
            0.0000374039,
            0.000221244,
            0.0001978637,
            0.0000040488,
            -0.0000158609,
            0.0000020132,
            -0.0000373353,
            0.000008054,
            -0.0000018622,
            -0.000006076,
            0.0000152787
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001944371,
            0.0007276939,
            0.0000191093,
            0.0000132942,
            0.0004917175,
            -0.0007250329,
            -0.0001193241,
            0.0002345671,
            0.0001813603,
            0.0011456217,
            -0.0000847842,
            -0.0005230708,
            0.000028869,
            0.0001837482,
            0.0001674653,
            0.0000016605,
            -0.000016847,
            -0.0000112862,
            -0.0000559796,
            0.0000146601,
            -0.0000122922,
            -0.0000032357,
            -0.0000117384
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001703782,
            0.0006932868,
            0.0000147123,
            0.000009798,
            0.0004417114,
            -0.0006622389,
            -0.0000967303,
            0.0001992079,
            0.0001431104,
            0.001028181,
            -0.0000602965,
            -0.0004327903,
            0.000020875,
            0.0001459709,
            0.0001178831,
            -0.0000047754,
            0.000021886,
            -0.0000032519,
            0.0000333685,
            -0.0000012091,
            -0.0000036066,
            0.0000019778,
            -0.0000095235
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001450958,
            0.0006693112,
            0.0000116352,
            0.000005772,
            0.0004153784,
            -0.0006039618,
            -0.000078976,
            0.000176529,
            0.0001250204,
            0.0009460096,
            -0.0000471325,
            -0.0003750165,
            0.0000157586,
            0.0001235887,
            0.0001089985,
            0.0000044648,
            -0.0000021321,
            0.0000150664,
            0.0000620835,
            -0.000021319,
            0.0000350213,
            0.0000031811,
            0.0000109565
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002186352,
            0.0011822447,
            0.0000155387,
            0.0000086887,
            0.0007767781,
            -0.0009743412,
            -0.0001104873,
            0.00027576,
            0.000203731,
            0.0016063779,
            -0.000056426,
            -0.0005225569,
            0.0000213283,
            0.0001946335,
            0.0001959037,
            0.0000023436,
            -0.00001003,
            0.0000089048,
            0.0000012119,
            -0.0000056075,
            0.0000051925,
            -0.0000030527,
            0.0000020171
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001501482,
            0.0009094703,
            0.0000085879,
            0.0000094538,
            0.0007034208,
            -0.0006710621,
            -0.0000675824,
            0.0001688641,
            0.0001068775,
            0.001180232,
            -0.0000314521,
            -0.0002860545,
            0.0000118945,
            0.0001065041,
            0.0001381425,
            -0.0000054163,
            -0.0000034017,
            -0.0000020097,
            -0.0000015686,
            -0.000006935,
            0.0000403383,
            0.0000059549,
            0.0000289024
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001041621,
            0.000778202,
            0.00000561,
            0.0000065783,
            0.0006481088,
            -0.000531233,
            -0.0000445607,
            0.0001336021,
            0.0000804785,
            0.0009435601,
            -0.0000118982,
            -0.0001892266,
            0.000007341,
            0.0000834935,
            0.0001187099,
            -0.0000064375,
            -0.0000019228,
            -0.0000087755,
            -0.0000119826,
            0.0000078342,
            0.0000048322,
            0.0000010862,
            0.0000253402
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000069835,
            0.0005950116,
            0.0000032869,
            0.0000018195,
            0.0005503621,
            -0.0003669852,
            -0.0000275017,
            0.000083913,
            0.0000526681,
            0.0006659315,
            -0.0000020017,
            -0.0000754689,
            0.0000023388,
            0.000043409,
            0.0000865777,
            -0.0000033087,
            -0.0000103353,
            0.0000023941,
            -0.0000148409,
            0.0000041544,
            0.0000020114,
            -0.0000025898,
            0.0000051647
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000474213,
            0.0004797189,
            0.0000019315,
            0.0000020371,
            0.0005109368,
            -0.0002623926,
            -0.0000171543,
            0.0000580269,
            0.0000219581,
            0.000508728,
            -0.0000039626,
            -0.0000454238,
            0.000002399,
            0.0000337825,
            0.0000597619,
            -0.0000026914,
            0.0000195287,
            -0.0000016032,
            0.0000047817,
            0.0000022341,
            -0.0000074812,
            0.0000007836,
            0.0000161582
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000419741,
            0.0004858371,
            0.0000015661,
            0.0000003092,
            0.0005813948,
            -0.0002411584,
            -0.0000145885,
            0.0000461457,
            0.0000223082,
            0.0005017634,
            -0.0000017782,
            0.0000151802,
            0.0000016558,
            0.0000199443,
            0.0000647746,
            -0.0000057688,
            0.0000324731,
            0.0000115854,
            0.0000035124,
            -0.0000082724,
            -0.0000134104,
            0.0000007519,
            -0.000014865
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000216895,
            0.0003594598,
            0.000000553,
            -0.000001174,
            0.0004743522,
            -0.0001617604,
            -0.0000056645,
            0.0000341417,
            0.0000159117,
            0.000305964,
            0.0000035694,
            0.0000180167,
            0.0000004171,
            0.0000148077,
            0.0000370395,
            -0.0000029478,
            -0.0000187686,
            0.0000065144,
            0.000035879,
            0.0000031796,
            0.0000259369,
            -0.0000034647,
            -0.0000122865
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000142654,
            0.0002569975,
            0.0000004696,
            0.0000000415,
            0.0004643106,
            -0.0001185508,
            -0.0000041165,
            0.000018291,
            0.000008233,
            0.0002407924,
            0.0000025925,
            0.0000232231,
            -0.0000004031,
            0.0000119896,
            0.0000379335,
            0.0000000276,
            0.0000012112,
            0.0000010957,
            0.000003506,
            0.0000017908,
            0.0000000351,
            -0.0000008033,
            -0.0000136015
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000009127,
            0.000212448,
            0.0000000601,
            0.0000006675,
            0.000387163,
            -0.0000820875,
            -0.0000016429,
            0.0000154597,
            0.0000048094,
            0.0001516333,
            -0.0000003735,
            0.000011885,
            0.0000003437,
            0.0000064352,
            0.0000239903,
            0.0000022197,
            -0.000001793,
            -0.0000013253,
            0.0000269366,
            0.0000029493,
            -0.0000045314,
            -0.0000011493,
            -0.0000082659
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000072307,
            0.0001523164,
            0.0000002703,
            -0.0000010611,
            0.0003496583,
            -0.0000394823,
            -0.0000022786,
            0.0000068432,
            0.000004211,
            0.0000881021,
            0.0000022512,
            0.000022843,
            -0.0000005092,
            0.0000007622,
            0.0000206186,
            0.0000009786,
            -0.0000255588,
            0.0000033079,
            0.000001214,
            -0.0000005901,
            0.0000107376,
            -0.0000011278,
            0.0000100518
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000010098,
            0.0002024398,
            0.0000004033,
            0.0000026835,
            0.0005698651,
            -0.0000550777,
            -0.0000032703,
            0.000009993,
            0.0000031087,
            0.0000933175,
            -0.0000099558,
            0.000030329,
            0.0000022646,
            0.0000058573,
            0.0000303873,
            0.000008036,
            -0.0000079656,
            -0.0000075109,
            -0.0000118584,
            0.0000032663,
            -0.0000063142,
            0.0000015636,
            0.0000052366
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000063532,
            0.0002087688,
            0.0000000458,
            0.0000001633,
            0.0007696417,
            -0.0000469207,
            -0.0000009967,
            0.0000049354,
            0.0000024063,
            0.0000026424,
            -0.0000041062,
            0.0000572428,
            0.0000007879,
            0.0000027925,
            0.0000192049,
            0.0000035758,
            -0.0000356977,
            0.000002059,
            0.0000275469,
            0.0000011286,
            0.000025717,
            -0.0000004637,
            -0.0000009837
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000007845,
            0.0000985148,
            0.000000093,
            -0.0000002417,
            0.0004894415,
            -0.0000329276,
            -0.0000001007,
            0.000005831,
            0.0000023302,
            -0.0000288049,
            0.000001175,
            0.0000297312,
            -0.0000000778,
            0.0000020159,
            0.0000180202,
            -0.0000017534,
            -0.0000010031,
            -0.0000042752,
            -0.000019068,
            0.00000711,
            0.0000066517,
            -0.0000005026,
            0.000015482
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000337934,
            0.0001182949,
            0.0000234195,
            0.0000373751,
            0.0001926901,
            -0.0001243459,
            -0.0000558098,
            0.0001067644,
            0.0001372438,
            0.0003018963,
            -0.0000679771,
            -0.0001560166,
            0.0000583233,
            0.0001316682,
            0.00016838,
            -0.0000019473,
            0.0000013625,
            0.0000016555,
            0.0000029257,
            -0.000002838,
            0.0000064209,
            0.0000012009,
            0.0000080858
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000598571,
            0.000215144,
            0.0000308117,
            0.0000444716,
            0.0003280492,
            -0.0002180125,
            -0.0000854088,
            0.000162224,
            0.0001923251,
            0.0005309338,
            -0.0000974868,
            -0.0002431151,
            0.0000729098,
            0.0001925597,
            0.0002465318,
            -0.0000023924,
            0.000018564,
            -0.0000006195,
            -0.0000528752,
            -0.0000021705,
            -0.000016698,
            0.0000021855,
            0.0000008595
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000707351,
            0.0002620865,
            0.0000267904,
            0.0000342523,
            0.0003506926,
            -0.000268828,
            -0.0000859656,
            0.0001690857,
            0.0001887122,
            0.0006070299,
            -0.0000928972,
            -0.0002954705,
            0.0000611693,
            0.0001916652,
            0.0002095004,
            -0.000004382,
            -0.0000063524,
            -0.0000039862,
            -0.0000078882,
            0.0000014623,
            0.000009724,
            0.0000030949,
            0.0000100734
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000780355,
            0.0003210063,
            0.0000229515,
            0.0000299842,
            0.0003767953,
            -0.0003115296,
            -0.0000844671,
            0.000170981,
            0.0001916026,
            0.0007007421,
            -0.0000894284,
            -0.0003450119,
            0.0000502659,
            0.0001857536,
            0.0002111905,
            0.0000001621,
            -0.0000097913,
            -0.0000050418,
            0.0000070832,
            0.000000842,
            0.0000068341,
            -0.0000004468,
            -0.0000056824
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000962891,
            0.0003596221,
            0.0000198873,
            0.0000198614,
            0.0003761849,
            -0.0003620539,
            -0.0000872253,
            0.0001669763,
            0.0001724306,
            0.0007339671,
            -0.0000833253,
            -0.0003566348,
            0.0000390766,
            0.0001661125,
            0.0001786222,
            0.0000010984,
            -0.0000103529,
            0.0000006829,
            -0.0000232782,
            -0.0000030974,
            0.0000000628,
            0.0000012967,
            0.0000005582
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001291789,
            0.0004248198,
            0.000018929,
            0.0000185297,
            0.0003630411,
            -0.0004712445,
            -0.0000981025,
            0.0001842567,
            0.0001696871,
            0.0007814715,
            -0.0000921188,
            -0.0004614046,
            0.0000362963,
            0.000176478,
            0.0001500387,
            -0.0000007774,
            0.0000065883,
            0.0000025019,
            0.0000406993,
            -0.000009957,
            0.0000257252,
            0.0000030983,
            0.0000283178
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001295398,
            0.0004938992,
            0.0000163079,
            0.0000087663,
            0.0003678981,
            -0.0005177438,
            -0.0000904565,
            0.000183337,
            0.0001511119,
            0.0008296107,
            -0.0000703815,
            -0.0004506617,
            0.0000269365,
            0.000158189,
            0.0001216876,
            -0.0000011249,
            0.00001447,
            0.0000101984,
            0.0000669433,
            -0.0000031697,
            0.0000039049,
            -0.0000017141,
            0.0000002053
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001250987,
            0.0004790462,
            0.0000134153,
            0.0000118937,
            0.0003626419,
            -0.0004644446,
            -0.0000794848,
            0.0001579368,
            0.0001381456,
            0.000788122,
            -0.0000667538,
            -0.0003640407,
            0.000023548,
            0.0001297772,
            0.0001197598,
            0.000004406,
            -0.000035373,
            -0.0000072594,
            -0.0000027842,
            -0.0000003885,
            0.0000235519,
            0.0000025403,
            0.0000024935
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001072041,
            0.0004715175,
            0.0000098794,
            0.0000073069,
            0.0003643648,
            -0.0004195546,
            -0.0000623006,
            0.0001328218,
            0.0001035589,
            0.0007521411,
            -0.000046409,
            -0.0002780599,
            0.0000160199,
            0.0001021677,
            0.0000941078,
            0.0000062707,
            -0.0000351272,
            -0.0000062264,
            -0.0000105218,
            0.0000043785,
            0.0000033833,
            -0.000000491,
            -0.0000221075
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000983935,
            0.0004734429,
            0.0000079824,
            0.0000072817,
            0.0003227688,
            -0.0004186971,
            -0.0000534745,
            0.0001294295,
            0.0000940799,
            0.000692127,
            -0.0000336163,
            -0.0002792073,
            0.0000123394,
            0.0000969084,
            0.0000953202,
            0.0000019235,
            0.0000031092,
            -0.0000089818,
            -0.0000124456,
            0.000006725,
            -0.0000036242,
            -0.0000003961,
            0.0000164687
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001585006,
            0.0008225035,
            0.0000110924,
            0.0000068762,
            0.0006279458,
            -0.0006609846,
            -0.0000795077,
            0.0001861588,
            0.0001392223,
            0.0011962931,
            -0.0000484279,
            -0.000360123,
            0.000016722,
            0.0001352977,
            0.0001387028,
            0.0000045841,
            0.0000060478,
            0.0000117387,
            0.0000031248,
            -0.0000218391,
            0.0000038284,
            0.0000047363,
            0.0000091719
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001013069,
            0.0006961458,
            0.0000062718,
            0.0000027468,
            0.0005508838,
            -0.000497899,
            -0.0000467875,
            0.0001350529,
            0.0000867558,
            0.000902913,
            -0.0000171237,
            -0.0002641301,
            0.0000073671,
            0.0000965842,
            0.0001090107,
            -0.0000015465,
            -0.0000140404,
            0.0000085288,
            0.0000453303,
            0.00000828,
            0.0000038359,
            -0.0000062388,
            -0.0000050319
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000712655,
            0.000572062,
            0.0000042349,
            0.0000007451,
            0.0005167994,
            -0.0003846989,
            -0.0000314483,
            0.000096455,
            0.0000613778,
            0.0007524347,
            0.0000006897,
            -0.0001182725,
            0.0000036687,
            0.0000587061,
            0.0000834082,
            -0.0000107596,
            0.000022584,
            0.0000100412,
            0.0000095318,
            -0.0000030119,
            0.0000071297,
            -0.000001559,
            0.0000122171
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000511795,
            0.0004345397,
            0.0000024345,
            0.0000047674,
            0.0004567417,
            -0.0002684934,
            -0.0000205409,
            0.0000600121,
            0.0000413831,
            0.000543018,
            -0.0000078499,
            -0.0000607557,
            0.0000030153,
            0.0000341018,
            0.0000877757,
            0.0000032825,
            -0.0000147059,
            -0.000001889,
            -0.0000690546,
            -0.0000018015,
            0.0000089708,
            0.0000013472,
            0.0000281563
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000333738,
            0.0003698454,
            0.0000012327,
            0.0000017028,
            0.0004238558,
            -0.0001795817,
            -0.0000113903,
            0.0000401583,
            0.0000254565,
            0.0004143063,
            -0.0000076185,
            -0.0000249294,
            0.0000025564,
            0.0000209866,
            0.0000415927,
            0.0000031239,
            -0.0000064738,
            0.0000021752,
            0.0000351758,
            -0.0000036657,
            0.0000039474,
            0.0000006877,
            -0.0000193291
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000286426,
            0.0003511652,
            0.0000011344,
            0.0000037494,
            0.000495463,
            -0.0001914878,
            -0.0000099159,
            0.0000397143,
            0.0000229946,
            0.0004106769,
            -0.0000079502,
            -0.0000206818,
            0.000002216,
            0.0000247282,
            0.0000579075,
            0.0000093927,
            -0.0000097955,
            -0.0000147664,
            -0.0000424942,
            0.0000112031,
            -0.0000068724,
            -0.000000048,
            -0.0000008271
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000168735,
            0.000280091,
            0.0000004164,
            -0.0000016817,
            0.0004136922,
            -0.0001197101,
            -0.0000047387,
            0.0000240387,
            0.0000092992,
            0.000263177,
            0.0000074528,
            0.0000033365,
            -0.00000126,
            0.0000101988,
            0.0000411063,
            -0.0000044655,
            0.0000175108,
            0.0000081503,
            -0.0000026321,
            -0.0000042647,
            -0.000002061,
            -0.0000002521,
            0.0000198503
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000117919,
            0.0002116756,
            0.0000002398,
            -0.0000017123,
            0.0003590955,
            -0.0000706213,
            -0.000002606,
            0.0000103983,
            -0.000004073,
            0.0001638246,
            0.0000054527,
            0.0000429595,
            -0.0000011156,
            -0.0000026836,
            0.0000228584,
            -0.0000043919,
            0.000015144,
            0.0000067237,
            0.0000058606,
            -0.0000063049,
            -0.0000045226,
            0.0000012117,
            0.0000038359
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000091415,
            0.0001613012,
            0.000000184,
            0.0000007921,
            0.0003288355,
            -0.0000507152,
            -0.0000023247,
            0.0000077767,
            0.0000059483,
            0.000133748,
            0.0000032854,
            0.0000272077,
            -0.0000003698,
            0.0000024572,
            0.0000344039,
            -0.0000002263,
            -0.0000022074,
            0.0000010327,
            -0.0000125987,
            -0.0000035033,
            0.0000019238,
            0.0000009486,
            0.0000101623
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000058248,
            0.0001204373,
            -0.0000000434,
            0.0000003331,
            0.0002650846,
            -0.0000436287,
            -0.0000009234,
            0.0000090162,
            -0.0000009152,
            0.0000733102,
            0.0000017443,
            0.0000283909,
            -0.0000001029,
            0.0000001924,
            0.0000064089,
            -0.0000003722,
            0.0000041243,
            0.000002118,
            0.0000236703,
            -0.0000036807,
            0.0000049251,
            0.0000005947,
            0.000004718
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000068857,
            0.0001854446,
            0.0000000945,
            0.0000012758,
            0.0004565057,
            -0.0000510716,
            -0.0000014786,
            0.0000073519,
            0.0000015838,
            0.0000997532,
            0.0000027694,
            0.0000255538,
            -0.000000245,
            0.0000002145,
            0.000035546,
            -0.0000010564,
            -0.000000574,
            -0.0000053754,
            -0.0000185327,
            0.000007248,
            -0.0000008444,
            -0.0000011188,
            0.0000146959
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000051529,
            0.0001857958,
            0.0000001265,
            0.0000003679,
            0.0006788702,
            -0.0000506046,
            -0.0000012696,
            0.0000088134,
            -0.0000053884,
            0.0000550314,
            0.0000002647,
            0.0000489906,
            0.0000000315,
            0.0000061083,
            0.000039566,
            0.0000017417,
            0.0000053047,
            -0.0000009345,
            -0.0000408864,
            0.0000018168,
            -0.0000059546,
            -0.0000006029,
            0.0000130514
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000012159,
            0.0000767766,
            -0.0000000407,
            -0.0000018156,
            0.0004383206,
            -0.0000133927,
            0.000000149,
            0.0000003258,
            -0.0000073245,
            -0.0000235377,
            0.0000024958,
            0.0000314675,
            -0.0000007632,
            -0.0000010065,
            0.0000128935,
            -0.0000011851,
            -0.0000003501,
            0.0000027226,
            0.0000155788,
            -0.0000015878,
            0.000005111,
            0.0000005,
            -0.0000046515
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000180849,
            0.0000842917,
            0.0000159866,
            0.0000257194,
            0.0001469165,
            -0.0000767027,
            -0.0000339911,
            0.000076207,
            0.0000972856,
            0.000218281,
            -0.0000457807,
            -0.0001078332,
            0.0000408076,
            0.0000973645,
            0.0001239787,
            0.0000012468,
            -0.0000044473,
            0.0000008808,
            0.0000038953,
            0.0000004294,
            -0.0000024606,
            -0.0000001516,
            -0.0000013187
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000301636,
            0.000132337,
            0.0000190978,
            0.0000318461,
            0.000227173,
            -0.0001181162,
            -0.0000470538,
            0.0000998918,
            0.0001315693,
            0.0003500972,
            -0.0000637086,
            -0.0001499621,
            0.0000486108,
            0.0001242152,
            0.0001636807,
            0.0000020569,
            -0.0000039086,
            0.0000019404,
            0.0000180564,
            -0.0000048277,
            0.0000130097,
            0.000002464,
            0.0000012235
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000386076,
            0.0001826098,
            0.0000174378,
            0.0000235561,
            0.0002668009,
            -0.0001641303,
            -0.0000510494,
            0.0001132716,
            0.0001412163,
            0.0004366137,
            -0.0000592106,
            -0.0001907004,
            0.000041014,
            0.0001323454,
            0.0001671665,
            0.0000009071,
            0.0000014482,
            0.0000039527,
            -0.0000121395,
            -0.0000065376,
            0.0000034023,
            0.0000020641,
            0.0000115993
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000449608,
            0.0001978213,
            0.0000148141,
            0.0000188178,
            0.0002744084,
            -0.000183695,
            -0.0000510163,
            0.0001090043,
            0.0001243802,
            0.0004589866,
            -0.0000537336,
            -0.0002099947,
            0.000033719,
            0.0001250429,
            0.0001422243,
            -0.0000043615,
            -0.0000110467,
            -0.0000000266,
            0.0000055276,
            0.000002744,
            0.0000077842,
            -0.0000003091,
            -0.0000067034
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000547844,
            0.0002411121,
            0.000012585,
            0.0000149906,
            0.0002783125,
            -0.0002241981,
            -0.0000515607,
            0.0001097412,
            0.0001179406,
            0.0005190937,
            -0.0000532097,
            -0.0002319455,
            0.0000271779,
            0.0001187135,
            0.0001325481,
            -0.0000034141,
            0.000014953,
            0.0000092465,
            0.0000137156,
            -0.000010228,
            0.0000051637,
            0.0000011942,
            0.0000044245
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000725343,
            0.0003001356,
            0.0000121215,
            0.0000115247,
            0.0002931501,
            -0.0003109573,
            -0.0000586739,
            0.0001251151,
            0.000115892,
            0.0005911055,
            -0.0000596582,
            -0.0002849649,
            0.0000247304,
            0.000119391,
            0.0001150646,
            -0.0000014577,
            0.000049303,
            0.0000081206,
            0.0000309127,
            -0.00000831,
            -0.000009826,
            0.0000014376,
            0.000006644
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000708854,
            0.0003228538,
            0.0000092885,
            0.0000108554,
            0.0002905953,
            -0.000292576,
            -0.0000505028,
            0.00010939,
            0.0001053798,
            0.0005948816,
            -0.0000470944,
            -0.0002643009,
            0.0000176458,
            0.000102067,
            0.0001084157,
            0.0000024421,
            -0.0000262077,
            -0.0000042054,
            -0.0000020037,
            0.0000039517,
            0.0000075795,
            -0.0000009259,
            -0.0000147015
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000710718,
            0.0003115965,
            0.0000086155,
            0.0000049671,
            0.0002677621,
            -0.00029002,
            -0.0000479541,
            0.0001044541,
            0.0000948041,
            0.0005415888,
            -0.000035076,
            -0.0002370365,
            0.0000143938,
            0.000094031,
            0.0000933743,
            -0.000003439,
            -0.0000216591,
            0.0000068424,
            -0.0000046082,
            0.0000044375,
            0.0000121458,
            -0.0000044486,
            0.0000037094
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000659079,
            0.0003081533,
            0.0000064095,
            0.0000059919,
            0.0002624154,
            -0.0002734478,
            -0.0000396854,
            0.0000887863,
            0.0000792231,
            0.0005187693,
            -0.0000294838,
            -0.0002005799,
            0.0000108863,
            0.0000725095,
            0.0000805135,
            0.0000007219,
            -0.0000166895,
            -0.0000001888,
            -0.0000128548,
            0.0000013789,
            0.0000108146,
            -0.0000013758,
            0.0000121785
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.00005649,
            0.0003072814,
            0.0000046703,
            0.000006041,
            0.0002392501,
            -0.0002524001,
            -0.0000305085,
            0.0000800824,
            0.0000678366,
            0.0004963608,
            -0.0000167856,
            -0.0001753166,
            0.0000073402,
            0.0000652474,
            0.0000686788,
            -0.0000013182,
            -0.0000166098,
            -0.0000117161,
            -0.0000188768,
            0.0000065184,
            0.0000046233,
            0.0000005504,
            0.0000129765
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000965098,
            0.000560807,
            0.0000070955,
            0.0000108583,
            0.0004527438,
            -0.0004410093,
            -0.000049268,
            0.0001318565,
            0.000103925,
            0.0008626649,
            -0.000030004,
            -0.0002577704,
            0.0000115217,
            0.0001024952,
            0.0001130215,
            0.0000014379,
            0.0000132943,
            -0.0000102814,
            -0.0000185229,
            0.0000033607,
            -0.0000071678,
            0.0000004613,
            0.0000091847
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000666407,
            0.0004948556,
            0.0000043036,
            0.0000047141,
            0.0004375717,
            -0.0003782707,
            -0.000031139,
            0.0001036164,
            0.000068634,
            0.0007148616,
            -0.0000179508,
            -0.0002186162,
            0.0000070156,
            0.0000780252,
            0.0000836858,
            0.0000049576,
            0.0000393027,
            0.0000001961,
            0.0000366458,
            -0.0000073131,
            0.0000024105,
            0.0000022421,
            0.0000240983
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000489801,
            0.000384224,
            0.0000023867,
            0.0000032316,
            0.0003788927,
            -0.0002417442,
            -0.0000198534,
            0.0000592487,
            0.0000358977,
            0.000528433,
            -0.0000103217,
            -0.0001066416,
            0.00000355,
            0.0000446653,
            0.0000629664,
            0.0000009635,
            0.0000013843,
            0.0000002017,
            -0.0000008832,
            -0.0000042308,
            0.0000048614,
            0.0000012655,
            0.0000028847
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000033006,
            0.0003257567,
            0.0000013879,
            0.0000032984,
            0.0003912775,
            -0.0001839509,
            -0.0000120701,
            0.0000458917,
            0.0000358897,
            0.000473612,
            -0.0000039593,
            -0.0000691945,
            0.0000023382,
            0.0000373478,
            0.0000686225,
            0.0000008425,
            0.0000018466,
            -0.0000081498,
            -0.0000345813,
            0.0000073951,
            -0.0000157914,
            -0.0000004456,
            0.0000037573
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000222834,
            0.0002613535,
            0.0000009975,
            0.0000027376,
            0.0003348018,
            -0.0001446562,
            -0.0000083701,
            0.0000306089,
            0.0000167425,
            0.0003409869,
            -0.0000052972,
            -0.0000488686,
            0.0000023069,
            0.0000216905,
            0.0000285873,
            0.0000029714,
            0.0000038811,
            -0.0000008838,
            0.0000550481,
            0.0000020833,
            0.0000154302,
            -0.0000007199,
            -0.0000002636
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000023992,
            0.0002709925,
            0.0000011618,
            0.000000638,
            0.0003649814,
            -0.0001392759,
            -0.0000094315,
            0.000030958,
            0.0000192221,
            0.0003358279,
            0.0000025441,
            -0.0000003692,
            0.0000009788,
            0.0000188093,
            0.0000368588,
            -0.0000074261,
            0.000011433,
            0.0000099684,
            0.0000353879,
            -0.0000057348,
            0.0000208232,
            -0.000001596,
            -0.0000136772
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000133529,
            0.0002099706,
            0.0000005239,
            -0.0000011258,
            0.0003517004,
            -0.0000981245,
            -0.0000044687,
            0.0000204578,
            0.0000085055,
            0.0002399306,
            0.000002808,
            0.0000066514,
            -0.0000002553,
            0.0000084117,
            0.0000306818,
            -0.0000008215,
            0.0000063568,
            0.0000012454,
            0.0000032744,
            0.0000017731,
            -0.0000050841,
            -0.000000552,
            -0.0000014987
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000101383,
            0.0001478499,
            0.0000003596,
            0.000001025,
            0.0002890325,
            -0.0000655731,
            -0.0000031756,
            0.000010869,
            0.0000089636,
            0.000163453,
            -0.0000005158,
            0.0000030671,
            0.0000007271,
            0.0000073314,
            0.00002823,
            -0.000000473,
            -0.0000005353,
            0.0000040707,
            0.0000085082,
            -0.0000043479,
            0.0000153704,
            -0.0000001728,
            0.0000139135
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000054285,
            0.000124801,
            -0.0000001647,
            0.0000011129,
            0.0002527196,
            -0.0000421983,
            -0.0000003106,
            0.0000079792,
            0.000006508,
            0.0001180836,
            0.0000022658,
            0.0000339021,
            -0.0000003855,
            -0.0000014677,
            0.000021045,
            -0.0000017616,
            -0.0000064864,
            -0.0000041973,
            -0.0000145339,
            0.000003093,
            0.0000056291,
            0.0000001589,
            -0.0000014578
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000053334,
            0.0001003387,
            0.0000002538,
            -0.0000003008,
            0.000231461,
            -0.0000397204,
            -0.0000018922,
            0.0000057022,
            0.0000042651,
            0.0001034263,
            0.0000002805,
            0.0000049027,
            0.000000186,
            0.0000076926,
            0.0000157476,
            -0.0000000302,
            0.00001152,
            0.000002439,
            -0.000007516,
            -0.000002477,
            0.0000031452,
            0.0000001914,
            0.0000077311
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000061016,
            0.0001403975,
            0.0000000621,
            -0.000000431,
            0.0004055013,
            -0.0000337132,
            -0.0000012696,
            0.0000036566,
            -0.0000003353,
            0.0001057171,
            0.0000001624,
            0.0000141973,
            -0.0000000929,
            0.0000038803,
            0.0000180596,
            -0.0000008603,
            -0.0000115761,
            -0.0000002748,
            0.0000213677,
            0.0000011833,
            0.0000107624,
            0.0000000672,
            0.0000085657
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000003856,
            0.0001499763,
            -0.0000000435,
            0.0000005573,
            0.0005651452,
            -0.0000456458,
            -0.0000001749,
            0.0000066917,
            -0.000003112,
            0.0000471246,
            -0.0000030088,
            0.0000396531,
            0.0000004379,
            0.0000011107,
            0.0000128543,
            0.0000034864,
            -0.0000080487,
            -0.0000061913,
            0.0000074624,
            0.0000043635,
            0.0000040801,
            0.0000008806,
            0.0000046396
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008494,
            0.0000614514,
            -0.0000000875,
            -0.000001763,
            0.0003786061,
            -0.0000092541,
            0.0000002334,
            0.0000018239,
            -0.0000017263,
            -0.0000187158,
            0.000002696,
            0.0000332014,
            -0.0000005037,
            -0.0000036992,
            -0.0000007796,
            -0.0000022098,
            0.0000015138,
            0.0000081105,
            0.0000341886,
            -0.0000053745,
            -0.0000014654,
            -0.0000004505,
            -0.0000014701
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000064243,
            0.0000440013,
            0.0000076253,
            0.0000158938,
            0.0000781588,
            -0.0000371468,
            -0.0000138041,
            0.0000351995,
            0.0000502649,
            0.0001077138,
            -0.0000190178,
            -0.0000406416,
            0.0000210828,
            0.000048899,
            0.0000800226,
            -0.0000010776,
            -0.0000059719,
            -0.0000048444,
            -0.0000146905,
            0.0000048624,
            0.0000006762,
            0.0000001379,
            0.000003972
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.000009286,
            0.0000594675,
            0.0000088347,
            0.000017986,
            0.0001291391,
            -0.0000357655,
            -0.0000170446,
            0.0000462433,
            0.0000671709,
            0.0001751307,
            -0.000025516,
            -0.0000577243,
            0.000025146,
            0.0000652267,
            0.0000943758,
            -0.0000012253,
            -0.0000012993,
            -0.0000023899,
            -0.000003002,
            -0.000002994,
            0.0000058025,
            0.0000039614,
            0.0000076119
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000125742,
            0.0000813618,
            0.0000076596,
            0.0000157263,
            0.0001528003,
            -0.000064088,
            -0.0000187115,
            0.0000504116,
            0.0000701906,
            0.000224373,
            -0.0000216428,
            -0.0000868446,
            0.0000205483,
            0.0000689676,
            0.0000968088,
            -0.0000042475,
            0.0000071329,
            -0.0000034106,
            0.0000059525,
            0.0000027383,
            0.0000019137,
            0.000000159,
            0.0000089717
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000146011,
            0.0000927701,
            0.0000068567,
            0.0000118635,
            0.0001911006,
            -0.000070888,
            -0.0000194893,
            0.0000514554,
            0.0000720916,
            0.0002658883,
            -0.0000232401,
            -0.0000948363,
            0.0000175928,
            0.0000696702,
            0.0000973497,
            -0.0000020415,
            -0.0000102095,
            -0.0000017331,
            -0.0000183341,
            0.0000012448,
            -0.0000005918,
            0.0000005314,
            0.0000005594
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000179014,
            0.0001072048,
            0.0000059625,
            0.0000107565,
            0.000191135,
            -0.0000846749,
            -0.0000203104,
            0.0000507272,
            0.0000665799,
            0.0002820353,
            -0.0000291764,
            -0.0001033639,
            0.0000155664,
            0.0000651167,
            0.0000828409,
            0.0000043979,
            -0.0000217883,
            -0.0000036966,
            -0.0000097711,
            0.0000014075,
            0.0000072532,
            0.0000007309,
            -0.0000134845
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000259024,
            0.0001312186,
            0.0000059007,
            0.0000084487,
            0.0001719241,
            -0.0001061024,
            -0.0000243655,
            0.0000550825,
            0.0000674736,
            0.0002958559,
            -0.000029055,
            -0.000138817,
            0.0000135003,
            0.0000642055,
            0.0000792186,
            0.0000019098,
            -0.0000215816,
            -0.0000044031,
            -0.0000095523,
            0.0000054925,
            -0.0000018408,
            -0.0000004894,
            -0.0000028591
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000279333,
            0.0001408016,
            0.0000050271,
            0.0000079357,
            0.0001783416,
            -0.000121671,
            -0.0000228693,
            0.0000532119,
            0.0000603379,
            0.0003061434,
            -0.0000256827,
            -0.0001273533,
            0.000010979,
            0.0000568336,
            0.0000701664,
            0.0000020292,
            -0.0000136671,
            -0.0000077584,
            -0.0000122789,
            0.0000049782,
            0.0000034613,
            0.0000003674,
            0.0000020287
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000284495,
            0.0001337019,
            0.0000039575,
            0.0000040296,
            0.0001971445,
            -0.0001132799,
            -0.0000205933,
            0.0000437374,
            0.0000472132,
            0.0002976338,
            -0.000016591,
            -0.0001007782,
            0.0000072593,
            0.0000449358,
            0.0000602773,
            -0.0000034405,
            -0.0000176705,
            -0.0000015255,
            -0.0000231506,
            0.0000036811,
            0.0000044547,
            -0.0000003653,
            -0.0000068403
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000251512,
            0.0001534606,
            0.0000031649,
            0.000003421,
            0.0001746894,
            -0.0001223088,
            -0.0000169752,
            0.0000448705,
            0.0000439521,
            0.0003027498,
            -0.0000114742,
            -0.0001070829,
            0.0000055744,
            0.0000444856,
            0.0000507224,
            -0.0000014861,
            -0.0000054459,
            -0.0000025589,
            -0.0000076615,
            0.0000048644,
            0.0000041747,
            -0.0000013881,
            0.0000081528
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000260559,
            0.000161193,
            0.000002718,
            0.0000014272,
            0.000177133,
            -0.000124252,
            -0.0000162112,
            0.0000398217,
            0.000039902,
            0.0003108503,
            -0.0000128289,
            -0.0000831467,
            0.0000047284,
            0.0000357736,
            0.0000485137,
            0.0000010468,
            0.0000011523,
            0.000009737,
            -0.000007011,
            -0.0000084969,
            0.0000030036,
            0.0000001231,
            -0.0000009928
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000426755,
            0.0002752665,
            0.0000034396,
            0.0000059666,
            0.0003300953,
            -0.0001852712,
            -0.0000223227,
            0.0000593764,
            0.0000531479,
            0.0005067987,
            -0.0000205421,
            -0.0001426995,
            0.000007215,
            0.0000550738,
            0.0000707837,
            0.0000055432,
            -0.0000135446,
            -0.000012269,
            -0.0000163017,
            0.0000031718,
            -0.0000020917,
            0.0000028606,
            -0.0000005178
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000334548,
            0.000243289,
            0.000002498,
            0.0000053725,
            0.0002901241,
            -0.0001641282,
            -0.0000164774,
            0.0000489813,
            0.000047446,
            0.0004319825,
            -0.0000125606,
            -0.0000967731,
            0.0000051677,
            0.0000432648,
            0.0000627445,
            -0.0000005632,
            -0.00001443,
            -0.0000093421,
            -0.0000203738,
            0.0000079543,
            0.0000066583,
            -0.0000000412,
            -0.0000029148
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.000024458,
            0.0002030459,
            0.0000012889,
            0.0000019003,
            0.0002755249,
            -0.0001212907,
            -0.0000102757,
            0.0000334317,
            0.0000294169,
            0.0003489636,
            -0.0000024692,
            -0.0000603235,
            0.0000019266,
            0.0000299869,
            0.0000498304,
            -0.0000045776,
            -0.000006415,
            0.000001789,
            -0.0000094005,
            0.0000032339,
            0.0000073572,
            -0.0000017962,
            0.0000077239
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000177277,
            0.0001995355,
            0.0000010602,
            0.0000012648,
            0.0002418532,
            -0.0001066462,
            -0.0000077674,
            0.0000277901,
            0.0000172195,
            0.0003040654,
            0.0000037943,
            -0.0000224749,
            0.0000007233,
            0.000017962,
            0.0000343951,
            -0.0000061031,
            0.0000221092,
            -0.000002363,
            -0.000005225,
            0.0000063038,
            -0.000013801,
            -0.0000016501,
            0.0000096368
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000134923,
            0.0001545397,
            0.0000005918,
            0.0000008008,
            0.0002410965,
            -0.0000800006,
            -0.0000050543,
            0.000020865,
            0.0000126723,
            0.0002380896,
            -0.0000017934,
            -0.0000176067,
            0.0000011288,
            0.0000169452,
            0.000030607,
            0.0000007553,
            -0.000011771,
            -0.0000030534,
            -0.0000100431,
            0.0000050087,
            -0.0000001504,
            -0.0000010738,
            -0.0000093953
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000108398,
            0.0001483624,
            0.0000004061,
            0.0000003557,
            0.0002558216,
            -0.0000732456,
            -0.0000035657,
            0.0000168232,
            0.0000039389,
            0.0002009582,
            -0.0000013013,
            -0.0000128231,
            0.0000005403,
            0.0000107923,
            0.0000170789,
            0.0000019574,
            -0.0000011153,
            -0.0000023889,
            0.0000120947,
            0.0000027252,
            0.0000026698,
            0.0000001284,
            0.0000027971
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000078515,
            0.0001391934,
            0.0000003144,
            -0.0000002701,
            0.0002106876,
            -0.0000568343,
            -0.0000026401,
            0.0000142114,
            0.0000050503,
            0.000159828,
            0.0000015464,
            0.0000071144,
            0.0000003048,
            0.0000062346,
            0.0000145304,
            -0.0000026349,
            0.0000087375,
            0.0000048496,
            0.000016032,
            -0.0000025102,
            0.0000001336,
            -0.0000001946,
            0.0000061659
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000063247,
            0.0001079908,
            0.0000000389,
            0.0000002591,
            0.0002083519,
            -0.0000408889,
            -0.0000014026,
            0.0000106035,
            0.0000061389,
            0.0001339199,
            0.0000024482,
            0.0000019415,
            -0.0000002925,
            0.0000073929,
            0.0000291897,
            -0.0000011804,
            0.0000087069,
            -0.0000028579,
            -0.0000466037,
            0.0000024857,
            -0.0000122501,
            0.0000000756,
            0.0000229614
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000044512,
            0.0000820651,
            0.0000000915,
            0.0000010438,
            0.0001776246,
            -0.0000257643,
            -0.0000011003,
            0.0000044488,
            0.0000050308,
            0.0001038774,
            0.0000024231,
            0.0000246842,
            -0.0000000862,
            -0.0000000102,
            0.0000159943,
            -0.0000033061,
            -0.0000017679,
            -0.0000002322,
            -0.0000073154,
            -0.0000008427,
            0.0000064733,
            0.0000003267,
            -0.0000008161
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000027872,
            0.0000724353,
            0.0000000847,
            0.0000010757,
            0.0001621388,
            -0.000026957,
            -0.0000008278,
            0.0000051748,
            0.0000051395,
            0.0000770361,
            -0.0000006914,
            0.0000078911,
            0.000000319,
            0.0000030155,
            0.0000139599,
            0.0000018628,
            -0.0000032934,
            -0.0000039308,
            -0.0000118719,
            0.0000029886,
            -0.0000077694,
            -0.0000003469,
            -0.0000013917
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000032011,
            0.0000978614,
            -0.0000000362,
            -0.0000004042,
            0.000296926,
            -0.0000335355,
            -0.000000256,
            0.0000033736,
            0.0000022814,
            0.0001047261,
            0.0000021037,
            0.0000332869,
            -0.0000005777,
            -0.0000003217,
            0.0000111013,
            -0.0000004712,
            0.0000108529,
            -0.0000000324,
            -0.0000065295,
            0.0000001459,
            -0.0000081851,
            0.0000002756,
            0.0000010215
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000002577,
            0.0000843589,
            -0.0000000815,
            0.0000022502,
            0.0004414187,
            -0.0000136575,
            0.000000002,
            0.0000022328,
            0.0000021146,
            0.0000522436,
            -0.000000356,
            0.0000256873,
            0.0000003096,
            -0.0000018072,
            0.0000222525,
            -0.0000001902,
            -0.0000091235,
            -0.0000106875,
            -0.0000134536,
            0.0000092627,
            0.0000029006,
            -0.000000108,
            0.0000082441
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000010424,
            0.0000485539,
            0.0000001622,
            0.0000007043,
            0.0002854059,
            -0.0000180097,
            -0.0000006619,
            0.0000048835,
            0.0000004541,
            0.00001434,
            -0.0000020343,
            0.0000128825,
            0.0000007947,
            0.0000018154,
            0.000012322,
            0.000001017,
            0.0000101092,
            -0.0000020497,
            -0.0000056337,
            0.0000022429,
            -0.0000051893,
            -0.0000003039,
            -0.0000002152
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000006796,
            0.0000170694,
            0.0000029091,
            0.0000102956,
            0.0000573568,
            -0.0000065722,
            -0.0000035761,
            0.0000132088,
            0.0000225463,
            0.0000576923,
            -0.0000065902,
            -0.0000125689,
            0.0000104643,
            0.0000238345,
            0.0000465158,
            -0.0000004483,
            0.0000022947,
            -0.0000009628,
            -0.0000006347,
            0.000001396,
            -0.0000035763,
            -0.0000001178,
            -0.0000026473
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000019199,
            0.000027213,
            0.000003897,
            0.0000135988,
            0.0000905742,
            -0.000017319,
            -0.0000061113,
            0.0000208542,
            0.0000359021,
            0.0000948971,
            -0.0000091367,
            -0.0000284539,
            0.0000137022,
            0.0000360044,
            0.00007087,
            -0.0000003638,
            0.0000065435,
            -0.0000020136,
            -0.0000023678,
            0.0000040725,
            -0.0000036643,
            -0.0000019744,
            0.0000058271
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000037704,
            0.0000349015,
            0.0000035574,
            0.0000106364,
            0.0001130359,
            -0.0000219867,
            -0.0000069828,
            0.0000225331,
            0.0000374759,
            0.0001189753,
            -0.0000095951,
            -0.0000382674,
            0.0000118665,
            0.0000392337,
            0.0000684229,
            0.0000008604,
            -0.0000036272,
            0.0000016008,
            0.0000113061,
            0.0000004994,
            0.000001354,
            -0.0000013486,
            -0.0000049148
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000031113,
            0.0000340747,
            0.0000025471,
            0.0000097156,
            0.0001306177,
            -0.0000161537,
            -0.0000049014,
            0.0000186191,
            0.0000366051,
            0.0001259882,
            -0.0000087727,
            -0.0000317715,
            0.0000091146,
            0.0000338884,
            0.0000727576,
            -0.0000011089,
            -0.0000047302,
            -0.0000031007,
            -0.0000054456,
            0.0000027635,
            0.0000021268,
            0.0000008607,
            0.0000065516
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000044795,
            0.0000468511,
            0.0000026145,
            0.0000075611,
            0.0001279492,
            -0.000029793,
            -0.0000067268,
            0.0000218653,
            0.0000357808,
            0.0001479486,
            -0.0000110972,
            -0.0000473105,
            0.0000087542,
            0.0000366457,
            0.0000652428,
            0.0000000216,
            0.0000006492,
            0.0000018517,
            -0.0000028699,
            -0.0000004798,
            0.0000014865,
            -0.0000004109,
            0.0000052136
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000059286,
            0.0000512556,
            0.0000023696,
            0.0000063363,
            0.000144801,
            -0.0000328811,
            -0.0000073962,
            0.0000223989,
            0.0000334168,
            0.0001632381,
            -0.0000122683,
            -0.0000538892,
            0.0000072931,
            0.0000360676,
            0.0000625004,
            0.0000021423,
            0.0000064471,
            -0.0000006347,
            -0.0000083637,
            -0.0000010697,
            -0.000005519,
            0.0000017847,
            0.0000082753
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000074514,
            0.0000552632,
            0.0000019313,
            0.0000063553,
            0.0001469919,
            -0.0000350467,
            -0.00000732,
            0.0000206172,
            0.0000320608,
            0.0001642382,
            -0.0000122973,
            -0.0000577624,
            0.0000062273,
            0.000031621,
            0.0000574119,
            0.0000013584,
            -0.0000052939,
            -0.000000368,
            0.0000012843,
            -0.0000000532,
            0.0000027798,
            -0.0000003147,
            0.0000028582
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000082122,
            0.0000632951,
            0.0000018491,
            0.000004696,
            0.0001445397,
            -0.000041574,
            -0.0000075731,
            0.0000211555,
            0.0000319385,
            0.0001822506,
            -0.0000111228,
            -0.0000484112,
            0.0000053823,
            0.0000298158,
            0.0000540007,
            0.0000012637,
            -0.0000026402,
            -0.0000007438,
            -0.0000206718,
            -0.0000001785,
            0.0000014446,
            0.0000004239,
            0.0000074912
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000068125,
            0.0000654282,
            0.000001217,
            0.0000035461,
            0.0001454249,
            -0.0000409757,
            -0.0000053359,
            0.0000194103,
            0.0000253776,
            0.0001756744,
            -0.0000052271,
            -0.000050069,
            0.0000035674,
            0.0000272542,
            0.00004167,
            -0.0000017205,
            -0.0000066939,
            -0.0000024903,
            0.0000013855,
            0.0000034581,
            0.0000012683,
            -0.0000008895,
            -0.0000026757
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000065991,
            0.0000652363,
            0.0000010914,
            0.0000039094,
            0.0001346527,
            -0.0000343741,
            -0.0000048334,
            0.0000157028,
            0.0000225548,
            0.0001655798,
            -0.0000072302,
            -0.0000362887,
            0.0000031982,
            0.0000202322,
            0.0000411129,
            0.0000011736,
            -0.0000063631,
            -0.0000034898,
            -0.000017492,
            0.0000007872,
            -0.0000006922,
            0.0000010407,
            0.00000627
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.00001318,
            0.0001343985,
            0.0000016013,
            0.0000050487,
            0.0003071782,
            -0.0000754678,
            -0.0000081685,
            0.0000298191,
            0.0000409693,
            0.0003547558,
            -0.0000104614,
            -0.0000708503,
            0.0000047143,
            0.0000384981,
            0.0000707785,
            0.0000014875,
            0.0000051125,
            -0.0000031375,
            -0.0000034274,
            0.0000010705,
            -0.0000058871,
            0.0000003947,
            -0.0000107585
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000109381,
            0.0001362214,
            0.0000010011,
            0.0000025098,
            0.000262497,
            -0.0000705053,
            -0.0000055475,
            0.0000251547,
            0.0000288972,
            0.0003198115,
            -0.0000031124,
            -0.0000644347,
            0.0000028125,
            0.0000288473,
            0.0000543647,
            -0.0000039921,
            0.0000056956,
            0.0000013427,
            -0.0000039971,
            0.0000015742,
            0.0000064093,
            -0.0000007018,
            0.0000268518
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000089765,
            0.0001193386,
            0.0000006974,
            0.0000024916,
            0.0002653559,
            -0.0000531258,
            -0.0000042405,
            0.0000185274,
            0.0000200331,
            0.0002837929,
            -0.0000027787,
            -0.0000331905,
            0.0000019332,
            0.0000224446,
            0.0000399766,
            0.000000523,
            0.0000112548,
            -0.0000007607,
            0.000013892,
            -0.0000022034,
            -0.0000083733,
            0.0000008804,
            -0.0000084654
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000072958,
            0.0001025725,
            0.0000003806,
            0.0000009189,
            0.0002644375,
            -0.0000336333,
            -0.000003044,
            0.0000112561,
            0.0000171615,
            0.000250502,
            -0.0000000507,
            -0.0000237554,
            0.0000006801,
            0.0000166468,
            0.0000384519,
            -0.0000024925,
            -0.0000072139,
            0.0000033713,
            0.0000048659,
            -0.0000029016,
            0.0000043517,
            0.0000003324,
            -0.0000071641
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000055908,
            0.0000927375,
            0.0000004808,
            0.0000016268,
            0.0002505483,
            -0.0000331431,
            -0.00000252,
            0.0000114894,
            0.0000115627,
            0.0002130619,
            -0.0000076932,
            -0.0000130059,
            0.0000020383,
            0.0000137549,
            0.000028326,
            0.0000045384,
            -0.0000105845,
            -0.0000055819,
            -0.0000072894,
            0.0000046776,
            -0.0000042737,
            0.0000006973,
            -0.0000132729
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000039465,
            0.000097972,
            0.0000001893,
            0.0000000903,
            0.000286506,
            -0.0000385693,
            -0.0000011309,
            0.0000127783,
            0.0000078394,
            0.000215862,
            0.000000617,
            -0.0000147748,
            0.000000522,
            0.0000140597,
            0.0000227246,
            -0.0000014413,
            0.0000117857,
            0.0000033155,
            0.0000331416,
            0.0000009574,
            -0.0000067006,
            -0.000001614,
            -0.0000141512
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000046873,
            0.0000933901,
            0.0000002327,
            0.0000024565,
            0.000242286,
            -0.0000322147,
            -0.0000016614,
            0.0000091982,
            0.000009811,
            0.0001915938,
            -0.0000054497,
            -0.0000178399,
            0.0000011792,
            0.0000099248,
            0.0000288569,
            0.0000051113,
            -0.0000023056,
            -0.0000041414,
            -0.0000139086,
            0.0000002736,
            -0.0000038264,
            0.0000006616,
            0.0000095713
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000028467,
            0.0000791115,
            0.00000013,
            0.000000152,
            0.0002283253,
            -0.0000215827,
            -0.0000008391,
            0.0000064645,
            0.0000036045,
            0.0001523892,
            0.0000019329,
            -0.000000027,
            -0.0000000245,
            0.000005108,
            0.0000167604,
            -0.0000018386,
            0.0000035987,
            0.0000016555,
            0.0000083446,
            -0.0000001349,
            0.000000359,
            -0.0000006489,
            0.000002232
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000021758,
            0.0000611517,
            0.0000000846,
            -0.0000016967,
            0.0002155118,
            -0.0000224153,
            -0.0000005563,
            0.0000050906,
            0.0000008751,
            0.0001108866,
            0.0000013824,
            0.0000001234,
            -0.0000001869,
            0.000006201,
            0.0000068579,
            -0.0000013798,
            0.0000009029,
            0.0000062443,
            0.0000246984,
            -0.00000297,
            0.0000064642,
            -0.0000003906,
            0.0000006314
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.000002073,
            0.0000499853,
            0.0000001459,
            0.0000011292,
            0.0001950289,
            -0.0000118183,
            -0.0000007808,
            0.0000042583,
            0.0000043175,
            0.0001022423,
            -0.0000023813,
            0.000011291,
            0.0000008571,
            0.0000010199,
            0.0000122804,
            0.0000010206,
            -0.000006707,
            -0.0000040725,
            -0.0000101833,
            0.0000038944,
            -0.000002172,
            -0.0000001611,
            -0.000006761
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000025224,
            0.0000795707,
            0.0000001458,
            -0.0000013894,
            0.0003588171,
            -0.0000277782,
            -0.0000008771,
            0.0000049177,
            0.0000051582,
            0.000136088,
            0.0000023373,
            0.0000210729,
            -0.0000002736,
            0.0000047866,
            0.0000150974,
            -0.0000005272,
            -0.0000032306,
            0.0000053308,
            0.0000095208,
            -0.0000025248,
            0.000006706,
            -0.0000008392,
            -0.0000200112
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000024493,
            0.0000947909,
            0.000000083,
            0.0000024204,
            0.0005652503,
            -0.0000301368,
            -0.0000005982,
            0.0000092895,
            0.0000066108,
            0.0001406426,
            -0.0000051173,
            0.0000179088,
            0.0000013976,
            0.0000033288,
            0.0000276388,
            0.0000036507,
            -0.0000051513,
            -0.0000099988,
            -0.0000400821,
            0.0000072228,
            0.0000030691,
            0.0000004552,
            0.0000249516
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000005947,
            0.0000489559,
            0.0000001045,
            -0.0000025665,
            0.0003743209,
            -0.0000038304,
            -0.000000194,
            0.0000001474,
            -0.0000006461,
            0.0000551422,
            0.0000060898,
            0.0000186218,
            -0.0000010997,
            -0.0000014217,
            0.000002661,
            -0.0000050274,
            -0.0000022461,
            0.0000075514,
            0.0000176513,
            -0.0000052722,
            0.000007633,
            0.0000002205,
            0.0000063369
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001087686,
            0.0003817465,
            0.0000711393,
            0.0001032509,
            0.0005447457,
            -0.0004163021,
            -0.0001760774,
            0.0003337882,
            0.0003850445,
            0.0009159523,
            -0.0002101296,
            -0.000482057,
            0.0001698911,
            0.0003953552,
            0.0004660418,
            -0.0000037691,
            0.0000290148,
            -0.0000107443,
            -0.0000149328,
            0.0000071164,
            -0.0000129177,
            0.0000034538,
            0.0000164832
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001786931,
            0.0006044707,
            0.0000852639,
            0.0001207873,
            0.0008452715,
            -0.0006315605,
            -0.0002464677,
            0.0004475688,
            0.0005301846,
            0.0014197333,
            -0.0002941995,
            -0.000733627,
            0.000199166,
            0.0005216159,
            0.0006241103,
            0.0000083049,
            -0.0000452117,
            -0.0000175577,
            -0.000054968,
            0.0000045713,
            0.0000053574,
            0.000004908,
            -0.0000054337
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002070935,
            0.0007171142,
            0.0000714467,
            0.0000890734,
            0.0008476015,
            -0.0007858849,
            -0.0002433657,
            0.000457,
            0.0004953968,
            0.0015617102,
            -0.0002676118,
            -0.0008494641,
            0.0001568677,
            0.0004957933,
            0.0005484246,
            0.000000912,
            0.0000273371,
            -0.0000043579,
            -0.0000254314,
            0.0000001864,
            -0.000011912,
            0.0000034336,
            0.0000193866
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002345269,
            0.000811007,
            0.0000595627,
            0.0000687463,
            0.0008619816,
            -0.0008843762,
            -0.0002363045,
            0.0004435228,
            0.0004699241,
            0.0016776206,
            -0.0002561519,
            -0.0009208021,
            0.0001261044,
            0.0004598467,
            0.0004912558,
            0.0000141455,
            -0.0000105982,
            -0.0000208982,
            -0.0000743569,
            0.0000062989,
            -0.000008508,
            0.0000045551,
            0.0000305655
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000277681,
            0.0009305402,
            0.0000509139,
            0.000043161,
            0.0007906953,
            -0.0010163524,
            -0.0002377814,
            0.0004344173,
            0.0003972521,
            0.0017248021,
            -0.0002141396,
            -0.0009726811,
            0.0000948259,
            0.0004141152,
            0.0003783818,
            -0.0000040497,
            -0.0000101851,
            -0.0000057024,
            -0.0000243934,
            0.0000046852,
            0.0000075916,
            0.0000007356,
            0.0000234778
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003760334,
            0.0011272884,
            0.0000479333,
            0.0000388758,
            0.0007601354,
            -0.0012715013,
            -0.0002674876,
            0.0004633425,
            0.0003915797,
            0.0018574201,
            -0.0002110089,
            -0.0010239332,
            0.0000789027,
            0.0003778065,
            0.0003242265,
            -0.0000128976,
            -0.0000183042,
            -0.0000249216,
            -0.0000425775,
            0.0000058475,
            -0.0000057108,
            0.0000072258,
            -0.0000038944
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0003745701,
            0.0012014748,
            0.0000397065,
            0.0000255345,
            0.0007125597,
            -0.0013448653,
            -0.0002417797,
            0.0004378367,
            0.0003366201,
            0.0018207864,
            -0.0001930604,
            -0.0009852617,
            0.0000623054,
            0.0003289213,
            0.0002630308,
            0.0000171022,
            0.0000113443,
            0.0000063712,
            -0.0000041182,
            -0.0000328447,
            0.0000265489,
            0.0000104692,
            0.0000225336
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0003342296,
            0.0011505725,
            0.0000307204,
            0.0000205822,
            0.0006886514,
            -0.0012004988,
            -0.0001996024,
            0.0003743216,
            0.0002731592,
            0.0016658461,
            -0.0001380663,
            -0.0008260736,
            0.0000446759,
            0.0002724011,
            0.0002182914,
            0.0000033879,
            -0.0000298138,
            -0.0000109949,
            0.0000000046,
            0.0000010368,
            0.0000092647,
            0.0000019474,
            -0.0000167652
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0002831593,
            0.0010849591,
            0.0000234968,
            0.0000082215,
            0.0006050833,
            -0.0010830533,
            -0.0001593313,
            0.000314972,
            0.0002128126,
            0.0015089142,
            -0.0001047765,
            -0.0006847079,
            0.000033753,
            0.0002228173,
            0.0001414764,
            -0.0000095501,
            0.0000208223,
            0.000029021,
            0.0001294006,
            -0.0000182596,
            0.0000237331,
            0.0000013759,
            -0.000027925
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002341539,
            0.0009776299,
            0.0000171656,
            0.0000099899,
            0.0005772388,
            -0.0009053993,
            -0.000123298,
            0.0002554756,
            0.000159644,
            0.0013299189,
            -0.0000762752,
            -0.0005077233,
            0.0000243261,
            0.0001651626,
            0.0001153175,
            -0.0000043875,
            0.0000125778,
            0.0000065538,
            0.0000703474,
            -0.0000194759,
            0.0000228169,
            0.000008152,
            -0.0000094175
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0003353784,
            0.0016527696,
            0.0000228706,
            0.0000088502,
            0.0009897525,
            -0.0014306039,
            -0.0001683983,
            0.000388045,
            0.0002569888,
            0.0020875897,
            -0.0000723035,
            -0.0007382239,
            0.0000270592,
            0.0002481715,
            0.0002375203,
            -0.0000147605,
            0.0000010368,
            0.0000109064,
            -0.0000065266,
            -0.0000025836,
            0.000010365,
            -0.0000010244,
            0.0000179768
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002130352,
            0.0012239246,
            0.000011652,
            0.0000115663,
            0.0008435627,
            -0.0009491942,
            -0.0000951616,
            0.000231158,
            0.0001500855,
            0.0015042563,
            -0.0000407822,
            -0.0003743279,
            0.0000145449,
            0.0001392687,
            0.0001863658,
            -0.0000037334,
            -0.0000243575,
            -0.0000089372,
            -0.0000603918,
            0.0000033397,
            0.0000275629,
            0.0000030228,
            0.0000102688
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001330837,
            0.0009339383,
            0.0000066169,
            0.0000053075,
            0.0006896278,
            -0.0006735842,
            -0.0000565452,
            0.0001546413,
            0.0000890921,
            0.0010634334,
            -0.0000176651,
            -0.0001721866,
            0.0000075708,
            0.0000767266,
            0.0001051946,
            -0.00000892,
            0.0000352513,
            0.0000076173,
            0.0000210278,
            -0.0000112266,
            0.0000038471,
            0.0000041172,
            -0.000008933
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000810573,
            0.0007225459,
            0.0000032333,
            0.0000008001,
            0.0005588462,
            -0.0004903107,
            -0.0000306633,
            0.0001052734,
            0.000049389,
            0.0007351791,
            -0.0000042609,
            -0.0001429118,
            0.000003193,
            0.0000601394,
            0.0000638321,
            -0.0000026897,
            0.0000365248,
            0.0000136123,
            0.0000857689,
            -0.0000091316,
            0.0000166284,
            -0.0000014549,
            0.000006748
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000553018,
            0.0005196739,
            0.0000024238,
            0.0000020832,
            0.0005307605,
            -0.0003259641,
            -0.0000217009,
            0.0000659027,
            0.0000414021,
            0.0005427904,
            -0.00000935,
            -0.0000772651,
            0.0000030938,
            0.0000389373,
            0.0000664226,
            0.0000064145,
            -0.0000080943,
            0.0000037779,
            -0.0000004472,
            -0.0000027878,
            0.0000109283,
            -0.0000017724,
            -0.000000002
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000416994,
            0.0004477884,
            0.0000014802,
            -0.0000030931,
            0.0005488624,
            -0.0002539366,
            -0.0000147736,
            0.0000478922,
            0.0000200188,
            0.0003970475,
            0.0000035647,
            -0.0000286393,
            -0.0000000024,
            0.0000267344,
            0.0000373451,
            -0.0000003776,
            -0.0000365125,
            0.0000129542,
            0.0000593852,
            -0.0000020215,
            0.0000316167,
            -0.0000038741,
            0.0000044633
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000235125,
            0.0003374523,
            0.0000005377,
            -0.0000018691,
            0.0004461818,
            -0.00015355,
            -0.000006781,
            0.0000260416,
            0.000010758,
            0.0002643589,
            0.000006293,
            0.0000278785,
            -0.0000011892,
            0.0000034187,
            0.0000300583,
            -0.0000042008,
            -0.000018621,
            0.000006744,
            0.0000084105,
            -0.000004786,
            0.0000153678,
            0.0000005523,
            0.0000154163
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000015816,
            0.000218214,
            0.0000003905,
            -0.0000009002,
            0.0003624344,
            -0.0001005125,
            -0.000005034,
            0.0000118568,
            -0.0000012723,
            0.0001629478,
            0.0000028243,
            0.0000164301,
            -0.0000008947,
            0.0000024745,
            0.0000240355,
            -0.0000016295,
            -0.0000080024,
            0.0000033719,
            -0.0000082687,
            -0.000004853,
            0.0000171593,
            0.0000017511,
            0.0000131426
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000083953,
            0.0001770268,
            0.0000000677,
            -0.000001339,
            0.000294787,
            -0.0000808113,
            -0.0000016978,
            0.0000123891,
            0.0000035692,
            0.000119704,
            0.0000078795,
            0.0000421206,
            -0.0000016242,
            -0.0000026896,
            0.0000144445,
            -0.0000032075,
            0.0000028664,
            0.0000013164,
            -0.0000164097,
            0.0000007875,
            0.0000009094,
            -0.0000003604,
            -0.0000045029
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000035544,
            0.0001227637,
            -0.0000000052,
            -0.0000001549,
            0.0002410854,
            -0.0000424035,
            -0.0000001182,
            0.0000055896,
            0.0000028514,
            0.0000551495,
            0.0000047636,
            0.0000156767,
            -0.0000004043,
            0.0000001498,
            0.0000142691,
            -0.0000022355,
            -0.0000144838,
            0.0000014867,
            0.0000117494,
            0.0000018462,
            0.0000116738,
            -0.000001735,
            0.0000076556
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000006075,
            0.0001464853,
            -0.0000000787,
            0.0000000936,
            0.0003967455,
            -0.0000620101,
            -0.0000007424,
            0.0000078748,
            0.0000048926,
            0.0000416651,
            0.0000037212,
            0.0000364075,
            -0.0000006481,
            0.0000011211,
            0.0000170371,
            -0.0000012502,
            -0.0000035847,
            0.0000029415,
            0.0000168233,
            -0.0000019915,
            0.0000159206,
            -0.0000007352,
            -0.0000036291
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000045311,
            0.0001490004,
            0.0000000789,
            0.0000000238,
            0.0004830225,
            -0.0000420063,
            -0.0000008302,
            0.0000052912,
            -0.0000040797,
            -0.0000220088,
            -0.0000003091,
            0.0000254908,
            0.0000003246,
            -0.0000010639,
            0.000019249,
            0.0000012871,
            -0.0000098216,
            -0.0000016135,
            0.0000057404,
            0.000000961,
            0.0000072041,
            0.0000005104,
            0.000015022
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000001384,
            0.000042331,
            0.0000000393,
            -0.0000000482,
            0.000275103,
            -0.0000052798,
            -0.0000003532,
            -0.0000010004,
            -0.0000018405,
            -0.0000422196,
            -0.0000014014,
            0.0000098701,
            0.0000001515,
            -0.0000013834,
            0.0000040825,
            0.0000009666,
            -0.0000067,
            0.0000001794,
            0.0000036387,
            -0.0000009874,
            0.000006698,
            0.0000005538,
            0.0000122497
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001231573,
            0.0004291136,
            0.0000794142,
            0.000110826,
            0.0005851799,
            -0.0004616061,
            -0.0001991738,
            0.0003697075,
            0.0004281892,
            0.001017197,
            -0.0002356763,
            -0.0005274529,
            0.0001890448,
            0.0004358264,
            0.0004968669,
            0.0000003792,
            -0.0000003191,
            0.0000102912,
            0.0000318352,
            -0.0000040584,
            0.0000087592,
            0.0000012083,
            -0.0000176953
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001983003,
            0.0006971667,
            0.0000948447,
            0.0001254351,
            0.0009036379,
            -0.0007442834,
            -0.0002732618,
            0.0005099525,
            0.00058027,
            0.0015922407,
            -0.0003101259,
            -0.0008280142,
            0.0002179481,
            0.00058259,
            0.0006760827,
            -0.0000061832,
            0.0000319139,
            0.0000102659,
            -0.0000044379,
            -0.0000133939,
            0.0000084413,
            0.0000059346,
            0.0000135852
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002385167,
            0.0008088293,
            0.0000827625,
            0.0000952609,
            0.0010176039,
            -0.0008712944,
            -0.0002809117,
            0.0005188006,
            0.0005787871,
            0.0018145841,
            -0.0003085091,
            -0.000999426,
            0.0001818002,
            0.0005808749,
            0.0006199266,
            0.0000025076,
            -0.0000403745,
            0.0000161646,
            0.0000206553,
            -0.0000133071,
            0.0000409509,
            0.0000019629,
            0.0000076958
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002796182,
            0.000935611,
            0.0000706723,
            0.0000788998,
            0.0010324363,
            -0.001006478,
            -0.0002810396,
            0.0005097436,
            0.0005352902,
            0.001970118,
            -0.0002936599,
            -0.0010433465,
            0.0001476179,
            0.000532554,
            0.0005657129,
            0.0000021388,
            -0.0000268921,
            -0.000011251,
            -0.000043182,
            -0.000001111,
            0.0000163129,
            0.0000064476,
            0.0000071473
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0003444462,
            0.0011210923,
            0.0000621342,
            0.0000557274,
            0.0009764477,
            -0.0012532795,
            -0.0002924469,
            0.0005262568,
            0.000485654,
            0.0021073895,
            -0.0002832778,
            -0.0011850465,
            0.0001184045,
            0.0004984843,
            0.0004658693,
            0.0000002635,
            0.0000551303,
            0.0000143743,
            0.0000052849,
            -0.0000186844,
            -0.0000013879,
            0.0000038681,
            0.0000402855
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0004569951,
            0.0013742795,
            0.0000588212,
            0.0000459659,
            0.0009743756,
            -0.0015698653,
            -0.0003272397,
            0.0005684866,
            0.0004849106,
            0.0023052519,
            -0.0002724353,
            -0.0012785383,
            0.0000985625,
            0.0004718418,
            0.0004084725,
            0.0000036145,
            -0.0000538896,
            -0.0000118393,
            -0.0000408176,
            -0.0000072339,
            0.0000453525,
            0.0000059854,
            0.0000062419
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004703685,
            0.0014808139,
            0.0000498833,
            0.0000323014,
            0.0009314033,
            -0.0016087786,
            -0.0003043739,
            0.0005347718,
            0.0004137677,
            0.0022829349,
            -0.0002314711,
            -0.0011853012,
            0.0000780524,
            0.0004126386,
            0.0003349934,
            -0.0000053609,
            -0.0000653676,
            -0.0000091741,
            -0.0000644928,
            0.0000107557,
            0.000011039,
            -0.0000000301,
            -0.0000295126
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0004256061,
            0.0014528087,
            0.000039415,
            0.0000256172,
            0.0008985886,
            -0.0015622268,
            -0.000254325,
            0.0004746002,
            0.0003480833,
            0.0021543331,
            -0.0001832323,
            -0.0010289376,
            0.000058521,
            0.0003416652,
            0.0002693384,
            0.0000045518,
            0.0000371152,
            -0.0000016705,
            -0.0000029768,
            -0.0000187546,
            0.0000064444,
            0.0000092812,
            -0.0000058267
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003750344,
            0.001394722,
            0.0000311089,
            0.0000231364,
            0.0008195944,
            -0.0013886266,
            -0.0002109199,
            0.0004096578,
            0.0002815901,
            0.0019683643,
            -0.000141319,
            -0.0008554438,
            0.0000464243,
            0.0002817289,
            0.0002334957,
            0.0000006856,
            0.0000166414,
            -0.0000171563,
            -0.000009878,
            -0.0000035806,
            0.0000114007,
            0.0000094914,
            0.0000035487
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0003025009,
            0.0012843521,
            0.0000226364,
            0.0000145399,
            0.0007482665,
            -0.0012049552,
            -0.0001603531,
            0.0003426242,
            0.0002343249,
            0.0017417472,
            -0.0000915606,
            -0.0007679625,
            0.0000302773,
            0.0002454064,
            0.0002122172,
            -0.0000058458,
            -0.0000065224,
            -0.0000028489,
            0.0000065478,
            0.0000057838,
            0.000015862,
            -0.0000003136,
            0.0000383524
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004522297,
            0.0022283699,
            0.0000292885,
            0.0000265423,
            0.0014257532,
            -0.0019040162,
            -0.0002205307,
            0.0005109209,
            0.0003407322,
            0.0028820347,
            -0.0001351961,
            -0.0010216496,
            0.0000441924,
            0.0003339927,
            0.0003147072,
            0.0000032244,
            -0.0000153405,
            -0.000024027,
            0.0000045563,
            0.0000002402,
            0.000019971,
            0.0000097381,
            0.0000299669
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002924009,
            0.001768442,
            0.0000164498,
            0.0000154703,
            0.0012095822,
            -0.0013637215,
            -0.0001313603,
            0.00033942,
            0.0002104428,
            0.0021355681,
            -0.0000586276,
            -0.0005670903,
            0.000021043,
            0.0001977263,
            0.0002482046,
            -0.000003482,
            0.0000245361,
            -0.0000179663,
            -0.0000534172,
            0.0000163715,
            -0.000019486,
            0.0000004771,
            0.0000382297
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001888634,
            0.0013564514,
            0.0000093307,
            0.0000046402,
            0.0010431302,
            -0.0009592459,
            -0.0000787207,
            0.0002190729,
            0.0001293004,
            0.0015545349,
            -0.0000162483,
            -0.000334442,
            0.0000084008,
            0.0001289924,
            0.0001896654,
            0.0000010345,
            0.0000312796,
            0.0000058354,
            -0.0000326353,
            -0.0000021842,
            -0.0000059223,
            -0.0000025373,
            0.0000280135
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001299536,
            0.001026824,
            0.0000054937,
            0.0000074573,
            0.0009289696,
            -0.0006695654,
            -0.00005059,
            0.0001442048,
            0.0000662087,
            0.0011028799,
            -0.0000193076,
            -0.0001741204,
            0.0000065884,
            0.0000807186,
            0.0001465443,
            0.0000058685,
            0.0000050769,
            -0.0000043128,
            -0.0000632622,
            -0.0000057522,
            -0.0000018641,
            0.0000023712,
            0.0000350159
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000813232,
            0.0008065829,
            0.0000028813,
            0.0000010015,
            0.0008012595,
            -0.0004795766,
            -0.0000286449,
            0.0000962173,
            0.0000436312,
            0.0008132105,
            -0.000007673,
            -0.0000637904,
            0.0000029951,
            0.0000425621,
            0.0000737726,
            0.0000004674,
            0.0000097453,
            0.0000038946,
            0.0000319926,
            -0.0000097353,
            0.0000092487,
            0.0000044963,
            -0.0000053821
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000649219,
            0.0007637565,
            0.0000019341,
            0.000005419,
            0.000849444,
            -0.0004269324,
            -0.0000213138,
            0.000084424,
            0.0000360039,
            0.0006890476,
            0.0000025498,
            -0.0000626639,
            0.0000022374,
            0.0000404076,
            0.0001143902,
            -0.0000067746,
            0.00003687,
            -0.0000031121,
            -0.0000212158,
            0.0000024971,
            -0.0000021338,
            -0.0000004552,
            0.0000482852
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000389923,
            0.000544107,
            0.0000008372,
            0.0000019524,
            0.0007383595,
            -0.0002672653,
            -0.0000110865,
            0.0000488609,
            0.0000150743,
            0.0004360453,
            0.0000012015,
            -0.0000166457,
            0.000000736,
            0.000022221,
            0.0000655766,
            0.0000008886,
            -0.0000239926,
            -0.0000130083,
            -0.0000193472,
            0.000012358,
            -0.0000064307,
            0.0000011614,
            0.0000105496
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000269676,
            0.0004064509,
            0.000000553,
            0.0000010985,
            0.0005950178,
            -0.0001987454,
            -0.0000076955,
            0.0000309164,
            0.000010796,
            0.0003142204,
            -0.000001629,
            0.000014018,
            0.0000009335,
            0.0000150239,
            0.000053459,
            -0.0000018927,
            0.0000252985,
            0.0000076435,
            0.0000107776,
            -0.0000072476,
            0.0000040593,
            0.0000006358,
            -0.0000099249
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000165278,
            0.000288136,
            0.0000002773,
            0.000005215,
            0.0005155558,
            -0.0001082393,
            -0.0000040693,
            0.0000151599,
            0.0000001996,
            0.0001590109,
            -0.0000040814,
            0.0000454639,
            0.0000014632,
            -0.0000017802,
            0.0000387792,
            0.0000013726,
            0.0000042726,
            -0.0000148663,
            -0.0000202572,
            0.0000073805,
            -0.0000158556,
            0.0000023013,
            0.0000013619
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000106088,
            0.000221808,
            0.0000002332,
            0.0000014269,
            0.0004766129,
            -0.000102516,
            -0.0000029602,
            0.0000171275,
            -0.0000010734,
            0.0001199702,
            -0.0000021569,
            0.000005271,
            0.0000008277,
            0.0000077146,
            0.0000359422,
            0.0000032804,
            -0.0000021884,
            -0.0000031245,
            -0.0000110483,
            0.0000051269,
            0.0000008179,
            -0.0000017246,
            0.0000143987
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000121649,
            0.0002814216,
            0.0000000528,
            0.0000007488,
            0.0007166595,
            -0.0001151642,
            -0.0000022909,
            0.000014499,
            -0.0000040854,
            0.0000735723,
            0.0000025055,
            0.0000475463,
            -0.0000001011,
            -0.0000015158,
            0.0000397058,
            -0.0000028953,
            0.0000137296,
            -0.0000009915,
            0.00000048,
            0.0000002018,
            0.000005285,
            0.0000012559,
            0.0000176247
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000078123,
            0.0002824778,
            0.0000001586,
            0.0000014856,
            0.0009348573,
            -0.0000868828,
            -0.0000016107,
            0.0000123013,
            0.0000046267,
            0.0000262307,
            -0.0000000521,
            0.0000537884,
            0.0000005698,
            0.0000011058,
            0.0000428153,
            0.0000001467,
            0.0000104339,
            -0.0000016072,
            0.0000110895,
            0.0000004588,
            0.0000041706,
            0.0000001617,
            0.0000116757
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000002862,
            0.0000936295,
            0.0000000513,
            -0.0000000911,
            0.0005816398,
            -0.0000221044,
            -0.0000006896,
            0.0000001608,
            0.0000022565,
            -0.0000592513,
            0.0000018955,
            0.0000247702,
            -0.0000004762,
            0.0000003918,
            0.0000185454,
            -0.0000006415,
            -0.000010097,
            0.0000023004,
            -0.0000077781,
            0.0000001094,
            0.0000056426,
            -0.0000009756,
            0.0000114147
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0001020448,
            0.0003596521,
            0.0000652718,
            0.0000921851,
            0.0004839121,
            -0.0003956102,
            -0.0001631088,
            0.0003118863,
            0.0003726277,
            0.0008391923,
            -0.0001891718,
            -0.0004642178,
            0.0001559971,
            0.0003642981,
            0.0004296259,
            -0.0000045813,
            0.0000136713,
            0.0000179244,
            0.0000412012,
            -0.0000143076,
            0.0000169594,
            0.0000015885,
            0.000016826
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0001677342,
            0.0005838862,
            0.0000819258,
            0.0001077868,
            0.0007599334,
            -0.0006333424,
            -0.0002341995,
            0.0004416072,
            0.0005053922,
            0.0013335177,
            -0.0002661615,
            -0.0007178197,
            0.0001893607,
            0.0005030448,
            0.0005870102,
            -0.0000055108,
            0.000013862,
            0.0000094762,
            -0.000005468,
            -0.0000013392,
            0.0000065093,
            -0.0000023801,
            0.0000289618
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0002072899,
            0.0006957131,
            0.0000712064,
            0.0000839036,
            0.0008906617,
            -0.0007622802,
            -0.0002425945,
            0.0004513733,
            0.0004867734,
            0.0015648814,
            -0.0002721315,
            -0.0008798756,
            0.0001573029,
            0.0005050102,
            0.0005243384,
            0.0000052575,
            0.0000259947,
            0.0000181114,
            0.0000507863,
            -0.0000215625,
            0.0000062106,
            0.0000064115,
            0.0000072096
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0002337734,
            0.0008367541,
            0.0000602145,
            0.0000703031,
            0.0009357906,
            -0.0008846863,
            -0.000236722,
            0.0004529095,
            0.0004707274,
            0.0017736603,
            -0.000249715,
            -0.0009492675,
            0.0001273877,
            0.0004784914,
            0.000492164,
            0.0000010446,
            -0.0000081944,
            -0.0000079729,
            0.0000125072,
            0.0000009668,
            0.0000120463,
            0.0000028312,
            0.0000013206
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0002968997,
            0.0009770689,
            0.0000546816,
            0.000048375,
            0.0008749912,
            -0.0010848286,
            -0.0002546281,
            0.000461296,
            0.0004362814,
            0.0018596417,
            -0.0002444761,
            -0.0010255858,
            0.0001045468,
            0.0004393155,
            0.0004169583,
            0.0000011494,
            0.00003257,
            0.0000188614,
            0.0000181246,
            -0.0000324352,
            0.0000350871,
            0.0000087079,
            0.0000514112
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0003978871,
            0.0012593681,
            0.0000532189,
            0.0000321743,
            0.0008629334,
            -0.0014150811,
            -0.0002903781,
            0.0005147345,
            0.0004242156,
            0.0020986673,
            -0.0002291313,
            -0.0011411963,
            0.0000862953,
            0.0004271988,
            0.0003644633,
            -0.0000107569,
            0.0000081125,
            0.0000135422,
            -0.000014849,
            0.0000014628,
            -0.0000039549,
            -0.0000044904,
            -0.0000184341
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0004038821,
            0.0013613293,
            0.0000445425,
            0.0000251778,
            0.0008500167,
            -0.0014910081,
            -0.0002659558,
            0.0004950831,
            0.0003908932,
            0.0021212542,
            -0.0001999051,
            -0.0011002419,
            0.0000695592,
            0.0003809813,
            0.0003116067,
            -0.0000070206,
            0.0000010183,
            0.0000141856,
            0.0000314559,
            -0.0000035403,
            0.000017026,
            -0.0000021531,
            -0.0000234243
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000370909,
            0.001359176,
            0.0000353548,
            0.0000211816,
            0.0007791467,
            -0.0014093287,
            -0.000225132,
            0.0004432899,
            0.0003219098,
            0.0019820642,
            -0.0001513844,
            -0.0009943178,
            0.0000514334,
            0.0003272527,
            0.0002636364,
            0.0000012942,
            -0.0000131385,
            0.0000007741,
            0.0000334452,
            0.0000025382,
            0.0000211253,
            -0.0000026677,
            0.0000044122
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0003247778,
            0.0012272402,
            0.0000271386,
            0.0000181762,
            0.0007763268,
            -0.0012123495,
            -0.000182656,
            0.0003574044,
            0.0002525349,
            0.001782781,
            -0.0001169106,
            -0.0007752261,
            0.0000394347,
            0.0002554029,
            0.0002145143,
            -0.0000102666,
            0.0000119689,
            -0.0000062722,
            -0.0000048631,
            -0.0000047806,
            0.0000135676,
            0.0000068006,
            0.0000226679
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0002676023,
            0.0011694193,
            0.0000203537,
            0.0000115091,
            0.0007126246,
            -0.0010759124,
            -0.0001429632,
            0.0003035281,
            0.0002109323,
            0.0016116181,
            -0.0000800871,
            -0.0006380306,
            0.0000267206,
            0.0002131793,
            0.0001950599,
            0.0000002513,
            0.0000054871,
            0.0000049959,
            -0.0000000582,
            -0.0000023712,
            -0.0000004165,
            -0.0000006883,
            0.0000015595
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0004126127,
            0.002108602,
            0.0000268098,
            0.0000189653,
            0.0013216263,
            -0.0018205301,
            -0.0002013698,
            0.0004830234,
            0.0002905029,
            0.0027407528,
            -0.0001074869,
            -0.0009281648,
            0.0000365209,
            0.0003157215,
            0.0002984922,
            -0.0000001333,
            0.000078497,
            -0.0000085537,
            -0.0000171936,
            0.0000103123,
            -0.0000292998,
            -0.0000018411,
            0.0000249374
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0002822813,
            0.001680866,
            0.0000152907,
            0.0000179674,
            0.0011911133,
            -0.0012650869,
            -0.000125449,
            0.0003140109,
            0.0002063007,
            0.0020800323,
            -0.0000723044,
            -0.0005568058,
            0.0000208669,
            0.0001938718,
            0.0002473105,
            0.0000167807,
            -0.0000375773,
            -0.0000220411,
            -0.000095923,
            0.0000023744,
            -0.0000217516,
            0.0000059174,
            0.0000214235
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001849903,
            0.0013441865,
            0.0000093556,
            0.0000003003,
            0.0010498183,
            -0.0009503979,
            -0.0000785559,
            0.0002185447,
            0.0001157821,
            0.0015331133,
            -0.0000241418,
            -0.000309662,
            0.0000100183,
            0.0001240245,
            0.0001455248,
            0.0000015673,
            0.0000006834,
            0.0000247277,
            0.0000766009,
            -0.0000161267,
            0.0000126889,
            -0.0000006726,
            -0.0000165822
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0001181967,
            0.0010419996,
            0.000004612,
            0.0000020575,
            0.0009490346,
            -0.000683058,
            -0.0000433552,
            0.0001488722,
            0.0000806064,
            0.0011339803,
            0.0000025263,
            -0.0001815755,
            0.0000029881,
            0.0000815726,
            0.0001309336,
            -0.0000059501,
            0.0000149008,
            -0.000006384,
            0.0000060328,
            0.0000093004,
            -0.0000038356,
            -0.0000009308,
            0.0000220499
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000080226,
            0.0008163619,
            0.0000026819,
            -0.0000002952,
            0.000815165,
            -0.0004769311,
            -0.0000275965,
            0.0000981495,
            0.0000342525,
            0.0008022738,
            0.0000056119,
            -0.000102242,
            0.000000792,
            0.0000469154,
            0.0000893863,
            -0.0000080917,
            0.0000147238,
            0.0000100556,
            0.0000395053,
            -0.0000114904,
            0.0000306914,
            0.0000036272,
            0.0000470602
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000643063,
            0.0007804442,
            0.0000019179,
            0.0000019141,
            0.0009262759,
            -0.0004184965,
            -0.0000207552,
            0.0000822055,
            0.0000365211,
            0.0007389724,
            0.0000078273,
            -0.0000432101,
            0.0000001269,
            0.0000398593,
            0.000103682,
            -0.0000060262,
            0.0000182164,
            0.0000073339,
            0.0000173158,
            -0.0000091912,
            0.0000033644,
            0.0000010884,
            0.0000168721
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000433596,
            0.0005673392,
            0.0000013337,
            0.0000049107,
            0.0008090138,
            -0.0002883004,
            -0.0000141581,
            0.0000539394,
            0.0000418752,
            0.0004951506,
            -0.0000044746,
            0.0000020305,
            0.0000022835,
            0.0000252982,
            0.0000896456,
            0.0000005416,
            -0.0000328587,
            -0.0000033578,
            -0.000029023,
            0.0000041139,
            0.000018239,
            -0.0000004284,
            0.0000225883
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000029097,
            0.0004347747,
            0.0000008338,
            0.0000001463,
            0.0006927295,
            -0.0002071927,
            -0.0000089345,
            0.0000350911,
            0.0000113339,
            0.0003403993,
            -0.0000001133,
            0.0000200794,
            0.0000002513,
            0.0000162717,
            0.0000593481,
            0.0000007134,
            0.0000063816,
            0.0000005078,
            -0.0000327978,
            0.0000013298,
            -0.0000186794,
            0.0000003602,
            -0.0000035408
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000197338,
            0.0003084365,
            0.000000543,
            -0.0000018179,
            0.0005986613,
            -0.0001362525,
            -0.0000060162,
            0.000016346,
            0.000001968,
            0.000188871,
            0.0000060553,
            0.0000435818,
            -0.0000013248,
            -0.0000014034,
            0.0000245514,
            -0.0000056784,
            -0.0000085358,
            0.0000012481,
            0.0000179543,
            0.0000012503,
            0.000012476,
            0.0000007347,
            -0.0000120805
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000118021,
            0.0002520442,
            0.000000246,
            0.0000026959,
            0.0005286017,
            -0.0001031595,
            -0.000003105,
            0.0000159318,
            0.0000014811,
            0.0001490564,
            -0.0000026025,
            0.000025343,
            0.0000008307,
            0.0000061543,
            0.0000442029,
            0.0000018376,
            0.0000187212,
            -0.0000064771,
            -0.0000361478,
            0.0000033426,
            -0.0000151161,
            0.0000011942,
            -0.0000038994
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000131922,
            0.000333803,
            0.0000001129,
            -0.0000005654,
            0.0008479165,
            -0.0001110783,
            -0.0000025128,
            0.0000176256,
            0.0000102363,
            0.0001342289,
            0.0000080786,
            0.0000600858,
            -0.0000009541,
            0.0000009172,
            0.0000516992,
            -0.0000047792,
            -0.0000006394,
            0.0000087621,
            0.0000039331,
            -0.0000066098,
            0.0000005449,
            -0.0000003254,
            0.000005211
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000072635,
            0.000313432,
            -0.000000059,
            -0.0000006682,
            0.0012107039,
            -0.000090594,
            -0.0000005411,
            0.0000058534,
            -0.0000031407,
            0.0000333366,
            0.0000013901,
            0.000048555,
            -0.0000011488,
            0.0000023916,
            0.0000449537,
            0.000002393,
            -0.0000023281,
            -0.0000043129,
            0.0000232352,
            0.0000067878,
            -0.0000015317,
            -0.000000233,
            0.0000116452
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000027665,
            0.0001259418,
            -0.0000000026,
            0.0000018927,
            0.0007202935,
            -0.0000207515,
            -0.0000002794,
            0.0000026429,
            -0.0000043797,
            -0.0000529103,
            -0.000001631,
            0.0000434102,
            0.0000007437,
            -0.0000002996,
            0.0000165072,
            0.0000014077,
            0.0000008373,
            -0.0000014727,
            0.0000156095,
            -0.0000014945,
            -0.0000092338,
            0.0000008278,
            -0.0000045833
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000561374,
            0.0001817695,
            0.0000356142,
            0.0000530577,
            0.0002520775,
            -0.0002031097,
            -0.0000897708,
            0.0001619967,
            0.000196741,
            0.0004310189,
            -0.0001083534,
            -0.0002383097,
            0.000086891,
            0.000196341,
            0.0002360839,
            -0.000000229,
            0.0000075803,
            0.0000088464,
            0.0000088018,
            -0.0000070645,
            0.0000016785,
            0.0000006579,
            0.0000002764
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000879324,
            0.0003152707,
            0.0000430843,
            0.0000612893,
            0.0004338131,
            -0.0003355635,
            -0.0001223357,
            0.0002329622,
            0.0002720521,
            0.0007451711,
            -0.000140634,
            -0.0003656191,
            0.0000996178,
            0.0002673095,
            0.0003273911,
            -0.0000001624,
            0.0000078689,
            -0.0000067907,
            -0.0000223211,
            0.0000001652,
            -0.0000070477,
            0.0000040143,
            -0.0000064757
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0001055028,
            0.0003695322,
            0.00003785,
            0.0000487957,
            0.0004614194,
            -0.0003892947,
            -0.0001259122,
            0.0002338059,
            0.0002683417,
            0.0008303238,
            -0.0001383346,
            -0.0004311493,
            0.000085831,
            0.0002620639,
            0.0003072853,
            -0.0000050465,
            0.000010074,
            0.0000122455,
            0.0000134425,
            -0.0000112668,
            0.0000124259,
            -0.0000003901,
            0.0000154007
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0001196424,
            0.0004475247,
            0.0000325136,
            0.0000399708,
            0.0005285909,
            -0.0004633854,
            -0.0001245427,
            0.0002421373,
            0.0002620072,
            0.0009681957,
            -0.0001365262,
            -0.0005070062,
            0.0000705986,
            0.0002620358,
            0.0002830634,
            0.0000002667,
            -0.000016178,
            -0.0000218289,
            -0.000037709,
            0.0000233323,
            -0.0000146348,
            -0.000000941,
            -0.0000013541
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.00014684,
            0.000543594,
            0.0000292274,
            0.0000257474,
            0.0004920091,
            -0.0005755395,
            -0.000130924,
            0.0002519372,
            0.0002461237,
            0.0010358907,
            -0.0001305011,
            -0.0005573122,
            0.000057156,
            0.0002434182,
            0.0002401273,
            0.0000048752,
            -0.0000066601,
            0.0000089807,
            0.0000002705,
            -0.000005093,
            0.000016548,
            -0.0000009147,
            0.0000104604
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0002056395,
            0.0006453752,
            0.000028321,
            0.0000176141,
            0.0004753813,
            -0.0007209318,
            -0.0001522239,
            0.0002673228,
            0.0002273701,
            0.0011156461,
            -0.0001271202,
            -0.0006233742,
            0.0000478934,
            0.0002344202,
            0.0002088499,
            -0.0000049014,
            0.0000054781,
            0.0000126293,
            -0.0000291613,
            -0.0000054218,
            0.0000020409,
            -0.0000010916,
            0.0000167339
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0002106298,
            0.0007265507,
            0.0000240757,
            0.0000171594,
            0.0004549463,
            -0.0007837544,
            -0.0001409335,
            0.0002669021,
            0.000217427,
            0.0011534018,
            -0.0001096678,
            -0.0006185626,
            0.0000386938,
            0.0002148376,
            0.0001850003,
            0.000005549,
            0.0000118125,
            0.0000014382,
            -0.0000073949,
            -0.0000087579,
            -0.0000010031,
            0.0000012275,
            0.0000250721
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000195148,
            0.0007399318,
            0.0000195359,
            0.0000110183,
            0.00046612,
            -0.0007442424,
            -0.0001208356,
            0.0002426623,
            0.000176756,
            0.0011171248,
            -0.0000834717,
            -0.0005429753,
            0.0000298325,
            0.0001839293,
            0.0001354281,
            -0.0000099362,
            0.0000252338,
            0.0000069572,
            0.0000656642,
            -0.0000004803,
            0.0000061137,
            -0.0000010966,
            0.0000047261
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001760009,
            0.0006985157,
            0.0000153396,
            0.0000151164,
            0.0004747627,
            -0.0006768177,
            -0.0001013916,
            0.0002025135,
            0.0001604402,
            0.0010742829,
            -0.0000796663,
            -0.0004195742,
            0.0000246065,
            0.0001453326,
            0.0001624096,
            0.0000111792,
            0.0000115455,
            -0.0000111113,
            -0.0001055018,
            -0.0000048689,
            -0.0000228154,
            0.0000044408,
            0.0000086068
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001469443,
            0.0006590454,
            0.0000110215,
            0.0000065678,
            0.0004118307,
            -0.0005816879,
            -0.0000778838,
            0.0001678936,
            0.000119382,
            0.000931662,
            -0.0000376818,
            -0.0003687057,
            0.000014236,
            0.0001230915,
            0.0001135345,
            -0.000011495,
            -0.0000314967,
            0.0000003768,
            -0.0000074941,
            0.0000099852,
            0.0000097652,
            -0.0000046528,
            -0.0000065357
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002294065,
            0.0011364999,
            0.0000155922,
            0.0000118537,
            0.0007751194,
            -0.0009558784,
            -0.0001147365,
            0.0002638045,
            0.000183064,
            0.0015403707,
            -0.0000729331,
            -0.0005058441,
            0.0000230895,
            0.0001770826,
            0.0001768608,
            0.0000070741,
            -0.0000267877,
            0.0000017526,
            -0.0000142777,
            -0.0000178855,
            0.0000401903,
            0.0000078995,
            0.0000372724
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000148514,
            0.0009539144,
            0.0000084404,
            0.000009249,
            0.0007222111,
            -0.0007121095,
            -0.0000669817,
            0.0001787292,
            0.0001135473,
            0.0012224282,
            -0.0000381737,
            -0.0003225654,
            0.0000126953,
            0.0001195273,
            0.000128895,
            0.0000094437,
            -0.000012751,
            -0.0000101111,
            0.0000417272,
            0.0000053639,
            0.0000014392,
            0.0000007572,
            -0.00001972
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001002826,
            0.0008083068,
            0.0000046741,
            0.0000017218,
            0.0006195229,
            -0.0005664417,
            -0.0000408264,
            0.0001334741,
            0.0000781007,
            0.0009765259,
            -0.000007839,
            -0.0002344897,
            0.0000042823,
            0.000085649,
            0.0000996767,
            0.0000001547,
            0.0000332383,
            0.0000047617,
            0.0000156233,
            0.0000026783,
            -0.0000120717,
            -0.0000035327,
            0.0000299045
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000657643,
            0.000597961,
            0.0000027416,
            0.0000029902,
            0.0005718062,
            -0.0003759143,
            -0.0000247006,
            0.0000813705,
            0.0000548846,
            0.0006905032,
            -0.0000082044,
            -0.0001061293,
            0.0000037421,
            0.0000492793,
            0.0000692944,
            -0.0000005094,
            -0.0000364337,
            -0.0000049191,
            0.0000052019,
            0.0000152947,
            0.0000207221,
            -0.0000055532,
            -0.0000079124
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000439388,
            0.000480171,
            0.00000159,
            0.0000011093,
            0.0005166562,
            -0.0002783968,
            -0.0000151129,
            0.0000602563,
            0.0000239615,
            0.0005067939,
            0.000004347,
            -0.0000650483,
            0.0000007323,
            0.0000351886,
            0.0000728727,
            -0.0000025637,
            0.00001898,
            -0.0000048243,
            -0.0000282378,
            0.0000027631,
            -0.0000187014,
            0.000001355,
            0.0000252644
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000401292,
            0.000481168,
            0.0000013574,
            0.0000013631,
            0.0005616301,
            -0.0002573435,
            -0.0000138873,
            0.0000539166,
            0.0000295675,
            0.0004659989,
            0.0000002728,
            -0.0000494163,
            0.0000011393,
            0.0000262614,
            0.0000672106,
            -0.0000027564,
            0.0000128096,
            0.0000063123,
            0.0000225859,
            -0.0000088554,
            0.0000091001,
            0.0000022541,
            0.0000256834
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000238299,
            0.0003284314,
            0.00000041,
            -0.0000010837,
            0.000517884,
            -0.0001670602,
            -0.0000065461,
            0.0000243249,
            0.0000125068,
            0.0003025463,
            0.0000046242,
            0.0000249416,
            -0.0000007851,
            0.0000058567,
            0.000038978,
            -0.0000037487,
            0.0000023033,
            0.0000100124,
            0.0000305096,
            -0.000011008,
            0.0000250025,
            0.0000021417,
            0.0000051683
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000161968,
            0.0002690685,
            0.0000003001,
            0.0000021268,
            0.0004444089,
            -0.0001161563,
            -0.0000042741,
            0.0000198998,
            0.0000189985,
            0.0002490381,
            0.0000006226,
            0.000016876,
            -0.000000014,
            0.0000105735,
            0.0000541136,
            0.0000008905,
            -0.0000305026,
            -0.0000140185,
            -0.0000735897,
            0.0000144636,
            -0.0000066622,
            -0.0000010645,
            0.0000011788
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000109405,
            0.0002084748,
            0.000000264,
            0.000000602,
            0.0003682768,
            -0.0000740001,
            -0.0000031306,
            0.0000104448,
            -0.0000038617,
            0.0001260466,
            -0.0000044193,
            0.000008539,
            0.0000007448,
            0.0000001326,
            0.0000189524,
            0.0000042889,
            -0.0000063176,
            -0.0000031981,
            0.000006506,
            0.000001147,
            0.0000017515,
            0.0000009595,
            0.0000024311
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000073007,
            0.0001449614,
            0.0000002127,
            -0.0000017155,
            0.000346298,
            -0.0000657738,
            -0.0000022116,
            0.0000081192,
            -0.000009726,
            0.0000767456,
            0.0000033094,
            0.0000292809,
            -0.0000009378,
            0.000000021,
            0.0000098358,
            -0.0000012699,
            0.0000183693,
            0.0000044773,
            0.0000073338,
            0.0000002904,
            -0.0000118668,
            -0.00000119,
            0.0000004509
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000009939,
            0.0002254535,
            0.0000001212,
            0.0000011417,
            0.0005396444,
            -0.000081504,
            -0.0000023515,
            0.0000124697,
            0.0000005425,
            0.0000853005,
            -0.0000016489,
            0.0000290977,
            0.0000003685,
            0.0000002971,
            0.0000326253,
            0.000001708,
            -0.0000038566,
            0.0000004578,
            0.0000017882,
            -0.000001832,
            0.0000091297,
            0.0000005808,
            0.0000146981
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000008925,
            0.0001998239,
            0.0000003852,
            0.0000022832,
            0.0007703801,
            -0.0000629577,
            -0.0000030389,
            0.0000052567,
            -0.0000006236,
            0.0000108588,
            -0.000001564,
            0.0000465866,
            0.0000008581,
            0.0000029161,
            0.0000332889,
            0.0000012634,
            0.0000120971,
            -0.0000050205,
            -0.0000451118,
            0.0000027726,
            -0.0000172769,
            0.0000004177,
            0.0000234439
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000016232,
            0.000084521,
            0.0000001097,
            -0.0000007479,
            0.0005041798,
            -0.0000108639,
            -0.000000624,
            -0.0000001612,
            0.0000052887,
            -0.0000382541,
            0.0000048293,
            0.0000386625,
            -0.0000005642,
            -0.0000053988,
            0.000009573,
            -0.000002249,
            -0.0000113173,
            0.0000087161,
            0.0000318594,
            -0.000005863,
            0.0000071969,
            -0.0000011225,
            0.0000016465
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000348069,
            0.0001258636,
            0.0000239344,
            0.00003584,
            0.0001877537,
            -0.0001289967,
            -0.0000570368,
            0.0001090741,
            0.000136486,
            0.0003125923,
            -0.0000722224,
            -0.0001425254,
            0.0000585736,
            0.0001296252,
            0.0001628946,
            0.0000037253,
            0.0000001195,
            0.0000027736,
            0.0000035916,
            -0.0000063637,
            0.000001478,
            0.0000019062,
            -0.0000053633
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.000058891,
            0.0002250741,
            0.0000299921,
            0.0000452661,
            0.0002991339,
            -0.0002303285,
            -0.0000836427,
            0.0001623872,
            0.0001936198,
            0.0005200295,
            -0.0000964055,
            -0.0002757689,
            0.0000717654,
            0.0001940158,
            0.0002363828,
            -0.0000032624,
            -0.0000041413,
            -0.0000062831,
            -0.0000059314,
            0.000008172,
            0.0000007964,
            0.0000010057,
            0.000008177
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000714515,
            0.0002671457,
            0.0000266493,
            0.0000377355,
            0.0003505642,
            -0.0002648207,
            -0.0000863395,
            0.0001661836,
            0.000185679,
            0.000609461,
            -0.0001005693,
            -0.0003216049,
            0.0000620794,
            0.0001981126,
            0.0002196859,
            0.0000016608,
            -0.0000209698,
            -0.000011061,
            0.0000008576,
            0.0000052237,
            0.0000059673,
            0.0000022539,
            -0.0000084446
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000769351,
            0.0003215897,
            0.000022473,
            0.0000275851,
            0.0003693379,
            -0.0003292358,
            -0.0000830231,
            0.0001701636,
            0.0001872482,
            0.0006923915,
            -0.0000965194,
            -0.0003393304,
            0.00004904,
            0.0001832714,
            0.0002112949,
            0.0000065601,
            -0.0000062004,
            0.0000002569,
            -0.0000161641,
            0.0000002406,
            0.0000070908,
            0.0000004985,
            0.0000090871
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000981463,
            0.0003817876,
            0.0000198507,
            0.0000205123,
            0.0003597352,
            -0.0003935585,
            -0.0000878843,
            0.0001752586,
            0.0001688163,
            0.00075237,
            -0.0000793559,
            -0.0003956229,
            0.0000394941,
            0.0001765609,
            0.0001655282,
            -0.0000137803,
            0.0000351991,
            0.0000037858,
            0.0000590893,
            0.000003364,
            -0.0000025398,
            -0.000001555,
            -0.0000061209
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001270034,
            0.0004472355,
            0.0000189566,
            0.000016955,
            0.0003934285,
            -0.0004725083,
            -0.0000975205,
            0.0001844051,
            0.0001675823,
            0.00082952,
            -0.0000938298,
            -0.0004540004,
            0.0000350581,
            0.0001724456,
            0.0001559196,
            0.0000071097,
            -0.0000062379,
            -0.0000038791,
            0.0000003669,
            -0.0000017876,
            -0.0000015908,
            0.0000016551,
            0.0000050103
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001364898,
            0.000471496,
            0.0000164079,
            0.0000162698,
            0.0003758183,
            -0.0004867766,
            -0.0000932706,
            0.0001759202,
            0.0001621243,
            0.0008111539,
            -0.0000773626,
            -0.0004104645,
            0.0000284419,
            0.000149855,
            0.000144815,
            -0.000002101,
            -0.0000501043,
            -0.0000121033,
            -0.0000051794,
            0.0000074672,
            0.0000275562,
            0.0000014319,
            -0.0000038684
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001277179,
            0.0004841745,
            0.0000128464,
            0.0000106596,
            0.0003608769,
            -0.0004641366,
            -0.0000791718,
            0.0001538702,
            0.0001314634,
            0.0007945726,
            -0.0000547203,
            -0.0003336332,
            0.0000196838,
            0.000119412,
            0.0001244716,
            -0.0000086995,
            -0.0000089231,
            0.0000019649,
            -0.0000134499,
            -0.0000043467,
            0.0000073361,
            0.0000016201,
            -0.0000013725
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001132591,
            0.0004786907,
            0.0000104495,
            0.00000562,
            0.000356602,
            -0.0004557032,
            -0.0000667565,
            0.0001417167,
            0.000114521,
            0.0007596587,
            -0.0000445602,
            -0.0003079073,
            0.0000159467,
            0.0001112244,
            0.0001090557,
            -0.0000035034,
            -0.0000023271,
            0.0000103155,
            -0.0000063973,
            -0.0000069308,
            0.0000097621,
            -0.0000004771,
            0.0000027997
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000961604,
            0.0004655528,
            0.0000082543,
            0.0000047763,
            0.0003164467,
            -0.0004112854,
            -0.0000540664,
            0.000124375,
            0.0000945161,
            0.0006913478,
            -0.000037626,
            -0.0002547387,
            0.0000129106,
            0.000092132,
            0.0000851471,
            0.0000054757,
            -0.000005395,
            0.0000043602,
            0.0000093062,
            -0.0000033307,
            0.0000116386,
            -0.0000004484,
            -0.0000025544
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001462309,
            0.0008022348,
            0.0000099715,
            0.0000124731,
            0.0005980158,
            -0.0006701885,
            -0.0000727308,
            0.0001875795,
            0.0001385716,
            0.0011575189,
            -0.00004596,
            -0.0003597482,
            0.0000153547,
            0.0001318201,
            0.0001382294,
            0.0000038305,
            -0.0000078337,
            -0.0000087046,
            -0.0000091088,
            0.0000048286,
            0.0000119377,
            0.0000002514,
            -0.0000114327
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001090609,
            0.0006969711,
            0.0000067292,
            0.0000080238,
            0.0005829341,
            -0.0005240243,
            -0.0000518243,
            0.0001324065,
            0.0000901414,
            0.0009873178,
            -0.0000254087,
            -0.0001998943,
            0.0000092389,
            0.0000854932,
            0.0001088285,
            -0.0000004104,
            0.0000275904,
            -0.0000061668,
            -0.0000274274,
            0.000002739,
            -0.0000151224,
            0.000000719,
            -0.0000189042
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000776368,
            0.0005767927,
            0.0000037182,
            0.0000032763,
            0.0005346653,
            -0.000395345,
            -0.0000322621,
            0.000098091,
            0.0000538168,
            0.0007543101,
            -0.0000120243,
            -0.0001793975,
            0.0000051192,
            0.000068941,
            0.0000847811,
            -0.0000001946,
            0.0000069642,
            -0.0000022506,
            0.0000043716,
            0.0000013267,
            -0.0000074712,
            -0.0000000292,
            -0.0000017895
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000526762,
            0.0004689989,
            0.0000023154,
            0.0000003702,
            0.0004669513,
            -0.0002879751,
            -0.0000209823,
            0.0000646566,
            0.0000235391,
            0.0005600557,
            -0.0000077009,
            -0.0000917679,
            0.0000026272,
            0.0000396307,
            0.0000588606,
            0.000001263,
            0.0000284996,
            0.0000072169,
            0.0000006323,
            -0.0000085692,
            -0.0000104043,
            0.0000020217,
            0.0000221909
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000326509,
            0.0003648742,
            0.000001176,
            0.0000010974,
            0.0004276371,
            -0.0002008715,
            -0.0000113599,
            0.0000428563,
            0.0000304384,
            0.0004286615,
            0.0000025039,
            -0.0000216523,
            0.0000008575,
            0.0000203908,
            0.0000597424,
            -0.0000049807,
            -0.0000374342,
            0.0000011672,
            -0.0000067456,
            0.0000005387,
            0.0000302296,
            -0.000000396,
            -0.0000014185
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000027011,
            0.0003651146,
            0.0000005659,
            0.0000028041,
            0.0004677537,
            -0.0001992595,
            -0.0000075769,
            0.000039293,
            0.0000200178,
            0.0003906887,
            0.0000002075,
            -0.0000211512,
            0.0000006168,
            0.0000198071,
            0.0000469665,
            0.0000017931,
            0.0000136548,
            -0.0000087532,
            -0.0000000748,
            0.0000069426,
            -0.0000085033,
            -0.0000005391,
            0.0000002702
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000192379,
            0.0002630135,
            0.000000377,
            -0.0000014891,
            0.0004256812,
            -0.0001283491,
            -0.0000055826,
            0.0000220674,
            0.0000075299,
            0.0002481307,
            0.0000069607,
            0.000008539,
            -0.0000013819,
            0.000010137,
            0.000038183,
            -0.0000038986,
            0.0000047574,
            0.000002136,
            -0.0000345627,
            -0.0000037654,
            0.000006198,
            0.000001682,
            0.0000258724
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000112973,
            0.0002077559,
            0.0000001015,
            -0.0000007582,
            0.0003488046,
            -0.000083717,
            -0.0000023684,
            0.000010142,
            0.0000074928,
            0.000184556,
            0.0000051933,
            0.0000175587,
            -0.0000011702,
            0.0000024794,
            0.0000263589,
            -0.0000030523,
            -0.0000064663,
            0.0000048567,
            0.0000013616,
            -0.0000057264,
            0.0000107635,
            0.0000012688,
            0.0000024266
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000084798,
            0.0001697097,
            -0.0000000135,
            0.0000011807,
            0.0003030582,
            -0.0000828336,
            -0.0000014458,
            0.0000153979,
            -0.0000023287,
            0.0001353853,
            0.0000002583,
            0.0000192509,
            0.0000000095,
            0.000003824,
            0.0000225651,
            0.0000014555,
            0.0000205688,
            -0.0000050704,
            -0.0000163588,
            0.0000010616,
            -0.0000071873,
            0.0000015453,
            0.0000017704
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.000005705,
            0.0001195335,
            0.0000002812,
            -0.0000007471,
            0.0002884113,
            -0.000048113,
            -0.0000017256,
            0.0000080022,
            0.00000506,
            0.00009252,
            -0.0000003156,
            0.0000160059,
            0.0000003557,
            0.000004838,
            0.000009019,
            -0.0000010635,
            0.0000090694,
            0.0000044807,
            0.000026997,
            -0.0000035121,
            0.0000029451,
            0.0000008612,
            -0.0000123501
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000057331,
            0.0001564489,
            -0.0000000788,
            -0.0000024787,
            0.0004527268,
            -0.0000406507,
            -0.0000004203,
            0.000002846,
            -0.0000100743,
            0.0000542687,
            0.0000013712,
            0.0000365271,
            -0.0000007556,
            -0.0000021269,
            0.0000088783,
            0.0000000919,
            -0.0000102086,
            0.000003227,
            0.0000056467,
            0.0000003498,
            0.0000005944,
            0.0000000238,
            0.0000002664
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000061218,
            0.0001642179,
            0.0000001138,
            -0.0000000785,
            0.0006929829,
            -0.0000557047,
            -0.0000014563,
            0.0000059966,
            0.0000030498,
            0.0000391389,
            0.0000003808,
            0.0000309997,
            -0.0000000139,
            0.0000016579,
            0.0000341545,
            0.0000016599,
            -0.0000106569,
            0.0000043014,
            0.0000026789,
            -0.0000039143,
            0.0000163234,
            -0.0000001887,
            -0.0000008764
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000019086,
            0.0000794424,
            0.0000000496,
            0.0000000857,
            0.0004402559,
            -0.000028244,
            -0.0000004892,
            0.0000026034,
            -0.0000000934,
            -0.0000015954,
            0.0000024728,
            0.0000179351,
            -0.0000003652,
            -0.0000037354,
            0.000014432,
            -0.0000026726,
            0.0000206821,
            0.0000000098,
            0.0000016742,
            0.0000011651,
            0.0000007578,
            -0.0000003604,
            0.0000156856
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000181093,
            0.000082858,
            0.0000155628,
            0.0000236367,
            0.0001395872,
            -0.0000718935,
            -0.0000327791,
            0.0000713312,
            0.0000930298,
            0.0002125354,
            -0.0000342156,
            -0.0000865665,
            0.0000388909,
            0.0000910072,
            0.0001221545,
            -0.0000073058,
            0.0000081566,
            0.0000027577,
            -0.0000133522,
            -0.0000004163,
            -0.0000057318,
            0.0000011603,
            0.0000034512
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000299768,
            0.0001414078,
            0.0000184307,
            0.0000303004,
            0.0002150366,
            -0.0001231426,
            -0.000046283,
            0.0001013729,
            0.0001306573,
            0.0003486164,
            -0.0000555553,
            -0.0001519098,
            0.0000461,
            0.0001240828,
            0.0001579205,
            -0.0000034984,
            -0.0000027112,
            0.0000005518,
            0.0000213187,
            -0.0000005144,
            0.0000073901,
            0.0000012729,
            -0.0000082061
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000371036,
            0.0001802895,
            0.0000177081,
            0.000023263,
            0.0002644217,
            -0.0001671564,
            -0.0000505613,
            0.0001120168,
            0.0001381473,
            0.0004398411,
            -0.0000594068,
            -0.000189851,
            0.0000430748,
            0.0001381086,
            0.000164521,
            -0.0000022782,
            -0.0000067621,
            -0.0000007615,
            -0.000013437,
            0.0000058042,
            0.000002938,
            -0.0000006966,
            0.0000038568
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000456687,
            0.0001972547,
            0.0000148547,
            0.0000206715,
            0.0002527635,
            -0.0001830326,
            -0.0000514916,
            0.0001053784,
            0.000116364,
            0.0004431269,
            -0.0000531197,
            -0.0002057463,
            0.0000339707,
            0.000122168,
            0.0001478097,
            -0.0000047284,
            0.0000115845,
            0.0000031006,
            -0.0000098428,
            -0.0000033847,
            0.0000000021,
            -0.0000000771,
            0.0000138412
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000057077,
            0.0002240484,
            0.0000135601,
            0.0000183939,
            0.0002930722,
            -0.0002096108,
            -0.0000552152,
            0.000108925,
            0.0001229196,
            0.0005111025,
            -0.0000529644,
            -0.0002222617,
            0.0000278791,
            0.000115311,
            0.0001400573,
            -0.0000022364,
            -0.0000217928,
            -0.0000108211,
            -0.0000407266,
            0.0000040278,
            0.0000054853,
            0.0000018126,
            0.0000007754
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000738081,
            0.0002910016,
            0.0000121243,
            0.0000113739,
            0.0002905743,
            -0.0002928698,
            -0.0000590962,
            0.0001179399,
            0.0001165636,
            0.0005795903,
            -0.0000578252,
            -0.000294741,
            0.0000245439,
            0.0001196085,
            0.000116236,
            -0.0000060947,
            0.0000173132,
            0.0000080813,
            0.0000425549,
            -0.0000027029,
            0.0000015138,
            -0.000000663,
            -0.0000062223
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000780384,
            0.00031273,
            0.0000102343,
            0.0000105758,
            0.0002646373,
            -0.0003022337,
            -0.0000555952,
            0.0001114648,
            0.0000983184,
            0.0005646373,
            -0.0000443406,
            -0.0002661656,
            0.0000181686,
            0.0001002155,
            0.0000976047,
            -0.0000080451,
            0.0000033202,
            -0.0000031569,
            0.0000187724,
            0.0000035107,
            0.000005047,
            0.0000002572,
            -0.0000083816
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000751605,
            0.0003185143,
            0.0000090119,
            0.0000072382,
            0.0002707275,
            -0.0002915095,
            -0.0000507643,
            0.0001054661,
            0.0000919521,
            0.0005644419,
            -0.0000404232,
            -0.0002575577,
            0.0000158968,
            0.0000981656,
            0.0000939775,
            0.0000004661,
            -0.0000024735,
            0.0000009825,
            0.0000045775,
            -0.0000005935,
            -0.000002008,
            -0.0000008398,
            -0.0000030183
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000703191,
            0.0003161752,
            0.000007319,
            0.0000043521,
            0.000267067,
            -0.0002835794,
            -0.0000439633,
            0.0000938907,
            0.0000702479,
            0.0005446856,
            -0.0000230034,
            -0.0002041357,
            0.0000107614,
            0.0000773536,
            0.0000688358,
            -0.0000115352,
            0.0000265055,
            -0.0000029511,
            -0.0000125756,
            0.0000058819,
            -0.0000110165,
            -0.0000004087,
            0.0000071446
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000629297,
            0.0003127887,
            0.0000056909,
            0.0000055451,
            0.0002348057,
            -0.0002638346,
            -0.0000360549,
            0.0000849873,
            0.0000746356,
            0.0004975092,
            -0.000024682,
            -0.0001831029,
            0.0000096239,
            0.000068644,
            0.0000842077,
            -0.0000037897,
            0.0000004599,
            0.0000017934,
            -0.0000322397,
            0.0000037018,
            -0.0000096922,
            -0.0000027915,
            0.000010064
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000984274,
            0.0005824056,
            0.0000075075,
            0.0000077296,
            0.0004863692,
            -0.0004672331,
            -0.0000516919,
            0.0001354125,
            0.0001034605,
            0.0009139982,
            -0.0000321113,
            -0.0002749835,
            0.0000115864,
            0.0001040195,
            0.0001207312,
            0.0000033408,
            0.0000275155,
            -0.0000022202,
            -0.0000068395,
            -0.0000059315,
            -0.0000157802,
            0.0000035971,
            -0.0000053334
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000684289,
            0.0004863664,
            0.000004696,
            0.0000058377,
            0.0004316852,
            -0.0003478132,
            -0.0000330234,
            0.0000942161,
            0.0000649104,
            0.0007140852,
            -0.0000243691,
            -0.0001896638,
            0.0000078913,
            0.0000742162,
            0.0000884117,
            0.0000106029,
            0.0000069081,
            -0.0000085329,
            -0.0000408718,
            -0.000001424,
            -0.0000099957,
            0.0000035313,
            0.0000239092
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.000050684,
            0.0003980068,
            0.0000023778,
            0.0000027819,
            0.0004270973,
            -0.0002645534,
            -0.0000206243,
            0.0000632498,
            0.0000450755,
            0.0005854313,
            -0.0000064697,
            -0.0000941723,
            0.0000023005,
            0.0000413171,
            0.0000765511,
            0.0000024576,
            0.0000139325,
            0.0000035912,
            -0.0000187556,
            -0.0000150725,
            0.0000059405,
            0.0000048534,
            0.0000184586
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000326047,
            0.0003478503,
            0.0000013071,
            0.0000030283,
            0.0003829201,
            -0.0002110336,
            -0.0000120042,
            0.0000521899,
            0.0000353062,
            0.0004806589,
            -0.0000073153,
            -0.000067357,
            0.0000025079,
            0.0000340771,
            0.000052703,
            0.0000047023,
            0.0000066386,
            -0.0000053488,
            -0.0000072644,
            0.0000029439,
            -0.0000120558,
            0.0000000711,
            -0.0000074713
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000239322,
            0.0002799298,
            0.0000008404,
            0.0000030217,
            0.0003286348,
            -0.0001595337,
            -0.0000084745,
            0.0000382811,
            0.0000287185,
            0.0003522722,
            -0.0000040873,
            -0.000045257,
            0.0000017324,
            0.0000251122,
            0.0000477139,
            0.0000057829,
            -0.0000288496,
            -0.0000037709,
            0.0000053493,
            0.0000027213,
            0.0000119717,
            -0.0000008121,
            -0.0000026379
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000201182,
            0.0002849906,
            0.0000004988,
            0.0000005339,
            0.0003758158,
            -0.0001517091,
            -0.0000059132,
            0.0000329699,
            0.0000213681,
            0.0003371532,
            0.0000004262,
            -0.000039054,
            0.0000007017,
            0.0000223373,
            0.0000476081,
            -0.0000013507,
            -0.0000013684,
            0.0000033106,
            0.0000043432,
            0.0000003336,
            0.0000076836,
            -0.0000015351,
            0.0000120251
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000149266,
            0.0002057676,
            0.0000006247,
            0.0000006657,
            0.0003522301,
            -0.0000965483,
            -0.0000056114,
            0.0000145724,
            0.0000102002,
            0.00023551,
            0.0000010411,
            0.0000074209,
            0.0000000931,
            0.0000073455,
            0.0000407028,
            -0.0000018937,
            -0.0000037983,
            -0.0000016751,
            -0.0000269964,
            0.0000053888,
            -0.0000043293,
            -0.000001653,
            0.0000016013
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000011607,
            0.0001590546,
            0.0000005385,
            0.0000019879,
            0.0003019442,
            -0.0000849815,
            -0.0000044946,
            0.0000189566,
            0.0000144146,
            0.0001749548,
            -0.0000063951,
            -0.0000105536,
            0.0000015688,
            0.0000104675,
            0.0000263528,
            0.0000050371,
            0.0000033044,
            -0.0000091149,
            -0.0000246516,
            0.0000089612,
            -0.0000102918,
            -0.000000296,
            0.0000048888
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000065761,
            0.0001250182,
            0.0000002396,
            0.0000009709,
            0.0002761685,
            -0.0000616771,
            -0.0000021981,
            0.000010188,
            0.0000052703,
            0.000114935,
            -0.0000011986,
            0.0000186188,
            0.0000000437,
            0.0000024343,
            0.0000200396,
            0.0000010701,
            -0.0000008265,
            -0.0000057089,
            -0.0000224746,
            0.0000076269,
            -0.0000072733,
            -0.000000797,
            -0.0000064759
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000048579,
            0.0001050402,
            0.00000004,
            0.0000002214,
            0.0002373173,
            -0.0000388308,
            -0.000001072,
            0.0000059084,
            0.0000024219,
            0.0000910312,
            0.0000000895,
            -0.0000013065,
            -0.0000000794,
            0.0000025246,
            0.0000205244,
            -0.0000004301,
            0.0000110706,
            -0.0000017968,
            -0.0000196403,
            0.000001877,
            -0.0000111565,
            0.0000004424,
            0.0000126741
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000057062,
            0.0001558885,
            0.0000000479,
            0.0000003763,
            0.0003897152,
            -0.0000652239,
            -0.0000013216,
            0.0000107543,
            -0.0000010058,
            0.0000975645,
            -0.0000019485,
            0.00001184,
            0.0000002934,
            0.000004534,
            0.000014852,
            0.0000027161,
            0.0000091468,
            -0.0000047979,
            -0.0000067618,
            0.0000051569,
            -0.0000092811,
            0.0000001128,
            0.0000073862
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000043862,
            0.0001533346,
            -0.0000000904,
            0.0000013929,
            0.0005752622,
            -0.0000381728,
            -0.0000003566,
            0.0000048235,
            0.0000014514,
            0.0000787662,
            0.0000002201,
            0.0000566214,
            0.000000099,
            0.0000014771,
            0.0000264906,
            -0.0000000832,
            -0.000014274,
            -0.0000044942,
            -0.0000121499,
            0.0000011883,
            -0.0000070381,
            0.0000011236,
            -0.0000221924
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000014346,
            0.0000729371,
            0.0000000229,
            0.0000006383,
            0.0003758076,
            -0.0000189742,
            -0.0000002731,
            0.0000031881,
            -0.0000009296,
            0.0000197994,
            -0.0000010988,
            0.0000217211,
            0.0000003601,
            -0.000000258,
            0.0000076162,
            0.0000003574,
            0.0000217621,
            -0.0000005108,
            -0.0000061373,
            0.0000004048,
            -0.0000177776,
            0.0000002193,
            0.0000032108
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000069404,
            0.0000387014,
            0.0000075793,
            0.0000144558,
            0.0000730664,
            -0.0000324987,
            -0.000014216,
            0.0000359684,
            0.0000483065,
            0.0001080845,
            -0.0000176346,
            -0.0000466572,
            0.0000205911,
            0.0000474699,
            0.0000637136,
            0.0000000922,
            -0.0000005461,
            0.0000012048,
            0.0000098992,
            -0.000001645,
            0.0000057309,
            0.0000008619,
            0.0000050767
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000109276,
            0.0000662675,
            0.0000090833,
            0.0000197023,
            0.000131409,
            -0.000051347,
            -0.0000188751,
            0.0000485881,
            0.0000672818,
            0.0001824949,
            -0.0000277402,
            -0.000071304,
            0.000025431,
            0.0000676287,
            0.0001030899,
            0.0000013114,
            -0.0000044307,
            -0.0000046929,
            -0.0000089065,
            0.0000016438,
            -0.0000015916,
            0.0000012513,
            0.0000008344
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000121324,
            0.0000889254,
            0.0000080005,
            0.0000148502,
            0.0001422924,
            -0.000073001,
            -0.0000193161,
            0.0000536877,
            0.0000712831,
            0.0002223514,
            -0.0000267448,
            -0.0000911249,
            0.0000211748,
            0.0000686215,
            0.0001009638,
            0.000000791,
            0.0000066699,
            0.0000002774,
            -0.000015326,
            0.0000006394,
            -0.0000040957,
            0.000000271,
            0.0000125142
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000142888,
            0.0000980565,
            0.0000067598,
            0.0000112303,
            0.0001676972,
            -0.0000738801,
            -0.0000194177,
            0.0000514716,
            0.0000656932,
            0.0002553473,
            -0.0000222074,
            -0.0000975523,
            0.0000171018,
            0.0000671823,
            0.0000825479,
            -0.0000024871,
            -0.0000053251,
            -0.0000015147,
            0.000015076,
            0.0000061041,
            0.0000002673,
            -0.0000017992,
            -0.0000150192
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000187452,
            0.0001028744,
            0.0000061124,
            0.0000085508,
            0.0001792879,
            -0.000083917,
            -0.0000211707,
            0.0000495157,
            0.0000623234,
            0.0002717856,
            -0.0000232427,
            -0.0001050317,
            0.0000151377,
            0.0000630549,
            0.0000801281,
            -0.0000028859,
            0.0000088409,
            0.0000045687,
            0.0000067237,
            -0.0000013939,
            -0.0000018438,
            -0.0000007211,
            -0.0000011588
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000266357,
            0.0001307472,
            0.0000056413,
            0.000007991,
            0.0001813145,
            -0.0001136484,
            -0.0000239971,
            0.0000528145,
            0.0000569362,
            0.0002989456,
            -0.0000253294,
            -0.0001297462,
            0.0000124333,
            0.0000592624,
            0.0000715287,
            -0.0000022576,
            0.0000098689,
            -0.0000017424,
            -0.0000004466,
            0.000001818,
            -0.0000071284,
            0.0000005943,
            0.0000019194
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000306122,
            0.0001508799,
            0.0000050733,
            0.0000050057,
            0.0001893187,
            -0.0001299191,
            -0.0000245052,
            0.0000539158,
            0.0000536075,
            0.0003279391,
            -0.0000188127,
            -0.0001199385,
            0.0000094444,
            0.0000558771,
            0.000065667,
            -0.0000054747,
            0.000013375,
            0.000002795,
            -0.0000102566,
            -0.0000033817,
            -0.0000017772,
            0.0000010976,
            0.0000081431
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000026501,
            0.0001534434,
            0.0000039761,
            0.0000050008,
            0.0001943147,
            -0.0001189186,
            -0.0000197118,
            0.0000506777,
            0.0000590372,
            0.0003210792,
            -0.0000171045,
            -0.0001142364,
            0.0000082538,
            0.0000519101,
            0.0000664015,
            -0.0000031076,
            -0.0000281642,
            -0.0000048382,
            -0.000019037,
            0.0000117992,
            -0.0000005785,
            -0.0000030804,
            -0.000006976
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000271513,
            0.000156782,
            0.0000030646,
            0.0000051416,
            0.0001786188,
            -0.0001184942,
            -0.0000173326,
            0.0000423829,
            0.0000472642,
            0.0003190709,
            -0.0000201658,
            -0.0000948404,
            0.0000068151,
            0.0000390379,
            0.0000571807,
            0.000004167,
            -0.0000071862,
            -0.0000041276,
            -0.0000269426,
            -0.0000027748,
            0.0000017092,
            0.0000027305,
            0.000004546
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000022849,
            0.0001686628,
            0.0000028224,
            0.0000000642,
            0.0001576867,
            -0.0001296938,
            -0.0000151153,
            0.0000434533,
            0.0000379232,
            0.0003016208,
            -0.0000044786,
            -0.0000935243,
            0.0000040369,
            0.0000371948,
            0.0000423042,
            -0.0000078125,
            0.0000192454,
            0.0000080066,
            0.0000246731,
            0.0000010713,
            -0.0000061017,
            -0.0000026146,
            -0.000003869
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000439944,
            0.0002827588,
            0.0000038051,
            0.000004751,
            0.0003271914,
            -0.0002021221,
            -0.0000242587,
            0.0000634323,
            0.0000680378,
            0.0005327594,
            -0.0000183796,
            -0.000157607,
            0.0000067766,
            0.0000591281,
            0.0000746716,
            0.00000141,
            -0.0000376088,
            -0.0000048457,
            -0.0000046313,
            0.0000076566,
            0.0000146314,
            -0.0000017613,
            -0.0000010306
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000319193,
            0.0002807347,
            0.0000022032,
            0.0000040079,
            0.0002925225,
            -0.000191628,
            -0.0000152242,
            0.0000538142,
            0.0000436414,
            0.0004839912,
            -0.0000116945,
            -0.0001145685,
            0.0000043939,
            0.0000459976,
            0.0000621139,
            0.0000011307,
            0.0000333703,
            -0.0000001975,
            0.0000098419,
            -0.0000007935,
            -0.0000159484,
            -0.0000003094,
            -0.000002738
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.000025888,
            0.000220084,
            0.000001503,
            0.0000019762,
            0.0002765386,
            -0.0001379547,
            -0.0000115402,
            0.0000386851,
            0.0000254384,
            0.0003607831,
            -0.0000067687,
            -0.0000649289,
            0.0000029173,
            0.0000321485,
            0.0000412751,
            -0.0000006483,
            0.0000092107,
            0.0000010976,
            -0.0000038719,
            -0.0000031285,
            0.0000013679,
            0.0000012538,
            0.0000090813
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000169196,
            0.0001997151,
            0.0000008375,
            0.0000003917,
            0.0002587254,
            -0.0001102665,
            -0.0000065727,
            0.0000295998,
            0.0000211179,
            0.0003171366,
            0.0000021492,
            -0.0000283825,
            0.000000783,
            0.0000190853,
            0.0000383396,
            -0.0000046682,
            0.0000040267,
            -0.0000010059,
            -0.0000170785,
            0.0000061526,
            -0.0000075629,
            -0.0000018391,
            -0.0000013985
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000126587,
            0.0001687863,
            0.0000005592,
            0.0000005856,
            0.0002526625,
            -0.0000847676,
            -0.0000047153,
            0.0000225471,
            0.0000143597,
            0.0002660005,
            0.0000009721,
            -0.0000210712,
            0.0000008411,
            0.0000166609,
            0.0000313658,
            -0.0000001406,
            0.0000049672,
            -0.0000033137,
            -0.0000009872,
            0.0000026195,
            -0.0000098818,
            -0.0000001483,
            -0.0000109164
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000115651,
            0.0001576479,
            0.0000005339,
            0.0000005205,
            0.0002596893,
            -0.00006528,
            -0.0000044037,
            0.0000163988,
            0.0000125894,
            0.0002333345,
            0.0000012281,
            -0.0000054104,
            0.0000004599,
            0.0000104932,
            0.0000266688,
            -0.0000012744,
            0.0000033314,
            -0.000000552,
            -0.0000009433,
            -0.0000018999,
            -0.0000041827,
            0.0000014395,
            0.0000046534
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000060695,
            0.0001315996,
            0.0000000451,
            -0.0000008634,
            0.0002463303,
            -0.0000524459,
            -0.0000013144,
            0.0000107994,
            0.0000053728,
            0.0001740906,
            0.0000022716,
            0.0000061131,
            -0.0000004344,
            0.0000058462,
            0.0000117178,
            0.0000007534,
            -0.0000009667,
            0.0000017251,
            0.0000131911,
            -0.0000005218,
            -0.0000050525,
            -0.0000004456,
            -0.0000066537
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000031537,
            0.0001097128,
            0.000000033,
            0.0000012053,
            0.0002199551,
            -0.0000399234,
            -0.0000005411,
            0.0000118938,
            0.0000084183,
            0.0001299498,
            0.0000006273,
            -0.000004128,
            0.0000003636,
            0.0000077037,
            0.0000248418,
            0.0000015542,
            -0.0000051383,
            -0.0000067973,
            -0.0000186533,
            0.0000077509,
            -0.0000127181,
            -0.0000014833,
            0.0000012351
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000031598,
            0.0000759043,
            0.0000000821,
            0.0000002074,
            0.0001987959,
            -0.000029656,
            -0.0000008271,
            0.0000063631,
            0.0000058734,
            0.0000978975,
            0.0000012018,
            -0.0000013827,
            0.0000000765,
            0.000004629,
            0.0000167221,
            0.000000184,
            -0.0000013223,
            0.0000025533,
            0.0000099231,
            -0.0000018791,
            0.0000013284,
            -0.0000006417,
            0.0000032208
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000027998,
            0.0000611562,
            0.0000000487,
            0.0000001652,
            0.0001830654,
            -0.0000120828,
            -0.0000006791,
            0.0000004241,
            0.0000021101,
            0.0000813676,
            0.0000025048,
            0.0000245056,
            -0.0000003424,
            0.0000007791,
            0.0000114665,
            -0.0000021462,
            0.0000037356,
            0.0000012818,
            -0.000005148,
            -0.0000028669,
            -0.0000067265,
            0.0000007181,
            -0.0000052998
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000042098,
            0.0000794097,
            0.0000001746,
            0.000000451,
            0.0003145457,
            -0.0000196968,
            -0.0000014719,
            0.000002467,
            0.0000034645,
            0.0000665338,
            -0.0000002332,
            0.0000097816,
            0.0000000213,
            0.0000003366,
            0.0000208604,
            0.0000011051,
            -0.0000165285,
            -0.0000027296,
            -0.0000092542,
            0.0000015974,
            0.0000076256,
            0.0000002266,
            0.0000045885
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000026589,
            0.0001068348,
            0.0000000629,
            0.0000007534,
            0.000435162,
            -0.0000272462,
            -0.0000006402,
            0.0000027564,
            0.0000041664,
            0.0000740593,
            0.0000015749,
            0.0000301333,
            0.000000149,
            -0.000002506,
            0.0000198121,
            -0.0000023414,
            0.0000135522,
            0.0000007015,
            -0.0000087092,
            0.000001415,
            -0.0000108307,
            -0.0000007848,
            0.0000026691
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000006176,
            0.0000376266,
            0.000000057,
            0.0000000689,
            0.000293976,
            -0.0000055192,
            -0.0000001531,
            -0.0000013419,
            0.000001496,
            -0.0000115415,
            0.0000012236,
            0.0000230079,
            -0.0000002883,
            -0.000006086,
            0.0000089844,
            -0.0000003939,
            -0.0000046887,
            -0.0000018386,
            -0.0000113215,
            0.0000009667,
            0.0000039326,
            0.000000454,
            0.0000094843
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000006439,
            0.0000116679,
            0.0000027995,
            0.0000099987,
            0.0000580011,
            -0.0000053537,
            -0.0000032112,
            0.0000128382,
            0.0000237722,
            0.0000521775,
            -0.0000055787,
            -0.0000119792,
            0.0000100511,
            0.0000215814,
            0.0000433683,
            0.0000012896,
            -0.0000012552,
            -0.0000009342,
            0.0000105225,
            0.0000031378,
            -0.000001028,
            -0.0000019451,
            -0.0000052723
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000023351,
            0.000026204,
            0.0000035248,
            0.0000131422,
            0.0000911454,
            -0.0000108382,
            -0.0000051174,
            0.0000193524,
            0.0000370105,
            0.0000941893,
            -0.0000094193,
            -0.0000197643,
            0.0000132412,
            0.0000344709,
            0.0000690875,
            0.000000966,
            -0.00000282,
            -0.0000008636,
            -0.0000008935,
            0.0000005354,
            -0.0000014893,
            0.0000005797,
            -0.0000044205
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000026293,
            0.0000275413,
            0.0000031355,
            0.0000108513,
            0.0001154924,
            -0.0000122591,
            -0.0000052676,
            0.0000188105,
            0.0000351253,
            0.0001106676,
            -0.0000076497,
            -0.0000295621,
            0.0000111385,
            0.0000359889,
            0.0000716358,
            0.0000013927,
            -0.0000041038,
            0.0000005628,
            -0.0000079133,
            0.000001112,
            -0.0000022322,
            -0.0000021973,
            0.0000005593
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000023292,
            0.0000338093,
            0.0000028093,
            0.0000102752,
            0.0001308869,
            -0.0000150529,
            -0.0000052295,
            0.0000192737,
            0.0000332687,
            0.0001251493,
            -0.0000098009,
            -0.0000299022,
            0.0000097934,
            0.0000340845,
            0.0000705591,
            0.0000009911,
            0.0000075906,
            -0.0000012965,
            0.0000075363,
            0.0000001799,
            -0.0000037537,
            0.0000002994,
            0.0000007866
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000003985,
            0.0000436476,
            0.0000025391,
            0.0000080274,
            0.0001441771,
            -0.000028046,
            -0.0000065094,
            0.0000207468,
            0.0000355308,
            0.0001519187,
            -0.0000113988,
            -0.0000434966,
            0.0000085611,
            0.0000352451,
            0.0000676869,
            0.0000014758,
            0.000003409,
            -0.0000001332,
            -0.0000004029,
            -0.0000006567,
            0.0000031845,
            0.0000001706,
            0.0000064914
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000067408,
            0.000055584,
            0.0000022908,
            0.0000067096,
            0.0001334828,
            -0.0000395868,
            -0.0000075761,
            0.0000227275,
            0.0000324579,
            0.0001653819,
            -0.0000125931,
            -0.000058495,
            0.0000073148,
            0.0000353554,
            0.0000561299,
            0.0000014494,
            0.0000030105,
            -0.0000040553,
            -0.0000087866,
            0.0000020635,
            -0.0000036294,
            0.0000019581,
            0.0000068263
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000067559,
            0.000059364,
            0.0000020023,
            0.0000048849,
            0.0001528142,
            -0.0000359232,
            -0.0000071363,
            0.0000215249,
            0.0000327093,
            0.0001850005,
            -0.0000084731,
            -0.000045745,
            0.0000057314,
            0.0000326137,
            0.0000561997,
            -0.0000027679,
            -0.0000053873,
            -0.000001473,
            -0.0000175977,
            0.0000035394,
            -0.0000013131,
            -0.0000004814,
            -0.0000033156
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000076703,
            0.0000628316,
            0.0000018169,
            0.0000027246,
            0.0001418632,
            -0.0000409031,
            -0.0000071546,
            0.0000219613,
            0.0000262151,
            0.0001713226,
            -0.0000066004,
            -0.0000512931,
            0.0000048039,
            0.0000312022,
            0.0000423271,
            -0.000002715,
            0.0000051396,
            0.0000041331,
            0.0000072716,
            -0.0000016199,
            0.0000031514,
            -0.0000008417,
            0.0000039794
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000069044,
            0.0000712527,
            0.0000012497,
            0.0000029308,
            0.000151123,
            -0.000045142,
            -0.0000054465,
            0.0000194185,
            0.0000257307,
            0.0001813559,
            -0.0000047065,
            -0.00004271,
            0.0000032191,
            0.0000238343,
            0.0000430954,
            -0.0000023038,
            -0.0000042261,
            -0.0000008963,
            0.000000031,
            0.0000038748,
            -0.0000001373,
            -0.0000010664,
            -0.0000042806
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000074585,
            0.0000657835,
            0.0000009664,
            0.0000026051,
            0.0001399422,
            -0.0000409394,
            -0.0000049424,
            0.0000165152,
            0.0000208539,
            0.0001706386,
            -0.0000049465,
            -0.0000418884,
            0.0000024456,
            0.0000204689,
            0.0000356395,
            -0.0000008579,
            0.0000016102,
            0.0000018885,
            0.0000108301,
            -0.00000065,
            0.0000020612,
            -0.0000007303,
            -0.0000033176
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000134716,
            0.0001358646,
            0.0000018011,
            0.0000050064,
            0.0002852256,
            -0.0000786492,
            -0.0000089294,
            0.0000333119,
            0.0000471724,
            0.0003464554,
            -0.0000118755,
            -0.0000952514,
            0.0000053784,
            0.0000436269,
            0.0000712394,
            0.0000043168,
            -0.0000077914,
            -0.0000023038,
            0.0000056748,
            0.0000001133,
            0.0000016854,
            0.000000112,
            0.0000075194
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000110707,
            0.0001139024,
            0.0000011654,
            0.0000036131,
            0.0002911493,
            -0.0000620905,
            -0.0000063636,
            0.0000243553,
            0.0000294166,
            0.0003019267,
            -0.0000115387,
            -0.0000562492,
            0.0000039937,
            0.0000336305,
            0.0000543324,
            0.0000053824,
            -0.0000067572,
            -0.0000039619,
            -0.0000198743,
            0.0000020745,
            -0.000001523,
            0.0000000789,
            -0.0000002977
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000097525,
            0.0001083644,
            0.0000006952,
            0.0000037595,
            0.0002575716,
            -0.0000449806,
            -0.000004523,
            0.0000165405,
            0.0000178433,
            0.0002628704,
            -0.0000086853,
            -0.0000394817,
            0.0000026249,
            0.0000205361,
            0.0000384047,
            0.0000049799,
            -0.000014866,
            -0.000007207,
            -0.000011947,
            0.0000033142,
            0.000001592,
            0.0000008275,
            0.0000097369
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000072545,
            0.00010446,
            0.00000046,
            0.0000011504,
            0.000261706,
            -0.0000481018,
            -0.0000030794,
            0.0000143017,
            0.000019429,
            0.0002514705,
            -0.0000023018,
            -0.0000308164,
            0.0000009046,
            0.0000186071,
            0.0000416943,
            0.0000027652,
            -0.0000122606,
            -0.0000017078,
            -0.0000092791,
            0.0000010196,
            0.0000028225,
            -0.0000001391,
            -0.0000083554
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000050413,
            0.0000840207,
            0.0000002018,
            0.0000004908,
            0.0002346573,
            -0.0000336276,
            -0.00000151,
            0.0000105978,
            0.0000125329,
            0.0001904049,
            0.0000034681,
            -0.0000087066,
            0.0000000413,
            0.0000127117,
            0.0000302359,
            -0.0000025355,
            -0.0000100596,
            -0.0000016297,
            -0.0000063836,
            0.0000034405,
            0.0000054003,
            -0.0000010228,
            0.0000041663
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000044315,
            0.0001077251,
            0.0000001973,
            0.0000001452,
            0.0002941352,
            -0.0000287474,
            -0.0000014288,
            0.0000083306,
            0.0000078108,
            0.0002358689,
            0.0000029696,
            -0.0000088071,
            -0.0000000094,
            0.0000082086,
            0.0000358725,
            -0.0000022094,
            0.0000003028,
            0.0000010564,
            -0.0000063037,
            0.0000000067,
            -0.0000052714,
            -0.0000001589,
            0.0000021384
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000032374,
            0.0000865803,
            0.0000000442,
            0.0000019724,
            0.000261068,
            -0.0000357877,
            -0.000000694,
            0.0000091616,
            0.0000105158,
            0.0001875144,
            -0.0000006016,
            -0.0000059922,
            0.0000005613,
            0.0000090876,
            0.0000298492,
            0.0000003483,
            0.0000017051,
            -0.0000047646,
            -0.000014249,
            0.0000031536,
            -0.00000438,
            0.0000001593,
            0.0000075785
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000028563,
            0.0000765065,
            0.0000000898,
            -0.0000005332,
            0.0002412269,
            -0.0000188813,
            -0.0000007336,
            0.00000583,
            0.0000026482,
            0.000146294,
            0.0000047234,
            0.0000022872,
            -0.0000004927,
            0.0000044804,
            0.0000200965,
            -0.0000030273,
            0.0000079883,
            0.0000011105,
            0.0000010316,
            0.0000003387,
            -0.0000091747,
            -0.0000005914,
            0.0000031811
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000005405,
            0.0000624574,
            -0.0000000522,
            -0.0000001186,
            0.000221013,
            -0.0000165245,
            0.0000003916,
            0.0000036189,
            0.0000036051,
            0.0001300414,
            0.0000031917,
            0.0000103789,
            -0.0000004068,
            0.00000519,
            0.0000157795,
            -0.000001437,
            -0.0000003032,
            -0.0000001345,
            -0.0000115491,
            0.0000011333,
            -0.0000014904,
            -0.0000003849,
            -0.0000025061
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000014325,
            0.0000478787,
            0.0000000798,
            0.0000014438,
            0.0002035574,
            -0.0000064266,
            -0.0000004722,
            0.0000030011,
            0.0000065126,
            0.000099447,
            -0.0000009338,
            0.0000099836,
            0.0000005176,
            0.0000017946,
            0.0000162948,
            0.0000005864,
            -0.0000100549,
            -0.0000024762,
            -0.0000096224,
            0.0000001507,
            0.0000008442,
            0.0000006376,
            0.0000002885
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000025525,
            0.000068569,
            0.0000001355,
            0.0000001754,
            0.0003569721,
            -0.0000004086,
            -0.0000010082,
            -0.0000000197,
            0.0000000211,
            0.0001361367,
            0.0000003646,
            0.000022261,
            0.0000002784,
            0.0000010242,
            0.0000109158,
            -0.000001,
            0.0000021368,
            0.0000014976,
            0.0000046718,
            -0.0000008455,
            -0.000008493,
            -0.0000002187,
            -0.000001081
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000007988,
            0.0000857818,
            -0.0000000564,
            0.0000006772,
            0.0005512794,
            -0.000023883,
            0.0000001396,
            0.0000022522,
            -0.0000043893,
            0.0001406431,
            -0.000004358,
            0.0000112166,
            0.0000005154,
            0.0000044604,
            0.0000215318,
            0.0000054295,
            0.0000038844,
            -0.0000055384,
            -0.0000113435,
            0.0000058192,
            -0.000006432,
            -0.000000207,
            0.0000027373
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000005061,
            0.0000358528,
            0.0000000836,
            0.0000005495,
            0.0003906246,
            -0.0000091234,
            -0.0000003325,
            -0.0000014716,
            0.0000021177,
            0.0000333732,
            -0.0000021291,
            0.000016171,
            0.0000001723,
            -0.0000008214,
            0.0000111613,
            0.0000016242,
            -0.0000007361,
            -0.000001551,
            -0.000017817,
            0.0000019877,
            0.0000054612,
            -0.0000003166,
            0.0000158255
        ]
    }
]

==> anc/HEFT/Run3/ACoefsxsec.csv <==
A_coefficients
"[ 6.78995167e-02  3.48932324e-01  1.02151292e-02  1.07753239e-02
  3.95656981e-01 -2.83453062e-01 -4.72803698e-02  1.00247996e-01
  8.61582368e-02  4.97329322e-01 -3.86146425e-02 -1.78024684e-01
  1.98185822e-02  8.62162234e-02  9.76945902e-02 -2.11822408e-04
  7.39861537e-04  4.94289148e-04  9.04945601e-04 -8.14670214e-04
  2.28693276e-03  4.49468394e-04  3.66547998e-03]"


==> anc/HEFT/Run3/ACoefsxsec.json <==
[
    {
        "A_coefficients":[
            0.0678995167,
            0.3489323242,
            0.0102151292,
            0.0107753239,
            0.3956569811,
            -0.2834530618,
            -0.0472803698,
            0.1002479957,
            0.0861582368,
            0.4973293218,
            -0.0386146425,
            -0.178024684,
            0.0198185822,
            0.0862162234,
            0.0976945902,
            -0.0002118224,
            0.0007398615,
            0.0004942891,
            0.0009049456,
            -0.0008146702,
            0.0022869328,
            0.0004494684,
            0.00366548
        ]
    }
]

==> anc/Info.txt <==
## A-COEFFICIENTS FOR DI-HIGGS REWEIGHTING ##

This directory contains fitted A-coefficients related to the study:
L. Cadamuro, T. Ingebretsen Carlson, and J. Sjölin,
"Di-Higgs and Effective Field Theory: Signal Reweighting Beyond mhh", arXiv:2502.20976

FOLDER STRUCTURE
The main folders are named according to the Effective Field Theory (EFT) model:

    HEFT

    SMEFT

Each of these contains the following subfolders:

     Run2 : corresponding to √s = 13 TeV

     Run3 : corresponding to √s = 13.6 TeV

FILE TYPES AND PURPOSE
You will find files named ACoefs and ACoefsxsec, in both .json and .csv formats.
Files with the same name but different formats contain the same A-coefficients.

ACoefs:
     Used for differential event-by-event reweighting

     Predicts the differential cross section in bins of mhh, pthh, and |cos(theta*)|

     IMPORTANT: To perform reweighting, divide the prediction by the prediction from the polynomial with Wilson coefficients set to the same values as the sample (reference point)

ACoefsxsec:

     Predicts the inclusive cross section


BINNING USED IN ACoefs FILES
mhh_bin_arr =[250.0, 270.0, 290.0, 310.0, 330.0, 350.0, 370.0, 390.0, 410.0, 430.0, 450.0, 490.0, 530.0, 570.0, 610.0, 650.0,700.0, 750.0, 800.0, 850.0, 900.0, 1000.0, 1200, 1400]

PtHHSyst_bin_vec = [0, 20, 40, 70, 100, 140, 200, 290, 2500]

CosStar_bin_vec = [0, 0.25, 0.5, 0.75, 1.0]

REWEIGHTING SCRIPT
A helper script is provided: GetAcoefsFromJson.py
This can be used to extract weights and A-coefficients from the ACoefs.json files.

Example command to reweight to all coefficients set to 1:

python3 GetAcoefsFromJson.py --json SMEFT/Run2/ACoefs.json --mhh 784.22027 --cos_star 0.3870877 --pthh 37 --poly cdp_cp_ctp_cpg_ctg_NLO --EFT SMEFT --coefficients 1 1 1 1 1 --coefficients_ref 0 0 0 0 0

NOTE:

For HEFT, the SM reference point is: --coefficients_ref 1 1 0 0 0
For SMEFT, the SM reference point is: --coefficients_ref 0 0 0 0 0

MAPPING OF WILSON COEFFICIENTS (SMEFT)
cdp -> cHBox
cp -> cH
ctp -> ctH
cpg -> cHG
ctg -> ctG

ADDITIONAL NOTES
The structure of the polynomial used for reweighting, and which A-coefficients correspond to which polynomial terms, can be found inside the function called:
GetcTermVec
in the script GetAcoefsFromJson.py


==> anc/SMEFT/Run2/ACoefs.csv <==
PtHH_bin,CosThetaStar_bin,mhh_bin,A_coefficients
"[0.0, 20.0]","[0.0, 0.25]","[250.0, 270.0]","[ 3.85134973e-06 -5.92648031e-06  3.35343548e-06  1.28550609e-05
  1.45028571e-05  4.22983805e-06  1.00884707e-06 -1.02455250e-03
  8.03127559e-02 -1.42773654e-05  8.31637754e-06 -2.19771354e-03
 -3.76948522e-06 -5.41933873e-04  1.07333738e-03  2.03915829e-05
 -4.77908125e-05 -1.03439553e-05  1.33148454e-03 -2.25241260e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.51199660e-05 -1.69822885e-05  4.34602646e-06  3.31096234e-05
  1.75369836e-05  8.99524656e-06  1.20568263e-06 -3.02313829e-03
  1.02327617e-01 -1.73738271e-05  9.75890676e-06 -2.49434096e-03
 -4.70752958e-06 -1.00325312e-03  1.30465653e-03  2.58280075e-05
 -5.76141773e-05 -1.56869712e-05  7.73693296e-03 -5.71044585e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[290.0, 310.0]","[ 3.27544943e-05 -2.21607292e-05  3.58205860e-06  4.32428570e-05
  1.43758222e-05  1.31167199e-05  1.32091126e-06 -3.86050974e-03
  1.03787495e-01 -1.43284269e-05  8.58048863e-06 -2.19572620e-03
 -4.29654251e-06 -1.03234743e-03  1.21345833e-03  2.28425795e-05
 -4.91454849e-05 -1.45006512e-05  3.64284138e-03 -8.32508846e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[310.0, 330.0]","[ 5.77588963e-05 -2.43125711e-05  2.67660415e-06  5.05564453e-05
  1.17837756e-05  1.86367612e-05  1.49882091e-06 -4.39478004e-03
  8.83427204e-02 -1.13303472e-05  8.43846899e-06 -2.19316738e-03
 -4.09875059e-06 -7.05301745e-04  8.87998349e-04  2.06152434e-05
 -4.40417112e-05 -1.42582067e-05  1.25448811e-03 -9.96297779e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[330.0, 350.0]","[ 9.30469022e-05 -2.72874381e-05  2.11453201e-06  6.06012350e-05
  1.04485957e-05  2.09759539e-05  1.24103566e-06 -5.40150527e-03
  7.83798473e-02 -9.55865053e-06  7.42301364e-06 -1.96303213e-03
 -3.24066539e-06 -6.11789102e-04  7.83710180e-04  1.72029798e-05
 -3.72899490e-05 -1.37590872e-05  7.24173951e-03 -1.10855730e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.41763171e-04 -3.03355585e-05  1.77204869e-06  7.26676403e-05
  9.80151485e-06  2.64523377e-05  1.37616132e-06 -6.30083024e-03
  7.34122979e-02 -8.44416097e-06  7.44787480e-06 -1.80889363e-03
 -3.14926796e-06 -5.52119965e-04  6.88763320e-04  1.60777094e-05
 -3.68470341e-05 -1.40351435e-05  2.96604920e-03 -1.37353612e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.60539568e-04 -2.82698578e-05  1.73322604e-06  7.01313749e-05
  8.14194309e-06  2.67671391e-05  1.51940454e-06 -5.55346948e-03
  6.60823221e-02 -7.10748014e-06  6.70452123e-06 -1.50915146e-03
 -3.26178757e-06 -5.89760792e-04  8.38837276e-04  1.43991314e-05
 -3.19075084e-05 -1.13547474e-05  2.45635960e-03 -1.35368372e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.49884852e-04 -2.48006664e-05  1.67861211e-06  5.73214190e-05
  6.05735721e-06  2.65347626e-05  1.92108093e-06 -4.15877243e-03
  5.89233928e-02 -6.11683742e-06  6.58753551e-06 -1.39150085e-03
 -3.56321254e-06 -5.79439080e-04  6.93388691e-04  1.30843214e-05
 -2.56945322e-05 -1.17683191e-05 -3.51051224e-04 -1.10280614e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.37257307e-04 -1.98213835e-05  1.54510651e-06  4.57859957e-05
  4.54346749e-06  2.48984052e-05  2.02765213e-06 -3.27874348e-03
  5.03125425e-02 -4.87569356e-06  5.78145698e-06 -9.24714899e-04
 -3.57703088e-06 -7.09905583e-04  6.41959484e-04  1.08533620e-05
 -2.00826405e-05 -1.22938690e-05  5.69301270e-05 -8.94444663e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[430.0, 450.0]","[ 1.18732163e-04 -1.70972647e-05  1.50657483e-06  3.77953419e-05
  3.58059846e-06  2.23559590e-05  2.03964000e-06 -2.33526196e-03
  4.66907320e-02 -4.15315596e-06  5.28239235e-06 -9.49576102e-04
 -3.41259670e-06 -5.77613749e-04  5.92573040e-04  1.00613658e-05
 -1.56767099e-05 -1.15236300e-05 -5.72226951e-04 -7.35767765e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[450.0, 490.0]","[ 1.78278786e-04 -2.66567622e-05  2.63828597e-06  5.01084518e-05
  4.43019077e-06  3.57607240e-05  4.08045120e-06 -3.58392330e-03
  7.38400578e-02 -6.21951690e-06  7.83047550e-06 -7.18781040e-04
 -6.73752432e-06 -1.29894657e-03  8.27501235e-04  1.63569442e-05
 -1.96821718e-05 -1.90485665e-05  3.18637890e-03 -9.59441449e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.16601016e-04 -1.82837231e-05  2.19732990e-06  2.94420302e-05
  2.46756848e-06  2.66681554e-05  3.66204517e-06 -1.96530593e-03
  6.16066330e-02 -4.17255176e-06  5.56148736e-06 -4.88800763e-04
 -5.54289505e-06 -1.06982078e-03  6.30599473e-04  1.24094737e-05
 -1.27341704e-05 -1.36647100e-05  2.92742977e-03 -5.49579489e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[530.0, 570.0]","[ 7.61421690e-05 -1.24052984e-05  1.71235584e-06  1.61373492e-05
  1.12768325e-06  1.95098587e-05  3.11024991e-06 -7.50655256e-04
  4.78129676e-02 -2.72102078e-06  3.64700121e-06 -2.03487180e-04
 -4.59071903e-06 -7.13057272e-04  5.21682577e-04  8.38780625e-06
 -6.46158193e-06 -1.14640593e-05  3.93387919e-03 -3.02755832e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[570.0, 610.0]","[ 4.85630223e-05 -8.23412725e-06  1.38344541e-06  8.86827440e-06
  6.17034986e-07  1.46847020e-05  2.66341028e-06  1.31767522e-04
  4.14874113e-02 -1.80787008e-06  2.89705042e-06 -1.79471406e-04
 -3.73836854e-06 -7.31204779e-04  4.06712843e-04  5.79424279e-06
 -3.88495693e-06 -8.23936029e-06  8.58279967e-04 -1.70938853e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[610.0, 650.0]","[ 3.34892824e-05 -5.64345248e-06  1.09309706e-06  5.53284836e-06
  3.58131291e-07  9.76631139e-06  2.17611838e-06 -1.80980604e-04
  3.53051925e-02 -1.22576632e-06  1.83447609e-06 -1.20216201e-04
 -3.06077176e-06 -2.58616597e-04  2.96398725e-04  3.97021350e-06
 -2.12096999e-06 -5.70636627e-06 -1.17770414e-04 -1.01232411e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[650.0, 700.0]","[ 2.39063744e-05 -3.94870715e-06  9.73239705e-07  3.32006234e-06
  2.41688812e-07  8.16429246e-06  2.13541572e-06  3.76389119e-04
  3.53609002e-02 -8.56559131e-07  1.50680522e-06  1.45614207e-05
 -2.80620711e-06 -4.54519570e-04  2.69411299e-04  4.27965225e-06
 -1.61673307e-06 -5.06867100e-06  4.33357047e-04 -5.96932651e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.51605899e-05 -3.01648680e-06  7.15949446e-07  2.18064771e-06
  1.51871897e-07  5.42033502e-06  1.64616141e-06 -2.42623451e-05
  2.83383443e-02 -5.86335383e-07  1.04693599e-06 -6.69998778e-05
 -2.13622735e-06 -9.80088665e-05  1.48934192e-04  2.44250404e-06
 -7.07540291e-07 -3.03281193e-06  2.28091262e-03 -2.94637089e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[750.0, 800.0]","[ 9.54520610e-06 -2.55625499e-06  5.86931143e-07  1.64546483e-06
  8.91549441e-08  4.25835650e-06  1.18649729e-06  2.73237066e-04
  2.43593499e-02 -4.35532547e-07  6.51613439e-07  4.77203685e-05
 -1.59678633e-06 -2.50293663e-04  1.11694433e-04  1.70880181e-06
 -3.04143750e-08 -2.36957697e-06 -5.97210512e-04 -1.04254902e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[800.0, 850.0]","[ 6.74299694e-06 -1.10330033e-06  3.88071285e-07  7.91337543e-07
  3.58975671e-08  1.89749044e-06  7.87497490e-07  2.27995766e-04
  2.02876685e-02 -3.03898813e-07  3.92525786e-07  5.59439274e-05
 -1.13930656e-06 -2.91323407e-04  9.66040340e-05  9.43861390e-07
 -5.20554087e-07 -1.54978191e-06  1.00822465e-03 -6.11544997e-07]"
"[0.0, 20.0]","[0.0, 0.25]","[850.0, 900.0]","[ 3.81754871e-06 -6.58328334e-07  3.01107950e-07  3.90393458e-07
  3.66549547e-08  1.53672338e-06  7.09804897e-07  2.97611646e-04
  1.64843001e-02 -8.22078786e-08  2.26790389e-07  1.32318982e-05
 -9.61465427e-07 -1.10971915e-04  6.16132275e-05  6.42147070e-07
 -1.99608619e-07 -1.18862444e-06  3.28050110e-04  1.21448517e-07]"
"[0.0, 20.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 4.48303335e-06 -8.11204758e-07  3.87982628e-07  3.56831153e-07
  2.77056289e-08  1.68455734e-06  8.94644871e-07  2.71978414e-04
  2.66063591e-02 -1.85199419e-07  3.25680884e-07  2.76183096e-05
 -1.11000983e-06 -8.40475408e-05  9.32852530e-05  1.43162540e-06
 -1.27944918e-07 -1.03423867e-06 -1.66871865e-04 -6.67230383e-07]"
"[0.0, 20.0]","[0.0, 0.25]","[1000.0, 1200]","[ 4.59612969e-06 -6.09781292e-07  3.60044501e-07  2.15200731e-07
 -1.90035751e-08  1.35436752e-06  9.11228693e-07 -5.74923683e-05
  3.27017398e-02 -1.16946928e-07  2.23361802e-07  5.00060540e-05
 -1.18009344e-06  5.07154267e-05  8.75118512e-05  6.50102942e-07
 -6.43318351e-08 -9.50190808e-07  9.79296850e-04 -4.92851594e-07]"
"[0.0, 20.0]","[0.0, 0.25]","[1200, 1400]","[ 9.78622959e-07 -1.06101973e-07  1.51319906e-07  1.75428526e-07
  1.60058005e-08  6.41487686e-08  3.05944936e-07  1.08165029e-04
  1.85198124e-02 -3.20488662e-08  5.64188342e-08  4.02767864e-06
 -3.73904873e-07  6.45122413e-06 -2.21303071e-05  8.65969324e-08
 -3.38452568e-08 -2.93163007e-07  8.44690724e-05 -7.07141999e-07]"
"[20.0, 40.0]","[0.0, 0.25]","[250.0, 270.0]","[ 2.44382275e-06 -8.17922737e-06  3.83199402e-06  1.68068083e-05
  1.62625571e-05  4.65745455e-06  1.07231917e-06 -1.57006143e-03
  8.70060723e-02 -1.57320074e-05  8.38658162e-06 -2.36738453e-03
 -4.04078407e-06 -5.77046337e-04  1.09932944e-03  2.42373279e-05
 -5.04384810e-05 -1.25791255e-05  4.34249770e-03 -2.07152970e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.60613244e-05 -1.87991663e-05  4.76891458e-06  3.54176840e-05
  1.90429640e-05  1.01423591e-05  1.51827443e-06 -2.22368307e-03
  1.24925432e-01 -1.91270952e-05  1.08139257e-05 -3.13820755e-03
 -5.33268162e-06 -1.00257432e-03  1.63518944e-03  2.79096845e-05
 -6.22036635e-05 -1.62315421e-05  3.43740042e-03 -6.01793435e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[290.0, 310.0]","[ 3.43857383e-05 -2.16494529e-05  3.75365681e-06  4.74546108e-05
  1.68586094e-05  1.58513355e-05  1.69617200e-06 -4.21611592e-03
  1.15655827e-01 -1.61086980e-05  1.09189774e-05 -2.78760311e-03
 -5.16176855e-06 -7.98266264e-04  1.18328053e-03  2.59496341e-05
 -5.92173796e-05 -1.69121352e-05  6.03196093e-03 -9.09242214e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[310.0, 330.0]","[ 6.48140980e-05 -2.86287753e-05  3.27732597e-06  5.91913972e-05
  1.42097307e-05  2.07329474e-05  1.71096082e-06 -4.77257834e-03
  1.06470501e-01 -1.37379082e-05  1.00188335e-05 -2.82234509e-03
 -4.74916566e-06 -5.03053999e-04  1.27700542e-03  2.39890586e-05
 -5.02101172e-05 -1.59330380e-05  5.23943688e-03 -1.13217583e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[330.0, 350.0]","[ 1.09182502e-04 -3.20338025e-05  2.48903156e-06  7.10294932e-05
  1.25339869e-05  2.58146993e-05  1.59430019e-06 -5.46504722e-03
  1.01789861e-01 -1.15091930e-05  9.32121425e-06 -2.52964494e-03
 -4.12045565e-06 -1.00469118e-03  1.15175315e-03  2.06068365e-05
 -4.60654099e-05 -1.65979765e-05  4.19244379e-03 -1.33661304e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.73475625e-04 -3.84096958e-05  2.38801393e-06  9.13474129e-05
  1.21478100e-05  3.13637026e-05  1.65776420e-06 -8.85362441e-03
  8.70385696e-02 -1.05253166e-05  8.59703847e-06 -1.81657307e-03
 -3.77683904e-06 -8.41603793e-04  7.48186493e-04  1.90687708e-05
 -4.20866557e-05 -1.52882398e-05  6.15423922e-03 -1.63695898e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.95404283e-04 -3.60931926e-05  2.28648071e-06  8.87818808e-05
  1.04195654e-05  3.37056745e-05  2.04603700e-06 -6.96675754e-03
  8.35077785e-02 -8.93861161e-06  8.23104263e-06 -1.96495169e-03
 -4.28518110e-06 -9.52927880e-04  1.01446443e-03  1.76588650e-05
 -3.71218494e-05 -1.42101861e-05  8.66549997e-04 -1.62943865e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.95549699e-04 -3.08756409e-05  2.07509531e-06  7.36349911e-05
  7.74971792e-06  3.35639590e-05  2.38020778e-06 -5.99879906e-03
  7.23353771e-02 -7.47575751e-06  8.13889764e-06 -1.20775890e-03
 -4.39733924e-06 -1.12814154e-03  7.59620526e-04  1.55810404e-05
 -3.16725839e-05 -1.55964762e-05  2.12963407e-03 -1.43000406e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.73746424e-04 -2.64764415e-05  2.06719657e-06  5.98940118e-05
  5.96909751e-06  3.06369621e-05  2.53752975e-06 -5.42413567e-03
  6.55773646e-02 -6.35894830e-06  7.23771026e-06 -9.49183293e-04
 -4.46293679e-06 -7.85342540e-04  6.67867969e-04  1.51418837e-05
 -2.46136660e-05 -1.45693487e-05  4.39544151e-03 -1.14383243e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[430.0, 450.0]","[ 1.50174673e-04 -2.24416086e-05  1.97600531e-06  4.59552521e-05
  4.21834988e-06  2.80797702e-05  2.71766783e-06 -3.76942729e-03
  5.92198189e-02 -5.51259009e-06  6.33395948e-06 -1.02193789e-03
 -4.66364001e-06 -5.65382611e-04  6.88571202e-04  1.21057060e-05
 -1.96482087e-05 -1.39678228e-05  1.59325403e-03 -8.78275679e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[450.0, 490.0]","[ 2.36047348e-04 -3.38498221e-05  3.33327426e-06  6.49011770e-05
  5.68571442e-06  4.72698884e-05  5.49367329e-06 -4.95704243e-03
  1.03285490e-01 -8.04784248e-06  1.03992978e-05 -1.20331577e-03
 -8.82311009e-06 -1.25079565e-03  1.13907484e-03  2.05076482e-05
 -2.84719877e-05 -2.53845911e-05  4.40911705e-03 -1.26279487e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.66088287e-04 -2.33621903e-05  2.88951081e-06  4.02401747e-05
  3.27335079e-06  3.58569028e-05  4.93667053e-06 -2.81113566e-03
  8.78405108e-02 -5.50865373e-06  7.68298550e-06 -9.54242002e-04
 -7.32991478e-06 -8.11119438e-04  8.85563394e-04  1.67747175e-05
 -1.83933621e-05 -1.82096376e-05  2.66747347e-03 -8.02490590e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.16478467e-04 -1.69625957e-05  2.33474419e-06  2.48278286e-05
  1.85163455e-06  2.71034081e-05  4.35055029e-06 -5.81805414e-04
  7.37984147e-02 -3.91092203e-06  5.60899842e-06 -7.65202479e-04
 -6.19019806e-06 -8.46025459e-04  7.02931583e-04  1.26229676e-05
 -1.08312659e-05 -1.47737988e-05 -7.00154277e-04 -4.34781062e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[570.0, 610.0]","[ 7.57981281e-05 -1.24990740e-05  1.94748182e-06  1.49385278e-05
  1.08382104e-06  1.97067276e-05  3.77549707e-06  5.71376457e-04
  6.43991780e-02 -2.80460203e-06  3.62957648e-06 -5.28716448e-04
 -5.35085320e-06 -8.96678220e-04  6.26058035e-04  9.23833559e-06
 -5.97405257e-06 -1.18175381e-05  2.09321011e-03 -2.44697719e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[610.0, 650.0]","[ 4.68920790e-05 -8.44689088e-06  1.61205851e-06  7.97987073e-06
  5.51283676e-07  1.55930474e-05  3.31224577e-06  1.47930527e-04
  5.41081884e-02 -1.82218388e-06  2.74788206e-06 -1.42978456e-04
 -4.74262740e-06 -5.30297158e-04  3.64397077e-04  6.54789130e-06
 -3.71188795e-06 -9.19618991e-06  1.67321445e-03 -1.40889737e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[650.0, 700.0]","[ 4.28499252e-05 -7.56518517e-06  1.55354938e-06  6.96350530e-06
  4.24426192e-07  1.33932028e-05  3.38040532e-06  6.21138271e-04
  5.83100545e-02 -1.50094837e-06  2.28400938e-06 -3.55764451e-04
 -4.54844263e-06 -4.43213545e-04  2.77890665e-04  6.60121892e-06
 -2.87562447e-06 -7.93213478e-06  1.81629127e-03 -1.06576039e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[700.0, 750.0]","[ 2.80101116e-05 -5.19725158e-06  1.16841527e-06  3.08595410e-06
  1.52976304e-07  9.01111125e-06  2.59680259e-06  5.35123467e-04
  4.60099707e-02 -9.37436969e-07  1.40998179e-06 -3.73174864e-05
 -3.60223938e-06 -3.75380885e-04  2.30373872e-04  4.25753099e-06
 -2.13081701e-06 -5.84198563e-06  1.08387785e-03 -5.26463082e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.58873465e-05 -3.57025292e-06  9.34271763e-07  2.17925083e-06
  9.95450220e-08  5.72469310e-06  2.00255885e-06  3.61987607e-04
  3.75553128e-02 -6.50550514e-07  1.02183067e-06  9.22285532e-05
 -2.69129067e-06 -3.47750628e-04  1.60806457e-04  2.50943971e-06
 -5.41485809e-07 -3.47699367e-06  1.82271088e-03 -1.75049268e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[800.0, 850.0]","[ 9.93118661e-06 -2.03859825e-06  7.38263566e-07  8.00593292e-07
  2.51259420e-08  3.25553918e-06  1.55562252e-06 -2.47136152e-05
  3.26564811e-02 -3.66316600e-07  5.10110090e-07  1.44966504e-04
 -2.02317584e-06 -2.48381320e-04  1.45652701e-04  1.87003230e-06
 -2.84825355e-08 -2.23960731e-06  2.12428551e-03 -7.82357675e-07]"
"[20.0, 40.0]","[0.0, 0.25]","[850.0, 900.0]","[ 8.88805134e-06 -1.69524825e-06  5.05293984e-07  6.42587548e-07
  2.20135366e-08  2.52698735e-06  1.15704573e-06  3.34426892e-04
  2.86904677e-02 -2.52469083e-07  4.00049674e-07  7.48383804e-05
 -1.53785833e-06 -1.69974862e-04  4.20820063e-05  1.07255145e-06
 -5.33357645e-07 -1.50153070e-06  7.39185800e-04 -7.92471156e-07]"
"[20.0, 40.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 9.21573410e-06 -1.50512192e-06  7.77887780e-07  5.17962871e-07
 -1.08448433e-08  3.54756903e-06  1.72557693e-06  5.40663061e-04
  4.57836283e-02 -3.99646718e-07  5.72143227e-07 -5.82942965e-05
 -2.39408696e-06 -1.26421293e-04  2.01550758e-04  1.19854461e-06
 -6.35467118e-07 -1.77340153e-06  2.12305616e-04 -1.58604015e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[1000.0, 1200]","[ 7.60470587e-06 -1.19917467e-06  6.31066499e-07  2.82047892e-07
  1.12716269e-08  2.65921166e-06  1.80603763e-06  7.62406299e-04
  6.31392667e-02 -2.15500416e-07  3.11994683e-07 -2.09271645e-04
 -2.22373780e-06  1.95376324e-04  6.02781880e-05  1.85236702e-06
 -8.12249206e-07 -2.12289892e-06  3.02208492e-03 -1.91809146e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[1200, 1400]","[ 1.69107377e-06 -6.05346802e-07  3.46929349e-07  1.64358542e-07
  2.48798961e-08  1.34955739e-06  7.39751576e-07  3.17682601e-04
  3.84761337e-02 -1.51389025e-07  1.29842762e-07 -3.17144694e-06
 -1.02670035e-06 -6.26137099e-05 -4.37547262e-05  1.55899432e-07
  6.74417778e-08 -6.16490565e-07 -6.13077335e-04 -4.97801923e-07]"
"[40.0, 70.0]","[0.0, 0.25]","[250.0, 270.0]","[ 3.18630265e-06 -6.08691276e-06  3.23027562e-06  1.35365140e-05
  1.31001019e-05  2.76140517e-06  8.42141439e-07 -1.10690794e-03
  7.46755001e-02 -1.30774672e-05  6.53259814e-06 -1.99396444e-03
 -3.37827901e-06 -3.76125419e-04  9.74229088e-04  1.94300396e-05
 -3.89951871e-05 -1.02558093e-05  2.35954533e-03 -1.85634915e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.53741802e-05 -1.49541708e-05  3.88897706e-06  3.01833099e-05
  1.65751880e-05  8.63237507e-06  1.24040417e-06 -2.60627683e-03
  1.03785649e-01 -1.62199540e-05  9.58399008e-06 -2.63364799e-03
 -4.40612031e-06 -6.71600670e-04  1.25539906e-03  2.53713465e-05
 -5.29744134e-05 -1.38019275e-05  6.26584903e-03 -5.02055830e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[290.0, 310.0]","[ 2.88629230e-05 -2.11203767e-05  3.51136953e-06  4.25409747e-05
  1.44552138e-05  1.33386869e-05  1.44418901e-06 -3.81946273e-03
  1.00930947e-01 -1.42394944e-05  8.84936743e-06 -2.22418216e-03
 -4.42723444e-06 -1.13319469e-03  1.11962202e-03  2.34113765e-05
 -4.78579303e-05 -1.43400105e-05  2.52030938e-03 -7.83219395e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[310.0, 330.0]","[ 5.46004966e-05 -2.42795552e-05  2.80375127e-06  5.24743861e-05
  1.23315249e-05  1.71358982e-05  1.39272457e-06 -3.77502180e-03
  9.75849642e-02 -1.15599534e-05  8.19546059e-06 -2.58004888e-03
 -3.96401041e-06 -4.63993111e-04  1.01159089e-03  2.01716152e-05
 -4.10320356e-05 -1.39762247e-05  2.96472015e-04 -9.61365606e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[330.0, 350.0]","[ 9.06126968e-05 -2.72608894e-05  2.26091422e-06  6.03672958e-05
  1.10598946e-05  2.25974775e-05  1.49288111e-06 -6.47263752e-03
  8.54308642e-02 -1.02738411e-05  8.54594529e-06 -1.72532894e-03
 -3.79552798e-06 -8.11135517e-04  7.12772782e-04  1.74935196e-05
 -3.91273709e-05 -1.37978113e-05  6.52559089e-03 -1.11039773e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.47581255e-04 -3.30214848e-05  2.05599391e-06  7.65557263e-05
  1.03306038e-05  2.97219363e-05  1.65969949e-06 -6.76185858e-03
  8.04277736e-02 -9.19048857e-06  8.29130356e-06 -1.84490330e-03
 -3.88216614e-06 -1.01628381e-03  8.08309965e-04  1.59049524e-05
 -3.68419989e-05 -1.36091425e-05  5.09204053e-03 -1.38175586e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.63432603e-04 -3.12659555e-05  1.93245050e-06  7.38925251e-05
  8.96461466e-06  2.91864511e-05  1.84515050e-06 -6.61554391e-03
  7.21966570e-02 -8.12274349e-06  7.75674548e-06 -1.63597332e-03
 -3.68746979e-06 -5.14884813e-04  6.84101223e-04  1.48174601e-05
 -3.20315313e-05 -1.37181152e-05  6.50108875e-03 -1.34298603e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.66176556e-04 -2.76196812e-05  1.89798831e-06  6.47913668e-05
  7.02903035e-06  2.85459044e-05  2.07987641e-06 -5.89945839e-03
  6.66025870e-02 -6.91963587e-06  7.18716567e-06 -1.11537681e-03
 -4.15799443e-06 -6.89803294e-04  6.80990416e-04  1.33281781e-05
 -2.68596949e-05 -1.23034564e-05  3.58806536e-03 -1.18138544e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.50597168e-04 -2.36412087e-05  1.87088122e-06  5.27528485e-05
  5.49178465e-06  2.72215125e-05  2.32541668e-06 -4.86889318e-03
  6.38990454e-02 -5.87104453e-06  6.50783387e-06 -9.55985154e-04
 -4.17538571e-06 -6.24655799e-04  6.89998454e-04  1.24338520e-05
 -2.16989307e-05 -1.42319717e-05  1.64549396e-03 -1.00088162e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[430.0, 450.0]","[ 1.30784068e-04 -2.07432968e-05  1.91914943e-06  4.27460292e-05
  4.22947235e-06  2.62791861e-05  2.67961226e-06 -3.27272317e-03
  5.52692772e-02 -4.94944640e-06  6.22866044e-06 -8.80330513e-04
 -4.43187358e-06 -7.27206577e-04  6.44881717e-04  1.08080842e-05
 -1.69474663e-05 -1.22695692e-05  2.54250914e-03 -8.10181860e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[450.0, 490.0]","[ 2.19384134e-04 -3.20252808e-05  3.21444383e-06  6.12998270e-05
  5.43238544e-06  4.33380152e-05  5.08810721e-06 -4.72759556e-03
  9.92376236e-02 -7.68306199e-06  9.78827387e-06 -9.45009952e-04
 -7.93402161e-06 -1.41734889e-03  1.06004836e-03  1.89344722e-05
 -2.54110657e-05 -2.33644594e-05  2.39225852e-03 -1.14376375e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.51145546e-04 -2.40104831e-05  2.90147416e-06  3.72414240e-05
  3.12006709e-06  3.46178797e-05  4.93039900e-06 -1.79179355e-03
  8.56761531e-02 -5.42707242e-06  7.27955013e-06 -9.63068233e-04
 -7.43547532e-06 -1.29727275e-03  1.09008808e-03  1.58439650e-05
 -1.52738438e-05 -1.83228599e-05  3.27448219e-03 -6.78924397e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.03048959e-04 -1.60108442e-05  2.31257394e-06  2.24753402e-05
  1.72479485e-06  2.77036267e-05  4.54888165e-06 -1.48077389e-03
  7.47802392e-02 -3.61699902e-06  5.30766237e-06 -2.16040469e-04
 -6.44783616e-06 -1.32364964e-03  7.29269817e-04  1.19977485e-05
 -9.75510669e-06 -1.66066787e-05  2.00865485e-03 -3.97134411e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[570.0, 610.0]","[ 7.28909994e-05 -1.15035594e-05  2.02360585e-06  1.47502358e-05
  1.11985935e-06  1.95109758e-05  3.88724265e-06 -4.58947503e-04
  6.36357213e-02 -2.62755749e-06  3.79321946e-06 -4.36828398e-04
 -5.55650463e-06 -7.32736885e-04  6.16484944e-04  8.28359514e-06
 -5.52390730e-06 -1.05639338e-05  3.03012416e-03 -2.45299696e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[610.0, 650.0]","[ 4.47624316e-05 -8.17166602e-06  1.60625143e-06  8.86013989e-06
  6.60526109e-07  1.44615215e-05  3.22134745e-06  2.70846843e-04
  5.67484006e-02 -1.62771470e-06  2.42724722e-06 -1.87909963e-05
 -4.45296761e-06 -7.00830062e-04  3.94470464e-04  5.92722132e-06
 -2.10083044e-06 -8.86244529e-06  2.37109825e-05 -1.33293599e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[650.0, 700.0]","[ 4.00811755e-05 -7.19201626e-06  1.64012234e-06  6.49560507e-06
  3.88663449e-07  1.31232471e-05  3.40139837e-06  3.24555310e-04
  6.21035282e-02 -1.49333715e-06  2.29295307e-06 -4.44490814e-05
 -4.45444516e-06 -4.88975055e-04  4.76886200e-04  5.30620245e-06
 -2.28229366e-06 -8.25325016e-06 -2.85273180e-04 -7.71018915e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[700.0, 750.0]","[ 2.61318957e-05 -5.51576251e-06  1.31293032e-06  3.85254617e-06
  2.38234301e-07  9.96790316e-06  2.83584035e-06  7.33943669e-04
  5.26761468e-02 -1.15926076e-06  1.71396853e-06 -1.05187704e-04
 -3.82308711e-06 -2.15739766e-04  2.62961265e-04  4.06784673e-06
 -1.08707384e-06 -5.96125371e-06  3.07074029e-03 -5.47189253e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.73915787e-05 -3.39777520e-06  8.94788277e-07  2.33000650e-06
  1.52059483e-07  6.03237959e-06  2.11989923e-06  3.75665460e-04
  4.43011247e-02 -5.72568262e-07  8.99186809e-07  1.81227825e-05
 -2.75053937e-06 -2.12459736e-04  2.07404649e-04  3.17760478e-06
 -4.88619477e-07 -3.99783442e-06 -2.27662044e-05 -2.75724672e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.22827941e-05 -2.90298485e-06  8.08716592e-07  1.75156111e-06
  1.03826843e-07  4.14035497e-06  1.64260946e-06  5.54032798e-04
  3.63900405e-02 -5.33977074e-07  7.50921480e-07 -1.06175411e-04
 -2.14318188e-06 -6.09847374e-05  1.08255449e-04  1.87260853e-06
 -6.68566452e-07 -2.05663972e-06 -1.18006787e-04 -1.44531376e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[850.0, 900.0]","[ 8.62872116e-06 -1.48730043e-06  5.99490083e-07  1.07681705e-06
  5.50717497e-08  3.37725556e-06  1.42063477e-06 -6.31475026e-05
  2.97653244e-02 -4.04737962e-07  6.29451547e-07  1.06404228e-04
 -1.91290799e-06 -6.74943860e-06 -6.18116995e-05  1.36556127e-06
 -1.54443003e-07 -2.05284796e-06  1.88075221e-03 -6.27289281e-07]"
"[40.0, 70.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 1.21983712e-05 -1.86929671e-06  7.47612290e-07  7.88389386e-07
  2.32005919e-08  4.05452389e-06  2.00776844e-06  6.73124824e-04
  5.54267979e-02 -3.48800985e-07  6.82042196e-07 -3.37142599e-05
 -2.57006594e-06 -2.45669544e-04  1.58916860e-04  1.69356590e-06
 -1.35414963e-07 -2.85089362e-06  8.46827641e-04 -8.89004129e-07]"
"[40.0, 70.0]","[0.0, 0.25]","[1000.0, 1200]","[ 1.04336107e-05 -1.19143153e-06  8.07821299e-07  4.46115749e-07
 -1.40604803e-08  1.94378693e-06  1.94672932e-06  6.38552865e-04
  7.52412926e-02 -3.03275755e-07  4.92008287e-07  4.09172104e-05
 -2.43675542e-06 -3.36959048e-04  1.60967452e-04  1.36787025e-06
 -6.69359921e-07 -1.66553790e-06 -8.33827910e-04 -1.87567977e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[1200, 1400]","[ 2.03493389e-06 -1.20878689e-07  3.12345212e-07 -5.10652235e-08
  1.55746741e-08  5.60274834e-07  8.60560972e-07  3.82075398e-04
  4.92358492e-02 -2.45576291e-08  7.05966526e-08  2.05595837e-05
 -1.06120680e-06  8.64024779e-06  1.22675501e-04  3.67865277e-07
  2.20041585e-07 -4.02633845e-07  8.29389736e-05 -4.85257589e-07]"
"[70.0, 100.0]","[0.0, 0.25]","[250.0, 270.0]","[ 2.55243628e-06 -3.21464080e-06  1.70777564e-06  7.17521792e-06
  7.33425997e-06  1.80050287e-06  4.98535670e-07 -1.33182445e-04
  4.37052267e-02 -7.10136736e-06  3.80986732e-06 -1.20755823e-03
 -1.89863157e-06 -3.54582639e-04  6.49188080e-04  1.02925732e-05
 -2.19635096e-05 -6.00280237e-06  1.20061791e-03 -1.03052098e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[270.0, 290.0]","[ 8.28267259e-06 -7.60711903e-06  2.07957179e-06  1.46363589e-05
  8.49260833e-06  3.95878948e-06  6.16072406e-07 -1.32698746e-03
  5.79015088e-02 -8.39549265e-06  4.74250939e-06 -1.28677157e-03
 -2.31779997e-06 -4.51612372e-04  7.05875910e-04  1.36729445e-05
 -2.74466202e-05 -6.93157923e-06  1.64755577e-03 -2.67676879e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[290.0, 310.0]","[ 1.31277746e-05 -1.02279215e-05  1.79915023e-06  2.13162877e-05
  7.82476371e-06  6.41866014e-06  7.63431300e-07 -1.84720373e-03
  5.45809541e-02 -7.50626378e-06  4.85606911e-06 -1.33776529e-03
 -2.27704652e-06 -4.02034053e-04  7.17814631e-04  1.31012489e-05
 -2.56615175e-05 -7.81851825e-06  1.91670038e-03 -3.99606431e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.92930454e-05 -1.25859273e-05  1.56274239e-06  2.58828570e-05
  6.59940392e-06  1.01779781e-05  9.16640535e-07 -2.21754952e-03
  5.42939377e-02 -6.59825534e-06  5.07110866e-06 -1.17416554e-03
 -2.46157096e-06 -5.47691176e-04  6.68360246e-04  1.03294419e-05
 -2.38658052e-05 -7.96442263e-06  2.22391962e-03 -4.80169707e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[330.0, 350.0]","[ 4.63861447e-05 -1.41107842e-05  1.18521344e-06  3.09095476e-05
  5.80796433e-06  1.21629625e-05  8.57610389e-07 -2.88904466e-03
  4.92708164e-02 -5.46862614e-06  4.77277674e-06 -9.61477515e-04
 -2.09284901e-06 -6.25030566e-04  4.23287436e-04  9.00166683e-06
 -1.96039868e-05 -7.58174480e-06  4.46080513e-04 -5.34361372e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[350.0, 370.0]","[ 7.69091337e-05 -1.81016479e-05  1.20700204e-06  3.98801101e-05
  5.43276268e-06  1.48951694e-05  8.21309800e-07 -3.34454708e-03
  4.47657392e-02 -5.13056810e-06  4.26016937e-06 -1.03853820e-03
 -1.97967740e-06 -4.46091312e-04  4.92030590e-04  7.83348015e-06
 -1.82409196e-05 -7.32080417e-06  2.40591299e-03 -6.73359821e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[370.0, 390.0]","[ 8.87185568e-05 -1.69076413e-05  1.16162047e-06  3.79552723e-05
  4.68206713e-06  1.56967655e-05  1.01197480e-06 -3.15203823e-03
  4.31370486e-02 -4.79474421e-06  4.42290537e-06 -9.92220801e-04
 -2.20018315e-06 -4.27038392e-04  4.42247052e-04  6.97803871e-06
 -1.71891210e-05 -6.42194200e-06  9.10767556e-04 -6.66942586e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[390.0, 410.0]","[ 8.32390595e-05 -1.43512732e-05  1.04628606e-06  3.32863992e-05
  3.82695081e-06  1.54522022e-05  1.20518161e-06 -3.01996616e-03
  3.86312114e-02 -3.70380268e-06  3.94406197e-06 -5.27584782e-04
 -2.24539338e-06 -6.39855355e-04  3.38622129e-04  7.16987066e-06
 -1.39429407e-05 -7.16376260e-06  2.29101287e-03 -5.89596915e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[410.0, 430.0]","[ 7.58303505e-05 -1.24644248e-05  1.05951531e-06  2.70356234e-05
  2.91087932e-06  1.40761055e-05  1.33298081e-06 -2.39836952e-03
  3.40322435e-02 -3.21478512e-06  3.82770047e-06 -7.05044167e-04
 -2.30895912e-06 -2.20550881e-04  4.24454438e-04  6.52689079e-06
 -1.08507031e-05 -6.84934329e-06  2.73146670e-03 -4.91719709e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[430.0, 450.0]","[ 6.90116435e-05 -1.08614348e-05  1.03128266e-06  2.23587006e-05
  2.20381960e-06  1.38541804e-05  1.41332968e-06 -2.02125574e-03
  3.29584100e-02 -2.74720087e-06  3.32096822e-06 -3.97124876e-04
 -2.37477186e-06 -4.27459556e-04  3.52317083e-04  6.23575513e-06
 -9.32542243e-06 -7.21822375e-06  1.14090307e-03 -4.19906250e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[450.0, 490.0]","[ 1.14538125e-04 -1.64866580e-05  1.81735712e-06  3.43745497e-05
  3.24520672e-06  2.34242761e-05  2.84322593e-06 -2.89118328e-03
  5.76243211e-02 -3.98131485e-06  5.34175717e-06 -6.72616509e-04
 -4.47323148e-06 -5.76668206e-04  5.43541154e-04  9.67912816e-06
 -1.38694019e-05 -1.21152677e-05  4.01435992e-03 -6.03709646e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[490.0, 530.0]","[ 8.46361311e-05 -1.32717285e-05  1.65580465e-06  2.16113950e-05
  1.79741890e-06  1.97090921e-05  2.82322723e-06 -1.46501013e-03
  4.97891542e-02 -3.09437915e-06  4.30060376e-06 -3.68650879e-04
 -4.29690848e-06 -9.28178322e-04  5.53015503e-04  8.48660963e-06
 -7.09197535e-06 -1.04235749e-05  2.65733104e-03 -3.66227927e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[530.0, 570.0]","[ 5.89184735e-05 -9.73471419e-06  1.43508101e-06  1.40669861e-05
  1.11007189e-06  1.53436608e-05  2.50031453e-06 -2.28172667e-04
  4.52884233e-02 -2.08722254e-06  2.91228300e-06 -3.54957417e-04
 -3.72098250e-06 -7.40951219e-04  4.91371632e-04  6.85016742e-06
 -4.79348995e-06 -8.40399736e-06 -8.04797231e-05 -2.25539760e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[570.0, 610.0]","[ 3.89791017e-05 -7.03498265e-06  1.23476458e-06  7.75109647e-06
  5.36769615e-07  1.16566925e-05  2.26041716e-06 -1.53137108e-04
  4.02870042e-02 -1.56203015e-06  2.22682006e-06 -2.09169337e-04
 -3.25572434e-06 -4.48628461e-04  3.58855064e-04  4.68846784e-06
 -2.06365224e-06 -7.78464658e-06 -1.21804979e-03 -1.20155074e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[610.0, 650.0]","[ 2.41315852e-05 -4.65823923e-06  1.02435700e-06  4.65700860e-06
  3.73781833e-07  8.54240179e-06  1.97196904e-06 -2.93839683e-04
  3.26433483e-02 -9.97581675e-07  1.59245690e-06 -1.55664513e-04
 -2.64068056e-06 -2.46831165e-04  1.66512678e-04  3.84131192e-06
 -1.05989598e-06 -5.18336573e-06  3.29196768e-03 -6.45412913e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[650.0, 700.0]","[ 2.58121986e-05 -4.04405196e-06  8.63148339e-07  4.46196607e-06
  3.01688369e-07  8.71099624e-06  2.09204754e-06 -5.65870995e-05
  3.68013998e-02 -8.61172382e-07  1.55161340e-06 -1.35360097e-04
 -2.75511754e-06 -1.90553107e-04  2.97201672e-04  4.26185846e-06
 -1.89927398e-06 -4.89580826e-06  4.51874473e-04 -5.52822475e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.33729362e-05 -2.60192316e-06  7.78944031e-07  1.85362749e-06
  1.49243287e-07  5.31181097e-06  1.66720370e-06  5.29449405e-04
  3.34008674e-02 -5.33994567e-07  8.92544199e-07 -1.00984720e-04
 -2.22532724e-06 -3.17895429e-04  2.85913509e-04  2.00989360e-06
 -6.09921506e-07 -3.20264571e-06  1.25910242e-03 -1.93768798e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.07421665e-05 -2.38782300e-06  6.22362325e-07  1.26071518e-06
  5.95487993e-08  3.85760232e-06  1.32143533e-06  4.03697349e-04
  2.54437878e-02 -3.99530815e-07  6.43230130e-07 -1.14755009e-04
 -1.72583019e-06 -1.09470427e-04  6.94521203e-05  1.30362315e-06
 -7.98283607e-07 -2.00111383e-06  5.82774005e-04 -1.59079938e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[800.0, 850.0]","[ 7.76782763e-06 -1.72905283e-06  4.56552840e-07  9.50544889e-07
  4.54133132e-08  3.00782172e-06  1.02429876e-06  2.27438992e-04
  2.49336762e-02 -2.66641903e-07  3.71690631e-07 -7.28296643e-06
 -1.34608118e-06 -1.63704031e-04  1.81827145e-04  1.60210936e-06
 -6.00534228e-07 -1.89677794e-06  6.63240262e-04 -1.20276998e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[850.0, 900.0]","[ 4.19976458e-06 -7.55585422e-07  3.53705073e-07  4.65712002e-07
  4.09568512e-08  2.20734287e-06  8.38809269e-07  2.31371132e-04
  2.24724385e-02 -1.48072703e-07  3.05901683e-07 -1.20317961e-05
 -1.22158549e-06 -8.04246216e-05  6.91817368e-05  8.52576464e-07
  2.21429261e-07 -1.28229295e-06  1.74092166e-04 -2.36812913e-07]"
"[70.0, 100.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 6.00958023e-06 -9.71267915e-07  5.13276764e-07  2.27907108e-07
  2.91970501e-09  2.54238311e-06  1.18910832e-06  5.11664167e-04
  3.49035171e-02 -8.39910953e-08  2.89746217e-07 -1.17794850e-05
 -1.59030107e-06 -1.13774075e-04  8.28371247e-05  1.01405844e-06
 -3.42679850e-07 -1.79435517e-06  4.87264609e-04 -5.31763227e-07]"
"[70.0, 100.0]","[0.0, 0.25]","[1000.0, 1200]","[ 4.76043335e-06 -1.03068308e-06  4.85328516e-07  4.48767662e-07
  3.71483314e-08  2.28511808e-06  1.37325988e-06  3.55287337e-04
  4.85270302e-02 -1.27482017e-07  1.98645058e-07  7.30252116e-07
 -1.68194160e-06 -1.95542962e-04  6.18052191e-05  9.78257071e-07
  4.38279190e-08 -1.76999025e-06 -1.78206146e-03 -6.84341732e-07]"
"[70.0, 100.0]","[0.0, 0.25]","[1200, 1400]","[ 1.51929709e-06 -4.96337051e-07  2.44655782e-07  1.80161786e-07
  1.70962493e-08  8.48565023e-07  6.10608956e-07  1.93035885e-04
  3.40210330e-02 -5.79047379e-08  1.01040098e-07 -7.97255912e-07
 -7.53965983e-07 -5.11774823e-05  1.24133976e-04  5.94050465e-07
 -2.05520733e-07 -4.74357316e-07  5.02017167e-04 -7.02187382e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[250.0, 270.0]","[ 8.62678525e-07 -2.97635315e-06  1.26532392e-06  5.77418061e-06
  5.06730505e-06  1.01709447e-06  3.67539818e-07 -5.33335520e-04
  2.84208837e-02 -5.00211916e-06  2.68549453e-06 -6.38300500e-04
 -1.24901610e-06 -3.12199144e-04  2.98988098e-04  8.27710793e-06
 -1.36691054e-05 -4.00480996e-06  2.79641661e-03 -6.15570163e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[270.0, 290.0]","[ 3.95793802e-06 -4.79573500e-06  1.57872884e-06  9.79251857e-06
  5.97611880e-06  3.09836458e-06  6.36242222e-07 -1.09936259e-03
  4.14706988e-02 -6.03329338e-06  3.79993436e-06 -9.97419176e-04
 -2.00099189e-06 -1.31173322e-04  4.65656679e-04  8.72637583e-06
 -1.75542581e-05 -5.52890097e-06  1.06368651e-03 -1.46517746e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[290.0, 310.0]","[ 1.23384578e-05 -7.18329233e-06  1.50337250e-06  1.44407118e-05
  5.32077696e-06  4.53062925e-06  5.64010343e-07 -1.23433580e-03
  4.13161708e-02 -5.61975681e-06  3.69450067e-06 -9.47176086e-04
 -1.89927742e-06 -2.93516178e-04  3.99626517e-04  8.52870681e-06
 -1.66564121e-05 -4.98307346e-06  2.11805889e-03 -2.07913799e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[310.0, 330.0]","[ 1.19749188e-05 -8.91856779e-06  1.39107384e-06  1.71477327e-05
  4.75925912e-06  5.47869586e-06  6.45681438e-07 -1.62532756e-03
  3.82813101e-02 -4.96617948e-06  3.25656387e-06 -9.80842635e-04
 -1.79740173e-06 -6.01740892e-05  3.17968508e-04  6.99210148e-06
 -1.37617754e-05 -5.50101006e-06  1.41989123e-03 -2.62254942e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[330.0, 350.0]","[ 2.32049467e-05 -9.20285776e-06  1.02181412e-06  1.97597046e-05
  4.13150641e-06  7.25932623e-06  5.91376444e-07 -1.43185387e-03
  3.84653463e-02 -3.99504064e-06  3.11764634e-06 -8.59346534e-04
 -1.54843545e-06 -3.80078451e-04  4.63521025e-04  5.70421495e-06
 -1.27655143e-05 -4.84003549e-06  6.68675181e-04 -3.10532137e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[350.0, 370.0]","[ 4.25255699e-05 -1.07650885e-05  8.08552921e-07  2.44547964e-05
  3.87075458e-06  9.07373392e-06  5.95958958e-07 -2.15717320e-03
  3.43425722e-02 -3.57328377e-06  3.02996393e-06 -8.17495737e-04
 -1.34371093e-06 -1.16083585e-04  4.13581991e-04  4.73041509e-06
 -1.15531226e-05 -4.24200037e-06  7.95135940e-04 -3.71985843e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[370.0, 390.0]","[ 5.31182966e-05 -1.07023346e-05  8.51418692e-07  2.42586227e-05
  3.11700298e-06  1.09995482e-05  8.09310422e-07 -2.36241575e-03
  3.25342765e-02 -3.09565874e-06  3.12759122e-06 -5.78560327e-04
 -1.77533020e-06 -2.29506612e-04  2.95007843e-04  3.97363585e-06
 -9.67973891e-06 -5.16585178e-06  2.11428406e-03 -3.95358293e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[390.0, 410.0]","[ 5.45272522e-05 -1.01666855e-05  8.31950929e-07  2.24942055e-05
  2.68305467e-06  1.02851487e-05  8.89498489e-07 -2.26706497e-03
  2.73430094e-02 -2.76471869e-06  2.89028091e-06 -3.89018393e-04
 -1.75267700e-06 -3.42032087e-04  2.18753758e-04  4.40695295e-06
 -8.48060457e-06 -4.90943364e-06  2.18100730e-03 -3.78831262e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[410.0, 430.0]","[ 4.99413457e-05 -8.87592240e-06  8.05025284e-07  1.74887011e-05
  1.93179929e-06  1.06628545e-05  1.07419048e-06 -1.96776096e-03
  2.72431311e-02 -2.43881869e-06  2.81476832e-06 -4.14475310e-04
 -1.85344002e-06 -2.85271247e-04  2.89844751e-04  4.14414882e-06
 -6.95868673e-06 -5.61703190e-06 -1.48590012e-04 -3.01858796e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[430.0, 450.0]","[ 4.80452733e-05 -8.36728224e-06  7.53356064e-07  1.63748878e-05
  1.67327106e-06  1.05784079e-05  1.12193386e-06 -1.52292532e-03
  2.65852620e-02 -2.04883938e-06  2.45117047e-06 -3.19063663e-04
 -1.90415706e-06 -3.44487753e-04  3.09132079e-04  4.04476154e-06
 -5.24850096e-06 -5.39599096e-06  2.33516796e-04 -2.66881559e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[450.0, 490.0]","[ 7.96108623e-05 -1.35966360e-05  1.52037570e-06  2.27230202e-05
  2.14765626e-06  1.76220079e-05  2.13747114e-06 -1.39194959e-03
  4.49971415e-02 -3.38703509e-06  3.86388099e-06 -6.11356054e-04
 -3.59816836e-06 -6.35917775e-04  5.31988648e-04  6.25041580e-06
 -9.24228065e-06 -8.73449092e-06  1.46860477e-03 -3.71184903e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[490.0, 530.0]","[ 6.02839786e-05 -1.00731080e-05  1.26705814e-06  1.47769966e-05
  1.21318762e-06  1.45314243e-05  2.13764708e-06 -7.51925203e-04
  4.13893658e-02 -2.47417171e-06  3.26294801e-06 -3.24420936e-04
 -3.33036917e-06 -5.96713386e-04  4.60174934e-04  5.82713535e-06
 -6.29457012e-06 -8.15505873e-06  1.73351870e-03 -2.48347190e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[530.0, 570.0]","[ 4.34620965e-05 -7.38204375e-06  1.06564739e-06  9.75404679e-06
  7.64703510e-07  1.15768095e-05  1.95578147e-06 -1.74498912e-04
  3.59920942e-02 -1.80578462e-06  2.45398116e-06 -3.38117125e-04
 -2.79683713e-06 -5.41853462e-04  4.95834932e-04  5.01559688e-06
 -3.33722928e-06 -6.24853479e-06 -3.32544948e-04 -1.51210913e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[570.0, 610.0]","[ 2.48779730e-05 -5.40628144e-06  1.01300312e-06  5.50251663e-06
  4.47932008e-07  9.24689130e-06  1.78652407e-06  1.24532749e-04
  3.15111926e-02 -1.17229306e-06  1.62641142e-06 -2.15646920e-04
 -2.66685093e-06 -3.56125247e-04  3.79700915e-04  3.50192653e-06
 -9.76801413e-07 -4.54462311e-06  7.20480283e-04 -8.72341762e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[610.0, 650.0]","[ 1.92567091e-05 -3.98238673e-06  7.34130098e-07  3.38211977e-06
  2.33637401e-07  7.27391060e-06  1.59148979e-06  4.45539605e-04
  2.81109188e-02 -7.66737767e-07  1.10639505e-06 -1.77699845e-04
 -2.16591616e-06 -2.77012880e-04  3.14911276e-04  2.94167097e-06
 -9.19540259e-07 -3.84545791e-06  3.76335591e-04 -5.59563883e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[650.0, 700.0]","[ 2.01273301e-05 -3.48077378e-06  7.49877123e-07  2.90785226e-06
  2.16172091e-07  6.19888687e-06  1.60182594e-06  1.84153823e-04
  2.92418803e-02 -6.75185506e-07  1.00175227e-06 -9.41477940e-05
 -2.25914988e-06 -1.69573060e-04  1.92004434e-04  2.34150061e-06
 -2.31024143e-06 -3.12513254e-06  8.96622712e-05 -4.46412903e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[700.0, 750.0]","[ 9.10407270e-06 -2.42870521e-06  6.73655741e-07  1.86788967e-06
  1.65165797e-07  5.35104428e-06  1.40398812e-06  1.77734373e-04
  2.63011041e-02 -4.69887337e-07  6.63718853e-07 -2.64125472e-05
 -2.03600575e-06 -9.84290943e-05  1.65871771e-04  1.74268338e-06
  1.40312174e-08 -2.77793031e-06  4.55947578e-04 -1.95394101e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[750.0, 800.0]","[ 7.48238021e-06 -2.03249497e-06  5.54984821e-07  1.25582859e-06
  1.02186424e-07  3.41278211e-06  1.12708702e-06  3.47761661e-04
  2.07122908e-02 -4.55274950e-07  5.96376377e-07  1.99740500e-05
 -1.52014311e-06 -2.38939904e-04  6.00723548e-05  1.35951244e-06
 -2.40916937e-08 -1.96263723e-06  8.10328722e-04 -1.38668646e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[800.0, 850.0]","[ 5.94013292e-06 -9.25796247e-07  3.18214332e-07  5.85701914e-07
  2.91716800e-08  2.33435491e-06  8.71496216e-07  9.70404266e-05
  1.94900145e-02 -1.62969022e-07  2.37773034e-07  3.75796483e-05
 -1.12394326e-06 -6.90073468e-05  8.92957224e-05  7.20591956e-07
 -3.37178505e-07 -1.57012140e-06 -6.29713585e-04  9.15355575e-08]"
"[100.0, 140.0]","[0.0, 0.25]","[850.0, 900.0]","[ 3.33088501e-06 -9.97015936e-07  3.60012780e-07  3.71244538e-07
  2.33307984e-08  1.14660745e-06  7.12110426e-07  2.81152954e-05
  1.73652284e-02 -2.45497323e-07  3.30504569e-07 -2.98643360e-06
 -9.39148257e-07  3.45854216e-06  6.93758379e-05  1.65043870e-07
  7.42579993e-08 -6.61252259e-07  2.97276569e-04  1.10463675e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 4.69221921e-06 -8.34944759e-07  4.08456520e-07  4.06802723e-07
  8.88588205e-09  2.31437672e-06  9.70409952e-07  5.52148936e-04
  2.92252711e-02 -1.03239312e-07  3.06138936e-07 -6.21097268e-05
 -1.27288493e-06 -1.76551404e-04  1.79211451e-04  8.29760567e-07
 -1.08429586e-07 -1.44411813e-06 -4.94256824e-04 -5.71653442e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[1000.0, 1200]","[ 2.80890479e-06 -1.09612563e-06  5.04023272e-07  3.29449922e-07
  1.89666615e-08  2.33598494e-06  1.11604371e-06  4.87964475e-04
  4.22878040e-02 -1.23531941e-07  1.60633983e-07  1.27581362e-04
 -1.48970852e-06 -2.75007535e-04  4.44930698e-05  8.19863608e-07
  1.47840526e-07 -1.43279046e-06  8.09590628e-04 -2.87005491e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[1200, 1400]","[ 2.06399720e-06 -5.86749663e-08  1.75921935e-07  2.42025842e-07
  1.93959112e-08  2.47786637e-07  4.45503235e-07  9.23478186e-05
  2.77933818e-02 -1.18092751e-08  1.59857317e-08  7.08563732e-05
 -5.25564388e-07 -1.09538990e-04 -5.34434710e-05  1.67735931e-07
 -9.83365408e-09 -4.71712944e-07 -1.19246027e-03 -7.06337873e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[250.0, 270.0]","[ 8.89712728e-07 -3.64180042e-07  9.20811096e-07  1.25050849e-06
  3.13030642e-06 -6.71351557e-07  2.66029131e-07 -1.70600958e-04
  2.11962639e-02 -3.30737544e-06  1.70230434e-06 -5.05338009e-04
 -9.73736435e-07 -3.67633168e-05  2.51078030e-04  5.30860209e-06
 -8.36063180e-06 -1.55735100e-06  1.58423104e-03 -2.82231503e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[270.0, 290.0]","[ 2.93933380e-06 -1.50090245e-06  9.83910280e-07  4.02369544e-06
  3.82264852e-06  2.67175814e-07  4.19726356e-07 -9.72367612e-05
  2.86694389e-02 -3.99753876e-06  2.55167968e-06 -6.94431058e-04
 -1.19049646e-06 -2.60617693e-04  3.67568904e-04  7.24470260e-06
 -1.09825683e-05 -3.39560793e-06  4.57318317e-04 -6.57001499e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[290.0, 310.0]","[ 3.81051451e-06 -3.11000326e-06  1.01283095e-06  6.76208733e-06
  3.43152444e-06  1.66629373e-06  4.67462605e-07 -4.09028518e-04
  3.11917005e-02 -3.58379226e-06  2.32976387e-06 -6.44012601e-04
 -1.31736719e-06 -3.39711632e-04  4.11514128e-04  6.55644503e-06
 -1.00690497e-05 -3.70348805e-06  1.78517886e-03 -8.93461742e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[310.0, 330.0]","[ 6.56569760e-06 -4.43042643e-06  9.24481884e-07  8.34283331e-06
  2.87002684e-06  3.35881155e-06  5.23141204e-07 -7.40999145e-04
  2.87342050e-02 -3.19666378e-06  2.41429547e-06 -5.45270149e-04
 -1.38196540e-06 -3.20669055e-04  3.05447119e-04  4.98677355e-06
 -9.38990965e-06 -3.52813109e-06 -3.80112529e-04 -1.17205773e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[330.0, 350.0]","[ 1.11088800e-05 -6.73099508e-06  9.44305900e-07  1.14269808e-05
  2.57339860e-06  4.31092057e-06  4.95898210e-07 -1.25657790e-03
  2.63882308e-02 -3.02510539e-06  2.02130587e-06 -4.55652375e-04
 -1.26869828e-06 -2.63092283e-04  2.54787528e-04  2.88150805e-06
 -7.25094252e-06 -2.31151988e-06  1.77959382e-03 -1.48934168e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[350.0, 370.0]","[ 2.16147054e-05 -7.78764088e-06  8.16557144e-07  1.44599609e-05
  2.41616892e-06  6.40329054e-06  5.73937607e-07 -1.32383834e-03
  2.70135116e-02 -2.71691995e-06  2.20867028e-06 -4.58789536e-04
 -1.25784522e-06 -2.41511737e-04  2.76199811e-04  2.78861856e-06
 -5.74910640e-06 -2.65866513e-06  4.68388625e-04 -1.90967350e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[370.0, 390.0]","[ 2.68283016e-05 -7.36493492e-06  7.08332954e-07  1.38256632e-05
  2.01621187e-06  6.54867327e-06  5.63129038e-07 -1.27375547e-03
  2.66822967e-02 -2.34542866e-06  2.11799790e-06 -4.40084019e-04
 -1.24097161e-06 -2.31053177e-04  3.02939070e-04  1.84602726e-06
 -4.60574461e-06 -3.27007847e-06  2.80214654e-04 -1.86668398e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[390.0, 410.0]","[ 3.20275859e-05 -6.74592388e-06  5.88798609e-07  1.27361210e-05
  1.64285521e-06  7.44708220e-06  6.55118162e-07 -1.13929670e-03
  2.23304779e-02 -1.99743025e-06  2.22494780e-06 -4.02100161e-04
 -1.32174112e-06 -2.67313564e-04  2.32740371e-04  2.35245682e-06
 -4.64263999e-06 -3.01894498e-06  5.65425150e-07 -1.84066802e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[410.0, 430.0]","[ 3.05719528e-05 -5.50655098e-06  5.40557229e-07  1.11667476e-05
  1.29564497e-06  7.30484983e-06  7.20742611e-07 -8.41146183e-04
  1.96125090e-02 -1.69896912e-06  2.08077664e-06 -4.28178989e-04
 -1.36345326e-06 -5.77830363e-05  1.96277495e-04  1.98758089e-06
 -3.43430299e-06 -3.28304259e-06  9.70837989e-04 -1.65688518e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.64800059e-05 -5.39063147e-06  5.92574103e-07  9.74416311e-06
  1.07064664e-06  6.99831332e-06  8.13351973e-07 -1.16761559e-03
  1.85331986e-02 -1.48176566e-06  1.73455518e-06 -8.31007521e-05
 -1.51705620e-06 -3.06544485e-04  1.38471656e-04  2.19180308e-06
 -2.94729987e-06 -3.35092334e-06 -5.14132647e-04 -1.34206811e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[450.0, 490.0]","[ 4.52726862e-05 -7.86859727e-06  1.02468935e-06  1.33808801e-05
  1.40410324e-06  1.07038153e-05  1.50433556e-06 -1.51056932e-03
  3.32625806e-02 -2.22231988e-06  2.73856799e-06 -3.71848956e-04
 -2.48244186e-06 -4.17116833e-04  3.16945716e-04  3.98887381e-06
 -4.88250997e-06 -4.91083358e-06  1.39635018e-03 -2.08933453e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[490.0, 530.0]","[ 3.69496476e-05 -7.17555573e-06  9.62315105e-07  1.03703640e-05
  9.68090941e-07  8.86294906e-06  1.45689673e-06 -4.33569508e-04
  2.90360022e-02 -1.76161657e-06  2.10710485e-06 -3.85652028e-04
 -2.16574084e-06 -4.60451711e-04  2.76149698e-04  3.65536113e-06
 -3.21712327e-06 -4.72509907e-06  3.26435489e-04 -1.40590129e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[530.0, 570.0]","[ 2.86998362e-05 -4.79736859e-06  7.25532850e-07  6.31502183e-06
  5.59837390e-07  7.67678294e-06  1.36248816e-06 -4.34152390e-04
  2.67060718e-02 -1.15340249e-06  1.56403268e-06 -1.04150801e-04
 -2.04660941e-06 -5.33184401e-04  3.30688060e-04  2.58139398e-06
 -2.33157384e-06 -3.67816920e-06  1.35776619e-03 -9.09820659e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.55303707e-05 -3.67469109e-06  6.47622330e-07  3.46022459e-06
  3.23803430e-07  5.19702667e-06  1.31322217e-06 -2.47050709e-04
  2.48525451e-02 -7.54287735e-07  9.62683947e-07 -9.37542162e-05
 -1.83031918e-06 -2.08110881e-04  2.08645248e-04  2.63322980e-06
 -5.51592169e-08 -3.18715496e-06 -9.50441440e-04 -3.45335544e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[610.0, 650.0]","[ 1.19996973e-05 -2.34606189e-06  5.75750490e-07  2.56826407e-06
  2.04423592e-07  4.50617621e-06  1.11479926e-06  9.50231924e-06
  2.01209746e-02 -5.21138810e-07  8.77734688e-07 -8.58372473e-05
 -1.61647318e-06 -2.85449602e-04  1.86982594e-04  1.72548267e-06
  6.49577005e-07 -2.09255367e-06  3.01117115e-04 -1.45193033e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[650.0, 700.0]","[ 1.20678593e-05 -2.27519923e-06  5.82869076e-07  2.27679177e-06
  1.37069733e-07  4.95835512e-06  1.28586885e-06  2.89754255e-05
  2.26975111e-02 -4.88923775e-07  7.54566652e-07  4.22314098e-06
 -1.70747866e-06 -2.83872518e-04  1.12589111e-04  1.23569494e-06
 -5.18215047e-07 -1.96188977e-06 -2.57569701e-05 -3.18553297e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.01581433e-05 -1.88940345e-06  4.44718224e-07  1.26240761e-06
  5.71091054e-08  3.39648953e-06  9.97391963e-07  8.11525730e-05
  1.98946449e-02 -3.82136089e-07  6.68745477e-07  4.11172517e-05
 -1.29769477e-06 -2.49936007e-04  6.99960018e-05  1.11502153e-06
 -5.81116872e-07 -1.42922967e-06 -3.34435816e-04 -1.05371933e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[750.0, 800.0]","[ 6.71341583e-06 -1.24053273e-06  3.74920640e-07  7.18911294e-07
  2.51914066e-08  2.56953519e-06  7.71168600e-07  2.16016140e-04
  1.78415098e-02 -2.92676781e-07  4.73023015e-07 -1.57038385e-04
 -1.08563252e-06 -2.25019695e-05  1.58617944e-04  9.37134466e-07
 -5.51466985e-07 -1.04259125e-06  5.61081319e-04 -1.24945793e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[800.0, 850.0]","[ 5.21700864e-06 -6.89924719e-07  2.36430695e-07  5.12164346e-07
  2.12214438e-08  1.34339425e-06  5.99173762e-07  1.06632956e-04
  1.71570932e-02 -1.55217442e-07  2.22886971e-07 -3.58994260e-05
 -7.60804242e-07 -8.40246143e-05  7.41009234e-05  8.35135621e-07
 -2.29362611e-07 -8.14518480e-07  3.45393037e-04 -3.82586654e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[850.0, 900.0]","[ 2.87646198e-06 -5.64593643e-07  2.01287948e-07  3.12559907e-07
  2.85733543e-08  8.67537334e-07  5.10429036e-07  3.02793906e-04
  1.49422038e-02 -6.95297755e-08  9.70426144e-08 -7.40224889e-05
 -6.84205475e-07 -7.05345684e-06  1.27684587e-04  6.30307702e-07
  6.51462232e-08 -4.61851723e-07 -1.43080642e-04 -4.94827494e-08]"
"[140.0, 200.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 3.79364779e-06 -5.94307657e-07  3.49517930e-07  2.55857294e-07
  3.13191651e-08  1.10794129e-06  7.60297735e-07  4.50657499e-04
  2.39058541e-02 -1.45598512e-07  2.61333360e-07  4.11509974e-05
 -9.66851506e-07 -1.79126291e-04  1.09654895e-04  4.46115935e-07
  3.79286690e-08 -7.40326960e-07  1.08341432e-03 -3.65094626e-08]"
"[140.0, 200.0]","[0.0, 0.25]","[1000.0, 1200]","[ 2.61814543e-06 -1.23542351e-07  3.27903485e-07  1.01679970e-07
  7.25137643e-09  1.07853550e-06  8.68035359e-07  5.40390732e-04
  3.64565357e-02 -4.52725524e-08  1.53877886e-07 -9.44730233e-07
 -1.11283879e-06 -1.30954332e-04  7.50676620e-05  1.44748992e-07
  7.39671518e-08 -3.38217821e-07 -3.21936967e-04 -2.72040681e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[1200, 1400]","[ 8.52131001e-07  2.53363276e-08  1.37686312e-07 -7.71506548e-08
  8.59140870e-10  4.83630312e-07  3.82221088e-07 -1.48280855e-05
  2.37817094e-02  4.32300435e-09  5.54668372e-08  7.37232004e-05
 -4.69235578e-07 -5.33015888e-06  5.03083848e-05  1.30809534e-07
 -2.22980411e-08  3.93779248e-08  2.47055442e-04 -2.70854989e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.10642123e-06  7.31922766e-07  4.65268983e-07 -7.36937962e-07
  1.48277344e-06 -2.76939771e-07  1.80607307e-07  6.21050247e-05
  1.23129481e-02 -1.65876948e-06  9.33946872e-07 -2.14938872e-04
 -5.99797653e-07 -1.47334895e-04  1.25973400e-04  3.02190866e-06
 -4.73179087e-06 -7.05508523e-07  8.39065453e-04 -1.44143871e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[270.0, 290.0]","[ 4.52184890e-07  2.68674759e-07  5.32704605e-07  3.21830662e-07
  1.83776767e-06 -6.01300258e-07  2.82607469e-07  7.61868517e-05
  1.50985991e-02 -2.02881660e-06  1.35309131e-06 -3.45780307e-04
 -6.92442066e-07 -1.54586229e-04  2.06517809e-04  3.32514454e-06
 -4.35535801e-06 -1.08741568e-06  1.00254372e-03 -9.33978281e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[290.0, 310.0]","[ 9.13983665e-07  1.07535192e-07  5.22712105e-07  8.08651852e-07
  1.59399724e-06  1.00853658e-06  3.72584350e-07  4.33632769e-05
  2.02958408e-02 -1.86850835e-06  1.68906648e-06 -4.59477774e-04
 -9.85242360e-07 -9.91798055e-05  3.36332889e-04  3.57259448e-06
 -5.30742645e-06 -2.02653287e-06 -1.19360743e-03 -1.54392930e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.86712021e-06 -1.69464288e-06  5.50887159e-07  3.19430941e-06
  1.39279515e-06  1.21263481e-06  3.42033447e-07 -3.44395247e-04
  1.78645558e-02 -1.70050609e-06  1.34488412e-06 -2.90171494e-04
 -8.69013478e-07 -1.99402964e-04  1.46396847e-04  3.38280601e-06
 -4.31269965e-06 -2.03663071e-06  9.99550957e-04 -2.32148489e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[330.0, 350.0]","[ 1.33248210e-06 -2.78815407e-06  5.76323283e-07  4.31797142e-06
  1.33069409e-06  1.48745847e-06  2.65374313e-07 -6.60743462e-04
  1.72297339e-02 -1.67044585e-06  1.04203826e-06 -1.95734959e-04
 -7.00417173e-07 -2.10017615e-04  2.20293128e-04  7.95060151e-07
 -3.75484656e-06 -9.45011641e-07  4.31312266e-05 -3.05483097e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[350.0, 370.0]","[ 6.41785035e-06 -3.20607161e-06  4.63813790e-07  5.60138899e-06
  1.17850276e-06  2.56074616e-06  3.06867771e-07 -6.63159562e-04
  1.59986293e-02 -1.40115029e-06  1.54382803e-06 -2.85140992e-04
 -7.41538276e-07 -1.54247355e-04  1.97243497e-04  6.17658306e-07
 -2.26288331e-06 -1.17125344e-06  9.92920725e-04 -4.97356605e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.03671023e-05 -3.23856785e-06  3.75150953e-07  5.66801929e-06
  9.87466785e-07  3.49407106e-06  3.76821237e-07 -7.22062139e-04
  1.63122206e-02 -1.24737523e-06  1.29045799e-06 -2.51058064e-04
 -7.88831719e-07 -1.07844107e-04  2.06297640e-04  3.52336962e-07
 -1.58325900e-06 -1.04860613e-06  2.46905171e-04 -6.13540546e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.02529004e-05 -3.02452526e-06  3.90446826e-07  5.28918205e-06
  7.73250344e-07  3.30393551e-06  3.92046540e-07 -5.65445305e-04
  1.33655133e-02 -1.03776340e-06  1.04919143e-06 -1.42518948e-04
 -8.00353244e-07 -1.35422780e-04  7.02470157e-05  3.95104533e-07
 -1.15959551e-06 -1.34265742e-06  6.75551919e-04 -4.51913240e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[410.0, 430.0]","[ 9.40041038e-06 -2.56221225e-06  3.29764700e-07  4.07460269e-06
  5.88952788e-07  2.66173041e-06  3.75714926e-07 -4.81728778e-04
  1.26352325e-02 -8.29207732e-07  8.47483404e-07 -1.05260429e-04
 -6.93637386e-07 -2.20906872e-04  1.21120199e-04  7.72554100e-07
 -8.77950459e-07 -8.07313349e-07 -9.88777777e-05 -4.42374354e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[430.0, 450.0]","[ 8.71722190e-06 -2.47519088e-06  3.79031183e-07  4.04242253e-06
  5.25484461e-07  3.22768062e-06  4.93458648e-07 -3.07856684e-04
  1.16808368e-02 -7.80643332e-07  9.82876214e-07 -1.59206988e-04
 -8.60476098e-07 -1.61246770e-04  1.53482815e-04  6.12872812e-07
 -5.09288424e-07 -1.24771949e-06  1.40332312e-03 -3.86466597e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[450.0, 490.0]","[ 1.87886944e-05 -4.41716729e-06  6.30831770e-07  6.46247368e-06
  7.58418386e-07  4.74030239e-06  8.19627097e-07 -8.14464738e-04
  2.35430135e-02 -1.31656301e-06  1.37698167e-06 -1.47491266e-04
 -1.30240407e-06 -2.82784565e-04  2.30538608e-04  1.87413872e-06
 -1.87880929e-06 -2.10741525e-06  2.93473522e-04 -7.24024269e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.77455009e-05 -3.58992434e-06  5.60224537e-07  4.35096497e-06
  4.12684444e-07  4.84123714e-06  8.94717176e-07 -1.94906052e-04
  2.17845922e-02 -9.75128909e-07  1.23247201e-06 -9.63066162e-05
 -1.41279292e-06 -5.01195667e-04  3.11299331e-04  1.44467192e-06
 -1.22201138e-06 -2.05962821e-06 -6.46023374e-04 -4.60868760e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.13820893e-05 -2.22485234e-06  4.92488809e-07  2.90776987e-06
  3.03134866e-07  3.68896493e-06  8.99233995e-07 -3.88323099e-04
  1.87673151e-02 -6.66267975e-07  1.00299552e-06  2.16233976e-05
 -1.31665528e-06 -3.67134461e-04  1.95640048e-04  1.14833369e-06
 -3.02120645e-07 -1.86167424e-06  1.10947763e-03 -3.49258314e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.05582858e-05 -1.98731241e-06  4.08246272e-07  2.40198573e-06
  1.95422526e-07  3.07460876e-06  7.37390872e-07 -6.59916045e-05
  1.89041922e-02 -5.29680552e-07  6.34156555e-07 -1.67984945e-04
 -1.04236830e-06 -1.61972290e-04  1.61475965e-04  8.31752538e-07
 -8.73032088e-08 -2.09567361e-06 -3.36189432e-04 -1.26722360e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[610.0, 650.0]","[ 7.01374452e-06 -1.68920196e-06  4.17553518e-07  1.52002957e-06
  1.19492412e-07  2.19721039e-06  6.57690702e-07  2.62892084e-04
  1.55076981e-02 -4.19224215e-07  4.02897437e-07 -5.86902459e-05
 -1.01817843e-06 -1.30550961e-04  1.40095484e-04  8.13995328e-07
 -7.95110922e-08 -8.44074267e-07  2.30022758e-05 -1.40662088e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[650.0, 700.0]","[ 8.34760247e-06 -1.54855914e-06  3.24846720e-07  1.29281823e-06
  8.91920467e-08  2.47155079e-06  6.96393508e-07 -3.39225650e-05
  1.65550522e-02 -3.63075609e-07  5.21987125e-07 -3.62076010e-09
 -9.36239196e-07 -1.65712357e-04  1.00549823e-04  9.04434842e-07
 -5.91049902e-07 -1.23709139e-06  2.18062214e-04 -1.47568737e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[700.0, 750.0]","[ 5.94830976e-06 -6.31069502e-07  2.37260012e-07  7.36886213e-07
  4.96030294e-08  1.30333973e-06  5.75047693e-07  5.13821383e-05
  1.52975572e-02 -1.56329151e-07  3.50176424e-07 -2.28946901e-05
 -6.71100193e-07 -5.29349328e-05  1.43170947e-04  5.42710671e-07
 -5.20230306e-07 -9.90495018e-07  8.32541383e-04 -8.86019895e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[750.0, 800.0]","[ 3.63942951e-06 -5.30863582e-07  1.91741401e-07  1.44333997e-07
 -1.12284553e-08  1.14527028e-06  4.77550691e-07  9.82167733e-05
  1.40495649e-02 -1.07154459e-07  2.54470196e-07 -2.62649747e-05
 -6.01317302e-07 -9.07171861e-05  2.00152109e-05  8.62640685e-07
 -8.49363222e-08 -6.77553689e-07  2.83252298e-04 -2.69468916e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[800.0, 850.0]","[ 2.43622631e-06 -5.12249274e-07  1.88083156e-07  2.00864170e-07
  1.35267364e-08  1.11230585e-06  4.39685936e-07  1.32158097e-04
  1.26890069e-02 -7.99896531e-08  1.34660539e-07 -5.94365463e-05
 -6.02777152e-07 -5.67877230e-05  8.92816476e-05  3.45343999e-07
  5.25674917e-08 -6.22646676e-07  8.65244059e-04 -2.44592008e-08]"
"[200.0, 290.0]","[0.0, 0.25]","[850.0, 900.0]","[ 1.23208246e-06 -4.51767288e-07  1.45539555e-07  1.72358471e-07
  7.75754751e-09  5.35232420e-07  3.30182200e-07 -5.50773828e-05
  1.02087006e-02 -6.34747651e-08  8.01263037e-08  6.46294624e-05
 -3.91773713e-07 -7.52156081e-05 -2.29990178e-06  2.85971468e-07
  1.40789649e-07 -9.46830900e-08  8.02557198e-04 -1.21256321e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 2.84705324e-06 -6.96795000e-07  2.33834727e-07  1.57702182e-07
 -3.42566777e-09  1.37867791e-06  5.52224047e-07  4.09684014e-04
  1.86179031e-02 -8.79072043e-08  1.89642615e-07 -7.23777306e-05
 -7.27541541e-07 -1.45867633e-04  1.44254712e-04  1.31379902e-07
 -2.74133377e-07 -2.90659376e-07 -1.14407038e-03 -2.63082907e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[1000.0, 1200]","[ 2.00125686e-06 -5.01084003e-07  2.43973146e-07  1.47067007e-07
  1.19347514e-08  1.25840896e-06  6.11638659e-07  1.12933767e-04
  2.54303011e-02 -8.09188232e-08  1.60625954e-07  5.63868805e-05
 -8.17578870e-07 -1.33271246e-04  2.81531198e-05  3.88494543e-07
  1.34326252e-07 -2.36242519e-07 -3.69116627e-04  8.64575573e-08]"
"[200.0, 290.0]","[0.0, 0.25]","[1200, 1400]","[ 5.11639732e-07 -7.43250154e-08  1.28712391e-07 -4.72539345e-08
  6.59904435e-09  2.86507024e-07  2.96023535e-07  8.91327156e-06
  1.71706057e-02  1.92158597e-08  3.70648570e-08  1.59608360e-05
 -3.63880949e-07  2.76255950e-05 -6.12042638e-06  5.65429603e-08
 -9.06957450e-09 -1.20380464e-07  1.83216269e-03 -1.57058092e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.96845969e-07  5.39489936e-07  3.00952374e-07 -8.24138529e-07
  6.16825107e-07 -4.31064925e-07  1.10170831e-07  1.29874841e-04
  8.72984548e-03 -8.34580897e-07  4.68048123e-07 -1.63484309e-04
 -3.79678671e-07 -1.64827460e-05  1.12478429e-04  7.68665125e-07
 -7.24318389e-07 -1.54883810e-07 -8.93115705e-04 -5.63827374e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[270.0, 290.0]","[ 3.65099684e-07  3.29251758e-07  3.76519065e-07 -8.01581747e-07
  6.30358845e-07 -7.75434081e-07  1.75242715e-07 -8.72761666e-05
  1.41668886e-02 -9.22539149e-07  5.01448984e-07 -1.05101137e-04
 -4.36290145e-07 -1.05414486e-04  1.17647206e-04  1.62216739e-06
 -6.86941957e-07 -1.09449845e-07  4.57677421e-04 -4.21348041e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[290.0, 310.0]","[ 4.58162720e-07  4.88660127e-07  3.39871783e-07  3.13187644e-07
  6.57255365e-07  2.11171885e-07  2.39792878e-07 -2.28357811e-05
  1.25300279e-02 -7.74112595e-07  7.26977007e-07 -1.59128176e-04
 -6.07190335e-07 -1.04764075e-04  1.09899125e-04  1.49855485e-06
 -1.22204959e-06 -5.47980037e-07  1.00173212e-03 -2.13421507e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[310.0, 330.0]","[ 7.56702017e-07  1.63644651e-07  2.55559984e-07  1.43662899e-07
  5.47833855e-07 -2.46951414e-07  1.85458940e-07 -2.49896777e-04
  1.49274946e-02 -7.51358381e-07  5.90098634e-07 -8.61643414e-05
 -4.29105386e-07 -1.26581848e-04  1.78358515e-04  1.94066165e-06
 -1.54381983e-06 -3.58793275e-07  3.32458323e-04 -4.74492163e-08]"
"[290.0, 2500.0]","[0.0, 0.25]","[330.0, 350.0]","[ 3.73519202e-07 -5.20333014e-07  2.79209461e-07  4.44073081e-07
  4.57640334e-07  2.40800594e-07  1.58861473e-07 -2.43574298e-06
  1.22612636e-02 -7.33180445e-07  5.35998530e-07 -1.83896478e-04
 -4.09112381e-07 -3.98476176e-05  9.85713192e-05 -4.58301473e-09
 -1.66613004e-06 -2.72215178e-07 -1.64971683e-04 -1.58626630e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[350.0, 370.0]","[ 7.93573180e-07 -7.81017222e-07  2.75668829e-07  1.16115415e-06
  4.33562446e-07  8.65454230e-07  2.15580833e-07  6.50111365e-05
  1.41272357e-02 -6.48711539e-07  6.32333360e-07 -2.56179616e-04
 -4.95998497e-07 -6.56728345e-05  1.64987766e-04  9.17648270e-08
 -7.44140983e-07 -3.18694203e-07 -3.53897745e-04 -8.42904950e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[370.0, 390.0]","[ 2.45243804e-06 -1.03323365e-06  2.24107752e-07  1.52636803e-06
  3.74018114e-07  1.25498491e-06  2.63819180e-07 -2.55664554e-04
  1.28976197e-02 -5.83801238e-07  6.68845092e-07 -1.00442116e-04
 -5.24297327e-07 -1.52758107e-04  1.28789122e-04 -1.91728711e-08
 -1.99437816e-08 -5.67353130e-07 -2.25710422e-04 -1.00519513e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[390.0, 410.0]","[ 2.20087223e-06 -8.13078955e-07  2.05043863e-07  1.37415842e-06
  3.22700117e-07  1.23662359e-06  2.27108705e-07 -6.56501955e-05
  1.26357213e-02 -4.87103156e-07  5.71201960e-07 -1.59982566e-04
 -4.76689871e-07 -9.98301100e-05  1.11116404e-04 -8.67316174e-09
  7.32834477e-08 -4.93779524e-07  1.14119252e-04 -5.28560283e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.85300336e-06 -1.14106154e-06  2.37427331e-07  1.64308965e-06
  3.09406825e-07  1.45901247e-06  2.64302878e-07 -2.01928329e-04
  1.02425152e-02 -4.92732250e-07  5.60450671e-07 -9.86036238e-05
 -5.17449784e-07 -1.28197818e-04  6.24548423e-05  2.25076705e-07
 -2.48897581e-08 -6.94284372e-07  4.04568162e-04 -1.27219738e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.91266280e-06 -9.61443957e-07  2.00666664e-07  1.54164830e-06
  2.27897510e-07  8.33422847e-07  2.21823282e-07 -2.11845762e-04
  1.03195581e-02 -3.78163446e-07  3.53450849e-07 -5.36000784e-05
 -3.94105746e-07 -1.43019605e-04  5.35241064e-05  4.16717161e-08
  1.38606053e-07 -3.37480967e-07 -2.08601917e-04 -6.57102841e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[450.0, 490.0]","[ 6.56613060e-06 -1.57166368e-06  3.38589624e-07  2.15512807e-06
  3.68804910e-07  1.85775248e-06  4.64851391e-07 -3.72799073e-04
  1.92781216e-02 -7.09288413e-07  8.71747949e-07 -6.52592930e-05
 -8.07535131e-07 -2.72318081e-04  1.19055465e-04  4.42040972e-07
 -5.44408631e-07 -6.32495732e-07  1.72218034e-03 -1.57527955e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[490.0, 530.0]","[ 4.34860055e-06 -1.35373124e-06  3.39862620e-07  1.60593160e-06
  2.32945908e-07  1.86028360e-06  5.15725409e-07  1.45168279e-05
  2.08015249e-02 -5.09056796e-07  6.37920900e-07 -8.08621276e-05
 -8.28807536e-07 -3.26365255e-04  1.78228929e-04  5.08665380e-07
  2.15680943e-07 -6.64357966e-07 -3.43036751e-05 -8.58932363e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[530.0, 570.0]","[ 4.31718122e-06 -7.09144726e-07  2.49290661e-07  1.08712237e-06
  1.47155161e-07  1.62737910e-06  5.33303325e-07 -1.36057322e-04
  1.70104883e-02 -3.47659582e-07  6.01633382e-07 -5.82756669e-05
 -7.74145732e-07 -1.27006330e-04  1.10472203e-04  6.09569172e-07
 -6.93431221e-08 -6.88833691e-07  1.34267888e-03 -7.60922530e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[570.0, 610.0]","[ 2.65733469e-06 -5.79950576e-07  2.83060748e-07  5.32932317e-07
  8.64618538e-08  1.19548772e-06  4.83250639e-07  1.95064547e-04
  1.62717634e-02 -2.48989035e-07  2.61063283e-07 -1.29819354e-04
 -7.62829020e-07 -1.46284009e-04  1.81787918e-04  2.29404491e-07
  2.19352600e-07 -2.58100915e-07  8.78176787e-04 -1.45099211e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[610.0, 650.0]","[ 3.27937176e-06 -5.90380304e-07  2.22795148e-07  5.91324509e-07
  4.64794375e-08  1.25847441e-06  4.42758877e-07 -1.12255546e-04
  1.43257738e-02 -2.03452958e-07  3.53086478e-07 -5.52539280e-05
 -6.52828312e-07 -8.36003580e-05  4.97425533e-05  1.99735640e-07
 -2.36528520e-07 -5.92577248e-07  5.99004421e-04 -5.75272743e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[650.0, 700.0]","[ 3.28287006e-06 -6.82103575e-07  2.55283384e-07  4.44484596e-07
  5.06052946e-08  1.28099268e-06  5.27722779e-07 -4.92413397e-05
  1.74290060e-02 -2.11953448e-07  3.83435343e-07 -8.87515709e-05
 -7.53110047e-07 -3.97884565e-05  1.10544416e-04  2.41203597e-07
 -2.76029431e-07 -3.89038297e-07 -2.74348472e-03 -1.12908008e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[700.0, 750.0]","[ 2.18598213e-06 -5.90059784e-07  2.20122693e-07  3.30898483e-07
  3.33268069e-08  6.21845972e-07  4.25297737e-07  2.60291481e-04
  1.65048107e-02 -2.05712608e-07  2.58063798e-07 -8.25933298e-05
 -5.20267046e-07 -5.82833458e-05  1.98500994e-05  2.67436844e-07
  1.49807020e-07 -5.16343871e-07  5.03301341e-04 -1.81127735e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.23539692e-06 -5.84609723e-07  2.45543716e-07  2.57483382e-07
  2.00247781e-08  1.13965988e-06  3.86100953e-07 -6.48659115e-05
  1.51711511e-02 -1.43591186e-07  1.36344793e-07  3.69726286e-05
 -6.30738897e-07 -1.45801856e-04  4.61491432e-05  4.35523232e-08
 -2.00039436e-08 -7.01733063e-07  7.87294643e-04 -4.35905172e-08]"
"[290.0, 2500.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.40149849e-06 -4.14429189e-07  1.28538243e-07  3.01222492e-07
  4.14392806e-08  6.76701623e-07  3.54392223e-07  6.76338751e-05
  1.33153880e-02 -9.64203874e-08  1.56104546e-07 -3.72917879e-05
 -4.52860202e-07 -1.31995862e-04  1.07954562e-04  4.32730319e-07
 -2.66797887e-08 -1.83001062e-07 -8.10570590e-04  2.10799085e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[850.0, 900.0]","[ 1.50045445e-06 -2.79108810e-07  1.16977839e-07  1.70547851e-07
  1.10912495e-08  7.66381086e-07  2.84460481e-07  2.29493516e-04
  1.21324440e-02 -6.71388026e-08  1.09191238e-07 -8.32199270e-05
 -4.17597805e-07 -2.36594839e-05  4.92065465e-05  3.24802066e-07
 -7.34352960e-08 -3.47843904e-07  1.02461335e-03  1.86942192e-08]"
"[290.0, 2500.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 9.18926731e-07 -3.80640639e-07  2.17739585e-07  3.09266751e-08
  3.62219433e-09  9.87715293e-07  4.47129314e-07  1.46155737e-04
  2.26136014e-02 -7.80581013e-08  3.67731039e-08 -6.03549033e-05
 -6.35129153e-07 -1.13901085e-04  1.62904887e-04  3.87484770e-07
  1.30807409e-07 -8.77322503e-08  4.39822732e-04 -7.72609626e-08]"
"[290.0, 2500.0]","[0.0, 0.25]","[1000.0, 1200]","[ 1.04820740e-06 -1.64169685e-07  2.22886445e-07  2.35508037e-08
  2.84016047e-10  5.22719784e-07  5.71800233e-07  3.70862092e-04
  3.38126331e-02 -1.02114902e-07  1.57128875e-07 -1.29324467e-04
 -7.41891036e-07 -6.29162165e-05  8.11799623e-05  1.18644171e-07
  1.91917532e-07  7.82267155e-08  4.13789016e-05 -2.08655994e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[1200, 1400]","[ 3.42403188e-07 -2.49532536e-07  1.11813208e-07 -1.81812405e-08
 -5.99213018e-10 -1.13357327e-07  2.27477745e-07  6.82877288e-05
  2.42937760e-02 -5.25806541e-08  1.52283913e-08  2.38845565e-05
 -2.64697128e-07 -1.51652544e-04  6.95701089e-05  6.36520362e-08
  7.64525509e-09 -1.94578982e-07 -8.29756234e-04 -6.96782383e-08]"
"[0.0, 20.0]","[0.25, 0.5]","[250.0, 270.0]","[ 3.81778957e-06 -8.14153684e-06  3.58499924e-06  1.57127434e-05
  1.49671922e-05  4.83865733e-06  1.08600873e-06 -8.96624432e-04
  8.05899465e-02 -1.47771599e-05  8.03316071e-06 -2.24523268e-03
 -3.91900486e-06 -7.54964709e-04  1.13731432e-03  2.15676224e-05
 -4.75407046e-05 -1.17432943e-05  4.77760878e-03 -2.30856013e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.46112580e-05 -1.55691638e-05  4.18739557e-06  3.20443157e-05
  1.73226443e-05  8.59048172e-06  1.24892987e-06 -2.56845842e-03
  1.04280369e-01 -1.71165796e-05  9.78948722e-06 -2.65451101e-03
 -4.57528470e-06 -7.74310060e-04  1.35977579e-03  2.66139713e-05
 -5.90428934e-05 -1.44808825e-05  1.02172777e-03 -5.99636998e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[290.0, 310.0]","[ 3.16219765e-05 -2.16934709e-05  3.44077958e-06  4.47183400e-05
  1.47957250e-05  1.34250993e-05  1.36019991e-06 -4.45419672e-03
  1.00464922e-01 -1.41403087e-05  8.63655075e-06 -2.25588406e-03
 -4.25572652e-06 -7.18204729e-04  1.10018994e-03  2.29098457e-05
 -4.90587159e-05 -1.34749392e-05  5.85305721e-03 -8.08597691e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[310.0, 330.0]","[ 5.49189983e-05 -2.42326360e-05  2.71596092e-06  5.01688912e-05
  1.19888984e-05  1.69531793e-05  1.34348820e-06 -4.16176190e-03
  9.12226983e-02 -1.15147064e-05  8.21005069e-06 -2.26084866e-03
 -3.80162722e-06 -8.37055375e-04  1.01469808e-03  2.07845555e-05
 -4.41290633e-05 -1.43219759e-05  3.14748518e-03 -9.92971941e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[330.0, 350.0]","[ 9.36149785e-05 -2.52363312e-05  1.83651701e-06  5.66219905e-05
  9.89198517e-06  2.19648634e-05  1.32258577e-06 -5.32532308e-03
  7.90693431e-02 -9.09398560e-06  7.93324448e-06 -1.79581379e-03
 -3.35227568e-06 -6.41534733e-04  7.24082576e-04  1.65788087e-05
 -3.87861387e-05 -1.35920033e-05  5.30882460e-03 -1.08624901e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.49921479e-04 -3.18174269e-05  1.84481214e-06  7.37456939e-05
  9.43033948e-06  2.68554830e-05  1.32278636e-06 -6.37818876e-03
  6.75412173e-02 -8.47911591e-06  7.13475255e-06 -1.67067329e-03
 -3.18220127e-06 -5.73320511e-04  6.58245124e-04  1.58197844e-05
 -3.62336864e-05 -1.24591329e-05  2.77195968e-03 -1.37734744e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.52988383e-04 -2.91194204e-05  1.79527959e-06  7.03050168e-05
  8.07229367e-06  2.64318136e-05  1.58978966e-06 -6.01088499e-03
  6.31216385e-02 -7.08328773e-06  6.58518301e-06 -1.38834688e-03
 -3.31910624e-06 -4.59409677e-04  6.05597907e-04  1.42131169e-05
 -2.81393622e-05 -1.25548484e-05  1.51047702e-03 -1.28271652e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.52547571e-04 -2.53604923e-05  1.70820199e-06  5.73052758e-05
  6.00361908e-06  2.51221920e-05  1.74728074e-06 -4.55382111e-03
  5.60328177e-02 -6.04175881e-06  6.14821202e-06 -1.17088440e-03
 -3.41616789e-06 -5.96206211e-04  6.46304644e-04  1.27108928e-05
 -2.53440097e-05 -1.12404092e-05  2.12777986e-03 -1.12540412e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.32157400e-04 -2.21328142e-05  1.74571756e-06  4.76071025e-05
  4.72353578e-06  2.46772518e-05  2.04979651e-06 -4.15264593e-03
  4.65759959e-02 -5.23256201e-06  5.66698174e-06 -9.03732809e-04
 -3.88379410e-06 -3.64685639e-04  4.80093750e-04  1.06440852e-05
 -1.83449019e-05 -1.18719882e-05  4.59919040e-03 -8.84422146e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.12613989e-04 -1.66021002e-05  1.40664139e-06  3.54086005e-05
  3.42042793e-06  2.31704479e-05  2.13801399e-06 -3.46373907e-03
  4.35022762e-02 -3.85965479e-06  5.07957747e-06 -5.29621722e-04
 -3.75327409e-06 -6.28470921e-04  3.56594544e-04  9.50656454e-06
 -1.54258124e-05 -1.03207223e-05  1.72544681e-03 -7.10053207e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[450.0, 490.0]","[ 1.71627656e-04 -2.41129503e-05  2.37015680e-06  4.82769180e-05
  4.28626535e-06  3.55146284e-05  3.81687492e-06 -3.56330887e-03
  7.42671911e-02 -5.60078073e-06  7.53342061e-06 -1.04928790e-03
 -6.29437299e-06 -8.44767758e-04  7.05306719e-04  1.54746130e-05
 -1.95414507e-05 -1.88377468e-05  9.56820919e-04 -9.30366422e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.13146419e-04 -1.71287473e-05  1.90274027e-06  2.83899089e-05
  2.31990477e-06  2.58731283e-05  3.46553642e-06 -2.22346319e-03
  5.59112816e-02 -3.66509275e-06  5.27826592e-06 -4.03422577e-04
 -5.01609719e-06 -1.10283717e-03  4.34713381e-04  1.27786274e-05
 -1.22077513e-05 -1.40563011e-05  2.32993323e-03 -5.54021462e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[530.0, 570.0]","[ 6.89283946e-05 -1.25044303e-05  1.69105687e-06  1.60431242e-05
  1.18609149e-06  1.93518607e-05  3.14590247e-06 -1.29765116e-03
  4.78019551e-02 -2.29950942e-06  3.59832673e-06 -1.26732588e-04
 -4.31801994e-06 -6.08572591e-04  4.28294796e-04  9.47798032e-06
 -5.93434403e-06 -1.13988413e-05  3.50735139e-03 -2.93223865e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[570.0, 610.0]","[ 4.55593285e-05 -8.54231846e-06  1.29537445e-06  8.92779665e-06
  6.66598144e-07  1.46771217e-05  2.65637930e-06 -2.34574863e-04
  4.12699402e-02 -1.62373349e-06  2.54558006e-06 -7.45979099e-05
 -3.58903632e-06 -6.45306467e-04  4.49081699e-04  5.94512888e-06
 -4.23260399e-06 -8.28051574e-06  7.47521520e-04 -1.66088046e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[610.0, 650.0]","[ 2.88978143e-05 -6.30480882e-06  9.77476435e-07  5.10116058e-06
  3.45732381e-07  1.10512745e-05  2.20630273e-06 -2.80660447e-04
  3.43341149e-02 -1.08677211e-06  1.65802505e-06  3.17349173e-05
 -2.93525311e-06 -3.73350352e-04  2.27284349e-04  4.99000220e-06
 -1.80654537e-06 -6.04533229e-06  1.65133499e-03 -9.22874589e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[650.0, 700.0]","[ 2.54838820e-05 -4.55252289e-06  8.64302111e-07  3.88197702e-06
  2.55280954e-07  8.52739068e-06  2.01899245e-06  6.49473278e-04
  3.53045644e-02 -7.89297548e-07  1.55393636e-06 -1.52438361e-04
 -2.74140670e-06 -2.69114364e-04  3.05727970e-04  4.34305911e-06
 -2.35204726e-06 -4.78995535e-06  3.84833895e-04 -7.37173170e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.40508768e-05 -3.14566193e-06  7.18444517e-07  2.04838620e-06
  1.03908327e-07  5.54357535e-06  1.61166094e-06  1.46539794e-04
  2.89506587e-02 -5.18701216e-07  8.04536976e-07  7.65187528e-05
 -2.17999561e-06 -3.36803814e-04  1.38552354e-04  2.40170719e-06
  7.59951186e-08 -3.25406486e-06 -2.02163261e-04 -2.91622909e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.11297430e-05 -1.98931532e-06  5.02356879e-07  1.49642871e-06
  6.89277158e-08  4.05751618e-06  1.14338533e-06  3.36516225e-04
  2.54927535e-02 -3.46679716e-07  6.11385292e-07 -3.37367126e-05
 -1.51467149e-06 -1.15413669e-04  1.74431849e-04  1.22468029e-06
 -5.89143601e-07 -2.49785837e-06 -1.17680686e-03 -1.48640597e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[800.0, 850.0]","[ 6.97315133e-06 -1.07915051e-06  3.00081335e-07  7.19557084e-07
  1.99398448e-08  2.44474279e-06  8.86031472e-07  4.59947891e-04
  2.02599474e-02 -1.30156648e-07  3.84779466e-07 -4.12355747e-05
 -1.07562707e-06 -2.29090646e-04  9.67335844e-05  1.24243286e-06
 -7.68487503e-07 -1.17455479e-06 -5.03690289e-05 -9.26412314e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[850.0, 900.0]","[ 4.48485398e-06 -6.76137065e-07  2.39957350e-07  3.97917531e-07
  2.32990318e-08  1.66237889e-06  6.38131704e-07  4.49849439e-04
  1.79385897e-02 -1.44591787e-07  2.72392467e-07 -7.57159901e-05
 -8.55890190e-07 -5.43973850e-05  1.30495388e-04  9.56768683e-07
 -5.59668526e-08 -1.05193485e-06 -2.82356767e-06 -7.22063451e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 4.76564308e-06 -8.19815808e-07  3.82372751e-07  3.93703987e-07
  1.07284133e-08  1.49888775e-06  9.28661607e-07  3.62340584e-04
  2.65749476e-02 -1.95282661e-07  2.25198933e-07  8.30250167e-06
 -1.11747328e-06 -2.26002956e-05  4.03441766e-05  5.68412301e-07
 -1.85207183e-07 -1.44956632e-06  1.06300425e-03 -1.56363615e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[1000.0, 1200]","[ 2.81161444e-06 -6.57100475e-07  3.97868095e-07  7.15993260e-08
  4.23815648e-09  1.20544778e-06  8.58055419e-07  2.97382116e-04
  3.14756916e-02 -1.61154369e-07  2.23708903e-07 -4.17218664e-05
 -1.09331972e-06  6.94959043e-06  1.63288932e-05  3.65973365e-07
  1.84021504e-07 -7.28712482e-07 -1.21311509e-04 -3.05450615e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[1200, 1400]","[ 7.21882921e-07 -9.33340801e-08  1.24176708e-07 -4.04424900e-08
  1.24852115e-09  3.17085221e-08  3.40013009e-07  1.85249070e-04
  1.62434412e-02  3.09570103e-08 -7.86957937e-09  1.02609169e-05
 -3.55511693e-07 -5.11444198e-05  3.77500198e-05  2.74733863e-07
  1.29689410e-07 -2.38726151e-07 -9.16432727e-05 -5.70958868e-07]"
"[20.0, 40.0]","[0.25, 0.5]","[250.0, 270.0]","[ 2.20199298e-06 -8.52337234e-06  3.88215323e-06  1.72440321e-05
  1.65791782e-05  3.88875168e-06  9.72650356e-07 -1.22113628e-03
  9.10610584e-02 -1.62560118e-05  7.99097175e-06 -2.46720120e-03
 -3.86271747e-06 -5.60424444e-04  1.22124129e-03  2.38004367e-05
 -5.04171100e-05 -1.26853872e-05  4.18654985e-03 -2.31184128e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.71040129e-05 -1.88736994e-05  4.79887325e-06  3.74289214e-05
  1.96437519e-05  9.90018178e-06  1.47351130e-06 -2.64648986e-03
  1.18010403e-01 -1.93089205e-05  1.10217353e-05 -3.24200065e-03
 -5.25007186e-06 -7.36270991e-04  1.42278653e-03  3.07495766e-05
 -6.36869384e-05 -1.59663181e-05  5.31973762e-03 -6.72748819e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[290.0, 310.0]","[ 4.12073040e-05 -2.59896387e-05  4.14421913e-06  5.16558914e-05
  1.71343525e-05  1.57112689e-05  1.51242273e-06 -4.39476862e-03
  1.15107449e-01 -1.69705749e-05  1.02963209e-05 -2.72942897e-03
 -5.02059991e-06 -9.91020946e-04  1.24466730e-03  2.59266755e-05
 -5.90072034e-05 -1.61732877e-05  7.60392263e-03 -9.31537771e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[310.0, 330.0]","[ 6.22554206e-05 -2.87314882e-05  3.27443227e-06  5.87030059e-05
  1.39056117e-05  2.00047075e-05  1.62211366e-06 -5.18645766e-03
  1.13046851e-01 -1.35775561e-05  9.49756958e-06 -2.31562692e-03
 -4.56176511e-06 -1.04150291e-03  1.30089956e-03  2.39999051e-05
 -4.92247064e-05 -1.57491395e-05  4.93016561e-03 -1.12754200e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[330.0, 350.0]","[ 1.08819644e-04 -3.21057899e-05  2.49589130e-06  7.00638256e-05
  1.21682464e-05  2.57237896e-05  1.57309841e-06 -5.62855658e-03
  1.03089862e-01 -1.13203709e-05  9.08135540e-06 -2.57118505e-03
 -4.15274212e-06 -8.65453711e-04  1.16771225e-03  2.09033051e-05
 -4.57014934e-05 -1.73206571e-05  1.20712220e-04 -1.33527463e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.70845896e-04 -3.89218376e-05  2.43145934e-06  8.73784331e-05
  1.15400369e-05  3.26040019e-05  1.75026762e-06 -8.12051532e-03
  9.60671356e-02 -1.06414476e-05  8.97329374e-06 -2.11822801e-03
 -4.03712704e-06 -4.32503977e-04  1.02123244e-03  1.82802294e-05
 -4.24233742e-05 -1.53405181e-05  6.77654107e-03 -1.61399683e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.93832590e-04 -3.46989708e-05  2.03866978e-06  8.49270807e-05
  1.00213266e-05  3.33813543e-05  1.96198318e-06 -7.55348548e-03
  7.79131458e-02 -8.74782218e-06  8.47041625e-06 -1.55157539e-03
 -3.98306020e-06 -6.22511735e-04  6.65452050e-04  1.75042110e-05
 -3.84017443e-05 -1.52197339e-05  3.21741057e-03 -1.61489352e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.92970688e-04 -3.16862492e-05  1.96650685e-06  7.41770661e-05
  7.90655559e-06  3.23854490e-05  2.22713059e-06 -6.87328417e-03
  7.07995342e-02 -7.69353509e-06  7.79602313e-06 -1.35326267e-03
 -4.29259770e-06 -4.51098299e-04  6.86720637e-04  1.68553216e-05
 -3.28195375e-05 -1.45032898e-05  3.85450418e-03 -1.43996819e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.67725617e-04 -2.67467311e-05  2.05966697e-06  6.04992556e-05
  6.13496508e-06  3.09607359e-05  2.62569782e-06 -5.55917296e-03
  6.53850862e-02 -6.52913730e-06  7.22517779e-06 -7.28584042e-04
 -4.65825485e-06 -1.03673299e-03  6.20034624e-04  1.40776260e-05
 -2.48275607e-05 -1.39550466e-05  1.06498410e-03 -1.17234560e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.44623954e-04 -2.20297441e-05  2.03593830e-06  4.70401248e-05
  4.41315007e-06  2.80477178e-05  2.70774200e-06 -3.46479592e-03
  5.74783854e-02 -5.22179750e-06  6.27831808e-06 -6.85045910e-04
 -4.45584647e-06 -8.17254857e-04  5.36838423e-04  1.30071696e-05
 -1.83074079e-05 -1.37735003e-05  1.75092349e-03 -9.38076704e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[450.0, 490.0]","[ 2.27084833e-04 -3.50816750e-05  3.42656335e-06  6.77159323e-05
  6.00999709e-06  4.75624719e-05  5.37888232e-06 -5.24875590e-03
  1.04179544e-01 -7.77482779e-06  1.02176096e-05 -1.21110752e-03
 -8.31108616e-06 -1.45867714e-03  1.18781649e-03  2.05133505e-05
 -2.48158825e-05 -2.51853538e-05  6.05181347e-03 -1.25306439e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.53504294e-04 -2.41030012e-05  2.90711923e-06  3.96546441e-05
  3.24477393e-06  3.77692965e-05  5.15321062e-06 -2.55398141e-03
  8.89851316e-02 -5.21270364e-06  7.45817375e-06 -6.25054847e-04
 -7.60667713e-06 -1.34934273e-03  1.02973496e-03  1.55970767e-05
 -1.49481225e-05 -2.15095668e-05  4.64791226e-03 -7.48851535e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.06613854e-04 -1.61100272e-05  2.14106485e-06  2.19945892e-05
  1.66543920e-06  2.69843012e-05  4.42341585e-06 -9.33701896e-04
  7.50869882e-02 -3.55669966e-06  5.45803875e-06 -4.33666255e-04
 -6.31048420e-06 -9.49705063e-04  7.75871118e-04  1.36953440e-05
 -1.16480118e-05 -1.61490187e-05  4.61168545e-03 -4.57843424e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[570.0, 610.0]","[ 7.07273615e-05 -1.24556260e-05  1.83136255e-06  1.38868092e-05
  9.26405567e-07  2.04794164e-05  3.70834905e-06 -8.71174510e-04
  6.06469772e-02 -2.30105598e-06  3.71158530e-06 -8.85060166e-05
 -5.24179799e-06 -6.91427880e-04  5.00268245e-04  8.43227242e-06
 -5.78794458e-06 -1.26893369e-05  3.02630263e-03 -2.34870517e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[610.0, 650.0]","[ 4.96437903e-05 -9.28577333e-06  1.43078695e-06  8.81763460e-06
  6.27614022e-07  1.52024653e-05  3.12033011e-06 -2.29283058e-06
  5.23933922e-02 -1.71580024e-06  2.62439321e-06 -9.42076674e-05
 -4.28971108e-06 -5.71442872e-04  3.88459046e-04  6.93546325e-06
 -3.75581266e-06 -8.74281238e-06  2.12226843e-04 -1.36083794e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[650.0, 700.0]","[ 4.01394267e-05 -7.81559304e-06  1.44979987e-06  6.14596000e-06
  3.48270925e-07  1.38091848e-05  3.26029909e-06  2.94452379e-04
  5.81869295e-02 -1.36769147e-06  2.13438776e-06 -1.99918391e-05
 -4.36928286e-06 -5.51440797e-04  4.40790399e-04  5.37386317e-06
 -3.39336911e-06 -8.06238596e-06  1.98861239e-03 -9.18356429e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[700.0, 750.0]","[ 2.43192910e-05 -5.21587155e-06  1.14349385e-06  4.05413524e-06
  2.82575232e-07  9.95569629e-06  2.57250450e-06  2.41484472e-04
  4.88929935e-02 -1.03187684e-06  1.57760257e-06 -3.25437087e-05
 -3.48819923e-06 -4.52386862e-04  2.35238154e-04  4.00534813e-06
 -9.39028423e-07 -5.31300064e-06  1.50139520e-03 -5.49843841e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.51824618e-05 -3.27389799e-06  8.73735498e-07  2.07370955e-06
  8.90417485e-08  6.09910987e-06  1.89814773e-06  4.87617801e-04
  4.02948201e-02 -5.82028657e-07  7.72893460e-07 -9.71015546e-05
 -2.45448860e-06 -1.40186344e-04  2.22663320e-04  1.75808593e-06
 -2.32430348e-07 -4.18810915e-06 -7.40756728e-04 -2.55099466e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.05532027e-05 -1.91636469e-06  5.56537647e-07  8.71541176e-07
  1.67498132e-08  4.18854893e-06  1.57720157e-06  4.49028306e-04
  3.45754815e-02 -3.25467064e-07  5.83581001e-07 -2.45116258e-05
 -2.07439514e-06 -2.06274945e-04  1.16975673e-04  2.18635780e-06
 -3.00356688e-07 -2.73219033e-06 -1.00166867e-03 -1.88497099e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[850.0, 900.0]","[ 6.28570390e-06 -1.57356782e-06  4.90258198e-07  7.17521110e-07
  3.40573595e-08  3.39494921e-06  1.27571492e-06  1.94146899e-04
  2.96500063e-02 -2.27087300e-07  4.09332346e-07  4.09927864e-05
 -1.60443558e-06 -1.19021283e-04  8.02876918e-05  1.34086483e-06
  1.00688881e-07 -2.00854468e-06  7.85874059e-04 -3.96236162e-07]"
"[20.0, 40.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 8.12045902e-06 -1.90628869e-06  7.19057272e-07  4.86118198e-07
  8.25020221e-09  3.30502286e-06  1.66349450e-06  1.97529296e-05
  4.54775588e-02 -2.62320505e-07  4.01269953e-07  1.23344574e-04
 -2.14085846e-06 -1.30012009e-05 -2.63947983e-05  1.42701586e-06
  1.93032317e-07 -2.24279986e-06  1.54596846e-03 -1.61539752e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[1000.0, 1200]","[ 8.37084118e-06 -1.14721106e-06  6.26247384e-07  5.74141620e-07
  3.17692449e-08  2.03266633e-06  1.63350819e-06  7.48209910e-04
  6.05915252e-02 -2.21407454e-07  3.30666897e-07 -3.17441643e-05
 -2.01200375e-06 -1.34776622e-04  1.72195269e-04  1.26250985e-06
 -6.21164193e-07 -1.02409412e-06  2.30836561e-03 -1.42782727e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[1200, 1400]","[ 2.81625324e-06 -5.28335468e-07  2.80794865e-07  1.57827301e-07
 -4.96495711e-09  4.72854095e-07  6.80707933e-07  5.34191369e-04
  3.73965965e-02 -9.54243482e-08  7.97248381e-08 -4.98285083e-05
 -8.30562583e-07 -1.13714982e-04  1.07291705e-05  2.98074517e-07
 -3.49365777e-07 -6.37147656e-07 -4.26167263e-04 -1.02606827e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[250.0, 270.0]","[ 2.43279128e-06 -6.45071639e-06  3.16364048e-06  1.36634953e-05
  1.34929473e-05  3.36616223e-06  8.41098228e-07 -8.13246271e-04
  7.59403829e-02 -1.31457179e-05  7.05567650e-06 -2.15721331e-03
 -3.26204972e-06 -3.40317578e-04  9.55805093e-04  1.86730814e-05
 -3.98697650e-05 -9.88889551e-06  4.99853286e-03 -2.03005830e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.51592244e-05 -1.49453681e-05  3.89266699e-06  3.10157227e-05
  1.60097252e-05  9.48744919e-06  1.36817744e-06 -2.48501706e-03
  9.77314956e-02 -1.56045851e-05  8.97610529e-06 -2.33742272e-03
 -4.62574547e-06 -9.75681033e-04  1.19257568e-03  2.43471539e-05
 -5.06023888e-05 -1.35151294e-05  5.53198519e-03 -5.22675929e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[290.0, 310.0]","[ 2.90643084e-05 -1.99316752e-05  3.35042045e-06  4.24406124e-05
  1.45076181e-05  1.24941589e-05  1.34795192e-06 -3.41390656e-03
  1.04929423e-01 -1.38163164e-05  8.63120217e-06 -2.37127436e-03
 -4.21049354e-06 -9.02348773e-04  1.23087271e-03  2.23766420e-05
 -4.86514211e-05 -1.42441100e-05  3.15588131e-03 -7.51737164e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[310.0, 330.0]","[ 5.79546378e-05 -2.54418712e-05  2.90924396e-06  5.13423512e-05
  1.20104470e-05  1.77512951e-05  1.39128314e-06 -4.18666220e-03
  9.77146405e-02 -1.18136263e-05  8.10762216e-06 -2.34520759e-03
 -4.03430906e-06 -7.76194301e-04  1.07049485e-03  2.00120299e-05
 -4.31301863e-05 -1.43807093e-05  5.35057521e-03 -9.74588720e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[330.0, 350.0]","[ 9.31484661e-05 -2.72157323e-05  2.16934462e-06  6.08623589e-05
  1.10090351e-05  2.25170496e-05  1.40320156e-06 -5.63519803e-03
  8.77084902e-02 -1.01171275e-05  8.33020618e-06 -1.91933325e-03
 -3.70145151e-06 -9.29149183e-04  8.50892786e-04  1.83901713e-05
 -4.00950284e-05 -1.57027058e-05  5.51479105e-03 -1.15844999e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.53393192e-04 -3.36529698e-05  2.05244657e-06  7.88507700e-05
  1.05485270e-05  2.86314536e-05  1.51997857e-06 -5.37356249e-03
  7.98899322e-02 -9.32344832e-06  7.95587920e-06 -2.13210224e-03
 -3.52107951e-06 -9.30500472e-04  8.31630826e-04  1.60189438e-05
 -3.80798214e-05 -1.28106070e-05  2.26959186e-03 -1.43493982e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.62756419e-04 -3.10701182e-05  2.01435691e-06  7.49275888e-05
  8.96449834e-06  2.99847260e-05  1.86317254e-06 -6.06493494e-03
  7.76444217e-02 -7.84199969e-06  7.71958823e-06 -1.66769507e-03
 -3.83420679e-06 -1.00796295e-03  9.32205184e-04  1.44169352e-05
 -3.17488959e-05 -1.34796522e-05  2.47753235e-03 -1.35220865e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.66072366e-04 -2.92054423e-05  2.02458149e-06  6.59358764e-05
  7.16186623e-06  2.99373212e-05  2.10786238e-06 -5.83392963e-03
  6.79213795e-02 -7.23368450e-06  7.30044249e-06 -1.07740145e-03
 -4.19563982e-06 -5.59031881e-04  5.90322017e-04  1.31542769e-05
 -2.61374871e-05 -1.31468279e-05  2.02613886e-03 -1.20088941e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.50338806e-04 -2.46955179e-05  1.84988694e-06  5.39517862e-05
  5.47664461e-06  2.75685400e-05  2.31334414e-06 -4.31460142e-03
  6.00455534e-02 -5.94598844e-06  6.45309262e-06 -1.32511931e-03
 -3.92752691e-06 -1.55708131e-04  6.03038235e-04  1.23012145e-05
 -2.03439543e-05 -1.31704560e-05  2.21999407e-03 -9.92081736e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.28793793e-04 -2.05603520e-05  1.82283201e-06  4.30907246e-05
  4.14238425e-06  2.62760574e-05  2.59495031e-06 -2.72369049e-03
  5.46076474e-02 -4.90321273e-06  5.85004147e-06 -7.51114924e-04
 -4.29374301e-06 -9.44595368e-04  6.77410159e-04  1.12337409e-05
 -1.53909654e-05 -1.33895634e-05  1.39495791e-03 -7.82960702e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[450.0, 490.0]","[ 2.09637390e-04 -3.41752828e-05  3.35935095e-06  6.04393499e-05
  5.45923090e-06  4.32197780e-05  4.95592453e-06 -5.04157100e-03
  9.53236478e-02 -7.75248985e-06  9.38133354e-06 -8.75016586e-04
 -7.83721646e-06 -1.52853344e-03  9.11957243e-04  1.82826995e-05
 -2.45578490e-05 -2.24056854e-05  4.74817972e-03 -1.13158413e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.51408046e-04 -2.34810082e-05  2.78819756e-06  3.70878246e-05
  2.95388165e-06  3.72702036e-05  4.87797112e-06 -2.88691649e-03
  8.50231089e-02 -5.44402886e-06  7.53376756e-06 -5.43893067e-04
 -7.70916764e-06 -1.05530407e-03  8.73018404e-04  1.49588101e-05
 -1.40246726e-05 -2.12317551e-05 -8.96200671e-04 -6.62941075e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.03674375e-04 -1.75843011e-05  2.26930997e-06  2.43989465e-05
  1.94780444e-06  2.71333014e-05  4.30582288e-06 -1.27252549e-03
  7.27906688e-02 -3.76784793e-06  5.29229129e-06 -6.26223015e-04
 -6.19094407e-06 -7.16769520e-04  7.23675451e-04  1.17712327e-05
 -8.29927317e-06 -1.51206197e-05  4.29962267e-03 -4.01519166e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[570.0, 610.0]","[ 6.54026634e-05 -1.29476844e-05  2.12826116e-06  1.49085037e-05
  1.10007637e-06  2.08122889e-05  3.84572974e-06 -3.23738974e-04
  6.10527045e-02 -2.70671522e-06  3.45046465e-06 -1.88822783e-04
 -5.42775659e-06 -8.61454573e-04  5.26323800e-04  8.04125807e-06
 -2.76870606e-06 -1.16880048e-05  1.48501849e-03 -2.14738770e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[610.0, 650.0]","[ 5.01130018e-05 -8.57407276e-06  1.47859136e-06  8.25965890e-06
  5.20191180e-07  1.53911964e-05  3.20878686e-06 -5.89595306e-05
  5.59621965e-02 -1.52655536e-06  2.56122306e-06 -4.32611474e-05
 -4.22251698e-06 -6.20074226e-04  4.30400979e-04  5.82587789e-06
 -3.89909139e-06 -8.97137217e-06  1.18019938e-03 -1.45041321e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[650.0, 700.0]","[ 3.95689471e-05 -8.02715854e-06  1.61590970e-06  6.99367527e-06
  4.61306332e-07  1.47615700e-05  3.44887849e-06 -4.50728710e-04
  5.92787956e-02 -1.64518590e-06  2.43091384e-06 -9.43923046e-05
 -4.65386991e-06 -3.05551732e-04  2.90007200e-04  5.17409447e-06
 -2.15353400e-06 -8.14994572e-06  2.89844473e-03 -9.24306220e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[700.0, 750.0]","[ 2.80354523e-05 -5.00774173e-06  1.12240288e-06  3.60900742e-06
  2.13511536e-07  8.87887644e-06  2.59793232e-06 -1.19438061e-04
  4.86313026e-02 -9.36386233e-07  1.38617965e-06  3.47372768e-05
 -3.52296758e-06 -3.11965509e-04  2.02163121e-04  4.14454213e-06
 -1.51942699e-06 -5.44634250e-06  1.03163748e-03 -5.40703945e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.76890040e-05 -4.17256811e-06  9.33080757e-07  2.48867812e-06
  1.55779328e-07  6.36543884e-06  2.03484796e-06  2.99976096e-04
  4.23040053e-02 -7.34745133e-07  1.05161532e-06  1.06876513e-05
 -2.61360136e-06 -1.92178759e-04  1.95990757e-04  2.83040511e-06
 -8.49452289e-07 -3.66912719e-06  4.69743498e-05 -3.95224238e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.33694803e-05 -2.87544291e-06  7.47474379e-07  1.49062051e-06
  7.95338887e-08  3.96288294e-06  1.62866173e-06  5.53927766e-04
  3.69185156e-02 -5.56518454e-07  6.43584522e-07 -5.26561991e-05
 -2.14664808e-06 -1.52146147e-04  1.68993038e-04  1.91255693e-06
 -1.12409891e-06 -2.62418870e-06 -1.39543865e-04 -1.91999794e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[850.0, 900.0]","[ 6.86822945e-06 -1.55732973e-06  5.25774337e-07  7.71894807e-07
  6.95658468e-08  3.33933277e-06  1.32547283e-06  2.43772744e-04
  3.10985375e-02 -2.90593119e-07  5.29358433e-07  1.47999555e-04
 -1.68269264e-06 -2.99134234e-04  1.47937447e-05  1.48529808e-06
 -1.68472237e-08 -1.91822210e-06  1.97180195e-04 -4.26090016e-07]"
"[40.0, 70.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 1.16590735e-05 -2.05800590e-06  7.09123493e-07  9.40810779e-07
  4.88015841e-08  4.63418049e-06  1.85163083e-06  5.70705827e-04
  5.43809947e-02 -4.11871332e-07  6.71289092e-07 -8.38673509e-05
 -2.39254935e-06 -1.19442450e-04  1.77176031e-04  1.22841517e-06
 -1.15318477e-06 -2.58689335e-06  1.63878519e-03 -1.14911939e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[1000.0, 1200]","[ 7.88182947e-06 -1.20965076e-06  6.76283869e-07  6.39786929e-07
  1.56490704e-08  3.86392646e-06  1.98999366e-06  5.37425416e-04
  7.29299744e-02 -9.21231471e-08  3.42770049e-07  2.85701598e-05
 -2.33297391e-06 -1.92049752e-05 -3.56410668e-05  1.53029456e-06
 -1.17730796e-07 -2.40225224e-06  6.89726471e-04 -1.66546515e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[1200, 1400]","[ 2.57017279e-06 -4.43888086e-07  3.55913178e-07 -2.67330391e-08
 -2.41356775e-08  7.80606014e-07  7.61699976e-07  7.30804656e-05
  4.42975430e-02 -4.99024680e-08  1.06130207e-07  7.60779755e-05
 -1.00310223e-06 -1.52481279e-05 -4.70695696e-05  4.05040706e-07
 -7.75709449e-08 -5.58315000e-07 -4.28661758e-04 -1.34797079e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.18621387e-06 -3.09497669e-06  1.69112783e-06  6.83082561e-06
  7.00842709e-06  1.66224583e-06  5.46884002e-07 -4.05418163e-04
  3.94447363e-02 -6.85191973e-06  3.61836821e-06 -1.12310115e-03
 -1.85592822e-06 -1.68638301e-04  5.55829953e-04  1.00772284e-05
 -2.10684934e-05 -5.19606674e-06  1.66941231e-03 -1.02087561e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[270.0, 290.0]","[ 8.49385895e-06 -6.79578294e-06  1.92876161e-06  1.58182637e-05
  8.72391113e-06  4.80622727e-06  7.23020720e-07 -8.26026904e-04
  5.68348945e-02 -8.31299046e-06  5.08291623e-06 -1.36303433e-03
 -2.42489971e-06 -8.02294777e-04  6.78185459e-04  1.27033826e-05
 -2.78104269e-05 -6.59008263e-06  1.53578008e-03 -2.59663311e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.62898017e-05 -1.00512108e-05  1.76264271e-06  2.22160932e-05
  7.65625656e-06  7.03457493e-06  8.12668492e-07 -1.59710113e-03
  5.29752211e-02 -7.37740881e-06  4.78353979e-06 -1.35000910e-03
 -2.41665083e-06 -3.06414582e-04  5.62421303e-04  1.19208304e-05
 -2.50516092e-05 -7.54787620e-06  3.25914089e-03 -3.86710768e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[310.0, 330.0]","[ 2.68949604e-05 -1.30306088e-05  1.61307187e-06  2.70321392e-05
  6.69292866e-06  9.05006801e-06  8.10494628e-07 -2.78010395e-03
  5.26189836e-02 -6.52701966e-06  4.59214687e-06 -1.11380897e-03
 -2.28378749e-06 -3.89521721e-04  5.59236435e-04  1.11094337e-05
 -2.23524101e-05 -7.02824237e-06  4.24865399e-03 -4.90180202e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[330.0, 350.0]","[ 4.59059439e-05 -1.49491730e-05  1.32582604e-06  3.10396932e-05
  5.69835177e-06  1.19851557e-05  8.09631118e-07 -2.43133357e-03
  4.66105298e-02 -5.59900391e-06  4.48135332e-06 -1.11217551e-03
 -2.16975600e-06 -5.48563530e-04  4.52222265e-04  8.95660440e-06
 -2.03448377e-05 -7.52243795e-06  2.23941451e-03 -5.38839986e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[350.0, 370.0]","[ 7.20644439e-05 -1.69493182e-05  1.15475721e-06  3.82274132e-05
  5.38092521e-06  1.43984820e-05  8.14039926e-07 -2.89252850e-03
  4.87055939e-02 -4.96780483e-06  4.16929913e-06 -1.09402060e-03
 -1.98670555e-06 -5.59035601e-04  5.41751872e-04  7.13030680e-06
 -1.75830723e-05 -6.17488995e-06  1.33281867e-03 -6.35890956e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[370.0, 390.0]","[ 8.12255245e-05 -1.53831524e-05  9.50623079e-07  3.75683247e-05
  4.81660829e-06  1.60662038e-05  1.04734289e-06 -3.77249953e-03
  4.13984571e-02 -4.18570878e-06  4.34444891e-06 -8.43068024e-04
 -2.12365663e-06 -2.83202326e-04  3.36862203e-04  7.40030204e-06
 -1.56517854e-05 -6.58458170e-06  2.41103298e-03 -6.55143553e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[390.0, 410.0]","[ 8.58766758e-05 -1.41603466e-05  9.20306392e-07  3.33688131e-05
  3.67638087e-06  1.52080688e-05  1.06062558e-06 -2.99127777e-03
  3.82073782e-02 -3.52270483e-06  3.95137438e-06 -6.60455623e-04
 -2.05521628e-06 -4.76104725e-04  4.04987903e-04  7.36971347e-06
 -1.38649521e-05 -6.67101759e-06  1.53138423e-03 -6.31445604e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[410.0, 430.0]","[ 6.94244156e-05 -1.27602749e-05  1.14783392e-06  2.75582967e-05
  3.01305114e-06  1.41523448e-05  1.32985049e-06 -2.73572854e-03
  3.63869244e-02 -3.10572537e-06  3.41691198e-06 -3.93273800e-04
 -2.40520022e-06 -5.10316702e-04  3.09896902e-04  6.67489720e-06
 -8.52227990e-06 -6.69982018e-06  2.40661111e-03 -4.81777768e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[430.0, 450.0]","[ 6.70340790e-05 -1.12479457e-05  1.04394399e-06  2.21814327e-05
  2.17339622e-06  1.36650774e-05  1.35069371e-06 -2.14510027e-03
  3.15532821e-02 -2.69344480e-06  2.97246400e-06 -3.84781718e-04
 -2.32388272e-06 -3.38704892e-04  2.57580751e-04  6.08062380e-06
 -7.52335028e-06 -6.72298097e-06  1.56626621e-04 -4.12305233e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[450.0, 490.0]","[ 1.09976967e-04 -1.69626901e-05  1.76859061e-06  3.22490487e-05
  2.98632372e-06  2.38897488e-05  2.83061026e-06 -2.19200648e-03
  5.79722434e-02 -4.06368285e-06  5.22744637e-06 -6.11946120e-04
 -4.57948826e-06 -1.01222704e-03  6.74704456e-04  9.47437311e-06
 -1.15253155e-05 -1.28549286e-05  2.94029533e-03 -5.71030124e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[490.0, 530.0]","[ 8.21261432e-05 -1.38295745e-05  1.69540605e-06  2.06141469e-05
  1.82060443e-06  1.93886997e-05  2.81017373e-06 -1.10387246e-03
  5.18710394e-02 -3.13380108e-06  4.09843657e-06 -4.45715255e-04
 -4.02985700e-06 -7.50220235e-04  6.06016691e-04  7.96042665e-06
 -8.08138421e-06 -9.68166944e-06 -3.20688456e-04 -3.52109202e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[530.0, 570.0]","[ 6.10542880e-05 -9.40063993e-06  1.26466244e-06  1.28721410e-05
  9.30593886e-07  1.53131876e-05  2.39416202e-06 -8.09271093e-04
  4.27795088e-02 -2.03918359e-06  2.93387017e-06 -2.27061105e-04
 -3.43904610e-06 -5.71840864e-04  3.79468165e-04  6.53392289e-06
 -6.83811889e-06 -7.78417252e-06  3.53170350e-03 -2.48215951e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[570.0, 610.0]","[ 4.14888260e-05 -6.86209674e-06  1.08086682e-06  8.58549265e-06
  6.29852426e-07  1.25281349e-05  2.14630257e-06 -4.51357913e-04
  4.07594600e-02 -1.52455568e-06  2.33801728e-06 -3.01616963e-04
 -3.18701930e-06 -1.81581686e-04  3.71388590e-04  4.98098103e-06
 -3.37979302e-06 -6.48748076e-06 -1.06875159e-03 -1.49461077e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[610.0, 650.0]","[ 2.86204298e-05 -5.98521516e-06  1.00170816e-06  5.06124240e-06
  3.46920171e-07  9.15274355e-06  1.87403547e-06 -2.14538463e-04
  3.31768792e-02 -1.19639041e-06  1.69545239e-06 -7.65576929e-05
 -2.65782075e-06 -2.81142733e-04  3.02453985e-04  3.17255312e-06
 -2.34740867e-06 -5.54706422e-06  9.51146713e-04 -7.93289369e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[650.0, 700.0]","[ 2.60150306e-05 -4.97402002e-06  8.73806792e-07  3.50595228e-06
  1.72977999e-07  7.86313001e-06  1.83090028e-06  1.60880333e-04
  3.71451416e-02 -8.80594132e-07  1.32318644e-06  3.14475169e-05
 -2.43242250e-06 -5.29264234e-04  2.77151661e-04  3.60528720e-06
 -2.73200604e-06 -4.88359313e-06  8.43593307e-04 -5.26062152e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.61585709e-05 -3.73725665e-06  7.57504807e-07  2.30574041e-06
  1.38062192e-07  5.39012811e-06  1.52342743e-06  2.40606056e-04
  3.10176537e-02 -6.67248281e-07  8.64441613e-07 -1.28604540e-04
 -2.03628341e-06 -1.14600835e-04  1.10205051e-04  2.99379802e-06
 -1.10767930e-06 -3.21635050e-06 -9.88533660e-04 -3.43723338e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.02117534e-05 -2.37575052e-06  5.26660295e-07  1.14627309e-06
  7.63069182e-08  3.97014411e-06  1.29366979e-06  2.27176399e-04
  2.70380599e-02 -4.06754252e-07  4.36869627e-07 -6.05967110e-05
 -1.58052759e-06 -2.32659400e-04  1.09719261e-04  2.08507998e-06
 -7.23878376e-07 -2.45454512e-06 -1.08508508e-04 -1.68145075e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[800.0, 850.0]","[ 7.84574940e-06 -1.67848823e-06  4.49445867e-07  6.19372531e-07
  1.60521279e-08  3.19490149e-06  1.01923702e-06  1.02998568e-04
  2.25673032e-02 -1.80754065e-07  3.53250474e-07 -2.50563739e-07
 -1.39823907e-06 -8.34125781e-05  8.56796746e-05  9.68994835e-07
 -1.28506655e-07 -1.95507176e-06  1.86356381e-03 -1.05833186e-07]"
"[70.0, 100.0]","[0.25, 0.5]","[850.0, 900.0]","[ 5.31779212e-06 -9.94578138e-07  3.34599165e-07  5.09746583e-07
  2.25450814e-08  2.38066660e-06  8.30009045e-07  8.60982819e-05
  2.05046474e-02 -1.74406265e-07  3.30840398e-07  1.32468192e-04
 -1.16692452e-06 -2.68891876e-04  6.37470523e-05  8.70261546e-07
 -5.31610052e-08 -1.38603836e-06  1.06687982e-03 -6.11094289e-07]"
"[70.0, 100.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 6.41022939e-06 -1.34712792e-06  4.64473086e-07  4.55254027e-07
  9.02062183e-09  2.35772204e-06  1.13716485e-06  2.42823824e-04
  3.57592183e-02 -9.18848092e-08  1.95786987e-07  8.56086757e-05
 -1.49927556e-06 -2.76467041e-04  5.90379233e-05  7.32706038e-07
 -2.09426770e-07 -6.61865456e-07 -4.82376386e-04 -5.73949853e-07]"
"[70.0, 100.0]","[0.25, 0.5]","[1000.0, 1200]","[ 6.31692203e-06 -1.15103107e-06  4.77019846e-07  2.91825837e-07
  5.93547259e-11  2.17476466e-06  1.21804240e-06  6.10836411e-04
  5.05368583e-02 -1.36412113e-07  2.66486527e-07  3.92595284e-06
 -1.49385706e-06 -1.35588688e-04  1.73282374e-04  9.65371204e-07
 -6.80953959e-07 -1.35752626e-06 -1.47692028e-03 -1.11095427e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[1200, 1400]","[ 1.62151317e-06 -2.10918785e-07  2.25073523e-07  1.67006699e-07
  5.29071158e-09  5.41083567e-07  5.60724934e-07  4.86796909e-04
  3.06967738e-02  2.19293884e-08 -2.80394435e-08 -6.95235520e-05
 -7.01255544e-07  1.17416130e-04  2.90578456e-06  3.86985536e-07
  6.56002698e-08 -5.89777582e-07  2.19002128e-04 -7.49433583e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[250.0, 270.0]","[ 8.90301206e-07 -1.34519996e-06  1.19206719e-06  3.22237048e-06
  4.82510130e-06  6.57269807e-07  3.41573023e-07 -4.12857619e-04
  2.98729560e-02 -4.71193727e-06  2.60610612e-06 -7.43187050e-04
 -1.27796398e-06 -5.65813506e-05  3.24101376e-04  7.25160637e-06
 -1.50740958e-05 -3.48120136e-06  9.21119962e-04 -5.88044487e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[270.0, 290.0]","[ 3.23496555e-06 -5.00053202e-06  1.57714908e-06  1.07629368e-05
  6.15506335e-06  2.64313402e-06  5.63142944e-07 -4.94773474e-04
  4.15319108e-02 -6.11619640e-06  3.55095335e-06 -1.07765179e-03
 -1.80114683e-06 -2.94752690e-04  5.86009107e-04  1.00441877e-05
 -1.68878098e-05 -5.60160522e-06  3.90453393e-04 -1.45337096e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[290.0, 310.0]","[ 9.37263310e-06 -7.28671966e-06  1.49080319e-06  1.40351685e-05
  5.37542922e-06  3.63990475e-06  5.45658511e-07 -9.04424786e-04
  3.78129828e-02 -5.52991960e-06  3.26227972e-06 -9.75811217e-04
 -1.73455306e-06 -1.55576016e-04  4.38041917e-04  7.89579159e-06
 -1.62654302e-05 -5.00515699e-06  1.62486439e-03 -2.29388958e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[310.0, 330.0]","[ 1.59340175e-05 -9.02347993e-06  1.28579684e-06  1.71530422e-05
  4.50301100e-06  6.35054857e-06  6.90306350e-07 -1.37090115e-03
  3.90438858e-02 -4.75851541e-06  3.27899709e-06 -8.55525101e-04
 -1.83754472e-06 -3.96831466e-04  4.47924933e-04  7.14813185e-06
 -1.42109852e-05 -4.81841400e-06  9.08858269e-05 -2.77390872e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[330.0, 350.0]","[ 2.55601649e-05 -9.72098973e-06  1.01318110e-06  2.06546196e-05
  4.11966957e-06  7.97926198e-06  6.58844436e-07 -1.88802607e-03
  3.84875530e-02 -3.97182346e-06  3.20534044e-06 -8.43907976e-04
 -1.68749810e-06 -3.15612086e-04  3.51237355e-04  5.71132275e-06
 -1.28186011e-05 -4.68628623e-06  1.35903479e-03 -3.08627384e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[350.0, 370.0]","[ 4.43714064e-05 -1.06725919e-05  8.11906256e-07  2.46408683e-05
  3.79369977e-06  9.80014641e-06  6.64964738e-07 -2.60942003e-03
  3.90257824e-02 -3.49823612e-06  3.24951773e-06 -7.99107782e-04
 -1.58135158e-06 -2.53866839e-04  4.02057101e-04  4.65643114e-06
 -1.12241645e-05 -4.93454872e-06  5.54140335e-04 -3.79915412e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[370.0, 390.0]","[ 5.16410022e-05 -1.10129348e-05  8.18742076e-07  2.48552818e-05
  3.20594573e-06  1.15821057e-05  8.47043443e-07 -2.44273514e-03
  3.52314893e-02 -3.04545594e-06  3.16344987e-06 -8.73092153e-04
 -1.73839668e-06 -3.26333895e-05  3.19376729e-04  4.32587781e-06
 -9.42672535e-06 -5.20366390e-06  2.38399319e-03 -4.00544013e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[390.0, 410.0]","[ 4.82868486e-05 -9.73018765e-06  8.87379303e-07  2.12492950e-05
  2.53098556e-06  1.00191383e-05  8.60308223e-07 -2.33303794e-03
  2.95107482e-02 -2.59893545e-06  2.57654816e-06 -3.10903816e-04
 -1.72787850e-06 -2.04449032e-04  2.03929277e-04  3.94870086e-06
 -6.99562618e-06 -4.09275370e-06 -4.15899618e-04 -3.34596706e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[410.0, 430.0]","[ 4.97585434e-05 -9.19715456e-06  8.08153467e-07  1.82034725e-05
  2.03641263e-06  1.05190555e-05  9.90400119e-07 -1.37367617e-03
  2.71836257e-02 -2.45518280e-06  2.79068575e-06 -4.98164955e-04
 -1.86346290e-06 -3.00554851e-04  2.88409520e-04  3.94930185e-06
 -6.31731316e-06 -6.13045709e-06  2.29550317e-03 -3.02016498e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[430.0, 450.0]","[ 4.85666547e-05 -8.12752707e-06  7.88412012e-07  1.51973815e-05
  1.57198048e-06  1.07895534e-05  1.10173613e-06 -1.24918448e-03
  2.78441535e-02 -2.16528762e-06  2.64407195e-06 -3.25909656e-04
 -1.95491845e-06 -3.73443924e-04  3.10893482e-04  3.36507818e-06
 -5.15145052e-06 -5.83188257e-06 -2.38897045e-03 -2.36407617e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[450.0, 490.0]","[ 8.11648928e-05 -1.29670535e-05  1.30450074e-06  2.34343000e-05
  2.14996816e-06  1.77386222e-05  2.14713407e-06 -1.07319963e-03
  4.54929736e-02 -3.16920708e-06  4.06638179e-06 -5.07266442e-04
 -3.40631606e-06 -8.63311296e-04  5.21703405e-04  6.68213490e-06
 -8.87125389e-06 -8.75440137e-06  3.65956964e-03 -3.85030694e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[490.0, 530.0]","[ 5.72329217e-05 -9.54821141e-06  1.17561212e-06  1.46210673e-05
  1.18784576e-06  1.36376283e-05  1.97463919e-06 -9.32853231e-04
  3.86335458e-02 -2.19966395e-06  2.88086311e-06 -2.97916422e-04
 -3.01331064e-06 -6.58023179e-04  4.29622741e-04  6.32173982e-06
 -5.49508330e-06 -7.00986310e-06  5.42529254e-04 -2.57921471e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[530.0, 570.0]","[ 4.08723526e-05 -6.63829439e-06  9.77757320e-07  9.53983834e-06
  8.42247823e-07  1.11521194e-05  1.87120270e-06 -9.93165395e-04
  3.51045331e-02 -1.47069660e-06  2.26792382e-06 -1.08562400e-04
 -2.64099814e-06 -4.08702078e-04  3.58840620e-04  4.50066263e-06
 -3.74605647e-06 -6.20749962e-06 -1.07181284e-03 -1.57406907e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[570.0, 610.0]","[ 2.74452054e-05 -5.01275809e-06  8.20977064e-07  5.61039895e-06
  4.12955711e-07  9.32117220e-06  1.72779623e-06 -3.48835506e-04
  3.12766016e-02 -1.10415844e-06  1.75011940e-06 -3.40685094e-05
 -2.39158866e-06 -4.51293058e-04  2.40028883e-04  3.59244796e-06
 -1.34973192e-06 -5.01798719e-06  9.16911887e-04 -8.19502937e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[610.0, 650.0]","[ 1.97999298e-05 -4.22001659e-06  7.09489010e-07  3.77788426e-06
  2.70847302e-07  6.55265915e-06  1.47939847e-06  2.47964371e-04
  2.80519418e-02 -8.04708318e-07  1.19436329e-06 -1.25450775e-04
 -1.92664187e-06 -3.34318446e-04  3.11238143e-04  3.34718336e-06
 -1.16636760e-06 -3.84183368e-06  1.80421818e-05 -6.14541555e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[650.0, 700.0]","[ 1.61031305e-05 -3.82706863e-06  7.28723352e-07  2.77880728e-06
  1.70129128e-07  5.96765373e-06  1.53427223e-06  1.24933073e-04
  3.02430552e-02 -6.50651427e-07  9.86495688e-07 -1.69436134e-04
 -2.06908970e-06 -1.07633719e-04  2.37450647e-04  3.04002580e-06
 -9.95665726e-07 -2.53846057e-06  2.01846043e-03 -4.48025800e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.36118234e-05 -2.67995459e-06  5.52393789e-07  1.44432115e-06
  6.92622215e-08  4.26334895e-06  1.24768570e-06  2.41944769e-04
  2.61573206e-02 -4.14220698e-07  6.46651095e-07 -1.43513168e-04
 -1.58338102e-06 -8.39212213e-05  1.61439387e-04  1.50137116e-06
 -1.34461351e-06 -2.13847818e-06  1.80834798e-03 -2.10054090e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[750.0, 800.0]","[ 7.15901832e-06 -2.06119242e-06  4.66804962e-07  1.12391612e-06
  7.82216657e-08  3.62886536e-06  1.08651234e-06  2.14472491e-04
  2.33088968e-02 -3.64916545e-07  5.63889886e-07 -3.33057295e-05
 -1.47077576e-06 -1.80043113e-04  1.04787691e-04  1.46871466e-06
 -6.21284915e-10 -1.74890221e-06 -1.32200958e-03 -1.27910797e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[800.0, 850.0]","[ 5.32259861e-06 -1.54968966e-06  3.70858931e-07  7.87591361e-07
  3.89040142e-08  2.29753804e-06  8.73465465e-07  5.80925269e-05
  1.90249832e-02 -2.10185248e-07  3.69903053e-07  7.97059038e-05
 -1.08906077e-06 -1.18554186e-04  1.15490491e-05  1.38338612e-06
 -1.48552210e-07 -1.61412689e-06  1.89570926e-03 -7.17558215e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[850.0, 900.0]","[ 3.77072023e-06 -9.92227797e-07  2.99611344e-07  8.35591009e-07
  7.13124976e-08  1.39940861e-06  6.73360966e-07 -5.49866792e-05
  1.70082818e-02 -1.85018108e-07  3.05827553e-07  1.37009800e-04
 -8.65840942e-07 -1.26335415e-04  4.57017697e-05  9.58736860e-07
  1.38201812e-07 -7.47687944e-07  6.16040837e-04 -5.99446722e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 5.01109790e-06 -1.14021698e-06  3.74159640e-07  3.62997675e-07
  1.60534890e-08  2.05603270e-06  9.19930893e-07  2.50235230e-04
  2.75642695e-02 -1.25945373e-07  2.91812507e-07  8.64180017e-05
 -1.11551157e-06 -1.37816493e-04 -1.55716253e-05  8.24460575e-07
 -4.45930472e-07 -9.94459030e-07 -1.21985612e-03 -5.42673767e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[1000.0, 1200]","[ 3.62768424e-06 -3.77312801e-07  3.98361697e-07  2.22545208e-07
  1.63392710e-08  2.10106075e-06  1.11521290e-06  5.06648035e-04
  4.17950907e-02 -8.74073662e-08  2.53224011e-07 -6.60797013e-05
 -1.43748899e-06 -8.36349835e-05  6.84785248e-05  5.94795287e-07
 -1.46823696e-07 -9.23277326e-07 -1.40592603e-03 -8.12179372e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[1200, 1400]","[ 1.05424198e-06 -2.66349181e-07  2.15471197e-07  9.14835276e-08
 -4.51587764e-09  4.73419517e-07  4.38490511e-07  3.22107058e-04
  2.63505487e-02 -6.97394531e-08  9.27318036e-09  1.78221320e-05
 -6.50247992e-07  3.79608329e-05  1.75278663e-05  3.63233542e-07
  6.79990370e-08 -3.01358854e-07  1.17626398e-03 -4.46584005e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.40833333e-06 -8.45702955e-08  8.35141042e-07  1.15903362e-06
  3.19367900e-06  1.51090923e-07  2.97236662e-07  5.71124277e-06
  2.01616236e-02 -3.35017705e-06  1.98181034e-06 -5.51570432e-04
 -9.92251935e-07 -1.13193919e-04  2.86388249e-04  5.58374909e-06
 -9.86782927e-06 -2.54776622e-06  6.06845770e-04 -3.75980920e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[270.0, 290.0]","[ 3.21914963e-06 -2.36947783e-06  1.22945349e-06  4.59846319e-06
  3.89329798e-06  8.43640564e-07  4.61038098e-07 -3.20829598e-04
  2.92378544e-02 -4.28310157e-06  2.54674562e-06 -6.71033249e-04
 -1.45771559e-06 -2.17139695e-04  3.85052477e-04  6.47146675e-06
 -9.53209658e-06 -2.92464508e-06  9.49899069e-04 -5.61328187e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[290.0, 310.0]","[ 5.30604800e-06 -3.33106444e-06  1.07166049e-06  6.09416161e-06
  3.29938307e-06  2.31489848e-06  4.78217209e-07 -7.79251252e-04
  2.82896975e-02 -3.76219971e-06  2.61306018e-06 -5.74482715e-04
 -1.44868768e-06 -1.84451699e-04  2.34404485e-04  6.44089633e-06
 -1.09045739e-05 -3.80714669e-06  2.26456378e-03 -8.70543318e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[310.0, 330.0]","[ 7.20158207e-06 -4.73368427e-06  9.78784352e-07  8.91358059e-06
  2.98288940e-06  3.77597599e-06  5.57174082e-07 -6.53476864e-04
  2.74980234e-02 -3.33945132e-06  2.58827252e-06 -6.78404999e-04
 -1.48699314e-06 -1.62409911e-04  2.97233656e-04  4.88880259e-06
 -8.82533262e-06 -3.63623001e-06  2.02410497e-03 -1.08476422e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[330.0, 350.0]","[ 1.11067233e-05 -6.26863940e-06  8.39664641e-07  1.11388933e-05
  2.56750341e-06  4.75603943e-06  5.03710193e-07 -1.20791634e-03
  2.87662003e-02 -2.85340674e-06  2.16813434e-06 -4.29818165e-04
 -1.26291367e-06 -4.20244841e-04  3.29444880e-04  2.97914745e-06
 -7.78276746e-06 -2.56276829e-06  1.49011391e-03 -1.43472017e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[350.0, 370.0]","[ 2.19060221e-05 -6.93689297e-06  6.82528134e-07  1.31495866e-05
  2.30204010e-06  5.55018807e-06  4.62930132e-07 -1.28688762e-03
  2.58287265e-02 -2.20441717e-06  2.08453208e-06 -5.01105642e-04
 -1.09267313e-06 -2.10616776e-04  2.26807728e-04  2.67938939e-06
 -6.94881592e-06 -2.54073938e-06  1.15190660e-03 -1.91016421e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[370.0, 390.0]","[ 2.99455372e-05 -6.81376229e-06  5.49577834e-07  1.38196657e-05
  1.98019075e-06  7.19729802e-06  5.89195792e-07 -1.75958870e-03
  2.59626067e-02 -2.19119501e-06  2.31526398e-06 -4.99431676e-04
 -1.21480459e-06 -8.70764725e-05  2.13195575e-04  2.52829991e-06
 -5.60534942e-06 -2.88919289e-06  8.76400429e-04 -2.05700605e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[390.0, 410.0]","[ 2.93121066e-05 -5.81080285e-06  5.12994255e-07  1.25204441e-05
  1.59410429e-06  7.23786627e-06  6.88344679e-07 -9.44887446e-04
  2.29096526e-02 -1.72148744e-06  2.12187061e-06 -3.56202100e-04
 -1.35593161e-06 -4.14687401e-04  2.79298950e-04  2.41846806e-06
 -4.55268174e-06 -2.96229644e-06  1.31229062e-03 -1.96139385e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[410.0, 430.0]","[ 3.22353575e-05 -5.87145059e-06  5.85158356e-07  1.13008952e-05
  1.23918455e-06  6.48876732e-06  6.72652572e-07 -1.12908925e-03
  2.14158423e-02 -1.61775543e-06  1.77669741e-06 -1.79998004e-04
 -1.29943010e-06 -4.37079156e-04  2.38855071e-04  1.84864826e-06
 -4.20142572e-06 -2.79605238e-06 -2.87095719e-04 -1.84341138e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[430.0, 450.0]","[ 2.83842082e-05 -4.77034381e-06  5.50487914e-07  9.18045367e-06
  1.01001204e-06  7.04830040e-06  7.67081865e-07 -9.93199420e-04
  2.11845863e-02 -1.38427299e-06  1.91623845e-06 -2.29359165e-04
 -1.44060795e-06 -2.97368333e-04  2.46876521e-04  1.52199703e-06
 -3.37975354e-06 -3.93378794e-06  8.22115485e-05 -1.34409315e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[450.0, 490.0]","[ 4.61087163e-05 -8.52785290e-06  1.00080145e-06  1.40155646e-05
  1.45927927e-06  1.14055272e-05  1.55638918e-06 -7.86100866e-04
  3.60045773e-02 -2.29656363e-06  2.81694871e-06 -5.13966155e-04
 -2.46537873e-06 -3.74107804e-04  4.14752723e-04  3.90748706e-06
 -5.37246193e-06 -5.46863481e-06  5.54426484e-04 -2.12658757e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[490.0, 530.0]","[ 3.86846854e-05 -6.46417181e-06  9.11944291e-07  9.90086910e-06
  8.62927340e-07  1.03353004e-05  1.57422083e-06 -6.61482343e-04
  3.12005250e-02 -1.77318811e-06  2.48211526e-06 -1.98403709e-04
 -2.42538616e-06 -4.73227745e-04  2.58752558e-04  3.12229036e-06
 -3.94589752e-06 -4.58478362e-06 -1.06305636e-03 -1.51421527e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[530.0, 570.0]","[ 2.49807179e-05 -5.19390321e-06  7.65936460e-07  6.26755112e-06
  5.43264684e-07  7.20035812e-06  1.33103602e-06 -5.10872190e-04
  2.70265166e-02 -1.21218005e-06  1.57830607e-06 -7.42793209e-05
 -1.98058153e-06 -2.73015489e-04  1.97343283e-04  2.78814829e-06
 -1.83502682e-06 -3.11475320e-06 -1.14491130e-04 -1.02172686e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[570.0, 610.0]","[ 2.00255025e-05 -3.71720705e-06  6.45733894e-07  4.26417118e-06
  3.36257185e-07  5.70761225e-06  1.26371198e-06  2.58913375e-04
  2.35497015e-02 -7.33213143e-07  1.21274314e-06 -1.91148595e-04
 -1.73799582e-06 -4.38338162e-04  1.41273055e-04  1.97828045e-06
 -1.59749149e-06 -3.14254555e-06  1.85114520e-03 -5.13513941e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[610.0, 650.0]","[ 1.42143387e-05 -3.27162001e-06  5.77983701e-07  3.16626142e-06
  2.53613115e-07  4.55753630e-06  1.09471360e-06  4.60786111e-05
  2.15479877e-02 -6.95187727e-07  9.04367781e-07 -5.96045892e-05
 -1.49890678e-06 -3.07741427e-04  1.88912243e-04  1.31350326e-06
 -1.03355579e-07 -2.52823936e-06  3.13747683e-04 -2.24572114e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[650.0, 700.0]","[ 1.41203294e-05 -2.09717187e-06  4.28238405e-07  2.19508282e-06
  1.51780774e-07  4.40144005e-06  1.16208974e-06  1.20890944e-04
  2.58832251e-02 -4.47699332e-07  7.63991176e-07 -1.40214807e-04
 -1.49389823e-06 -1.97015431e-04  2.15193951e-04  1.95122232e-06
 -1.19765875e-06 -2.21239239e-06  2.93948606e-04 -2.88620397e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[700.0, 750.0]","[ 7.94353566e-06 -1.89794483e-06  4.30057599e-07  1.17643771e-06
  7.03001308e-08  3.44760565e-06  1.02247018e-06  2.17363612e-04
  2.18997555e-02 -3.67943964e-07  5.59840000e-07 -2.02825105e-05
 -1.28822198e-06 -2.97791526e-04  1.33443982e-04  1.25423411e-06
 -3.07438889e-07 -2.21666735e-06  1.04182931e-03 -9.25890922e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[750.0, 800.0]","[ 6.42101030e-06 -1.23630111e-06  3.45679360e-07  6.23047761e-07
  5.45772300e-08  3.03088261e-06  8.41145454e-07  4.76383118e-04
  1.97145863e-02 -2.05251849e-07  3.79324818e-07 -6.26514010e-05
 -1.21190333e-06 -2.24947004e-04  1.92735381e-04  1.13884192e-06
 -7.28434579e-07 -1.49886116e-06  6.12587679e-04 -8.84490271e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[800.0, 850.0]","[ 4.75220895e-06 -1.26117471e-06  2.80250215e-07  6.00993016e-07
  2.00491498e-08  2.16136227e-06  6.12313951e-07  1.01034034e-04
  1.63627430e-02 -1.87936649e-07  2.90585646e-07  4.62881436e-06
 -8.12940717e-07 -3.63797546e-05  9.53046256e-05  7.26829690e-07
 -1.52263888e-07 -1.26736456e-06 -4.17399371e-04 -5.56016880e-08]"
"[140.0, 200.0]","[0.25, 0.5]","[850.0, 900.0]","[ 3.17614222e-06 -7.91767895e-07  2.46584223e-07  2.18826983e-07
  2.31585611e-08  9.82981027e-07  4.92037673e-07  2.12655586e-04
  1.66732595e-02 -9.99274283e-08  1.61105016e-07 -5.57830991e-05
 -5.95295653e-07  6.18883960e-06  1.34120745e-04  2.43468935e-07
 -3.93620592e-09 -7.87741766e-07 -1.07107557e-03 -4.26107563e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 3.87692110e-06 -9.15210385e-07  3.33582149e-07  4.84683463e-07
  5.50385903e-08  2.35713945e-06  8.27978907e-07  2.38849196e-04
  2.73500997e-02 -1.25581316e-07  2.29530969e-07  1.37849539e-05
 -1.16378766e-06 -1.98874147e-04  1.16522824e-04  3.43055488e-07
 -2.30346207e-07 -1.20034005e-06  1.23384036e-03 -4.80373108e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[1000.0, 1200]","[ 2.45589494e-06 -8.97722625e-07  3.66502256e-07  2.17163083e-07
  8.81360447e-09  1.07443014e-06  9.21083238e-07  2.88648629e-04
  3.69175616e-02 -1.72036467e-07  1.17220203e-07  1.53470860e-04
 -1.09220081e-06 -2.14208542e-04 -2.87168837e-06  8.11288914e-07
 -2.74065778e-08 -7.76150791e-07  1.66239011e-04 -6.09817416e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[1200, 1400]","[ 7.57051296e-07 -2.92798156e-07  1.58575278e-07 -4.47476128e-09
  4.76604676e-09  5.03472682e-07  4.04141051e-07 -2.07204733e-05
  2.26210358e-02 -2.23172400e-08  6.29768301e-08  5.50569012e-05
 -4.76471507e-07 -6.91084187e-06 -3.55499357e-05  2.31430520e-07
  2.85199290e-11 -3.12211127e-07 -2.71224386e-04 -4.11934042e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[250.0, 270.0]","[ 3.20796405e-07  2.55114801e-07  5.27045715e-07 -2.12924137e-07
  1.42234594e-06 -9.80218466e-08  2.07030078e-07 -3.34576625e-05
  1.16503341e-02 -1.68477075e-06  9.04688690e-07 -2.71590107e-04
 -6.20887632e-07 -3.05958982e-05  1.58851834e-04  2.21567985e-06
 -3.52587340e-06 -1.07175824e-06 -6.14028206e-04 -1.15521608e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[270.0, 290.0]","[ 8.15251590e-07 -2.33120062e-07  6.80785331e-07  7.02276964e-07
  1.66282670e-06 -2.21997380e-07  3.09222912e-07 -4.99919897e-05
  1.84992641e-02 -2.04421568e-06  1.29767356e-06 -3.39385395e-04
 -8.72180253e-07 -1.67306203e-04  2.64953597e-04  3.80311331e-06
 -3.68004696e-06 -1.41233132e-06  3.54362532e-04 -7.31013208e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.59349251e-06 -1.03684184e-06  6.06811495e-07  1.58384747e-06
  1.49679310e-06  4.78404987e-07  3.13641467e-07 -4.91981930e-04
  1.87259722e-02 -1.86802934e-06  1.33893944e-06 -2.27607817e-04
 -8.39588602e-07 -1.63536371e-04  1.05229936e-04  3.87450943e-06
 -4.48887937e-06 -1.90635160e-06  5.29258304e-04 -1.74419961e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[310.0, 330.0]","[ 8.96154810e-07 -1.14433556e-06  5.38159044e-07  2.27512452e-06
  1.38720980e-06  7.63519159e-07  3.57744533e-07 -2.32800727e-04
  1.59118922e-02 -1.69159792e-06  1.32226180e-06 -2.28138695e-04
 -8.56443508e-07 -2.07095548e-04  1.14625616e-04  3.04953961e-06
 -4.42748913e-06 -1.74616869e-06  1.14021768e-05 -1.95715411e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[330.0, 350.0]","[ 3.04857301e-06 -2.62736522e-06  4.98410229e-07  4.43523357e-06
  1.27561857e-06  1.59007241e-06  2.87544682e-07 -4.13434157e-04
  1.64786349e-02 -1.53970120e-06  1.07823283e-06 -4.06901277e-04
 -6.97709194e-07  3.70866945e-05  1.96018532e-04  7.52050476e-07
 -3.21021221e-06 -9.05435952e-07  7.09425819e-04 -3.20783097e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[350.0, 370.0]","[ 6.75811820e-06 -3.21594981e-06  4.52841748e-07  5.35053399e-06
  1.08280126e-06  2.72547797e-06  3.22750543e-07 -5.69145809e-04
  1.59960600e-02 -1.36500279e-06  1.35325697e-06 -2.49880010e-04
 -7.63743596e-07 -1.58540656e-04  1.61413565e-04  8.08773317e-07
 -2.57734090e-06 -7.66208682e-07  6.32213588e-04 -5.51905288e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[370.0, 390.0]","[ 7.88575489e-06 -3.23402234e-06  4.04736350e-07  5.74801377e-06
  9.63233750e-07  3.16718471e-06  3.58959414e-07 -5.18641415e-04
  1.42185474e-02 -1.15936670e-06  1.07422788e-06 -2.68108597e-04
 -7.48886252e-07 -8.16186790e-05  1.40929666e-04  6.19475347e-07
 -1.03815930e-06 -1.29331078e-06  4.41038623e-04 -5.98616649e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.06448740e-05 -2.39811152e-06  2.92347822e-07  4.25810733e-06
  6.96282803e-07  2.81478039e-06  3.35183626e-07 -5.21717573e-04
  1.42186360e-02 -9.72321167e-07  1.10205574e-06 -2.02623574e-04
 -6.75395335e-07 -1.82154624e-04  1.23085245e-04  6.81325338e-07
 -1.76276760e-06 -1.08320257e-06  9.25731677e-04 -5.25724387e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.37601927e-05 -3.02755949e-06  3.49799782e-07  4.77833415e-06
  6.28526700e-07  3.13762699e-06  3.37950177e-07 -4.75228962e-04
  1.29585795e-02 -1.01857038e-06  9.85385549e-07 -2.21075183e-04
 -7.12217053e-07 -9.49752298e-05  1.38973532e-04  5.81814790e-07
 -1.51967054e-06 -1.24901819e-06  3.29855817e-04 -5.36364777e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.14764190e-05 -2.58971938e-06  3.47684717e-07  4.39328583e-06
  5.31812925e-07  3.27839684e-06  4.57619250e-07 -6.13550820e-04
  1.28026732e-02 -8.23481830e-07  1.01789506e-06 -1.32951314e-04
 -8.05669181e-07 -7.04290765e-05  1.16144504e-04  6.43648829e-07
 -8.99604291e-07 -1.60854377e-06  5.85082189e-04 -4.76701115e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[450.0, 490.0]","[ 2.00799419e-05 -4.36052131e-06  6.35270453e-07  7.09843517e-06
  8.22374348e-07  5.75927267e-06  8.34203141e-07 -1.90472490e-04
  2.50058079e-02 -1.27564426e-06  1.51835904e-06 -2.24449688e-04
 -1.46751095e-06 -5.48239469e-04  3.54136850e-04  1.34537780e-06
 -1.11702310e-06 -2.96920646e-06 -1.06413168e-04 -6.68698965e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.88411405e-05 -3.80496429e-06  5.70389047e-07  5.11562585e-06
  4.71287283e-07  5.53914471e-06  8.66443338e-07 -4.83647294e-04
  2.11563243e-02 -1.03388166e-06  1.41948013e-06 -1.48444374e-04
 -1.37475116e-06 -1.89357136e-04  1.92728849e-04  1.47444662e-06
 -1.59331071e-06 -2.29006861e-06 -2.27747979e-04 -6.03676386e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.34220686e-05 -2.77724341e-06  4.73631880e-07  3.19512315e-06
  3.22007759e-07  4.59992204e-06  8.78154200e-07  5.41034069e-05
  1.89106403e-02 -6.95184855e-07  1.05460688e-06 -1.91554224e-04
 -1.39949880e-06 -3.14947267e-04  1.85247687e-04  1.25703970e-06
 -7.90594288e-07 -2.44253077e-06  7.84760320e-05 -3.64640972e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[570.0, 610.0]","[ 9.34821296e-06 -2.35210117e-06  4.59367443e-07  2.57384968e-06
  2.04895504e-07  3.49245380e-06  7.49227291e-07 -2.08843872e-04
  1.70910331e-02 -5.86913471e-07  7.90693222e-07 -9.00155040e-05
 -1.09592405e-06 -1.64249644e-04  1.40902464e-04  9.19220706e-07
  7.04611549e-08 -1.46964517e-06 -5.98363219e-04 -2.39719750e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[610.0, 650.0]","[ 8.05566764e-06 -1.57680589e-06  3.37591556e-07  1.36337429e-06
  8.34562579e-08  2.99157484e-06  7.21807519e-07  1.54467986e-04
  1.56045239e-02 -3.59571298e-07  5.93496534e-07 -5.57451085e-05
 -1.03069221e-06 -2.18167140e-04  8.89067063e-05  1.13572479e-06
  9.84010321e-08 -1.39113227e-06  2.10325549e-04 -1.21919998e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[650.0, 700.0]","[ 7.97982586e-06 -1.59980331e-06  3.18698386e-07  9.78801957e-07
  2.83038043e-08  2.44206514e-06  7.10127409e-07  3.00371255e-04
  1.79264554e-02 -3.50549220e-07  5.07557497e-07 -1.08687149e-04
 -9.03186523e-07 -2.84949746e-04  2.18253862e-04  8.23990543e-07
 -2.32741947e-07 -9.52591571e-07 -1.23411543e-03 -1.05085138e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[700.0, 750.0]","[ 4.61905314e-06 -9.68504641e-07  2.82066541e-07  3.26289778e-07
  1.81858243e-08  1.24489969e-06  5.67815981e-07  2.89763673e-04
  1.62930184e-02 -1.93416594e-07  2.23729796e-07 -4.81040905e-05
 -7.94580665e-07 -1.33340139e-04  9.36381079e-05  3.74417904e-07
 -4.42196649e-07 -8.03378033e-07  1.37633935e-03 -2.90615429e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[750.0, 800.0]","[ 4.37690156e-06 -7.65244068e-07  2.08174762e-07  5.57976184e-07
  1.71394526e-08  1.62860001e-06  5.17113537e-07 -3.75172398e-05
  1.34012856e-02 -1.68283468e-07  2.68783017e-07  1.44637256e-05
 -6.70731507e-07 -1.95624998e-04  4.99629194e-05  6.57901766e-07
 -2.08899704e-07 -3.53303514e-07  7.26636973e-04 -6.87909661e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.93608907e-06 -6.01427546e-07  2.21734796e-07  2.16093287e-07
  2.30906403e-08  1.13229593e-06  3.74140139e-07 -2.79540434e-05
  1.20501729e-02 -1.35556011e-07  1.32165137e-07 -2.22293632e-05
 -5.43886488e-07 -4.89929368e-05  6.31699181e-05  1.10446393e-07
 -4.47101791e-09 -7.44111199e-07  2.83450137e-04  3.04648628e-08]"
"[200.0, 290.0]","[0.25, 0.5]","[850.0, 900.0]","[ 2.12729037e-06 -5.08888443e-07  1.56197685e-07  2.24614979e-07
  1.40655032e-08  7.63883820e-07  3.17542039e-07  3.11325903e-06
  1.08197058e-02 -9.91946128e-08  1.23008078e-07 -3.30974931e-06
 -4.04214251e-07 -1.47318960e-05  5.28504305e-05  2.00439696e-07
 -1.73712823e-07 -3.58187781e-07  8.53609312e-05 -2.03910238e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 2.32630667e-06 -3.06160636e-07  1.85419932e-07  6.90511253e-08
 -1.29753803e-08  5.43351169e-07  5.00673374e-07  3.02123779e-04
  1.93534800e-02 -3.13584129e-10  5.62681289e-08 -7.49982061e-05
 -5.91745082e-07 -1.28530250e-04  7.73250353e-05  5.95728032e-07
 -1.82870886e-07 -3.22720791e-07 -1.24784847e-03 -3.42033262e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[1000.0, 1200]","[ 1.40973497e-06 -6.48425205e-07  2.66670312e-07  2.06848427e-07
  2.27378148e-08  5.89461433e-07  5.91923221e-07  3.08186186e-04
  2.80286573e-02  2.04519735e-08 -1.68330480e-08 -2.49938585e-05
 -7.19099054e-07 -1.17269305e-04  1.97553603e-04  1.96343714e-07
  3.34741697e-07 -4.85748081e-07 -6.06092555e-06 -1.23086633e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[1200, 1400]","[ 1.11697408e-06 -2.66070814e-07  1.29699536e-07  4.69923079e-08
  8.92894614e-09  4.28711293e-07  2.20763243e-07  3.22301088e-05
  1.82627577e-02 -2.82621370e-08  3.65610063e-08  1.54145992e-05
 -3.25940081e-07  7.38134272e-05 -7.85974737e-05  1.35424002e-07
 -1.26108671e-07 -7.09751497e-08  1.69292165e-04 -3.89403408e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.36095654e-06  7.30262309e-07  2.09775356e-07 -9.12985063e-07
  5.97254815e-07 -4.23294375e-07  1.06497919e-07 -2.44192660e-05
  7.29071351e-03 -7.45261575e-07  5.05762545e-07 -1.41089822e-04
 -2.85507368e-07  5.37203703e-05  4.38093823e-05  1.01051172e-06
 -8.76488525e-07 -1.18871366e-08  2.81973520e-04 -1.11332972e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[270.0, 290.0]","[ 4.63374419e-07  3.36317972e-07  3.79491718e-07 -4.99601476e-07
  7.72359095e-07 -3.28285124e-07  1.97287094e-07 -3.36746127e-06
  1.06075043e-02 -1.05119648e-06  6.49337387e-07 -1.23876058e-04
 -5.22942542e-07 -9.24898312e-05  4.60505434e-05  1.08142960e-06
 -1.80894784e-06 -6.48653763e-07 -1.77219568e-04 -5.28798802e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[290.0, 310.0]","[ 2.50373484e-06  4.22149180e-07  2.75030217e-07 -2.94861541e-07
  5.88430787e-07 -7.78553709e-07  1.54294590e-07 -6.54261160e-05
  1.17826206e-02 -8.65942779e-07  5.47724297e-07 -7.67973369e-05
 -4.08942979e-07 -1.85561949e-04  1.51175857e-04  1.58223774e-06
 -1.74383963e-06 -5.59490676e-07  1.38943191e-03  8.85792286e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[310.0, 330.0]","[ 2.91281690e-07  1.91561152e-07  2.54557612e-07  1.48221376e-07
  6.03668970e-07  3.63169747e-08  2.34858147e-07 -1.93820695e-04
  1.08612182e-02 -7.72444477e-07  7.11602727e-07 -4.83600634e-05
 -4.91446109e-07 -1.62952336e-04  7.26635965e-05  1.65867941e-06
 -1.68616760e-06 -5.07176019e-07  3.36891902e-04 -2.40382850e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[330.0, 350.0]","[ 5.88961382e-08 -7.84148732e-07  3.06576241e-07  9.25947520e-07
  4.97089340e-07  2.47593273e-07  1.96762063e-07 -6.64313541e-05
  1.22622533e-02 -7.34947840e-07  6.67049794e-07 -1.04079206e-04
 -4.50306406e-07 -1.76730686e-04  9.85542881e-05  4.73071820e-07
 -9.26319173e-07 -5.67337338e-07  5.42741688e-04 -3.10702910e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[350.0, 370.0]","[ 6.55503958e-07 -9.64615203e-07  2.68930121e-07  1.15633665e-06
  4.40903152e-07  6.26757920e-07  2.01866464e-07  2.99882902e-04
  1.33476491e-02 -5.86900363e-07  6.63449370e-07 -2.26189432e-04
 -4.39110057e-07 -1.73376777e-04  1.49968119e-04 -8.29358397e-08
 -4.03774746e-07 -2.05778643e-07 -5.36264987e-04 -4.32262503e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[370.0, 390.0]","[ 2.15532527e-06 -9.93391838e-07  2.08338673e-07  1.50674624e-06
  4.25683338e-07  8.29247425e-07  2.18809889e-07 -2.66086129e-04
  1.28628100e-02 -5.94657146e-07  4.80903491e-07 -1.48383311e-04
 -4.27256578e-07 -5.86593403e-05  1.28830048e-04  1.15332480e-07
 -5.79498444e-08 -3.26029231e-07 -2.24935908e-04 -1.20233082e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.41481008e-06 -7.65457880e-07  1.91041697e-07  1.31647093e-06
  3.30022485e-07  9.20177091e-07  2.24159219e-07 -2.77285026e-04
  1.26320972e-02 -4.47665127e-07  4.98953078e-07 -9.76394564e-05
 -4.04459060e-07 -9.70195363e-05  1.03287872e-04  1.62309277e-07
 -3.80839407e-09 -6.46657207e-07 -2.30620737e-04 -9.19745437e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[410.0, 430.0]","[ 3.68699439e-06 -1.33197945e-06  2.12309291e-07  2.01849918e-06
  3.18274315e-07  9.90219874e-07  2.23346428e-07 -1.56837370e-04
  1.10342145e-02 -4.96874274e-07  4.44943436e-07 -1.20163577e-04
 -4.13180895e-07 -1.45737866e-04  8.51371448e-05  3.03705733e-07
  4.91463792e-08 -4.53713299e-07 -6.90147477e-04 -1.13337995e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.59252092e-06 -1.11383994e-06  2.26804352e-07  1.32117803e-06
  2.66172732e-07  9.50774449e-07  2.54958538e-07 -6.05099330e-05
  1.06497633e-02 -4.67121360e-07  4.68509984e-07 -6.36582405e-05
 -4.60148956e-07 -1.40392208e-04  1.14205224e-04  3.50663372e-07
  4.72111313e-08 -2.16354661e-07  8.97673247e-04 -8.05458666e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[450.0, 490.0]","[ 6.80083771e-06 -1.98093132e-06  4.44613651e-07  2.33449660e-06
  3.35215723e-07  2.42493179e-06  5.35686956e-07 -1.80833760e-04
  2.10934484e-02 -7.46026181e-07  8.12201651e-07 -1.88109034e-04
 -9.57580968e-07 -1.78803567e-04  1.54222718e-04 -1.71111608e-08
 -4.13857242e-07 -5.40098380e-07  4.06083463e-04 -1.15855130e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[490.0, 530.0]","[ 5.26659858e-06 -1.03916611e-06  3.00533281e-07  1.49945248e-06
  2.54626375e-07  1.66645343e-06  5.42310487e-07 -3.68112495e-04
  1.88943985e-02 -4.89222784e-07  7.13976458e-07 -1.05004607e-04
 -8.48760244e-07 -5.82117182e-05  1.26131950e-04  3.80078680e-07
 -6.29711411e-07 -3.97514297e-07  1.45415716e-03 -1.09987221e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[530.0, 570.0]","[ 5.80041614e-06 -1.14248608e-06  3.12491806e-07  1.37414909e-06
  1.43396498e-07  2.32502184e-06  5.70598260e-07 -6.12209549e-05
  1.79484381e-02 -4.31927995e-07  6.04530639e-07 -5.42337916e-05
 -9.19107283e-07 -2.27890367e-04  1.64498638e-04  4.35697220e-07
 -7.05195809e-07 -6.29021593e-07 -3.44293665e-04 -1.65170131e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[570.0, 610.0]","[ 3.55838209e-06 -1.06533617e-06  2.97209811e-07  6.84760561e-07
  4.83425115e-08  1.29915948e-06  4.88930794e-07 -6.58234850e-05
  1.70874302e-02 -2.80668153e-07  3.07928749e-07 -4.03593637e-05
 -7.36405741e-07 -1.18973415e-04  1.24079955e-04  5.77675902e-07
 -1.03941314e-07 -6.87987991e-07 -7.66372940e-04 -7.08933554e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[610.0, 650.0]","[ 2.74207522e-06 -6.45366416e-07  2.23771064e-07  4.55999584e-07
  5.78890853e-08  1.06064262e-06  3.73263100e-07  1.22237537e-04
  1.53816965e-02 -1.74702038e-07  2.11762991e-07 -6.06870087e-07
 -5.51376737e-07 -2.01753698e-04  1.02663806e-04  2.23708103e-07
 -2.84294865e-08 -3.22130439e-07  1.16077562e-03 -2.59319533e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[650.0, 700.0]","[ 3.13441710e-06 -6.93388312e-07  2.43152104e-07  6.50654653e-07
  7.53955567e-08  1.51742318e-06  5.28567983e-07  1.56393057e-04
  1.83118500e-02 -2.09064580e-07  3.64651578e-07 -2.97360940e-05
 -7.64098770e-07 -3.17599990e-04  1.21993097e-04  3.56092806e-07
  8.67625368e-08 -8.55893751e-07  6.50973774e-05 -4.81796223e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[700.0, 750.0]","[ 3.50673507e-06 -6.04295714e-07  2.19373470e-07  3.20039468e-07
  4.72729951e-09  6.76019295e-07  4.07302685e-07  2.20209548e-04
  1.77706941e-02 -1.23068193e-07  1.30803209e-07 -6.02725145e-05
 -5.38728715e-07 -1.82222382e-04  1.51485303e-04  1.09384900e-07
  6.72888056e-08 -4.18289013e-07 -4.50257462e-04 -1.73864705e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.47751358e-06 -5.73513974e-07  1.94541929e-07  1.56676297e-07
  2.90026185e-08  9.71612104e-07  3.73862383e-07 -2.32432202e-05
  1.52015872e-02 -1.24841369e-07  1.71579305e-07  6.22729533e-06
 -5.17904821e-07 -7.76481018e-05  9.30241210e-05  1.59033348e-07
 -6.43598579e-08 -3.22351039e-07  1.01405866e-04 -3.71337440e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[800.0, 850.0]","[ 7.89324244e-07 -4.54588845e-07  1.54776798e-07  1.71567877e-07
  1.90439617e-08  4.46045204e-07  3.11198993e-07  2.39200449e-04
  1.35818204e-02 -8.20491898e-08  1.10045409e-07  2.78474130e-06
 -3.82834461e-07 -1.68984983e-04  5.96266189e-05  2.28471777e-07
  2.09725305e-07 -1.83271514e-07 -2.30753749e-04 -5.70621213e-08]"
"[290.0, 2500.0]","[0.25, 0.5]","[850.0, 900.0]","[ 3.01543308e-07 -2.75855397e-07  1.33921717e-07  1.88040303e-07
  3.41180903e-08  4.60963552e-07  2.94518377e-07  1.68164599e-05
  1.22115678e-02 -6.70488438e-08  1.09034311e-07 -1.03784159e-06
 -4.06039558e-07 -2.56149589e-05  4.28156144e-05  8.40965029e-08
  2.92921104e-07 -6.56173767e-08 -1.56985670e-04  2.55355957e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 1.86145638e-06 -3.19947620e-07  1.82091761e-07  1.77738783e-07
  1.20378578e-08  1.30104675e-06  4.73377142e-07  3.69573043e-04
  2.11220361e-02 -5.89228426e-08  1.49788621e-07 -1.16750299e-04
 -6.74955352e-07 -2.72893717e-05  5.03808028e-05  8.97626102e-08
 -1.40361100e-07 -4.25833382e-07  1.33443409e-03 -1.60678736e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[1000.0, 1200]","[ 2.32398150e-06 -3.44777843e-07  2.70476665e-07  2.80861172e-07
  2.78227085e-08  6.47800864e-07  4.84537161e-07  3.16738059e-04
  3.08697138e-02 -1.20758400e-07  1.44253198e-07  3.98076280e-05
 -7.02675806e-07 -2.53411296e-04  1.08731268e-04 -2.04175690e-07
 -3.08613751e-08 -2.40308026e-07  2.74030641e-04 -2.98546149e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[1200, 1400]","[ 1.30350760e-06 -2.11539658e-07  1.07460864e-07  1.15813281e-07
  1.11142789e-08  3.39336592e-07  2.77560760e-07  9.80624813e-05
  2.45536819e-02 -5.88160555e-08  9.30459008e-08 -3.49825261e-05
 -3.53866355e-07 -6.96859989e-05  9.77796057e-05  9.36008451e-08
 -1.29075115e-07 -4.76039765e-08  2.86204095e-04 -2.14020495e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[250.0, 270.0]","[ 2.12039096e-06 -6.49667387e-06  3.49157892e-06  1.40604732e-05
  1.44613828e-05  4.58916255e-06  1.02358906e-06 -1.39114294e-03
  7.77340229e-02 -1.41345247e-05  7.44984632e-06 -2.23159890e-03
 -3.97695137e-06 -2.63385082e-04  9.52004267e-04  2.02859342e-05
 -4.60116044e-05 -1.12819969e-05  3.09440574e-03 -2.33194603e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.61541039e-05 -1.55616595e-05  3.94631305e-06  3.12275638e-05
  1.69138918e-05  8.69052897e-06  1.22875681e-06 -2.35592706e-03
  1.11225238e-01 -1.66262298e-05  9.34009649e-06 -2.78827896e-03
 -4.50778367e-06 -5.74371906e-04  1.41328578e-03  2.60123530e-05
 -5.55609159e-05 -1.36276392e-05  2.36816483e-03 -5.37116485e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[290.0, 310.0]","[ 2.75744576e-05 -2.05105137e-05  3.44017438e-06  4.39804073e-05
  1.48023693e-05  1.33495998e-05  1.43049691e-06 -3.73652815e-03
  1.00660412e-01 -1.40502528e-05  9.08975189e-06 -2.39170797e-03
 -4.41044240e-06 -8.28292917e-04  1.09614683e-03  2.18539267e-05
 -4.74600733e-05 -1.35732160e-05  7.51242223e-03 -7.92527479e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[310.0, 330.0]","[ 5.82600332e-05 -2.46435324e-05  2.73040401e-06  5.11226135e-05
  1.22169073e-05  1.72159354e-05  1.32600678e-06 -5.13653550e-03
  8.75938665e-02 -1.18201880e-05  8.40067324e-06 -1.95289377e-03
 -3.81887427e-06 -6.25196659e-04  8.52914597e-04  2.02155408e-05
 -4.44651345e-05 -1.35681867e-05  5.07697477e-03 -9.97700630e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[330.0, 350.0]","[ 8.96177874e-05 -2.78286243e-05  2.20014467e-06  6.08707958e-05
  1.05861039e-05  2.15349616e-05  1.29928027e-06 -5.57517354e-03
  8.06010925e-02 -9.70639719e-06  7.52360969e-06 -1.94710721e-03
 -3.36165265e-06 -5.51252229e-04  7.96676176e-04  1.65892355e-05
 -3.63592533e-05 -1.45986699e-05  4.33040159e-03 -1.10206780e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.37848083e-04 -3.09909428e-05  1.82253183e-06  7.38359204e-05
  9.90941683e-06  2.52614088e-05  1.27768116e-06 -6.25289467e-03
  7.49656733e-02 -8.39287139e-06  6.83028614e-06 -1.82298893e-03
 -3.02580880e-06 -2.95729801e-04  7.49515738e-04  1.56756393e-05
 -3.51679806e-05 -1.22762384e-05  2.01102942e-03 -1.36926950e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.54141237e-04 -2.85694958e-05  1.60087916e-06  6.98847473e-05
  7.98726039e-06  2.75962973e-05  1.63135337e-06 -6.14439805e-03
  6.51111707e-02 -6.85188784e-06  6.53771117e-06 -1.34541948e-03
 -3.18652470e-06 -6.07480546e-04  6.25739315e-04  1.42324784e-05
 -3.06707224e-05 -1.22249181e-05  2.68634875e-03 -1.32326817e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.49711987e-04 -2.57776747e-05  1.68443433e-06  5.80722735e-05
  6.02464529e-06  2.63663235e-05  1.79204097e-06 -4.63556715e-03
  5.38757667e-02 -6.09747064e-06  6.23583140e-06 -1.08828570e-03
 -3.32183674e-06 -5.77370566e-04  5.75754603e-04  1.21451237e-05
 -2.50440937e-05 -1.30473903e-05  4.62592213e-03 -1.12891073e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.34021604e-04 -2.09490984e-05  1.44489227e-06  4.74015387e-05
  4.70196589e-06  2.39035414e-05  1.80423183e-06 -3.63591774e-03
  4.91226733e-02 -4.71690939e-06  5.16412624e-06 -7.96685594e-04
 -3.22710857e-06 -6.82554315e-04  6.01546059e-04  1.09994907e-05
 -1.97785006e-05 -1.08874743e-05  1.42679903e-03 -9.42022679e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.09343877e-04 -1.69679407e-05  1.28291791e-06  3.59394158e-05
  3.40345951e-06  2.23289435e-05  2.06535940e-06 -2.57304284e-03
  4.56512052e-02 -3.75185104e-06  4.69233599e-06 -8.41539107e-04
 -3.42641056e-06 -7.36857374e-04  5.28774176e-04  1.02461251e-05
 -1.53389277e-05 -1.20350839e-05 -3.06161229e-05 -7.27005112e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.68764501e-04 -2.58190859e-05  2.27078174e-06  4.93921499e-05
  4.39936809e-06  3.75563331e-05  3.83759095e-06 -3.28825334e-03
  7.95628087e-02 -5.48578819e-06  7.59810400e-06 -8.53988608e-04
 -5.95949260e-06 -1.44094791e-03  8.97400763e-04  1.48591975e-05
 -1.96778791e-05 -1.92293271e-05  1.95184641e-03 -9.45647824e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.08147624e-04 -1.82870321e-05  1.88227933e-06  2.86751916e-05
  2.36248312e-06  2.78914093e-05  3.43473327e-06 -2.53746050e-03
  5.91341818e-02 -3.68779979e-06  5.26690378e-06 -5.31685066e-04
 -4.97371627e-06 -6.55473531e-04  4.91721477e-04  1.08964374e-05
 -9.70556265e-06 -1.33750656e-05  5.68335429e-03 -5.65854856e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[530.0, 570.0]","[ 7.42161266e-05 -1.26050212e-05  1.47929196e-06  1.66882906e-05
  1.21584502e-06  1.96311885e-05  2.77961454e-06 -7.61823130e-04
  5.17232472e-02 -2.38202694e-06  3.33832405e-06 -4.20917289e-04
 -4.03231341e-06 -5.44007620e-04  5.51439077e-04  7.72679251e-06
 -6.53373006e-06 -1.10377098e-05 -3.30639407e-04 -3.26002826e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[570.0, 610.0]","[ 5.27851619e-05 -9.12253410e-06  1.12335148e-06  9.44056927e-06
  5.53512301e-07  1.45548936e-05  2.25654598e-06  1.11784399e-04
  4.15161096e-02 -1.58658033e-06  2.50541594e-06 -1.83723551e-04
 -3.17067321e-06 -5.09559344e-04  5.23555770e-04  4.83871978e-06
 -5.16061823e-06 -8.19612666e-06  2.52580050e-03 -1.95188221e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[610.0, 650.0]","[ 3.47435448e-05 -6.68071430e-06  9.25938895e-07  5.93240785e-06
  3.50811876e-07  1.15559356e-05  1.98949592e-06 -7.57391622e-05
  3.43083869e-02 -1.13272486e-06  1.85985315e-06 -1.03885216e-04
 -2.82511644e-06 -2.89482934e-04  2.84560010e-04  3.43817373e-06
 -3.13348745e-06 -6.09142344e-06  5.69151190e-04 -1.05770372e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.48138431e-05 -5.38161352e-06  7.93720307e-07  4.05494661e-06
  2.19406135e-07  9.29986612e-06  1.93551547e-06  1.36048280e-04
  3.70314161e-02 -7.29042425e-07  1.21394964e-06 -5.41765297e-05
 -2.44534067e-06 -3.18567740e-04  3.10053266e-04  3.64707461e-06
 -1.51512336e-06 -4.62070500e-06  8.16935037e-04 -7.08951180e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[700.0, 750.0]","[ 1.58404471e-05 -3.65766123e-06  6.13677891e-07  2.48219684e-06
  1.07023939e-07  6.59484998e-06  1.44397261e-06  2.70887375e-04
  2.83320812e-02 -5.18064840e-07  8.22315370e-07 -1.35830436e-04
 -1.93870776e-06 -8.16928824e-05  1.11292716e-04  1.97267847e-06
 -7.99024764e-07 -2.95659001e-06  2.63944841e-03 -3.86251224e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[750.0, 800.0]","[ 9.73056740e-06 -2.58576115e-06  5.07805952e-07  1.59086366e-06
  7.91766325e-08  5.01255899e-06  1.12401266e-06  1.65093421e-04
  2.47647977e-02 -4.37704463e-07  6.73385508e-07 -6.34425631e-05
 -1.54811423e-06 -2.15247132e-04  1.21552339e-04  1.46498652e-06
  3.49540047e-08 -2.91673705e-06 -1.51970183e-03 -1.75999613e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[800.0, 850.0]","[ 5.99326670e-06 -1.54863213e-06  3.60559219e-07  6.93952617e-07
  2.54025937e-08  2.85505234e-06  8.08774061e-07 -6.24969113e-05
  2.05698837e-02 -2.24017983e-07  3.52804918e-07  9.88365195e-05
 -1.02632257e-06 -1.04391861e-04  9.27354584e-05  1.08868297e-06
 -4.85349314e-07 -1.21168242e-06  4.42007895e-05 -1.64506159e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[850.0, 900.0]","[ 2.40711618e-06 -1.03252353e-06  2.43443313e-07  4.51970735e-07
  2.94229462e-08  1.86829663e-06  6.02037307e-07  3.54727937e-04
  1.69063803e-02 -1.20604668e-07  2.17505224e-07 -6.64386176e-05
 -7.03336380e-07 -4.84869711e-05  7.62548897e-05  3.47830186e-07
  1.24067387e-07 -6.79969748e-07 -1.04157316e-04 -6.52210804e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 3.21773508e-06 -1.38619543e-06  3.72333738e-07  2.09629150e-07
  1.35469013e-08  2.42692076e-06  8.75780704e-07  4.00165300e-04
  2.58668131e-02 -1.16765135e-07  1.93472916e-07 -5.52492055e-05
 -1.10987955e-06 -2.00988108e-04  2.63032180e-05  4.94725807e-07
 -6.46300929e-08 -1.08475070e-06 -4.62121559e-05 -6.96993171e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[1000.0, 1200]","[ 2.28685389e-06 -5.09855172e-07  2.41743677e-07  1.90291388e-07
  2.44223866e-08  1.32442429e-06  8.83685808e-07  4.65181355e-04
  3.15133644e-02  2.89170589e-08 -5.78815391e-08 -4.28969518e-05
 -9.83289602e-07 -1.57189362e-04  8.13654428e-07  8.84183018e-07
  2.74969840e-07 -7.65384610e-07 -8.60813244e-04 -7.06446182e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[1200, 1400]","[ 8.30485032e-07 -2.61027697e-07  1.47325996e-07 -1.85630864e-07
 -3.07263614e-08  3.18262538e-07  3.19615710e-07  2.40301926e-04
  1.73417643e-02  4.52037540e-09 -1.08919715e-07  2.86620482e-06
 -3.94136025e-07 -8.32541521e-05  2.50432376e-05  2.60896873e-07
 -2.12007895e-08 -1.29931544e-08 -5.94527111e-04 -3.31518427e-07]"
"[20.0, 40.0]","[0.5, 0.75]","[250.0, 270.0]","[ 3.38893380e-06 -9.15210780e-06  3.99068197e-06  1.76672947e-05
  1.61800027e-05  3.43470223e-06  9.52102173e-07 -7.02516985e-04
  8.64765189e-02 -1.60648530e-05  8.29300146e-06 -2.44233483e-03
 -3.95942961e-06 -6.83040107e-04  1.16804539e-03  2.31782952e-05
 -4.96253010e-05 -1.15790955e-05  2.62345102e-03 -2.38771905e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.66014100e-05 -1.76311633e-05  4.51451909e-06  3.60049046e-05
  1.93179059e-05  9.50679177e-06  1.40707152e-06 -2.74025050e-03
  1.23940380e-01 -1.88764481e-05  1.09509760e-05 -2.89802166e-03
 -5.05150605e-06 -1.35257382e-03  1.56365087e-03  2.94264778e-05
 -6.41918955e-05 -1.66697647e-05  4.90344982e-03 -6.75240405e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.71463981e-05 -2.61591903e-05  4.25641948e-06  5.22728036e-05
  1.69329667e-05  1.48491454e-05  1.51901480e-06 -4.13811898e-03
  1.18704612e-01 -1.66038162e-05  9.36748665e-06 -2.98863452e-03
 -4.98641215e-06 -7.50221081e-04  1.38868387e-03  2.59184260e-05
 -5.42948722e-05 -1.47390504e-05  5.10033970e-03 -9.04711640e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[310.0, 330.0]","[ 6.18624633e-05 -2.87555618e-05  3.29894643e-06  5.95161311e-05
  1.41683318e-05  1.99012560e-05  1.60556906e-06 -4.98122002e-03
  1.07351318e-01 -1.35936407e-05  9.58187733e-06 -2.45276412e-03
 -4.54402704e-06 -9.67281621e-04  1.28178042e-03  2.42387877e-05
 -5.00147080e-05 -1.62838833e-05  3.00150192e-03 -1.13704579e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[330.0, 350.0]","[ 1.13470017e-04 -3.15093358e-05  2.29799130e-06  7.05718278e-05
  1.21543449e-05  2.73843314e-05  1.66190667e-06 -6.15259113e-03
  9.94154813e-02 -1.10898623e-05  9.64787272e-06 -2.17770662e-03
 -4.24320686e-06 -1.17654404e-03  1.16822202e-03  2.01464356e-05
 -4.51381936e-05 -1.73376781e-05  4.10002650e-03 -1.32648889e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.67309817e-04 -3.75228967e-05  2.22921818e-06  8.83344645e-05
  1.16798233e-05  3.15877498e-05  1.60466512e-06 -6.80073736e-03
  9.33279948e-02 -1.00083280e-05  8.38666618e-06 -1.99389178e-03
 -3.69442714e-06 -1.02081265e-03  1.00790511e-03  1.87607806e-05
 -4.17572466e-05 -1.48522703e-05  1.18483078e-03 -1.64171988e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.98934775e-04 -3.74582843e-05  2.22387287e-06  8.72290298e-05
  1.00220956e-05  3.39471847e-05  1.86439061e-06 -7.12804411e-03
  7.70267253e-02 -9.19879363e-06  8.27362824e-06 -1.83772089e-03
 -3.93458412e-06 -8.77918036e-04  7.39431903e-04  1.74532283e-05
 -3.83809805e-05 -1.45927639e-05  4.09940736e-03 -1.62108513e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.93431802e-04 -3.26454578e-05  2.08085288e-06  7.50139453e-05
  7.83557793e-06  3.41117440e-05  2.29259439e-06 -6.58069220e-03
  7.34054559e-02 -7.66802391e-06  7.98708498e-06 -1.53778299e-03
 -4.45293067e-06 -6.76374649e-04  8.22460058e-04  1.59761784e-05
 -3.27443106e-05 -1.45660870e-05  3.48015812e-03 -1.46319902e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.68883063e-04 -2.60828672e-05  1.82198896e-06  6.08953827e-05
  6.04896148e-06  3.17971353e-05  2.51830975e-06 -4.45919195e-03
  6.96986852e-02 -5.94225372e-06  7.16241575e-06 -1.18928604e-03
 -4.25850661e-06 -1.06782452e-03  8.69012256e-04  1.35925426e-05
 -2.30952859e-05 -1.42525408e-05  1.37429981e-03 -1.14458285e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.45243122e-04 -2.20388029e-05  1.78036860e-06  4.58381930e-05
  4.39751265e-06  2.75920330e-05  2.50954248e-06 -3.67939210e-03
  6.00693413e-02 -5.04741806e-06  6.33000779e-06 -8.02547168e-04
 -4.16058021e-06 -6.26939713e-04  6.75692742e-04  1.23619087e-05
 -2.09003419e-05 -1.43697896e-05  1.66901826e-03 -9.33063715e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[450.0, 490.0]","[ 2.23011091e-04 -3.59697419e-05  3.33767786e-06  6.55483527e-05
  5.74717732e-06  4.84785873e-05  5.09106554e-06 -4.99502525e-03
  1.05944618e-01 -7.97143497e-06  1.00520278e-05 -1.14547961e-03
 -7.89219101e-06 -1.73228796e-03  1.23012587e-03  2.14995701e-05
 -2.46327816e-05 -2.54086041e-05  1.32112526e-03 -1.28389686e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.56351341e-04 -2.51160329e-05  2.66334848e-06  4.07737647e-05
  3.43281545e-06  3.83327473e-05  4.77731433e-06 -2.58225564e-03
  8.75810825e-02 -5.05717912e-06  7.16381567e-06 -7.78073450e-04
 -7.08148560e-06 -1.08265889e-03  9.07983676e-04  1.53357826e-05
 -1.75406649e-05 -1.99937684e-05  3.00251390e-03 -8.02292112e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.11915867e-04 -1.98624881e-05  2.19929800e-06  2.54293413e-05
  1.79883137e-06  3.03909681e-05  4.17259574e-06 -1.81700705e-03
  7.12320855e-02 -3.83648583e-06  5.33631282e-06 -5.45485465e-04
 -5.93861679e-06 -8.00435179e-04  5.68850064e-04  1.17720354e-05
 -1.04246608e-05 -1.61449252e-05  3.05604480e-03 -4.93411402e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[570.0, 610.0]","[ 7.17188489e-05 -1.31402789e-05  1.70466476e-06  1.43086384e-05
  9.23915198e-07  2.28161903e-05  3.69399298e-06 -5.50274461e-04
  6.19472531e-02 -2.50449117e-06  3.90311228e-06 -1.32349537e-04
 -5.19897693e-06 -1.12348222e-03  5.72350085e-04  8.15534321e-06
 -6.37085838e-06 -1.20786436e-05  1.16118928e-03 -2.84986647e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[610.0, 650.0]","[ 5.17428774e-05 -9.00796691e-06  1.28445256e-06  9.54537059e-06
  6.42528649e-07  1.71697720e-05  2.96750717e-06 -7.01323160e-05
  5.58872277e-02 -1.75981170e-06  3.02125341e-06 -1.56849571e-04
 -3.96010254e-06 -5.91148966e-04  5.21334235e-04  6.70149884e-06
 -4.74528731e-06 -8.68374347e-06  2.04780046e-03 -1.88913355e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[650.0, 700.0]","[ 4.28515641e-05 -9.48193072e-06  1.41855300e-06  7.33095697e-06
  4.03891620e-07  1.51700779e-05  2.98690868e-06 -9.27636126e-05
  5.42663532e-02 -1.59763587e-06  2.39076115e-06 -1.26050040e-04
 -3.94516784e-06 -4.62905991e-04  2.73673400e-04  5.55369714e-06
 -3.34620982e-06 -7.24302928e-06  2.94967830e-03 -1.42064433e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.35295292e-05 -5.81458931e-06  1.04273621e-06  3.70205773e-06
  2.37484325e-07  1.13423336e-05  2.49412784e-06  5.34368638e-04
  4.97278256e-02 -8.44162987e-07  1.53790498e-06 -1.13853324e-04
 -3.27028296e-06 -4.18435639e-04  3.52157618e-04  3.95511299e-06
 -1.42017961e-06 -5.92607288e-06  4.20237250e-04 -5.54655323e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.56598838e-05 -4.74953585e-06  8.63182646e-07  2.49288991e-06
  1.34400321e-07  7.65716189e-06  1.91861478e-06  1.16503660e-04
  4.07547346e-02 -7.28566365e-07  1.09417468e-06  4.21820919e-06
 -2.39521280e-06 -2.19394394e-04  1.38782542e-04  3.02171434e-06
 -9.85182678e-07 -4.00171732e-06  3.52707825e-04 -3.77666665e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.05374486e-05 -2.95306710e-06  5.82057882e-07  1.31546912e-06
  7.92258958e-08  5.18197942e-06  1.54316402e-06  3.08243996e-04
  3.52491251e-02 -4.18233166e-07  8.08354224e-07 -1.19290205e-04
 -1.96361601e-06 -3.90765494e-05  1.62756253e-04  2.02471349e-06
 -7.81589936e-07 -2.87950908e-06  9.58809794e-04 -2.03926433e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[850.0, 900.0]","[ 5.41416948e-06 -2.12613522e-06  4.92742017e-07  8.97838655e-07
  4.85606962e-08  3.59035427e-06  1.13837593e-06  5.80953738e-04
  3.01617176e-02 -2.95566373e-07  4.25315647e-07 -1.02480658e-04
 -1.49831524e-06 -1.05043952e-04  9.25221210e-05  1.80066604e-06
  3.86538630e-07 -2.05695104e-06 -1.31538619e-03 -9.21414097e-07]"
"[20.0, 40.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 9.42222593e-06 -2.22604872e-06  5.84492022e-07  1.18332666e-06
  4.23073579e-08  4.72933745e-06  1.63484246e-06  5.09372095e-04
  4.68230650e-02 -3.05595130e-07  6.18982416e-07 -5.49417003e-05
 -1.97445422e-06 -1.10976825e-04  1.11305880e-04  1.68153021e-06
 -3.68581056e-07 -1.83324605e-06  4.19209972e-03 -2.08222819e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[1000.0, 1200]","[ 6.63282218e-06 -1.83591291e-06  6.22283832e-07  7.06553718e-07
  5.53276290e-10  3.69640742e-06  1.63217435e-06  9.37163751e-04
  6.67998983e-02 -2.01839820e-07  3.52696617e-07 -1.96873296e-04
 -2.03769994e-06  5.99958277e-05  1.22135309e-04  9.82498466e-07
 -5.92087779e-07 -1.76102549e-06 -1.04832142e-03 -1.82636453e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[1200, 1400]","[ 1.82672317e-06 -3.50214933e-07  2.24238367e-07 -3.67082815e-08
 -5.35800357e-09  6.46185364e-07  6.69275374e-07  1.28491981e-04
  3.84239890e-02 -6.16170105e-08  1.99354650e-08 -4.77329352e-05
 -7.92757344e-07  1.68935818e-04 -7.94316503e-05  3.74876249e-07
 -1.44062187e-07 -5.38083927e-07 -1.43895927e-03 -1.14557377e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.00863922e-06 -7.20831533e-06  3.26899884e-06  1.39121092e-05
  1.32305019e-05  2.88687194e-06  7.96581415e-07 -5.90209826e-04
  7.65506954e-02 -1.30550712e-05  6.66044413e-06 -2.19126808e-03
 -3.22383021e-06 -3.44441656e-04  1.09892897e-03  1.99759416e-05
 -3.78590779e-05 -1.01742476e-05  1.13688943e-03 -1.60648382e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.19713463e-05 -1.60174628e-05  4.14771529e-06  3.06214782e-05
  1.60470533e-05  8.80175280e-06  1.28730131e-06 -2.44698772e-03
  1.06271046e-01 -1.58726198e-05  8.92945747e-06 -2.64399619e-03
 -4.65361641e-06 -5.65276098e-04  1.36102158e-03  2.56966821e-05
 -4.97593164e-05 -1.44251014e-05  2.93417623e-03 -5.11981212e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.41171104e-05 -2.21464085e-05  3.54472315e-06  4.11188748e-05
  1.38902460e-05  1.43462825e-05  1.49839192e-06 -2.82992950e-03
  1.04562380e-01 -1.41541925e-05  8.93229842e-06 -2.31892802e-03
 -4.59939592e-06 -1.23492551e-03  1.31489566e-03  2.40320140e-05
 -4.83860948e-05 -1.38728334e-05  4.04095616e-03 -8.01200601e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[310.0, 330.0]","[ 5.49955293e-05 -2.50498356e-05  2.90968357e-06  5.23980445e-05
  1.24218801e-05  1.76161265e-05  1.43674468e-06 -4.15721225e-03
  9.55299759e-02 -1.18671208e-05  8.15638029e-06 -2.30582810e-03
 -4.05256416e-06 -7.76230211e-04  1.04618470e-03  1.95330543e-05
 -4.14926253e-05 -1.35833272e-05  4.10353302e-03 -9.27430816e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[330.0, 350.0]","[ 9.54546836e-05 -2.75592916e-05  2.08899314e-06  5.94864622e-05
  1.04563208e-05  2.38252027e-05  1.51028466e-06 -4.79983897e-03
  8.59740658e-02 -9.86730544e-06  8.57569304e-06 -2.34539230e-03
 -3.79996443e-06 -7.79335154e-04  1.05400249e-03  1.73705535e-05
 -3.95541591e-05 -1.46184859e-05  2.59548789e-03 -1.11902668e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.52440658e-04 -3.32927160e-05  1.91822383e-06  7.63541877e-05
  1.01169526e-05  2.88159678e-05  1.48327482e-06 -5.92579079e-03
  8.15728533e-02 -9.10601451e-06  7.92889598e-06 -1.89147459e-03
 -3.46744245e-06 -8.96215318e-04  8.33037731e-04  1.58975278e-05
 -3.78056463e-05 -1.26310429e-05  2.12656016e-03 -1.40686713e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.70380468e-04 -3.22775882e-05  1.91983113e-06  7.77385817e-05
  9.12508612e-06  3.09290825e-05  1.79492991e-06 -5.91980724e-03
  7.39078910e-02 -7.93408509e-06  7.66958299e-06 -1.88953652e-03
 -3.84997812e-06 -5.55191156e-04  8.38644944e-04  1.51150119e-05
 -3.35930739e-05 -1.32960670e-05  2.33405262e-03 -1.43615060e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.67407026e-04 -3.01626086e-05  2.04685021e-06  6.72713172e-05
  7.04460715e-06  3.03006344e-05  2.16467785e-06 -5.04542230e-03
  6.75723725e-02 -7.04835215e-06  7.01198048e-06 -1.60842547e-03
 -4.04772269e-06 -7.34028151e-04  8.52941560e-04  1.39425035e-05
 -2.58956459e-05 -1.29696657e-05  1.04562522e-03 -1.22506669e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.48177462e-04 -2.36450156e-05  1.75724746e-06  5.20413793e-05
  5.29869057e-06  2.77214745e-05  2.28122180e-06 -4.03703510e-03
  6.08141084e-02 -5.73988558e-06  6.39638456e-06 -8.44689762e-04
 -4.01131245e-06 -8.80910070e-04  6.98897187e-04  1.19511560e-05
 -2.19637846e-05 -1.41166027e-05  2.06034664e-03 -1.01016121e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.27464467e-04 -2.05157222e-05  1.76094792e-06  4.17758431e-05
  4.02957233e-06  2.63763624e-05  2.46339871e-06 -3.65185345e-03
  5.38796720e-02 -4.75616464e-06  6.03092497e-06 -8.59067102e-04
 -4.21557890e-06 -5.25840604e-04  5.25029053e-04  1.18847953e-05
 -1.70832853e-05 -1.22091858e-05  3.24103756e-03 -8.18114374e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[450.0, 490.0]","[ 2.05606006e-04 -3.31727942e-05  3.24146206e-06  6.09820861e-05
  5.33335709e-06  4.61016064e-05  4.97314673e-06 -5.09905674e-03
  9.98529542e-02 -7.27623927e-06  9.32840982e-06 -1.10421399e-03
 -8.03189740e-06 -1.26088414e-03  1.05066196e-03  1.90556563e-05
 -2.31860923e-05 -2.36114607e-05  4.52442099e-03 -1.18799449e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.38794549e-04 -2.47547425e-05  2.70296853e-06  3.86464323e-05
  3.28438782e-06  3.66170603e-05  4.71758128e-06 -1.68009304e-03
  8.50525487e-02 -5.02612301e-06  6.88143923e-06 -9.01597067e-04
 -6.94116933e-06 -9.65279645e-04  9.27563619e-04  1.47208766e-05
 -1.28504155e-05 -1.96422959e-05  2.82377085e-03 -7.04123930e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.02507350e-04 -1.96852168e-05  2.33144420e-06  2.53040221e-05
  1.88066030e-06  2.72268719e-05  3.94529725e-06 -8.83027625e-04
  7.15578528e-02 -3.77580226e-06  4.82591640e-06 -7.00781384e-04
 -5.48768890e-06 -6.53883072e-04  5.97310696e-04  1.13408593e-05
 -8.02519515e-06 -1.44089998e-05  5.25573407e-04 -4.47249437e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[570.0, 610.0]","[ 6.86571265e-05 -1.36925533e-05  1.77370911e-06  1.59390134e-05
  1.14727455e-06  2.26056780e-05  3.67541755e-06 -1.01637202e-03
  6.06353316e-02 -2.51189104e-06  3.94860024e-06 -3.24171786e-04
 -5.33020485e-06 -6.35369667e-04  4.44874791e-04  9.24246381e-06
 -5.57078496e-06 -1.22164197e-05  3.76259530e-03 -2.80582836e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[610.0, 650.0]","[ 5.43224197e-05 -1.09839400e-05  1.45891773e-06  1.00171946e-05
  5.74145519e-07  1.76350334e-05  2.96944193e-06 -4.44050336e-04
  5.31163094e-02 -1.95420942e-06  2.96413619e-06 -1.38667991e-04
 -4.06748543e-06 -6.99933176e-04  2.20463861e-04  7.25393680e-06
 -4.71427836e-06 -8.76222431e-06  1.87482547e-04 -1.78752028e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[650.0, 700.0]","[ 3.82335200e-05 -1.00138891e-05  1.54271749e-06  6.82119847e-06
  4.01355805e-07  1.51704721e-05  3.13072442e-06 -4.56370978e-04
  5.70626844e-02 -1.52803726e-06  2.01574379e-06  1.70554112e-04
 -4.11315298e-06 -7.01120653e-04  4.27827530e-04  5.97977287e-06
 -2.29954129e-06 -7.67125171e-06  4.12814025e-03 -1.18769281e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.42787991e-05 -5.88207205e-06  1.04203772e-06  3.87169113e-06
  2.18999643e-07  1.04943179e-05  2.52032175e-06  4.19314887e-04
  5.23822395e-02 -1.01791406e-06  1.47370725e-06 -1.45708616e-04
 -3.20520180e-06 -3.62698431e-04  4.25078619e-04  3.77839883e-06
 -1.49778299e-06 -5.31674808e-06  2.30368801e-04 -6.80728046e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.92088830e-05 -4.11825935e-06  8.08808526e-07  2.23091222e-06
  9.23944492e-08  6.64565416e-06  1.85557535e-06  8.21416646e-04
  4.48816254e-02 -5.81804252e-07  9.51109369e-07 -2.48586576e-04
 -2.32036899e-06 -9.49699369e-05  2.80294068e-04  2.31253671e-06
 -1.79134213e-06 -3.64357385e-06 -4.58260218e-05 -2.99175218e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.05261377e-05 -2.98059587e-06  6.40564727e-07  1.69242020e-06
  8.54710667e-08  5.91941408e-06  1.57629484e-06  3.68352482e-04
  3.62059384e-02 -3.94215178e-07  5.97211335e-07  2.74091665e-06
 -1.96872360e-06 -1.43525305e-04  1.45077379e-04  1.91616762e-06
 -2.38152039e-07 -3.00051495e-06  2.08176501e-03 -2.34755032e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[850.0, 900.0]","[ 7.72483028e-06 -2.20699065e-06  5.07824262e-07  1.04867637e-06
  7.59230133e-08  4.44728781e-06  1.28695629e-06  2.32445584e-04
  3.12099190e-02 -2.30974131e-07  6.56053897e-07  4.08481084e-07
 -1.56312405e-06 -9.50889201e-05  2.45589629e-05  1.40981994e-06
 -2.92601037e-07 -2.07386068e-06  1.56546372e-03 -1.87076575e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 8.34278429e-06 -3.06469036e-06  7.79249478e-07  1.07691274e-06
  2.77407020e-08  5.32595022e-06  1.82342716e-06  4.14077991e-04
  5.25895799e-02 -3.66333109e-07  5.65745444e-07 -6.94306711e-05
 -2.30491362e-06 -2.46349543e-04  1.84205431e-04  1.86540701e-06
  1.13205924e-07 -2.66980548e-06  3.74152880e-03 -1.94442695e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[1000.0, 1200]","[ 8.39712325e-06 -2.16773432e-06  7.39035505e-07  6.59878035e-07
  1.26595077e-08  4.96151650e-06  1.95908228e-06  4.08494599e-04
  7.30971210e-02 -2.13825606e-07  3.93429534e-07 -1.16311087e-04
 -2.54883063e-06 -1.48993836e-04  9.07234400e-05  1.11684389e-06
 -9.91792104e-07 -2.16634053e-06 -1.07249696e-04 -2.19969282e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[1200, 1400]","[ 1.27204184e-06 -5.68555345e-07  2.95898418e-07  2.29700722e-07
  1.35271218e-08  1.62027381e-06  7.65800226e-07  5.79123356e-04
  4.79250967e-02 -4.59793611e-08  1.48571329e-07  3.98966541e-05
 -9.37520701e-07 -1.67880169e-04  7.10067495e-05  5.35232178e-07
  2.27631988e-07 -7.95177014e-07 -7.92008050e-04 -1.09599041e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.54001664e-06 -3.38183522e-06  1.71986380e-06  7.16115630e-06
  6.93445187e-06  1.68116762e-06  5.04231800e-07 -6.08301269e-04
  3.78571039e-02 -6.93818122e-06  3.55102516e-06 -1.02578177e-03
 -1.80697679e-06 -2.63028677e-04  4.74254364e-04  9.36443141e-06
 -1.96638074e-05 -4.98843365e-06  1.59769842e-03 -8.95127730e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[270.0, 290.0]","[ 6.36802069e-06 -8.42736819e-06  2.19517807e-06  1.62231982e-05
  8.65962027e-06  4.64688590e-06  7.40721227e-07 -1.30716120e-03
  5.73248623e-02 -8.60349604e-06  4.86280959e-06 -1.37917742e-03
 -2.56694614e-06 -3.91832178e-04  7.25101351e-04  1.28630998e-05
 -2.59392646e-05 -8.07957950e-06  3.79501011e-03 -2.42189662e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[290.0, 310.0]","[ 1.96098360e-05 -1.21316719e-05  2.03259753e-06  2.26296739e-05
  7.58676510e-06  7.61947257e-06  8.03582386e-07 -1.39177976e-03
  5.64842690e-02 -7.86819076e-06  5.11588123e-06 -1.40806580e-03
 -2.55554086e-06 -5.85170939e-04  7.56453020e-04  1.17706790e-05
 -2.53638209e-05 -7.35329087e-06  2.35125788e-03 -3.87117624e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[310.0, 330.0]","[ 2.75726934e-05 -1.33398589e-05  1.67295094e-06  2.63353288e-05
  6.55129069e-06  9.65419889e-06  8.35853350e-07 -2.13853967e-03
  5.37946534e-02 -6.67792590e-06  4.74938263e-06 -1.18366249e-03
 -2.39064566e-06 -4.59464698e-04  5.63823709e-04  1.02454086e-05
 -2.26239614e-05 -7.11895492e-06  7.51616339e-04 -4.58641531e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[330.0, 350.0]","[ 4.22573833e-05 -1.51051131e-05  1.38769647e-06  3.10961787e-05
  5.84687583e-06  1.10374296e-05  7.56153054e-07 -2.61298186e-03
  4.80786531e-02 -5.69615681e-06  4.16088326e-06 -1.16683430e-03
 -1.94515739e-06 -3.69725766e-04  4.36675603e-04  9.28712673e-06
 -1.94677659e-05 -7.47123781e-06  9.62951741e-04 -5.46171134e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[350.0, 370.0]","[ 7.22589323e-05 -1.77132146e-05  1.18830107e-06  3.90313864e-05
  5.33279997e-06  1.47215387e-05  8.25063576e-07 -2.86955572e-03
  4.52697370e-02 -4.95886833e-06  4.16091946e-06 -1.29764082e-03
 -1.97949239e-06 -2.64385627e-04  5.30852569e-04  7.50621525e-06
 -1.68344392e-05 -6.92559901e-06 -2.00394036e-04 -6.51895546e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[370.0, 390.0]","[ 8.16569013e-05 -1.72802293e-05  1.16630871e-06  3.81795657e-05
  4.71377751e-06  1.74178024e-05  1.14325741e-06 -3.22458304e-03
  4.12658153e-02 -4.50112979e-06  4.47665013e-06 -8.74874083e-04
 -2.34438412e-06 -3.49273162e-04  4.25269354e-04  7.23700254e-06
 -1.50766993e-05 -8.41382949e-06 -4.46834106e-04 -6.56188319e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[390.0, 410.0]","[ 8.52459640e-05 -1.46846199e-05  9.87011300e-07  3.38691402e-05
  3.79291252e-06  1.55535623e-05  1.12998519e-06 -3.54010149e-03
  3.55924688e-02 -3.66167758e-06  4.09864876e-06 -7.64811066e-04
 -2.04067074e-06 -2.55990811e-04  2.45452173e-04  6.96793092e-06
 -1.32740910e-05 -7.06665229e-06  3.45896080e-03 -6.03301757e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[410.0, 430.0]","[ 7.56310649e-05 -1.34489123e-05  1.11756430e-06  2.91084180e-05
  3.10091158e-06  1.52352418e-05  1.38373005e-06 -2.89909123e-03
  3.43631194e-02 -3.27208047e-06  3.68035953e-06 -5.75271127e-04
 -2.41552120e-06 -2.06116922e-04  2.97806706e-04  6.39490157e-06
 -1.07423806e-05 -7.25298688e-06  6.85410334e-04 -5.23595658e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[430.0, 450.0]","[ 7.02139306e-05 -1.12890259e-05  8.79520778e-07  2.33629733e-05
  2.21247597e-06  1.32100694e-05  1.26950804e-06 -1.97451438e-03
  3.10783793e-02 -2.65172468e-06  3.13907879e-06 -2.82977479e-04
 -2.12475435e-06 -5.76268689e-04  2.94190582e-04  5.52218202e-06
 -8.88840283e-06 -6.00162977e-06  1.34335359e-03 -4.21351826e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.07092356e-04 -1.86290338e-05  1.86368767e-06  3.38805251e-05
  3.10748266e-06  2.55588198e-05  2.90347992e-06 -2.85207080e-03
  5.92609650e-02 -4.20237024e-06  5.57555117e-06 -6.31333904e-04
 -4.52147236e-06 -9.27801133e-04  6.38202596e-04  1.04773290e-05
 -1.17267236e-05 -1.24514757e-05  2.24706602e-03 -6.07486970e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[490.0, 530.0]","[ 8.21647856e-05 -1.30535053e-05  1.39848503e-06  2.02857307e-05
  1.61799994e-06  1.97135335e-05  2.54521505e-06 -1.20463500e-03
  5.43923108e-02 -2.79341173e-06  3.68404965e-06 -3.95106626e-04
 -3.90838591e-06 -6.33129055e-04  6.38222310e-04  8.07496627e-06
 -8.49277019e-06 -9.74101444e-06  2.98951675e-03 -3.99599194e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[530.0, 570.0]","[ 5.59226533e-05 -1.02542779e-05  1.20793374e-06  1.37660163e-05
  1.09693344e-06  1.55328522e-05  2.29997001e-06 -5.48023957e-04
  4.58727315e-02 -2.09134816e-06  2.88633372e-06 -1.43961052e-04
 -3.12119264e-06 -8.13026745e-04  5.24835002e-04  6.14244135e-06
 -4.21871583e-06 -7.83477860e-06 -1.65678880e-03 -2.29260573e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[570.0, 610.0]","[ 4.08760245e-05 -7.97938387e-06  1.05729782e-06  9.11452783e-06
  6.80712343e-07  1.39326917e-05  2.22566256e-06 -3.24350831e-04
  3.74714496e-02 -1.49131654e-06  2.44427321e-06 -3.36425910e-04
 -3.13466402e-06 -3.87072343e-04  3.46688677e-04  5.18472369e-06
 -3.52677066e-06 -6.72729830e-06  3.63420446e-03 -1.59520450e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[610.0, 650.0]","[ 2.66199320e-05 -6.54724006e-06  9.53549205e-07  5.94767174e-06
  3.86328561e-07  9.78763683e-06  1.88109310e-06  1.46028311e-06
  3.43134177e-02 -1.08645003e-06  1.57072274e-06 -6.44885713e-05
 -2.45025377e-06 -4.10165038e-04  2.07422102e-04  3.76148981e-06
 -9.35258172e-07 -4.81713030e-06  2.51934393e-04 -9.32179031e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.23202280e-05 -5.33253708e-06  8.82857712e-07  3.76052698e-06
  2.15117645e-07  8.78867373e-06  1.86785267e-06  2.50142082e-04
  3.69056512e-02 -8.85089341e-07  1.32340138e-06 -2.00103489e-05
 -2.53122164e-06 -3.66744857e-04  1.43840844e-04  3.06628370e-06
 -7.08230994e-07 -4.31645213e-06  8.07173587e-04 -7.14619183e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[700.0, 750.0]","[ 1.48418295e-05 -3.76056065e-06  6.62666948e-07  2.31492358e-06
  1.24211281e-07  7.57820940e-06  1.63748302e-06  1.22391612e-04
  3.19971383e-02 -5.60696712e-07  9.90412535e-07 -6.05427164e-05
 -2.20492459e-06 -7.28117631e-05  1.45772925e-04  2.36728813e-06
 -6.03994660e-07 -3.88286691e-06  5.24927893e-04 -3.32551355e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[750.0, 800.0]","[ 9.88232506e-06 -2.42086213e-06  5.11040289e-07  9.33765181e-07
  2.77044025e-08  4.15330497e-06  1.13167016e-06  4.36458951e-04
  2.90918881e-02 -2.95483111e-07  5.14969505e-07 -1.29095516e-04
 -1.37030865e-06 -7.32190545e-05  1.78350691e-04  1.48548939e-06
 -1.01067202e-06 -2.09486185e-06 -3.00090560e-04 -2.12625538e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[800.0, 850.0]","[ 6.61320684e-06 -2.36666487e-06  4.88923844e-07  1.05980079e-06
  6.85473312e-08  3.77626558e-06  9.87641946e-07  1.47159527e-04
  2.45211487e-02 -2.77184300e-07  2.74369299e-07 -6.83514315e-05
 -1.33646993e-06  4.78068638e-05  1.73034277e-04  9.33270615e-07
 -4.23295672e-07 -1.78804740e-06 -1.74749287e-03 -1.48874734e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[850.0, 900.0]","[ 4.88521532e-06 -1.12302420e-06  3.28181612e-07  3.33188973e-07
 -9.20604626e-10  2.58876087e-06  8.29210161e-07  1.08864032e-04
  2.00444597e-02 -5.75215794e-08  2.69641903e-07  8.05284150e-05
 -1.10642134e-06 -1.62222955e-04  8.92910070e-05  6.54712190e-07
 -2.19004577e-07 -1.50961964e-06  2.27102067e-03 -8.08104911e-07]"
"[70.0, 100.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 4.58619623e-06 -1.83656067e-06  5.38908590e-07  5.68350898e-07
  3.02850431e-08  3.56047934e-06  1.14166244e-06  3.61253730e-04
  3.56148722e-02 -3.00638665e-07  3.93253617e-07 -7.26916153e-05
 -1.48850311e-06 -1.55069583e-04  6.34929217e-05  8.57053723e-07
 -2.03687822e-07 -1.31449549e-06  3.27656669e-04 -1.04709274e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[1000.0, 1200]","[ 4.30154315e-06 -1.53233155e-06  4.59150825e-07  1.27118240e-07
 -1.02786103e-08  2.68804286e-06  1.28688514e-06  7.85839546e-04
  5.05852353e-02 -9.65760079e-08  2.09402312e-07  1.26379882e-05
 -1.57928118e-06 -2.06867291e-04  1.38667277e-04  8.73825866e-07
  1.29415947e-07 -1.13579102e-06 -5.36713491e-04 -1.34308904e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[1200, 1400]","[ 1.05446924e-06 -3.72618726e-07  2.12743255e-07  2.46171490e-09
  3.45489257e-09  6.68934314e-07  5.49934642e-07  3.49930678e-04
  3.10544417e-02 -3.58954338e-08  7.14387022e-08  8.35548629e-06
 -6.90554050e-07 -4.95159958e-05  1.95808596e-05  2.99662587e-07
 -6.28710037e-08 -7.41325434e-07  1.07027640e-03 -6.32547756e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[250.0, 270.0]","[ 5.73495557e-07 -1.76645072e-06  1.18074369e-06  3.81138738e-06
  4.82752258e-06  5.44501156e-07  3.62438206e-07  1.69334183e-05
  2.96964724e-02 -4.84198197e-06  2.81712407e-06 -7.93363341e-04
 -1.29611942e-06 -3.25711295e-04  4.72088966e-04  7.44558738e-06
 -1.40235266e-05 -3.09452937e-06  9.22415269e-04 -6.90587430e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[270.0, 290.0]","[ 7.75034297e-06 -4.88830087e-06  1.52258502e-06  9.75265297e-06
  6.05602975e-06  2.71017185e-06  4.93523354e-07 -8.36356998e-04
  4.34706046e-02 -6.22115229e-06  3.68951638e-06 -1.00310713e-03
 -1.75853840e-06 -2.81907745e-04  4.62871947e-04  9.30024323e-06
 -1.82840674e-05 -6.00988482e-06  3.40849937e-04 -1.48015131e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[290.0, 310.0]","[ 1.10851709e-05 -6.70987970e-06  1.41096100e-06  1.35404799e-05
  5.20141370e-06  4.80230839e-06  6.82661209e-07 -1.06817344e-03
  4.09323848e-02 -5.36561734e-06  3.70424102e-06 -1.01422077e-03
 -1.99359437e-06 -2.40881538e-04  4.66699947e-04  9.47498505e-06
 -1.65620707e-05 -4.84832403e-06  6.10920962e-04 -2.20203643e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[310.0, 330.0]","[ 1.36371787e-05 -7.58917766e-06  1.20541591e-06  1.56990853e-05
  4.62048326e-06  5.98345785e-06  6.27161392e-07 -1.16045948e-03
  4.08027241e-02 -4.69480026e-06  3.33987458e-06 -9.66938652e-04
 -1.80246606e-06 -2.39118568e-04  5.40929030e-04  6.63801492e-06
 -1.55960339e-05 -4.87245425e-06  1.63291374e-03 -2.70451700e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[330.0, 350.0]","[ 2.36342786e-05 -1.03532706e-05  1.11397833e-06  2.05173550e-05
  4.06212241e-06  7.72174712e-06  6.48313061e-07 -1.61264238e-03
  3.73127710e-02 -4.09729458e-06  3.06140534e-06 -8.71391356e-04
 -1.62641957e-06 -3.02487364e-04  4.17925716e-04  5.89633261e-06
 -1.17205106e-05 -4.34129977e-06  1.14187966e-03 -3.03317686e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[350.0, 370.0]","[ 4.11456967e-05 -1.08628220e-05  7.92802621e-07  2.40688098e-05
  3.75255663e-06  9.60139811e-06  6.33028242e-07 -2.72683548e-03
  3.54299790e-02 -3.45122871e-06  3.07728421e-06 -6.66952706e-04
 -1.41459762e-06 -1.92708102e-04  3.14276827e-04  4.73520049e-06
 -1.12038561e-05 -4.60853335e-06  5.68519261e-04 -3.88211627e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[370.0, 390.0]","[ 5.40844403e-05 -1.20440141e-05  8.79319023e-07  2.51117995e-05
  3.17249814e-06  1.15977937e-05  7.87109939e-07 -2.31065638e-03
  3.33380333e-02 -3.30720246e-06  3.18087241e-06 -5.09959802e-04
 -1.72666742e-06 -5.06448526e-04  3.66587544e-04  4.51994967e-06
 -9.54408340e-06 -5.41198012e-06  1.70382766e-03 -3.98175231e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[390.0, 410.0]","[ 5.47305560e-05 -1.04056264e-05  7.69970824e-07  2.20427289e-05
  2.66583378e-06  1.08360574e-05  8.28275904e-07 -1.90878171e-03
  2.96548678e-02 -2.81424022e-06  2.88191783e-06 -5.79609562e-04
 -1.62786619e-06 -3.57531191e-04  2.97380089e-04  3.77258672e-06
 -8.95364325e-06 -5.23513583e-06 -2.08948342e-05 -3.54014357e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[410.0, 430.0]","[ 5.31667750e-05 -9.96733928e-06  7.58525383e-07  1.89316028e-05
  1.97265528e-06  1.07207203e-05  9.44893780e-07 -1.22770260e-03
  2.76306016e-02 -2.54571858e-06  2.77206086e-06 -5.40214363e-04
 -1.72783230e-06 -3.95196727e-04  3.46549526e-04  4.31540777e-06
 -7.07165783e-06 -4.77969228e-06 -1.00491560e-04 -3.22795268e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[430.0, 450.0]","[ 4.18909349e-05 -8.05133826e-06  7.81304325e-07  1.57318148e-05
  1.62139105e-06  9.81733177e-06  1.02694822e-06 -1.31882688e-03
  2.76200382e-02 -1.95468292e-06  2.27198183e-06 -4.46422343e-04
 -1.69366300e-06 -2.92285784e-04  2.88523149e-04  3.65165642e-06
 -5.07339328e-06 -4.74474577e-06 -1.94920298e-04 -2.58863627e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[450.0, 490.0]","[ 7.93281286e-05 -1.36798228e-05  1.30179060e-06  2.38658637e-05
  2.17667300e-06  1.88040244e-05  2.04903341e-06 -1.47084338e-03
  4.64660533e-02 -3.15167136e-06  4.09835590e-06 -6.86178997e-04
 -3.36620792e-06 -4.84289457e-04  4.85970859e-04  6.73499814e-06
 -7.64471900e-06 -9.38175728e-06  2.69559278e-03 -3.83084620e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[490.0, 530.0]","[ 5.44919207e-05 -1.04220568e-05  1.17598851e-06  1.41946863e-05
  1.26889446e-06  1.45929812e-05  2.00480067e-06 -1.37390414e-03
  3.65716941e-02 -2.20856834e-06  2.96294679e-06 -1.77494004e-04
 -2.96850264e-06 -5.04567315e-04  3.16013439e-04  5.64836300e-06
 -5.26764253e-06 -7.17026064e-06  2.78401635e-03 -2.39855077e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[530.0, 570.0]","[ 3.70264792e-05 -7.97204488e-06  1.01275811e-06  9.88365816e-06
  8.17757149e-07  1.25896612e-05  1.93338332e-06 -6.93057148e-04
  3.34615172e-02 -1.60642935e-06  2.18375980e-06 -1.83778108e-04
 -2.78667855e-06 -5.00381114e-04  3.10058534e-04  4.46416836e-06
 -2.61356707e-06 -6.17248704e-06  8.69105343e-04 -1.48645326e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[570.0, 610.0]","[ 2.73621085e-05 -5.85279174e-06  8.26232056e-07  5.60528804e-06
  4.34110733e-07  8.14479037e-06  1.57904341e-06 -5.23285958e-04
  3.08796755e-02 -9.93078705e-07  1.55232418e-06 -1.32134108e-04
 -2.06290125e-06 -1.56359591e-04  2.16788245e-04  3.51745860e-06
 -2.09971682e-06 -4.14237754e-06  1.25675120e-05 -9.86673153e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[610.0, 650.0]","[ 1.97254024e-05 -4.12439757e-06  6.17998295e-07  3.38081233e-06
  2.45962280e-07  7.42758876e-06  1.38210661e-06 -1.92288499e-04
  2.76887572e-02 -7.42978157e-07  1.24853052e-06 -1.23876260e-04
 -1.91188367e-06 -1.27912749e-04  1.98235819e-04  2.43785276e-06
 -1.54405691e-06 -3.77817193e-06  2.08518199e-04 -6.27809743e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.01535461e-05 -3.36533120e-06  6.41476670e-07  3.22964176e-06
  1.89444291e-07  6.71486394e-06  1.45909918e-06 -8.10581264e-05
  2.85917001e-02 -6.06380436e-07  1.03873583e-06 -2.34903823e-05
 -2.04838570e-06 -1.44980786e-04  1.95964337e-04  1.76663347e-06
 -1.50272569e-06 -3.41494685e-06  1.17675537e-03 -5.71341794e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[700.0, 750.0]","[ 7.75633763e-06 -2.55980310e-06  5.43949994e-07  1.15454494e-06
  6.25343785e-08  4.54961990e-06  1.19949632e-06  6.13066366e-05
  2.44175069e-02 -3.67152528e-07  5.23098623e-07 -3.50517023e-05
 -1.54302026e-06 -5.16112789e-05  1.39898781e-04  1.45745553e-06
 -6.95966679e-08 -2.15854779e-06  1.13846910e-03 -1.78915356e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[750.0, 800.0]","[ 8.43885857e-06 -1.76273037e-06  3.51322934e-07  7.89479557e-07
  1.80849383e-08  2.94418074e-06  8.69502925e-07 -1.69309596e-04
  2.04845476e-02 -2.63089132e-07  3.49817507e-07  1.70706602e-04
 -1.03201329e-06 -1.07029375e-04 -2.27359363e-05  1.39710300e-06
 -8.37961824e-07 -1.26288193e-06  5.08854015e-04 -1.84838738e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[800.0, 850.0]","[ 4.27316903e-06 -1.68328322e-06  3.74166659e-07  9.36128480e-07
  7.29994164e-08  3.29286218e-06  8.37447681e-07  1.19849529e-04
  1.99151071e-02 -3.13520990e-07  4.75266661e-07  2.44766783e-05
 -1.16112695e-06 -2.58555486e-04  8.90899534e-05  1.18335113e-06
  4.52556910e-07 -1.35936393e-06  3.02727145e-05 -9.22085129e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[850.0, 900.0]","[ 3.47504517e-06 -1.16885815e-06  2.69011999e-07  4.24847353e-07
  3.01992550e-08  1.86645915e-06  7.14993999e-07  1.28800695e-04
  1.70143082e-02 -1.41360668e-07  2.17266435e-07 -1.29082728e-05
 -8.24951957e-07 -4.03723816e-05  8.12135965e-05  6.52372872e-07
 -2.73152811e-07 -9.25443484e-07 -3.98813474e-04 -6.23654775e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 4.15603792e-06 -1.28231021e-06  3.72847508e-07  3.05428521e-07
  1.27072586e-08  2.33984861e-06  9.51857841e-07  2.74087181e-04
  3.14831169e-02 -1.41853222e-07  2.22345375e-07 -1.18304304e-04
 -1.19537979e-06  9.00266166e-07  1.38307143e-04  9.25663449e-07
 -2.73492393e-08 -1.09702826e-06 -5.30518426e-04 -6.79159831e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[1000.0, 1200]","[ 5.17435338e-06 -9.03725590e-07  3.87658371e-07  4.81905990e-07
  1.39864909e-08  2.12967788e-06  1.01808513e-06  2.53861492e-04
  4.16561428e-02 -1.37092316e-07  3.48955356e-07 -2.97137930e-05
 -1.25497640e-06  2.93798187e-05  3.98286990e-05  4.90871999e-07
 -4.42224569e-07 -9.25815656e-07  1.50031112e-03 -1.29750045e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[1200, 1400]","[ 8.02985895e-07 -6.08163553e-07  2.10043917e-07  9.10266053e-08
  5.37003633e-09  1.22765867e-06  4.72425314e-07  1.22389212e-04
  2.65323380e-02 -8.96023672e-08  7.09937073e-08 -8.65340150e-05
 -6.65420295e-07  1.34061323e-04 -2.99509027e-05  3.27241176e-07
  1.40480500e-07 -6.02739592e-07 -1.40093799e-04 -6.00560280e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[250.0, 270.0]","[ 4.95679085e-07  1.22776562e-07  8.85056631e-07  8.36291663e-07
  3.07508824e-06  3.15499395e-07  3.25898541e-07 -3.34150336e-04
  1.86217610e-02 -3.17162819e-06  1.86272523e-06 -4.38804298e-04
 -1.07799076e-06 -7.32134085e-05  2.52299948e-04  4.63728785e-06
 -8.83718626e-06 -2.19034391e-06  1.62371497e-03 -3.57223567e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[270.0, 290.0]","[ 3.32660089e-06 -2.04674693e-06  1.16789928e-06  4.08797779e-06
  3.92714898e-06  8.52185152e-07  5.00069989e-07 -1.07758766e-04
  2.84093727e-02 -4.22151429e-06  2.60110111e-06 -7.28115548e-04
 -1.49612423e-06 -2.20687653e-04  4.05878473e-04  7.42294228e-06
 -1.09991616e-05 -3.16837709e-06  1.03496156e-03 -4.90179738e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.36649461e-06 -2.41248486e-06  9.75277558e-07  6.12109953e-06
  3.42156620e-06  1.55844162e-06  4.81934173e-07 -5.40621641e-04
  3.07977228e-02 -3.61403470e-06  2.55053692e-06 -5.43273070e-04
 -1.36446113e-06 -4.32042029e-04  3.83458579e-04  6.36183675e-06
 -1.04347083e-05 -3.21323741e-06 -7.22932409e-04 -8.65667276e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[310.0, 330.0]","[ 5.15017432e-06 -4.72216127e-06  9.50675271e-07  9.02817726e-06
  2.78785769e-06  3.33166944e-06  5.29281867e-07 -5.28089085e-04
  2.99075580e-02 -3.03265284e-06  2.13498525e-06 -5.83746355e-04
 -1.37736857e-06 -3.38143862e-04  4.13650177e-04  5.67791242e-06
 -8.14487149e-06 -3.23627193e-06  1.31758068e-03 -1.17041233e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[330.0, 350.0]","[ 9.44908301e-06 -5.91349351e-06  8.21506818e-07  1.13430095e-05
  2.62116215e-06  4.99504769e-06  6.00484628e-07 -9.21894505e-04
  2.74576445e-02 -2.75637597e-06  2.28080114e-06 -5.72488623e-04
 -1.34038525e-06 -1.95470483e-04  2.85572526e-04  3.09160053e-06
 -7.30067925e-06 -2.63522961e-06  2.86678768e-03 -1.53896818e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[350.0, 370.0]","[ 2.01510124e-05 -6.64731057e-06  6.78625830e-07  1.33812333e-05
  2.36178060e-06  6.01279878e-06  4.93692459e-07 -1.49885389e-03
  2.46889758e-02 -2.46468570e-06  2.17538385e-06 -4.90933010e-04
 -1.15338409e-06 -1.01002543e-04  3.01047371e-04  2.23583127e-06
 -5.60080163e-06 -2.84793523e-06  1.06551803e-03 -1.55573747e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[370.0, 390.0]","[ 2.98089178e-05 -6.64617437e-06  5.95688260e-07  1.39132365e-05
  1.95078244e-06  7.25901203e-06  5.79525590e-07 -1.14350062e-03
  2.39361814e-02 -2.14740780e-06  2.34102889e-06 -5.20791474e-04
 -1.29165868e-06 -2.60201727e-04  2.71649093e-04  1.98010113e-06
 -5.36551752e-06 -2.75201178e-06  1.16057518e-03 -2.04717846e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[390.0, 410.0]","[ 2.93243693e-05 -6.89624451e-06  6.11052554e-07  1.33374358e-05
  1.68862660e-06  6.43765892e-06  5.86805013e-07 -1.09541334e-03
  2.27356477e-02 -1.99687348e-06  1.88811700e-06 -3.52382759e-04
 -1.17778547e-06 -3.52600428e-04  2.51799232e-04  2.45259490e-06
 -3.40867572e-06 -2.86834687e-06 -2.04231939e-04 -1.84806297e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[410.0, 430.0]","[ 2.73234454e-05 -5.83729090e-06  6.26429402e-07  1.05734381e-05
  1.22400288e-06  6.90035871e-06  7.57289804e-07 -7.55373390e-04
  2.10843733e-02 -1.58884578e-06  1.83422027e-06 -2.96314562e-04
 -1.38245254e-06 -2.07432794e-04  2.88064489e-04  1.77692257e-06
 -2.80401042e-06 -3.13358289e-06  1.90424533e-04 -1.53455175e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.80805490e-05 -5.42509301e-06  5.92519610e-07  9.19986523e-06
  9.08122438e-07  6.76946656e-06  7.58404484e-07 -6.84680939e-04
  1.99486663e-02 -1.44632352e-06  1.83387941e-06 -3.23666961e-04
 -1.38726010e-06 -2.06260369e-04  2.21694204e-04  1.97451245e-06
 -3.35921276e-06 -2.81868789e-06  2.17696507e-04 -1.55466055e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[450.0, 490.0]","[ 4.35692408e-05 -8.39532763e-06  1.05874901e-06  1.39799805e-05
  1.34475938e-06  1.16136428e-05  1.50474322e-06 -1.00329007e-03
  3.65266722e-02 -2.14682957e-06  2.73013270e-06 -2.82860199e-04
 -2.51479848e-06 -5.74156449e-04  3.86514225e-04  3.60026430e-06
 -3.55060882e-06 -5.46136466e-06  1.11713833e-03 -1.96069587e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[490.0, 530.0]","[ 3.71973008e-05 -6.72341653e-06  8.10639421e-07  9.54433437e-06
  8.48361234e-07  1.01516575e-05  1.51996141e-06 -4.68787937e-04
  2.96647051e-02 -1.60513670e-06  2.33973508e-06 -4.61362343e-04
 -2.31162696e-06 -3.39930260e-04  2.75140869e-04  3.30329780e-06
 -2.83508628e-06 -4.79356821e-06  9.41608757e-04 -1.48543882e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[530.0, 570.0]","[ 2.58679304e-05 -5.00260905e-06  7.03226772e-07  5.56268188e-06
  4.37431431e-07  8.33337274e-06  1.36140034e-06 -5.29824319e-04
  2.72710716e-02 -1.07061296e-06  1.70674813e-06 -1.58417318e-04
 -1.95553108e-06 -2.94246062e-04  2.85411529e-04  2.65160746e-06
 -2.09783387e-06 -4.03428922e-06  2.39622629e-04 -9.05030076e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[570.0, 610.0]","[ 1.94099956e-05 -3.78481819e-06  6.13926334e-07  4.07752317e-06
  2.78715561e-07  6.36573836e-06  1.18888349e-06 -4.63247638e-04
  2.19213547e-02 -7.47852639e-07  1.06631682e-06 -7.41246328e-05
 -1.65261954e-06 -3.04546483e-04  6.32622427e-05  2.06473339e-06
 -9.46854617e-07 -3.07084447e-06  1.18854382e-03 -5.74529840e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[610.0, 650.0]","[ 1.51032464e-05 -3.53397783e-06  5.01186477e-07  2.82568259e-06
  1.88337203e-07  5.63031103e-06  1.07765509e-06 -2.90407395e-04
  2.09027282e-02 -5.67994192e-07  9.04708487e-07 -1.21361099e-04
 -1.40809721e-06 -1.81033750e-04  1.21822690e-04  2.00231068e-06
 -1.19860086e-06 -2.33367768e-06  1.12402689e-03 -4.86587612e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[650.0, 700.0]","[ 1.13251589e-05 -3.08013930e-06  5.07295893e-07  2.35137457e-06
  1.78462785e-07  4.12593351e-06  1.13538136e-06  3.40610180e-05
  2.48947556e-02 -4.63311478e-07  5.94803989e-07 -2.16586372e-05
 -1.37589039e-06 -3.39969014e-04  1.81942545e-04  2.05640819e-06
 -4.48633864e-09 -2.41078107e-06  5.84019679e-05 -2.61975109e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[700.0, 750.0]","[ 8.44216079e-06 -2.24913329e-06  4.67552512e-07  7.41471546e-07
  4.26037373e-08  3.31383815e-06  9.34634320e-07  1.63049221e-04
  2.14450658e-02 -3.26301413e-07  4.75032737e-07 -1.81699955e-06
 -1.27306351e-06 -2.34025092e-04  2.10543792e-04  1.11409977e-06
 -7.17339695e-07 -1.57504513e-06  1.92110712e-03 -1.64645942e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[750.0, 800.0]","[ 5.01926550e-06 -1.70851867e-06  3.34165602e-07  7.56070062e-07
  5.09443316e-08  2.42316735e-06  7.44363518e-07  8.16206826e-05
  1.76392676e-02 -1.88405556e-07  3.49047014e-07  2.45937636e-06
 -9.64011288e-07 -1.21592153e-04  1.11204857e-05  9.85530623e-07
  3.80316515e-08 -1.20415782e-06 -1.22625031e-03 -8.53195025e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[800.0, 850.0]","[ 2.42964368e-06 -1.33581864e-06  3.25541682e-07  6.69559299e-07
  6.22189485e-08  1.92203905e-06  6.04472133e-07 -1.47483279e-04
  1.60814094e-02 -2.30130990e-07  3.16881686e-07  8.19352339e-05
 -7.86969955e-07 -1.31987309e-04  8.30701706e-05  7.20764004e-07
  3.83009861e-07 -7.09497048e-07 -6.91676125e-04 -2.60881873e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[850.0, 900.0]","[ 3.27604097e-06 -8.87803471e-07  1.75695427e-07  5.44004311e-07
  4.87821999e-08  1.17564472e-06  4.68099149e-07  1.42189105e-04
  1.35616506e-02 -8.48635393e-08  9.93430022e-08  2.08235624e-05
 -5.43261801e-07 -1.55405479e-04  9.26641948e-05  6.54263874e-07
 -1.76984114e-07 -4.51677911e-07  4.47759736e-04 -7.54694728e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 3.25908493e-06 -1.13742343e-06  3.36930199e-07  3.61381141e-07
  1.33557517e-08  2.38732362e-06  7.87675435e-07  1.03289184e-04
  2.61005261e-02 -1.23233351e-07  1.97454897e-07 -5.02557313e-05
 -1.10949283e-06 -4.29391863e-05  1.16003010e-04  5.51961495e-07
  8.53922645e-08 -1.01704556e-06 -1.48417121e-04 -1.93745293e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[1000.0, 1200]","[ 2.96106049e-06 -1.02665445e-06  3.28054665e-07  1.32879542e-07
 -1.16389820e-08  1.44024694e-06  8.54071651e-07  6.52502197e-04
  3.75123198e-02 -6.07305367e-08  1.02948269e-07 -8.75782745e-05
 -1.02638299e-06 -9.97813882e-05  1.06909326e-04  7.79761874e-07
  2.79775934e-08 -7.77950135e-07  1.80077378e-03 -7.63970263e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[1200, 1400]","[ 3.25857559e-07 -2.87402033e-07  1.27493388e-07  1.42631932e-07
  1.82817070e-08  5.80087804e-07  4.12240113e-07  3.83991475e-04
  2.38223296e-02 -1.88267215e-08  1.18296663e-07 -4.08934714e-05
 -4.51482594e-07  5.01731865e-05  1.97362494e-05  3.32382015e-07
 -8.40291175e-09 -4.05816320e-07 -1.77984907e-03 -4.31604683e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[250.0, 270.0]","[ 9.21755892e-07  3.80684089e-07  5.01649143e-07 -4.18395939e-07
  1.45660576e-06 -1.79880426e-07  1.76103068e-07  1.88186529e-04
  1.13081874e-02 -1.71201339e-06  1.15197059e-06 -2.80807670e-04
 -6.13503949e-07 -1.15033525e-04  1.55410041e-04  2.87768277e-06
 -4.01412430e-06 -9.79226405e-07 -3.84042079e-04 -1.84989287e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[270.0, 290.0]","[ 9.63872470e-07 -3.28886146e-07  6.84961570e-07  7.42316971e-07
  1.69387214e-06  5.32187857e-08  2.86765007e-07 -1.31365209e-06
  1.56046323e-02 -2.06844045e-06  1.19900442e-06 -2.90414384e-04
 -8.75193360e-07 -1.87601144e-04  1.47947780e-04  3.41367925e-06
 -4.69976042e-06 -1.61198341e-06 -1.27159822e-04 -6.04902000e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.58919173e-06 -5.56357511e-07  5.98593293e-07  1.50493479e-06
  1.56352356e-06 -2.77322741e-07  2.61168259e-07 -5.44265125e-04
  1.78468271e-02 -1.96472321e-06  1.31082172e-06 -2.18775286e-04
 -7.59213024e-07 -1.56636923e-04  1.70347610e-04  3.29756159e-06
 -5.26707189e-06 -1.86816718e-06  1.67400786e-03 -1.71875247e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[310.0, 330.0]","[ 1.32857708e-06 -1.13577527e-06  5.48790970e-07  2.35553536e-06
  1.35347976e-06  4.23774204e-07  2.84123274e-07 -2.95270937e-04
  1.61688882e-02 -1.69124329e-06  1.25217580e-06 -2.47543977e-04
 -7.69600248e-07 -1.70537034e-04  1.56571380e-04  2.71989768e-06
 -3.91606919e-06 -1.71530744e-06  9.95330418e-04 -1.12637616e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[330.0, 350.0]","[ 2.44782505e-06 -3.05442208e-06  5.73886301e-07  4.38073213e-06
  1.25576089e-06  1.96604127e-06  3.13164367e-07 -1.35611693e-04
  1.70069170e-02 -1.66298206e-06  1.12718918e-06 -3.18760996e-04
 -7.92587334e-07 -2.31586325e-04  2.36926717e-04  7.36303898e-07
 -3.37252787e-06 -1.32920611e-06 -2.65191343e-04 -3.50526810e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[350.0, 370.0]","[ 5.47551160e-06 -3.19564693e-06  4.86828886e-07  5.45273791e-06
  1.03950371e-06  2.89579489e-06  3.81827636e-07 -5.28761279e-04
  1.71436140e-02 -1.29094255e-06  1.10495698e-06 -3.64562143e-04
 -8.35333910e-07 -3.96429116e-06  2.10262021e-04  7.26022192e-07
 -1.45515029e-06 -1.19522932e-06  9.54394043e-04 -4.78271299e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[370.0, 390.0]","[ 9.11828338e-06 -3.15438176e-06  3.66896333e-07  5.85205917e-06
  1.01583045e-06  3.49311890e-06  4.05224120e-07 -4.29631574e-04
  1.59529570e-02 -1.17694054e-06  1.30093678e-06 -3.13249569e-04
 -8.43856127e-07 -1.66317567e-04  1.91504736e-04  4.47874074e-07
 -1.05675110e-06 -1.21453191e-06  7.69188693e-04 -5.12466944e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.25232263e-05 -3.23212837e-06  3.60939405e-07  5.27094825e-06
  6.91505192e-07  3.20270822e-06  3.92533718e-07 -7.52272395e-04
  1.55695191e-02 -1.04027075e-06  1.04400003e-06 -2.11083470e-04
 -7.30706330e-07 -6.76969844e-05  1.26117123e-04  2.78098686e-07
 -1.27255772e-06 -1.17583257e-06  3.57769716e-04 -5.20282585e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.02528650e-05 -2.83681666e-06  3.57873065e-07  4.74822217e-06
  6.65603836e-07  3.10846826e-06  3.83912141e-07 -4.03552309e-04
  1.31967701e-02 -9.04982761e-07  9.80447651e-07 -2.27357514e-04
 -6.94264875e-07 -1.52862249e-04  1.69721942e-04  6.28656649e-07
 -1.14026591e-06 -1.15711212e-06  7.75217690e-04 -5.30421787e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.04356993e-05 -2.28254577e-06  3.13267898e-07  3.86505008e-06
  4.96584700e-07  2.99049168e-06  4.25504850e-07 -6.37624396e-04
  1.05461882e-02 -7.06398115e-07  9.18340377e-07 -7.95769405e-05
 -7.50153117e-07 -5.26710867e-05  3.13202467e-05  4.43375539e-07
 -1.19470693e-06 -1.10685551e-06  1.45802845e-03 -4.26960039e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.62083052e-05 -4.12794699e-06  6.00002739e-07  5.97486354e-06
  6.97048341e-07  5.50951330e-06  8.91104805e-07 -9.53646630e-04
  1.96854332e-02 -1.20777155e-06  1.55100098e-06 -8.18490970e-05
 -1.47258572e-06 -2.58907220e-04  1.62687642e-04  2.11364794e-06
 -8.79129023e-07 -1.97233400e-06  1.76819454e-03 -7.85578352e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.48855641e-05 -3.45086152e-06  5.70292745e-07  4.11952844e-06
  4.38509011e-07  4.89577673e-06  8.47426521e-07 -2.11816463e-04
  1.99985627e-02 -9.62301958e-07  1.18107547e-06 -2.13756674e-04
 -1.41427485e-06 -2.12403207e-04  2.04798329e-04  1.40914403e-06
 -1.01105488e-06 -2.14756309e-06  2.19790048e-04 -4.21137924e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.31555241e-05 -2.60158801e-06  4.43250413e-07  2.76569649e-06
  2.09717785e-07  4.10011529e-06  8.07906555e-07 -8.38388665e-05
  1.76641887e-02 -6.17351664e-07  8.79173573e-07 -8.85858306e-05
 -1.16391315e-06 -3.54538063e-04  1.90453708e-04  1.29042419e-06
 -1.17090135e-06 -1.95757870e-06  2.26287099e-04 -4.34350412e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[570.0, 610.0]","[ 9.10447095e-06 -2.15366134e-06  3.68241193e-07  1.98518069e-06
  1.71005041e-07  3.53451886e-06  7.39521391e-07 -1.13531842e-04
  1.68303458e-02 -4.59332297e-07  6.73820331e-07 -5.63262472e-05
 -1.03702451e-06 -1.52804379e-04  1.68785063e-04  6.63659351e-07
  1.67050151e-07 -1.32875816e-06  1.28648639e-04 -1.63512706e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[610.0, 650.0]","[ 8.47860427e-06 -1.65516343e-06  3.07460101e-07  1.33116010e-06
  8.86273145e-08  2.28162662e-06  6.00806895e-07 -1.15563359e-04
  1.59125101e-02 -3.31706283e-07  4.85014157e-07 -3.11487330e-05
 -7.82056839e-07 -1.09393286e-04  1.85232591e-04  7.23251816e-07
 -5.09805605e-07 -5.51456567e-07  1.67164188e-04 -1.72784426e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[650.0, 700.0]","[ 6.37177162e-06 -1.88575065e-06  3.35999613e-07  1.23017147e-06
  7.79204245e-08  3.02013894e-06  7.05901763e-07  7.12570016e-05
  1.52203570e-02 -3.15294038e-07  4.80938853e-07 -3.46997843e-05
 -9.52329150e-07 -1.75088126e-04  9.86246875e-05  1.00451044e-06
  1.63596652e-07 -1.40945303e-06  6.84736007e-05 -1.28261037e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[700.0, 750.0]","[ 3.84286886e-06 -1.23113298e-06  2.67032281e-07  7.85832777e-07
  7.12350459e-08  1.76889333e-06  5.98358606e-07 -1.68357406e-04
  1.36589956e-02 -2.26510765e-07  3.79905798e-07  1.17936735e-05
 -7.86912588e-07 -5.14939976e-05  7.20581263e-05  7.57814759e-07
  3.03833028e-07 -4.64670005e-07  9.73166840e-05 -8.27527613e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[750.0, 800.0]","[ 4.16439281e-06 -9.92355895e-07  2.14000369e-07  5.46396132e-07
  2.38785397e-08  1.63768201e-06  4.72601638e-07  2.19872529e-04
  1.25722678e-02 -1.70824289e-07  2.11925835e-07 -2.04098282e-05
 -6.60435833e-07 -1.66324580e-04  4.13729835e-06  3.18982501e-07
 -2.54522805e-07 -7.21979263e-07  5.39974125e-04 -5.96951657e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[800.0, 850.0]","[ 2.68340663e-06 -5.94706938e-07  1.63702058e-07  3.05479037e-07
  3.03072003e-08  1.31453790e-06  4.15732545e-07  1.64659072e-04
  1.14281490e-02 -1.14154347e-07  2.50206790e-07 -1.59383504e-05
 -5.27458322e-07 -8.43148629e-05  3.93006887e-05  3.45335242e-07
 -1.71882681e-07 -3.48465646e-07  2.68637460e-04 -3.40155516e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[850.0, 900.0]","[ 2.17948098e-06 -5.96121626e-07  1.31782514e-07  2.95896926e-07
  3.39032355e-09  1.14175591e-06  3.50366032e-07  4.38452189e-05
  1.03600105e-02 -6.61184533e-08  1.75890136e-07  5.11999397e-05
 -4.40607099e-07 -7.72332861e-05  8.02226015e-06  3.17014799e-07
 -1.71519238e-07 -3.32751534e-07  6.11109853e-04 -4.23308872e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 2.28050272e-06 -6.98804615e-07  1.98685939e-07  1.18953192e-07
 -4.34186772e-09  9.76600538e-07  4.64288721e-07 -1.41411490e-04
  1.84141992e-02 -8.97153121e-08  7.28633025e-08  2.23719378e-05
 -5.72775498e-07  6.57980552e-06  5.62821480e-05  5.26233893e-07
 -1.24413097e-07 -5.09366881e-07 -4.06054524e-04 -2.55794990e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[1000.0, 1200]","[ 1.74377790e-06 -7.07572219e-07  2.46038264e-07  1.54903867e-07
  2.15568817e-08  2.13671920e-06  6.49670617e-07 -6.24595304e-06
  2.45157359e-02 -1.17605349e-07  1.83357892e-07  2.09168110e-05
 -9.26487347e-07 -3.20208864e-05  1.97282066e-05  1.30144773e-07
 -2.58799907e-07 -1.02460351e-06 -1.86617653e-04 -4.20448187e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[1200, 1400]","[ 8.41192685e-07 -3.25226490e-07  1.12445085e-07  9.90688670e-08
  2.11190412e-08  4.17505821e-07  2.52560548e-07  7.81126430e-05
  1.82253249e-02 -5.44698016e-08  1.04346688e-08  3.42916800e-07
 -3.52461095e-07 -1.62057504e-05  2.68818355e-05  5.82230221e-08
 -1.01405526e-07 -2.06117264e-07  5.07964359e-04 -3.43232646e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[250.0, 270.0]","[ 7.63203197e-08  8.01456465e-07  2.29911565e-07 -1.05101847e-06
  5.44797310e-07 -3.91176105e-07  1.39965208e-07  1.92508094e-04
  7.89314687e-03 -7.01168041e-07  5.12877640e-07 -1.52542044e-04
 -3.50048082e-07 -1.07369264e-05  8.00873951e-05  8.38183544e-07
 -5.51857056e-07 -2.31416002e-07 -4.36325318e-04 -4.66477181e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[270.0, 290.0]","[ 2.81368524e-07  6.01006545e-07  2.98773090e-07 -3.95661007e-07
  8.75224160e-07 -9.15022458e-07  1.46702579e-07  2.14851589e-04
  1.16943807e-02 -1.00501794e-06  6.11722580e-07 -1.95266179e-04
 -3.67747415e-07 -9.58391856e-05  1.40117289e-04  1.71834114e-06
 -1.39769801e-06 -2.67063781e-07 -8.88862492e-05 -3.90472496e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[290.0, 310.0]","[ 1.93537389e-06  3.24634743e-07  3.39749941e-07 -3.07209039e-07
  6.37869456e-07 -4.79142109e-07  1.23892525e-07  1.52062395e-04
  1.23209047e-02 -9.43978625e-07  6.35931945e-07 -2.05340381e-04
 -4.37995514e-07 -8.39820405e-05  1.24514641e-04  1.70372810e-06
 -1.92818455e-06 -7.42944364e-07  3.80894369e-04  2.68730671e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[310.0, 330.0]","[ 3.96514634e-07  4.88554557e-08  3.00671051e-07  6.41831275e-09
  5.38043536e-07 -3.60812123e-09  1.98817112e-07  2.12167533e-05
  1.30920510e-02 -7.96283677e-07  6.80776138e-07 -1.95465302e-04
 -4.85888722e-07 -6.58131523e-05  1.57162858e-04  1.20344038e-06
 -4.13066654e-07 -1.34548502e-06  8.78012695e-04  5.50641339e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[330.0, 350.0]","[ 6.79967946e-07 -4.79817684e-07  3.23887082e-07  7.40068225e-07
  5.18867840e-07  5.53914898e-07  2.15752505e-07 -7.27360406e-05
  1.42262128e-02 -8.11950150e-07  7.10910929e-07 -1.18401225e-04
 -5.48694766e-07 -2.25052506e-04  1.40170690e-04 -4.45570069e-08
 -1.74075383e-06 -3.30702910e-07 -6.09006017e-04 -4.92918498e-08]"
"[290.0, 2500.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.64144282e-07 -8.93864663e-07  2.71797694e-07  8.84295868e-07
  4.94167733e-07  9.55319597e-07  1.93246435e-07 -1.35476001e-04
  1.32617976e-02 -6.26546381e-07  7.20980283e-07 -1.56537457e-04
 -4.58076432e-07 -8.15761138e-05  7.71002587e-05 -3.87477477e-08
 -1.44028837e-06 -3.59938013e-07 -5.19651830e-05 -2.99711111e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.18291098e-06 -8.49192746e-07  2.34981226e-07  7.07723173e-07
  2.95017912e-07  6.43242070e-07  1.67005459e-07 -6.42222617e-05
  1.26581291e-02 -3.92279252e-07  2.82888759e-07 -1.68243401e-04
 -3.62180317e-07 -4.19277113e-05  1.38958604e-04 -2.79041771e-07
 -1.09419878e-07 -8.07109473e-08 -6.02459969e-04 -8.04075877e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[390.0, 410.0]","[ 2.69085670e-06 -1.14633889e-06  2.29439576e-07  1.58282849e-06
  3.24225055e-07  1.58843321e-06  2.87824542e-07 -4.05626017e-04
  1.11888141e-02 -5.56661833e-07  6.98263342e-07 -6.06457745e-05
 -5.66402498e-07 -8.61799150e-05  3.98245718e-05  1.10898730e-07
 -2.25407664e-07 -5.11688170e-07  5.72554178e-04 -9.41022884e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.78407795e-06 -1.10347603e-06  2.56734884e-07  1.34573144e-06
  3.16749534e-07  1.30806180e-06  2.49702047e-07 -1.86913042e-04
  1.21012893e-02 -5.51595537e-07  6.01025129e-07 -9.58916010e-05
 -5.09091330e-07 -1.57625023e-04  1.13941059e-04 -6.18002383e-08
  7.81102031e-08 -4.58079750e-07 -8.75934510e-04 -5.38219882e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.73002498e-06 -9.91801227e-07  2.13844819e-07  1.30259797e-06
  2.48147819e-07  1.51555391e-06  2.69014323e-07 -1.83697485e-04
  1.07237936e-02 -4.43866472e-07  5.84176414e-07 -1.37244969e-04
 -5.29522648e-07 -8.25237856e-05  7.68367668e-05  2.31867923e-07
 -3.14785645e-07 -4.60811092e-07 -6.77469326e-04 -8.72850981e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[450.0, 490.0]","[ 6.16344824e-06 -1.68283855e-06  3.52205755e-07  2.13252462e-06
  3.10567241e-07  2.08272851e-06  4.93527162e-07 -9.22441814e-05
  2.06358620e-02 -6.31591761e-07  7.67454202e-07 -2.07676233e-04
 -8.43385642e-07 -2.14318797e-04  1.91676456e-04  6.80690527e-07
  8.89220856e-08 -1.37599950e-06  4.97355968e-04 -1.57042583e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[490.0, 530.0]","[ 3.61005102e-06 -1.53293161e-06  3.50459707e-07  1.34568544e-06
  2.20301797e-07  1.84169595e-06  5.34569292e-07  9.28405778e-05
  2.05580666e-02 -5.28978536e-07  6.51574922e-07 -2.72807553e-04
 -8.50341756e-07 -9.80670052e-05  1.89446094e-04  5.59921781e-07
 -1.85099080e-07 -9.22397465e-07 -5.75061705e-04 -5.78492654e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[530.0, 570.0]","[ 5.45658553e-06 -8.28771491e-07  2.74562990e-07  1.17596552e-06
  1.37204959e-07  2.05541399e-06  5.21340356e-07 -1.23912534e-04
  1.80230428e-02 -3.27472028e-07  6.73746619e-07 -1.49155076e-04
 -8.41451618e-07 -1.55067434e-04  1.99246111e-04  3.30958139e-07
 -3.53855618e-07 -8.36215008e-07 -4.94879683e-04 -1.22547409e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[570.0, 610.0]","[ 2.71085023e-06 -9.95069053e-07  3.02215847e-07  6.89206602e-07
  7.52999094e-08  1.77720065e-06  5.41224672e-07 -4.06545168e-04
  1.62013776e-02 -3.21992817e-07  4.94121582e-07 -2.00959088e-05
 -7.91767872e-07  4.07698899e-05  5.09379888e-05  6.78603125e-07
  1.80451827e-07 -6.16954531e-07  8.96231848e-04 -3.62542242e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[610.0, 650.0]","[ 1.78832978e-06 -5.91622816e-07  2.70104660e-07  4.09362904e-07
  7.36169417e-08  1.02056931e-06  4.49028850e-07 -3.78516818e-05
  1.47880720e-02 -2.61540224e-07  3.98178309e-07 -1.48506728e-05
 -6.51387393e-07 -1.62311720e-04  8.06164851e-05  3.08195737e-07
  1.85228372e-07 -2.86918675e-07  6.00316290e-06 -3.72534840e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.30535218e-06 -5.12477627e-07  2.42994931e-07  2.63525861e-07
  3.47276526e-08  1.41107846e-06  5.43871073e-07 -7.56218056e-05
  1.71017881e-02 -1.33664712e-07  2.31358444e-07  2.24218808e-05
 -7.51154362e-07 -2.46765193e-04  1.30929186e-04  3.10104148e-07
  5.50220869e-08 -3.81155711e-07 -3.17395313e-05  2.97116299e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.28755817e-06 -3.14316127e-07  1.70590778e-07  2.80928886e-07
  2.98489406e-08  9.90094684e-07  4.54302943e-07  2.69479682e-04
  1.61898732e-02 -8.94804086e-08  1.53297574e-07 -2.38186938e-05
 -6.13476409e-07 -1.80684382e-04  1.15174272e-04  2.36024944e-07
 -1.01194191e-07 -4.80708454e-07  6.79994735e-04  1.19657593e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.24809596e-06 -3.65994974e-07  1.54265477e-07  2.41110266e-07
  3.24092566e-08  3.99534503e-07  3.63247709e-07 -2.24234724e-04
  1.60113312e-02 -9.13428684e-08  9.01417454e-08  5.36423706e-05
 -4.68906574e-07 -1.12572751e-04  9.62918845e-05  3.48148658e-07
  1.32495438e-07 -2.44957735e-07  4.20842630e-04 -8.38373719e-09]"
"[290.0, 2500.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.51939157e-06 -6.61025067e-08  1.03400740e-07  5.95628201e-08
  8.94539999e-09  5.22346470e-08  2.68086915e-07  1.81037752e-05
  1.44928895e-02 -2.28831396e-08  9.99157801e-08  3.55559801e-05
 -2.84077563e-07 -4.84082187e-05  8.60617777e-05  1.78149715e-07
 -1.35055452e-07 -8.49755664e-08  1.86995811e-04 -2.89887228e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[850.0, 900.0]","[ 9.39349046e-07 -1.59754992e-07  9.08690441e-08 -2.40432711e-08
  8.60043630e-10  1.07638742e-07  2.09546590e-07 -1.69522251e-04
  1.19888920e-02 -1.93902979e-08  3.45616436e-08  7.82867273e-05
 -2.57662893e-07 -8.08853201e-05 -5.42113448e-06  2.14599995e-07
 -6.13684142e-08  7.37842599e-08  1.33727214e-03 -9.88770136e-09]"
"[290.0, 2500.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 1.62404810e-06 -3.46213888e-07  1.75263788e-07  3.27138151e-07
  3.17455728e-08  5.42659192e-07  4.47266808e-07  2.17894003e-04
  2.19944044e-02 -9.84574600e-08  1.45852716e-07  3.78213134e-05
 -5.31161400e-07 -2.21911904e-04  8.52818632e-05  2.28088040e-07
  1.71839224e-07 -6.69185634e-10 -5.35306037e-04 -8.33057911e-08]"
"[290.0, 2500.0]","[0.5, 0.75]","[1000.0, 1200]","[ 1.11449961e-06 -3.49174884e-07  2.27580221e-07 -1.01906438e-07
 -4.19639124e-08  2.33822399e-07  4.44664965e-07  1.19122713e-04
  3.44734486e-02 -8.61400828e-08  3.55175073e-08 -3.15087236e-05
 -5.62314739e-07 -8.75595436e-05  1.62011055e-04  2.29580212e-08
  2.19439381e-07  1.01738585e-07  1.09825270e-03 -3.06881772e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[1200, 1400]","[ 8.28557417e-07 -4.71306679e-08  1.18595504e-07  9.28402287e-09
 -2.98358163e-09  2.38552435e-07  2.33867084e-07  2.79314092e-04
  2.37147769e-02 -3.35793943e-08  5.93403834e-08 -1.50425205e-05
 -3.27412520e-07 -8.52321531e-05  1.10696384e-04  9.73496468e-10
 -1.21216862e-07  5.80580635e-08 -1.06899416e-03 -2.46983430e-07]"
"[0.0, 20.0]","[0.75, 1.0]","[250.0, 270.0]","[ 4.36092749e-06 -7.67449438e-06  3.54673887e-06  1.52183702e-05
  1.50830710e-05  3.30348635e-06  8.69627570e-07 -1.33914039e-03
  8.47370449e-02 -1.47309613e-05  8.12840576e-06 -2.44892389e-03
 -3.51180688e-06 -2.43537322e-04  1.11324535e-03  2.18433275e-05
 -4.82226992e-05 -1.10647751e-05  3.90066271e-03 -2.10480986e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.85833486e-05 -1.65382807e-05  4.24692794e-06  3.39377031e-05
  1.76067225e-05  9.39648762e-06  1.33485448e-06 -3.01873311e-03
  1.08364458e-01 -1.72965165e-05  9.90310096e-06 -2.51774910e-03
 -4.84010188e-06 -1.03903806e-03  1.25291549e-03  2.60256461e-05
 -5.82077778e-05 -1.56588147e-05  2.16042600e-03 -6.08662581e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[290.0, 310.0]","[ 3.39399761e-05 -2.14538940e-05  3.43211457e-06  4.26341996e-05
  1.43998478e-05  1.44289483e-05  1.45149082e-06 -3.91235918e-03
  1.05147604e-01 -1.41570432e-05  9.14326222e-06 -2.71718000e-03
 -4.49021196e-06 -3.42640106e-04  1.29328695e-03  2.36594079e-05
 -5.19504176e-05 -1.44425424e-05  5.35223579e-03 -8.54381810e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[310.0, 330.0]","[ 5.32431319e-05 -2.38505119e-05  2.69698288e-06  5.05558198e-05
  1.22545868e-05  1.80673255e-05  1.44717117e-06 -4.68434711e-03
  9.12847006e-02 -1.15959619e-05  8.54739701e-06 -2.14849784e-03
 -4.05737766e-06 -7.42870820e-04  1.03593041e-03  2.04038709e-05
 -4.28073780e-05 -1.44981660e-05  6.99404002e-03 -9.94735421e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[330.0, 350.0]","[ 8.96526968e-05 -2.56491478e-05  1.90032236e-06  5.94698988e-05
  1.02805376e-05  2.09514246e-05  1.22128366e-06 -5.47382584e-03
  7.58127879e-02 -9.00123599e-06  7.32077604e-06 -1.79621539e-03
 -3.19928832e-06 -4.31662465e-04  6.68176098e-04  1.66775724e-05
 -3.74169670e-05 -1.47926310e-05  2.95809653e-03 -1.13975881e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.45063948e-04 -3.20149047e-05  1.81781978e-06  7.47390835e-05
  9.74272013e-06  2.63498396e-05  1.25893408e-06 -6.53028155e-03
  7.08110718e-02 -8.43000732e-06  6.95070904e-06 -1.63664031e-03
 -2.96265898e-06 -6.12093970e-04  6.88980600e-04  1.54778908e-05
 -3.54038362e-05 -1.31752730e-05  2.79324176e-03 -1.38878778e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.57961143e-04 -3.04076501e-05  1.74929614e-06  7.01186779e-05
  8.16523824e-06  2.76349757e-05  1.49051927e-06 -6.21168503e-03
  6.43097849e-02 -7.45414484e-06  6.77550551e-06 -1.42424040e-03
 -3.13252374e-06 -6.48861334e-04  5.95956469e-04  1.39667589e-05
 -3.21178039e-05 -1.22193106e-05  3.11557482e-03 -1.34071309e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.51169109e-04 -2.60784639e-05  1.55710604e-06  6.07516867e-05
  6.27895493e-06  2.76760509e-05  1.79000255e-06 -5.15261569e-03
  5.46503553e-02 -5.74818046e-06  6.27076030e-06 -1.08582746e-03
 -3.37827600e-06 -7.54646161e-04  4.88044735e-04  1.29333545e-05
 -2.44638473e-05 -1.13515204e-05  3.49482914e-03 -1.17651741e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.30259782e-04 -2.13016649e-05  1.49351207e-06  4.83442369e-05
  4.79151929e-06  2.57752583e-05  1.89091580e-06 -4.63566863e-03
  4.98680555e-02 -4.66121121e-06  5.30558531e-06 -6.80310430e-04
 -3.38165947e-06 -4.78891843e-04  4.43868086e-04  1.03379001e-05
 -1.75026322e-05 -1.15035658e-05  2.71530801e-03 -9.28748605e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[430.0, 450.0]","[ 1.12807874e-04 -1.78863032e-05  1.24612233e-06  3.71809460e-05
  3.52950873e-06  2.26867002e-05  1.80193148e-06 -3.07337538e-03
  4.33405989e-02 -3.83944024e-06  4.69647627e-06 -7.19251598e-04
 -3.03539872e-06 -3.50134507e-04  3.87812152e-04  9.11511977e-06
 -1.45073656e-05 -1.06160399e-05  1.29904597e-03 -7.44218982e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.76140044e-04 -2.90759535e-05  2.20741535e-06  5.30826033e-05
  4.52862982e-06  3.79478221e-05  3.58941861e-06 -3.49732667e-03
  7.23371330e-02 -5.88846813e-06  7.54300142e-06 -1.14134242e-03
 -5.46447169e-06 -7.43005763e-04  8.21074868e-04  1.60528676e-05
 -2.17928374e-05 -1.73954945e-05  3.30505150e-04 -1.06924187e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.20021465e-04 -1.95122333e-05  1.68959650e-06  3.05696656e-05
  2.32102359e-06  2.98039612e-05  3.17899180e-06 -1.31187281e-03
  6.03571114e-02 -3.77195680e-06  5.24060745e-06 -7.39294855e-04
 -4.82824527e-06 -7.33714289e-04  6.21966369e-04  1.05565485e-05
 -1.25700996e-05 -1.35585043e-05  4.75296855e-04 -6.25105654e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[530.0, 570.0]","[ 7.95575138e-05 -1.29556155e-05  1.25689214e-06  1.71078170e-05
  1.13561561e-06  2.13457650e-05  2.51455844e-06 -8.98033517e-04
  4.87217219e-02 -2.27471887e-06  3.64733202e-06 -5.62956177e-04
 -3.57364161e-06 -3.71205036e-04  4.63393994e-04  8.18905477e-06
 -7.92909608e-06 -9.92828916e-06  3.82578068e-03 -3.87028104e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[570.0, 610.0]","[ 4.99290306e-05 -1.00371431e-05  1.00839138e-06  1.05817741e-05
  6.64436740e-07  1.65220159e-05  2.17173040e-06 -4.45079856e-04
  4.36320542e-02 -1.57107130e-06  2.37511344e-06 -1.87330806e-04
 -2.89500295e-06 -5.99357526e-04  4.83149439e-04  5.09577445e-06
 -3.87271538e-06 -7.85143162e-06 -2.72601410e-04 -2.16365501e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[610.0, 650.0]","[ 3.20698189e-05 -7.33026974e-06  7.88960765e-07  6.57237358e-06
  4.10454891e-07  1.18606818e-05  1.77607600e-06 -5.98117145e-04
  3.60831046e-02 -9.92623852e-07  1.53464288e-06 -7.88700346e-05
 -2.22552589e-06 -3.31418751e-04  2.64953624e-04  4.47159438e-06
 -2.57527512e-06 -5.39757557e-06 -2.34746330e-04 -1.41265501e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[650.0, 700.0]","[ 2.57819153e-05 -6.16277094e-06  7.20310128e-07  4.75189937e-06
  2.41354961e-07  1.09858055e-05  1.73131263e-06 -2.04323840e-04
  3.63929083e-02 -9.03386551e-07  1.38080477e-06 -6.63351342e-05
 -2.28286727e-06 -3.28941955e-04  2.19301984e-04  3.18635480e-06
 -1.76134695e-06 -4.68627216e-06  4.97676193e-04 -1.05116862e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.51783667e-05 -4.19840129e-06  5.36598965e-07  2.75443215e-06
  1.61800240e-07  7.49921681e-06  1.38611609e-06  2.54275370e-04
  2.95586920e-02 -5.32173970e-07  1.00209394e-06 -7.41229048e-06
 -1.64968589e-06 -2.11354890e-04  2.64388061e-04  1.98661819e-06
 -3.94826150e-07 -3.34310549e-06  9.52617101e-04 -4.82059245e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[750.0, 800.0]","[ 9.62882081e-06 -3.00673862e-06  3.94253105e-07  1.55010891e-06
  6.92367099e-08  4.91695321e-06  9.70017629e-07  3.29162145e-04
  2.31141946e-02 -3.59304768e-07  5.76476208e-07  2.64976355e-06
 -1.18001079e-06 -1.49988253e-04  7.96554524e-05  1.48782247e-06
 -4.16184516e-07 -2.09581815e-06  3.04497033e-04 -4.07605253e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[800.0, 850.0]","[ 5.41897164e-06 -1.91507347e-06  3.02534386e-07  6.14654587e-07
  3.96541208e-08  3.67199290e-06  7.30331529e-07  1.69316293e-04
  2.04243058e-02 -1.53402950e-07  2.60497989e-07  9.86247068e-06
 -9.77775043e-07 -8.68238938e-05  9.15188536e-05  7.37185109e-07
 -1.56532141e-07 -1.61250694e-06  1.19661959e-03 -1.86063633e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[850.0, 900.0]","[ 3.98892927e-06 -1.76102928e-06  2.27237695e-07  6.86611612e-07
  4.53240521e-08  2.43206945e-06  5.25153393e-07  2.27630569e-04
  1.68374151e-02 -1.84552557e-07  2.46978061e-07 -6.24899292e-05
 -6.48987553e-07 -1.00213119e-04  6.87153842e-05  8.98280125e-07
 -3.17772321e-07 -9.13910082e-07  1.07842199e-04 -1.56151140e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 4.50091708e-06 -1.58286310e-06  2.71588354e-07  6.52430446e-07
  6.06386385e-09  3.32675553e-06  7.82294942e-07  3.16560761e-04
  2.47537553e-02 -1.41168414e-07  2.55052982e-07 -6.41304534e-05
 -1.02285483e-06 -1.02195862e-04  1.13879503e-05  7.93844837e-07
  7.82568787e-08 -1.36003237e-06  5.85722482e-04 -1.65449268e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[1000.0, 1200]","[ 2.43636354e-06 -1.52382203e-06  2.85494367e-07  2.50769597e-07
  1.86342051e-08  2.70974179e-06  7.54810535e-07  6.35345020e-05
  3.16583172e-02 -7.27700564e-08  1.28979855e-07  8.42834154e-05
 -9.68350856e-07 -1.10345822e-04 -3.32363282e-05  6.05289903e-07
  7.68044209e-08 -1.08802230e-06 -1.23101524e-04 -1.20740592e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[1200, 1400]","[ 6.69390279e-07 -2.34858234e-07  7.65166724e-08  2.66867138e-08
  3.46870566e-08  7.52372059e-07  3.13416619e-07  2.30092681e-04
  1.73966715e-02  1.93305715e-08  6.62048297e-08 -4.23481887e-05
 -3.55182847e-07  2.93498804e-06  5.84249704e-05  2.89856093e-07
 -5.27503210e-08 -2.41488978e-07  5.33846861e-04 -5.92651054e-07]"
"[20.0, 40.0]","[0.75, 1.0]","[250.0, 270.0]","[ 4.30888786e-06 -8.67261709e-06  4.00009994e-06  1.86058219e-05
  1.64288203e-05  3.83979519e-06  1.03129452e-06 -1.17619939e-03
  9.01919390e-02 -1.60319856e-05  7.92370609e-06 -2.35815478e-03
 -4.13984438e-06 -8.57685787e-04  1.28437804e-03  2.16948148e-05
 -4.88614879e-05 -1.20839197e-05  6.07422007e-03 -2.37912060e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.52300909e-05 -1.80377760e-05  4.60176867e-06  3.72489676e-05
  1.93671881e-05  9.32201941e-06  1.43748835e-06 -2.54053453e-03
  1.21048616e-01 -1.87623560e-05  1.00767191e-05 -3.15953316e-03
 -5.05112742e-06 -8.18417496e-04  1.53327199e-03  3.02355378e-05
 -6.25030894e-05 -1.56327109e-05  4.45539095e-03 -6.88127867e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[290.0, 310.0]","[ 3.56913018e-05 -2.32332509e-05  3.83036518e-06  4.92201938e-05
  1.66617030e-05  1.45916100e-05  1.45395339e-06 -3.90588108e-03
  1.14520669e-01 -1.59917497e-05  9.76059634e-06 -2.65969106e-03
 -4.75798566e-06 -1.09305944e-03  1.27066406e-03  2.57302055e-05
 -5.80840481e-05 -1.51006444e-05  5.69756552e-03 -9.31836175e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[310.0, 330.0]","[ 6.87844510e-05 -2.88362818e-05  3.17882633e-06  5.90864416e-05
  1.40122788e-05  2.11368760e-05  1.63124798e-06 -5.86824572e-03
  1.06147072e-01 -1.36974782e-05  1.00283677e-05 -2.37003981e-03
 -4.65068445e-06 -7.47482289e-04  1.06343886e-03  2.30499602e-05
 -5.20328458e-05 -1.62405726e-05  4.84601536e-03 -1.13350560e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[330.0, 350.0]","[ 1.09835489e-04 -3.12055060e-05  2.29344912e-06  6.91407692e-05
  1.22424859e-05  2.58591132e-05  1.52762209e-06 -6.47388637e-03
  9.36488711e-02 -1.12580382e-05  9.43001577e-06 -2.20210773e-03
 -3.99834079e-06 -7.72852261e-04  9.28387203e-04  2.03845647e-05
 -4.76060115e-05 -1.71045826e-05  3.55134985e-03 -1.34757194e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.75890411e-04 -3.86268864e-05  2.16212087e-06  9.00254233e-05
  1.18122781e-05  3.25837567e-05  1.59251787e-06 -7.67721975e-03
  8.89536444e-02 -1.01953503e-05  8.68901998e-06 -2.24226761e-03
 -3.82236333e-06 -5.86346520e-04  9.85945689e-04  1.88709024e-05
 -4.40965033e-05 -1.50013511e-05  3.28555325e-03 -1.69345517e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.92875337e-04 -3.51804420e-05  1.85593298e-06  8.57025102e-05
  1.00319831e-05  3.34684066e-05  1.81835152e-06 -7.51474675e-03
  7.69965091e-02 -8.60516845e-06  8.26455555e-06 -1.79613165e-03
 -3.68618538e-06 -5.40620282e-04  6.51042291e-04  1.74578225e-05
 -3.91550864e-05 -1.48318687e-05  4.17571068e-03 -1.64705216e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.92781507e-04 -3.32824596e-05  1.97317633e-06  7.55754648e-05
  7.94896903e-06  3.56009546e-05  2.36060240e-06 -6.19827162e-03
  6.90945004e-02 -7.56170189e-06  8.29567306e-06 -1.40083173e-03
 -4.20616933e-06 -9.69903440e-04  7.87564035e-04  1.59825844e-05
 -3.23856507e-05 -1.50922255e-05  2.02818984e-03 -1.48143400e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.68970812e-04 -2.77684355e-05  1.88535498e-06  6.05773908e-05
  5.97111068e-06  3.17142960e-05  2.39903887e-06 -5.08841732e-03
  6.43123980e-02 -6.30078421e-06  7.18628737e-06 -1.30647153e-03
 -4.18070894e-06 -6.22816621e-04  6.74649779e-04  1.39408573e-05
 -2.33836008e-05 -1.39779795e-05  1.15646942e-03 -1.21013626e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[430.0, 450.0]","[ 1.56163335e-04 -2.53790498e-05  1.79028145e-06  4.85734869e-05
  4.44639937e-06  3.08773906e-05  2.42336822e-06 -3.89075841e-03
  5.73808035e-02 -5.61105173e-06  6.55637657e-06 -8.77056347e-04
 -4.29848868e-06 -8.46989064e-04  6.66760541e-04  1.27694268e-05
 -2.25015534e-05 -1.45998553e-05  4.91469092e-03 -1.01195027e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[450.0, 490.0]","[ 2.39105737e-04 -3.83852793e-05  3.03078608e-06  6.77468167e-05
  5.70792053e-06  5.21603700e-05  4.97446158e-06 -5.88317540e-03
  1.00551800e-01 -7.79328322e-06  1.05024711e-05 -9.84541524e-04
 -7.61535512e-06 -1.54037205e-03  1.09386137e-03  2.06446053e-05
 -3.05070795e-05 -2.57534469e-05  6.87537299e-03 -1.42308462e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.64705205e-04 -2.77443971e-05  2.38690028e-06  4.26285824e-05
  3.31556609e-06  4.15752550e-05  4.50516743e-06 -3.38147743e-03
  8.60418454e-02 -5.23914582e-06  7.38715770e-06 -4.78465990e-04
 -6.67759681e-06 -1.36185477e-03  9.33063550e-04  1.66295540e-05
 -1.90258564e-05 -2.00778454e-05  1.41742870e-03 -9.26004960e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.13194753e-04 -2.05542935e-05  1.91988146e-06  2.55548091e-05
  1.78921034e-06  3.25581767e-05  3.85433095e-06 -1.44920526e-03
  7.43785522e-02 -3.48265432e-06  5.17131546e-06 -5.07257281e-04
 -5.65442420e-06 -8.13038239e-04  7.32855388e-04  1.17179980e-05
 -1.23439753e-05 -1.48237186e-05  3.27423256e-03 -5.60767080e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[570.0, 610.0]","[ 7.81356013e-05 -1.40825152e-05  1.38112251e-06  1.55934587e-05
  9.62928588e-07  2.35716443e-05  3.13464959e-06 -9.03723908e-04
  6.08826281e-02 -2.17723923e-06  3.61419094e-06 -2.64128554e-04
 -4.26202586e-06 -6.04915223e-04  5.03494282e-04  8.34991755e-06
 -8.56291759e-06 -1.16282417e-05  2.15208800e-03 -3.56491677e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[610.0, 650.0]","[ 4.87625639e-05 -1.18414281e-05  1.31187967e-06  1.03277988e-05
  6.34903982e-07  1.85652790e-05  2.79033514e-06 -2.84140345e-04
  5.26681131e-02 -1.66966885e-06  2.53929435e-06 -1.92762450e-04
 -3.52950719e-06 -4.85883816e-04  4.30140031e-04  5.91086692e-06
 -2.79402409e-06 -8.19832271e-06  2.72913488e-03 -2.03600993e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[650.0, 700.0]","[ 3.88734050e-05 -1.01299216e-05  1.24115069e-06  7.25324553e-06
  4.02834176e-07  1.71561578e-05  2.84788835e-06 -2.16130577e-04
  5.71498289e-02 -1.36264733e-06  2.14975133e-06 -1.02559667e-04
 -3.77081259e-06 -3.68192617e-04  3.61998781e-04  5.08818689e-06
 -2.97876904e-06 -8.26029157e-06 -1.11098944e-04 -1.43204825e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[700.0, 750.0]","[ 2.61194527e-05 -7.09279740e-06  9.02929815e-07  4.57685216e-06
  2.31829863e-07  1.24274919e-05  2.27653156e-06  6.33188279e-04
  5.17525579e-02 -7.86564043e-07  1.28265840e-06 -2.08515216e-04
 -2.85726630e-06 -3.47238618e-04  3.23315052e-04  4.36708855e-06
 -1.95802624e-06 -5.37296119e-06 -2.45871724e-03 -1.09168861e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.49499316e-05 -4.81062533e-06  6.78635289e-07  2.71335142e-06
  1.45348057e-07  9.40764019e-06  1.72587654e-06 -2.11439089e-04
  3.72494740e-02 -5.35009990e-07  9.25547822e-07  1.56868420e-04
 -2.25945472e-06 -2.74503933e-04  7.54711898e-05  2.54594719e-06
 -4.58093370e-07 -3.56625913e-06  7.29457853e-04 -5.30647890e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.07926054e-05 -3.52896510e-06  5.24662475e-07  1.65667041e-06
  8.13954563e-08  5.67868984e-06  1.27620681e-06  8.56638408e-05
  3.32000362e-02 -3.32569460e-07  5.56559200e-07  7.48403240e-05
 -1.58094139e-06 -1.37405501e-04  2.13513619e-05  1.54027404e-06
 -4.35118298e-07 -2.63249736e-06  9.14244608e-04 -4.17694553e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[850.0, 900.0]","[ 8.05529978e-06 -2.97781166e-06  4.35499711e-07  1.15576728e-06
  4.49847032e-08  4.16785417e-06  9.59518468e-07 -1.73042181e-04
  2.77461298e-02 -2.71960723e-07  4.30448879e-07  4.12291905e-05
 -1.18431966e-06  4.18217090e-06  8.73095475e-05  1.28070477e-06
 -7.83810788e-07 -1.87307243e-06  5.99930275e-04 -3.07942323e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 6.16229879e-06 -3.45725484e-06  5.89127530e-07  1.13313634e-06
  6.34128259e-08  5.60201800e-06  1.33383718e-06  3.81882758e-04
  4.73336629e-02 -3.11951368e-07  4.50757448e-07  2.92170261e-05
 -1.63460153e-06 -1.55335981e-04  5.62752784e-05  1.33114313e-06
  4.34311641e-07 -2.27262592e-06  2.92685116e-05 -2.63587839e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[1000.0, 1200]","[ 5.28374346e-06 -2.91514048e-06  5.79786693e-07  5.96798999e-07
  1.10302601e-08  4.91358885e-06  1.43516308e-06 -6.12564401e-06
  6.16906312e-02 -2.79472470e-07  2.87211970e-07  1.99752971e-04
 -1.83536148e-06 -1.36444312e-04  1.98105596e-04  1.14216949e-06
 -5.70359618e-07 -1.43961958e-06  1.19879865e-03 -3.07092640e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[1200, 1400]","[ 1.07092057e-06 -6.94535985e-07  1.91350716e-07  1.27237765e-07
  1.53414196e-08  1.65335685e-06  6.15156601e-07  4.08099245e-04
  3.83288082e-02 -2.89706381e-08  1.26291531e-07 -1.21429636e-04
 -6.70959869e-07  6.86016082e-05  4.84303238e-05  5.15799523e-07
 -1.28344418e-07 -1.02120840e-06  3.54899782e-04 -1.32567033e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[250.0, 270.0]","[ 2.01827276e-06 -7.58431247e-06  3.34272871e-06  1.47803814e-05
  1.36619838e-05  3.94663018e-06  9.55994897e-07 -6.05570036e-04
  7.66415121e-02 -1.34543901e-05  6.90533861e-06 -2.12595834e-03
 -3.50646375e-06 -5.87829179e-04  1.07775214e-03  2.02441160e-05
 -4.09688149e-05 -9.15540174e-06  4.69402107e-03 -1.90813186e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.49086264e-05 -1.47955873e-05  3.91058619e-06  2.97799904e-05
  1.65393036e-05  7.72811906e-06  1.15347918e-06 -3.04116010e-03
  9.91503878e-02 -1.63482151e-05  9.42168162e-06 -2.53119376e-03
 -4.31746283e-06 -5.58316493e-04  1.20165294e-03  2.52431211e-05
 -5.42689276e-05 -1.32713703e-05  3.05450622e-03 -5.42395813e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[290.0, 310.0]","[ 3.03785452e-05 -2.04700585e-05  3.35943561e-06  4.06719834e-05
  1.42765253e-05  1.37722694e-05  1.46892158e-06 -3.25973106e-03
  9.97809558e-02 -1.40862271e-05  9.10890236e-06 -2.38056009e-03
 -4.43708518e-06 -8.88885977e-04  1.18306900e-03  2.27014666e-05
 -4.89505869e-05 -1.36142140e-05  5.71501442e-03 -7.87628170e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[310.0, 330.0]","[ 5.05116841e-05 -2.36641395e-05  2.81226281e-06  5.06352162e-05
  1.23846847e-05  1.63446021e-05  1.35653012e-06 -4.64881973e-03
  9.46895003e-02 -1.16311915e-05  8.05767642e-06 -1.90357635e-03
 -3.91820309e-06 -8.46434350e-04  9.15593606e-04  1.94198684e-05
 -4.22665312e-05 -1.31096074e-05  4.38980383e-03 -9.47585188e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[330.0, 350.0]","[ 8.65514261e-05 -2.67154020e-05  2.15015658e-06  5.86142983e-05
  1.06354462e-05  2.19653107e-05  1.40725711e-06 -5.81863839e-03
  8.96534849e-02 -9.83578175e-06  8.10814581e-06 -1.92732496e-03
 -3.49012632e-06 -6.71374002e-04  9.39638421e-04  1.72501412e-05
 -3.75926737e-05 -1.46393559e-05  4.35815007e-03 -1.10992617e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.46609931e-04 -3.34032223e-05  2.00193527e-06  7.66172529e-05
  1.05267690e-05  2.81862685e-05  1.41857805e-06 -6.85227268e-03
  8.11377175e-02 -9.36649065e-06  7.91591347e-06 -1.63403240e-03
 -3.34394413e-06 -1.04233685e-03  8.08637164e-04  1.50549845e-05
 -3.68171683e-05 -1.33310766e-05  3.14478005e-03 -1.36055173e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.70938304e-04 -3.27974546e-05  1.85977655e-06  7.54876605e-05
  8.83670908e-06  3.14677511e-05  1.79940852e-06 -6.07471922e-03
  7.26329299e-02 -8.06165312e-06  7.88822631e-06 -1.59277149e-03
 -3.62501332e-06 -6.76446603e-04  8.36515138e-04  1.47983885e-05
 -3.33828617e-05 -1.31432444e-05  3.71267883e-03 -1.36778739e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.67259184e-04 -2.84893174e-05  1.72227392e-06  6.63059865e-05
  7.15434051e-06  3.01675251e-05  1.97250075e-06 -5.56777953e-03
  6.95833630e-02 -6.73373319e-06  7.18676588e-06 -1.31249573e-03
 -3.80135745e-06 -9.00579963e-04  7.32093318e-04  1.32184875e-05
 -2.75995381e-05 -1.33377349e-05  7.05381123e-04 -1.23404388e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.53605962e-04 -2.54538003e-05  1.74561165e-06  5.50374353e-05
  5.46146135e-06  2.93491970e-05  2.25504411e-06 -5.02790649e-03
  6.36152258e-02 -5.72196893e-06  6.41425971e-06 -9.93287339e-04
 -3.90214435e-06 -8.26873237e-04  6.41500242e-04  1.26535726e-05
 -2.27786654e-05 -1.40951267e-05  1.75406847e-03 -1.08041874e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[430.0, 450.0]","[ 1.32861817e-04 -2.23665562e-05  1.67091989e-06  4.54238042e-05
  4.27088279e-06  2.77821322e-05  2.38965025e-06 -3.22657162e-03
  5.81015167e-02 -4.83929647e-06  6.06664423e-06 -1.05849321e-03
 -4.02517617e-06 -6.89900220e-04  5.91532738e-04  1.11538188e-05
 -1.55562806e-05 -1.25714056e-05  4.27044045e-04 -8.70174323e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[450.0, 490.0]","[ 2.18145750e-04 -3.51386132e-05  2.84539476e-06  6.35739809e-05
  5.44875929e-06  4.93877906e-05  4.61340101e-06 -5.35770859e-03
  9.44286409e-02 -7.33582008e-06  9.68585393e-06 -9.74055189e-04
 -7.53534175e-06 -1.56716098e-03  9.97441357e-04  1.96833863e-05
 -2.49741627e-05 -2.41566054e-05  7.56133032e-03 -1.27222932e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.47416484e-04 -2.62493609e-05  2.44500670e-06  3.87124602e-05
  2.94938803e-06  3.77355504e-05  4.25966412e-06 -3.69155738e-03
  8.50578010e-02 -5.07000893e-06  6.91085572e-06 -3.34105745e-04
 -6.46572907e-06 -1.19423567e-03  7.82402643e-04  1.50160170e-05
 -1.32066431e-05 -1.85146096e-05  1.84628771e-03 -7.79770694e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.08032200e-04 -1.85303502e-05  1.83315458e-06  2.34060402e-05
  1.58253013e-06  3.04277568e-05  3.78185419e-06 -1.97888368e-03
  7.19675138e-02 -3.14429512e-06  4.97680723e-06 -4.31285728e-04
 -5.41795930e-06 -9.36545495e-04  6.19619091e-04  1.04374337e-05
 -9.72603772e-06 -1.45721828e-05  2.57085932e-03 -5.08443915e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[570.0, 610.0]","[ 6.91203683e-05 -1.51903147e-05  1.61173665e-06  1.43640485e-05
  9.31911685e-07  2.45883215e-05  3.38551331e-06 -7.74912849e-04
  6.48995143e-02 -2.36570846e-06  3.55992774e-06 -1.86757619e-04
 -4.89911888e-06 -7.37788424e-04  5.00123109e-04  8.17723113e-06
 -6.03314132e-06 -1.19190624e-05  4.83104956e-04 -2.93729338e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[610.0, 650.0]","[ 5.36110160e-05 -1.05229954e-05  1.15401132e-06  9.63179019e-06
  4.60126088e-07  1.91948638e-05  2.82031403e-06 -7.51831872e-04
  5.42808669e-02 -1.62066837e-06  2.69529596e-06 -5.62827921e-05
 -3.78476055e-06 -5.88654661e-04  3.76144883e-04  5.52782862e-06
 -4.53859126e-06 -8.96153661e-06  2.68038739e-03 -2.14828674e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[650.0, 700.0]","[ 4.08759292e-05 -1.02931768e-05  1.21604005e-06  6.94375824e-06
  3.82989077e-07  1.70029492e-05  2.89820750e-06  1.52760953e-04
  5.78071212e-02 -1.47018460e-06  2.15642155e-06 -2.83910436e-04
 -3.74744825e-06 -4.12420565e-04  3.23403260e-04  5.70171267e-06
 -3.54515887e-06 -7.37734473e-06 -2.18655492e-04 -1.70827977e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[700.0, 750.0]","[ 2.91649847e-05 -7.20559865e-06  8.86867969e-07  4.74873383e-06
  2.21415014e-07  1.32698564e-05  2.35207554e-06 -3.15640277e-04
  4.57104683e-02 -8.42643771e-07  1.57421014e-06  6.85334262e-05
 -2.95295822e-06 -2.59383025e-04  1.33623067e-04  3.44515052e-06
 -1.40970368e-06 -6.32259031e-06  2.98142346e-03 -1.01409380e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.61661792e-05 -5.12723002e-06  6.89883546e-07  2.42974912e-06
  1.11950574e-07  9.14594570e-06  1.81409489e-06  4.61049790e-05
  4.02781336e-02 -5.76672620e-07  1.06942469e-06  8.11318604e-05
 -2.23280719e-06 -2.35644241e-04  1.08686321e-04  2.99862025e-06
 -7.04990762e-08 -3.99603098e-06  6.98160556e-04 -5.00532471e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.14183987e-05 -3.93472749e-06  5.48863706e-07  1.88527347e-06
  8.77561853e-08  5.94562796e-06  1.31086190e-06  4.28009464e-04
  3.68934486e-02 -4.54594301e-07  7.10763530e-07 -8.54325578e-05
 -1.61379558e-06  4.47840427e-05  1.08340337e-04  1.61051189e-06
 -1.76832949e-07 -2.50197774e-06 -7.47279085e-04 -3.19200151e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[850.0, 900.0]","[ 7.76856771e-06 -2.85930337e-06  4.22941816e-07  9.61527031e-07
  4.77461936e-08  5.18286701e-06  1.14865845e-06  3.18745725e-04
  3.13081778e-02 -2.40672316e-07  4.87239286e-07  1.04110991e-06
 -1.50777185e-06 -9.56998896e-05  8.98823651e-05  1.27528132e-06
 -5.76858383e-07 -2.05297846e-06  7.04995827e-04 -2.76083580e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 8.53030060e-06 -3.67855424e-06  6.12306429e-07  1.11785802e-06
  5.03172287e-08  6.45086763e-06  1.64281465e-06  2.46281887e-04
  5.12989611e-02 -3.48280722e-07  5.49372925e-07  7.73843940e-05
 -2.01941756e-06 -1.84342322e-04  7.11779876e-05  1.79582890e-06
 -4.58258438e-07 -2.20192037e-06  2.08844550e-03 -3.17253706e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[1000.0, 1200]","[ 6.23868602e-06 -3.16291918e-06  6.08060347e-07  2.49183269e-07
 -6.97907547e-09  5.13200381e-06  1.73784104e-06  7.55307565e-04
  7.53128847e-02 -9.85867975e-08  3.03745304e-07 -7.23687123e-05
 -1.94947770e-06  8.41408834e-07  1.22800345e-04  1.85142361e-06
 -4.28280206e-07 -1.98708451e-06  7.00841322e-04 -3.09873912e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[1200, 1400]","[ 1.79686452e-06 -1.02430752e-06  3.10811637e-07  2.87198493e-07
  2.35918482e-08  1.76576635e-06  7.15346551e-07  2.34887992e-04
  4.36649827e-02 -1.48661579e-07  9.25850024e-08  7.72459408e-05
 -8.86597661e-07 -4.16334001e-05 -7.03506290e-05  3.49785320e-07
 -4.94069599e-08 -8.07343820e-07 -4.79089572e-04 -1.59085007e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[250.0, 270.0]","[ 3.14273942e-06 -3.24354000e-06  1.71288466e-06  7.12737504e-06
  7.15965804e-06  1.40448143e-06  4.51013580e-07 -9.80447895e-04
  3.54596540e-02 -7.09665871e-06  3.84305895e-06 -9.50837407e-04
 -1.72987740e-06 -2.17120584e-04  4.62498544e-04  1.11203249e-05
 -2.21081341e-05 -4.77758310e-06  3.31357269e-03 -9.76406787e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[270.0, 290.0]","[ 7.77957795e-06 -8.29117851e-06  2.17747172e-06  1.70628479e-05
  8.69097544e-06  4.49386677e-06  7.29969906e-07 -8.46617994e-04
  5.35028047e-02 -8.40447621e-06  4.45685684e-06 -1.61532855e-03
 -2.45319343e-06 -1.57605279e-04  7.11050302e-04  1.34274142e-05
 -2.50118449e-05 -8.09946644e-06  9.00005906e-04 -2.54522923e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.44362089e-05 -1.00886240e-05  1.89125797e-06  2.11302225e-05
  7.65161785e-06  6.09157652e-06  7.32970256e-07 -1.99251713e-03
  5.60760082e-02 -7.48919219e-06  4.75789210e-06 -1.32714217e-03
 -2.35378681e-06 -2.05133897e-04  6.16885580e-04  1.10943224e-05
 -2.50550006e-05 -6.94221308e-06  2.24635129e-03 -3.73926834e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.66963090e-05 -1.24688060e-05  1.55859481e-06  2.55656633e-05
  6.44188492e-06  8.81786873e-06  7.72868821e-07 -2.70927277e-03
  5.25010170e-02 -6.35464076e-06  4.52286534e-06 -1.07686662e-03
 -2.16792678e-06 -3.75748803e-04  5.11772567e-04  9.95851201e-06
 -2.25826147e-05 -6.93258775e-06  3.27487456e-03 -4.77348652e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[330.0, 350.0]","[ 4.71530909e-05 -1.54028189e-05  1.31612388e-06  3.13303199e-05
  5.69747572e-06  1.19086985e-05  7.93297026e-07 -2.41284708e-03
  5.03468420e-02 -5.67072412e-06  4.46650265e-06 -1.14830937e-03
 -1.98718504e-06 -5.84517297e-04  5.71117356e-04  8.95010224e-06
 -2.04776330e-05 -6.97607259e-06  3.33577344e-03 -5.41133889e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[350.0, 370.0]","[ 7.56598995e-05 -1.75263646e-05  1.08036858e-06  3.90495777e-05
  5.46183818e-06  1.53642382e-05  8.43558380e-07 -3.62465609e-03
  4.44874254e-02 -5.07971741e-06  4.48842417e-06 -8.94971588e-04
 -1.97259768e-06 -5.75178240e-04  4.36645700e-04  7.41706032e-06
 -1.85848213e-05 -7.08222008e-06  2.80868414e-03 -6.57349807e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[370.0, 390.0]","[ 8.80955966e-05 -1.76495653e-05  1.06029937e-06  4.04489161e-05
  4.73695773e-06  1.68325891e-05  1.01442412e-06 -3.27682764e-03
  4.09144492e-02 -4.33762849e-06  4.03467446e-06 -7.50907967e-04
 -2.02152516e-06 -6.61777809e-04  3.80589927e-04  7.19679313e-06
 -1.52861259e-05 -7.20643718e-06  1.04411606e-03 -6.74111526e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[390.0, 410.0]","[ 8.29996730e-05 -1.61469972e-05  1.15053837e-06  3.43657092e-05
  3.77250722e-06  1.61106919e-05  1.15991660e-06 -3.20322454e-03
  3.54289850e-02 -3.89606775e-06  3.86085130e-06 -6.48635064e-04
 -2.32088537e-06 -4.21289319e-04  2.61165180e-04  6.69955237e-06
 -1.32786707e-05 -6.59242422e-06  2.32660998e-03 -6.08886522e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[410.0, 430.0]","[ 8.23534493e-05 -1.43565226e-05  1.06095445e-06  2.93300874e-05
  2.91659188e-06  1.59504610e-05  1.22781295e-06 -2.32455191e-03
  3.38148211e-02 -3.35189515e-06  3.55678668e-06 -7.20776062e-04
 -2.37279534e-06 -3.47181840e-04  3.74897027e-04  6.24880518e-06
 -1.08612668e-05 -7.65986023e-06  2.28800932e-03 -5.19243691e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[430.0, 450.0]","[ 6.91408208e-05 -1.19194669e-05  9.46588531e-07  2.33903840e-05
  2.21118774e-06  1.47326499e-05  1.30464782e-06 -1.63261977e-03
  3.18413429e-02 -2.65234544e-06  3.30953806e-06 -5.37864410e-04
 -2.07781024e-06 -3.92451280e-04  3.94850160e-04  5.56773322e-06
 -8.41936031e-06 -7.54591287e-06  1.15494715e-03 -4.19657985e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.15608072e-04 -1.96801330e-05  1.56883764e-06  3.35065872e-05
  2.91866006e-06  2.71301023e-05  2.71514745e-06 -2.76108666e-03
  5.74171397e-02 -4.27599478e-06  5.65299406e-06 -7.47626369e-04
 -4.07297431e-06 -5.97265627e-04  5.69928793e-04  1.06276319e-05
 -1.47238773e-05 -1.24238507e-05  3.47441986e-03 -6.82294206e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[490.0, 530.0]","[ 7.73591986e-05 -1.48025134e-05  1.53885302e-06  2.12923418e-05
  1.71292623e-06  2.25921660e-05  2.68486108e-06 -2.08766876e-03
  5.11758437e-02 -3.01095400e-06  4.26765672e-06 -3.09243885e-04
 -4.13010239e-06 -8.17709269e-04  5.24252151e-04  7.56415023e-06
 -6.46314833e-06 -1.12561148e-05 -4.78567101e-04 -3.89546770e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[530.0, 570.0]","[ 6.08001499e-05 -1.12371935e-05  1.06548697e-06  1.36558146e-05
  9.16501713e-07  1.81666768e-05  2.29712712e-06 -5.45698744e-04
  4.41274855e-02 -1.96827487e-06  2.96077001e-06 -2.69980623e-04
 -3.17739565e-06 -7.10856508e-04  4.41660758e-04  5.59285063e-06
 -5.65326602e-06 -8.08425487e-06  3.12406141e-03 -2.65229965e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[570.0, 610.0]","[ 4.15728711e-05 -8.10805205e-06  8.70522187e-07  8.84274927e-06
  5.99276232e-07  1.38758268e-05  1.97624258e-06 -4.89849360e-04
  3.80305948e-02 -1.27068528e-06  2.10618293e-06 -1.02892352e-04
 -2.70689509e-06 -4.47850427e-04  3.72329334e-04  4.26707479e-06
 -2.83373301e-06 -6.48170170e-06  8.14087160e-05 -1.68597428e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[610.0, 650.0]","[ 2.70252744e-05 -6.06316300e-06  6.93504718e-07  5.14340366e-06
  2.98683226e-07  9.96205853e-06  1.67617892e-06 -3.09283912e-04
  3.33744317e-02 -9.23560385e-07  1.27092223e-06  1.01085818e-04
 -2.13365738e-06 -5.31639173e-04  2.70819906e-04  3.05137333e-06
 -2.36690859e-06 -4.10028164e-06 -7.44964829e-04 -1.03996118e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[650.0, 700.0]","[ 2.26222257e-05 -6.09193750e-06  7.19308205e-07  4.83951040e-06
  3.03465457e-07  1.05460381e-05  1.82244359e-06  3.78340836e-04
  3.74006158e-02 -8.25351008e-07  1.32454941e-06 -1.04456771e-04
 -2.33594041e-06 -5.23939890e-04  2.81899896e-04  3.60834814e-06
 -5.69542977e-07 -4.62523300e-06  2.56823739e-03 -8.17545978e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.56412185e-05 -4.32224823e-06  5.52419878e-07  2.75507119e-06
  1.64555466e-07  7.52022868e-06  1.41385304e-06  7.84112377e-05
  3.41409371e-02 -5.49465597e-07  9.01621349e-07 -1.22445224e-04
 -1.88024047e-06 -2.64809334e-04  1.91322632e-04  2.63381551e-06
 -1.33873876e-06 -3.30813347e-06 -4.24304959e-04 -5.69455907e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[750.0, 800.0]","[ 9.26267472e-06 -2.90432093e-06  4.10449111e-07  1.14032876e-06
  4.69738476e-08  5.06333896e-06  1.06765601e-06  4.53530133e-04
  2.94136724e-02 -2.79839215e-07  4.15423126e-07  9.10425659e-06
 -1.27407954e-06 -2.56837487e-04  2.28942461e-04  1.36159370e-06
 -6.79294675e-07 -2.32790400e-06 -1.55707076e-04 -3.15555987e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[800.0, 850.0]","[ 6.22194191e-06 -2.29876737e-06  3.56984604e-07  7.33664444e-07
  3.00544988e-08  4.25794069e-06  8.88534495e-07  3.43254504e-04
  2.50695373e-02 -2.63386957e-07  3.76888146e-07 -1.03468745e-04
 -1.08510588e-06 -8.79805209e-05  7.48610693e-05  7.77425744e-07
 -3.57990816e-07 -2.02161656e-06  9.33070055e-04 -1.67808980e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[850.0, 900.0]","[ 4.36425683e-06 -1.81728493e-06  2.71371724e-07  6.14966855e-07
  4.58513795e-08  3.23319463e-06  7.23594252e-07 -1.92915556e-05
  1.94733752e-02 -1.22622426e-07  2.77326328e-07  1.16169219e-05
 -8.50546044e-07 -1.12912591e-04 -4.11457910e-05  7.44320731e-07
 -2.36353791e-07 -1.42100092e-06 -4.02637132e-05 -1.26000021e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 6.08113914e-06 -2.28069394e-06  3.96304737e-07  5.93377710e-07
  1.82255032e-08  3.68686498e-06  1.00629058e-06  2.35900563e-04
  3.44414194e-02 -1.49013636e-07  3.20498261e-07  7.59266426e-05
 -1.18710502e-06 -3.08967988e-04  5.94457246e-05  7.63397782e-07
 -1.89323849e-07 -1.08581514e-06  2.47198801e-04 -1.66698293e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[1000.0, 1200]","[ 3.67652841e-06 -1.83118302e-06  4.08286307e-07  3.09694000e-07
 -4.40062264e-09  3.72407494e-06  1.16056737e-06  4.10615762e-04
  5.24490188e-02 -1.25368917e-07  2.35189713e-07  1.26152177e-04
 -1.37867163e-06 -2.31144403e-04  1.87269956e-04  1.08662480e-06
 -8.00589361e-08 -1.40170997e-06  2.63017124e-03 -2.12934057e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[1200, 1400]","[ 5.68490121e-07 -7.37332771e-07  2.17792785e-07  1.36494329e-07
  5.97176492e-09  1.56169261e-06  5.16155397e-07 -3.02172054e-04
  3.19391460e-02 -5.93959881e-09  5.41271527e-08  1.11336258e-04
 -6.71661223e-07  2.45234149e-05 -4.20527698e-05  2.58459162e-07
  3.62904363e-07 -8.68329366e-07 -2.60349884e-04 -1.08375509e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.34102119e-06 -1.93449387e-06  1.17853380e-06  4.67058419e-06
  5.11949088e-06  2.68687560e-07  3.30361546e-07 -3.94919371e-04
  2.59785386e-02 -5.06927523e-06  2.67697738e-06 -7.17560150e-04
 -1.24976445e-06 -1.97388383e-04  3.24618921e-04  7.40124527e-06
 -1.44597486e-05 -3.40466169e-06  8.40759026e-04 -6.48582034e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[270.0, 290.0]","[ 5.28851481e-06 -4.41931018e-06  1.51698170e-06  1.00635914e-05
  5.97954564e-06  2.92448887e-06  6.04899712e-07 -1.31745224e-03
  3.81623459e-02 -5.97804881e-06  3.69595733e-06 -8.07506601e-04
 -1.89436972e-06 -2.78109827e-04  4.05823824e-04  8.74749804e-06
 -1.80783341e-05 -5.66885876e-06  2.38573752e-03 -1.43469886e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[290.0, 310.0]","[ 8.78490024e-06 -6.12919103e-06  1.37719528e-06  1.38449356e-05
  5.19595350e-06  3.87034448e-06  5.56541677e-07 -9.49317146e-04
  3.95333429e-02 -5.11465501e-06  3.38983096e-06 -1.04958105e-03
 -1.77097581e-06 -1.08755552e-04  4.06840962e-04  9.15528453e-06
 -1.54819228e-05 -4.95950824e-06  9.71294130e-04 -2.11305581e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[310.0, 330.0]","[ 1.35063161e-05 -8.19132612e-06  1.19697743e-06  1.67839399e-05
  4.43096223e-06  5.53160267e-06  5.88200362e-07 -2.02148556e-03
  3.95202651e-02 -4.40586070e-06  2.97938031e-06 -6.94878781e-04
 -1.62404069e-06 -3.41931498e-04  4.51554249e-04  6.50028727e-06
 -1.35769174e-05 -5.01182224e-06  2.86574341e-03 -2.54173899e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[330.0, 350.0]","[ 2.40482209e-05 -1.04591720e-05  1.07975517e-06  2.03891902e-05
  4.01365329e-06  7.74863828e-06  6.30804283e-07 -2.26621958e-03
  3.65074307e-02 -4.06001578e-06  3.05427512e-06 -5.73305148e-04
 -1.54346499e-06 -4.17588875e-04  3.17085290e-04  6.23024822e-06
 -1.20153196e-05 -5.08998288e-06  2.54700522e-03 -3.15800083e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[350.0, 370.0]","[ 4.74490743e-05 -1.16636119e-05  8.14104311e-07  2.58396224e-05
  3.79367695e-06  1.06715633e-05  6.64304466e-07 -2.37346019e-03
  3.51776552e-02 -3.57456220e-06  3.26001933e-06 -8.04019238e-04
 -1.51583439e-06 -3.27026643e-04  3.69265472e-04  4.07080542e-06
 -1.16078871e-05 -4.32884777e-06  1.50884109e-03 -3.79357033e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[370.0, 390.0]","[ 5.40419791e-05 -1.12170508e-05  7.52686885e-07  2.47604978e-05
  3.18794608e-06  1.17891977e-05  8.15445336e-07 -2.19463458e-03
  3.20319243e-02 -3.12330119e-06  3.36397712e-06 -7.07552838e-04
 -1.70510435e-06 -3.56525783e-04  3.40876709e-04  4.34032404e-06
 -1.02918211e-05 -5.30687372e-06  7.07557135e-04 -4.02232740e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[390.0, 410.0]","[ 5.40452869e-05 -1.02178987e-05  7.49756097e-07  2.27132434e-05
  2.68186124e-06  1.12088225e-05  8.80240439e-07 -1.72882842e-03
  2.89203146e-02 -2.64342983e-06  3.00228443e-06 -6.99476190e-04
 -1.63441412e-06 -1.53566005e-04  3.24412430e-04  4.07723329e-06
 -8.67789325e-06 -4.70196636e-06  2.10246861e-03 -3.78320238e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[410.0, 430.0]","[ 5.19278349e-05 -9.31118886e-06  7.37606968e-07  1.85622402e-05
  1.99521585e-06  1.23062920e-05  1.05911191e-06 -2.00114065e-03
  2.75593499e-02 -2.33118616e-06  2.95386202e-06 -4.26550810e-04
 -1.87990700e-06 -2.78411002e-04  3.15772584e-04  3.89303159e-06
 -7.64752117e-06 -5.01025248e-06  7.99315585e-04 -3.21431992e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[430.0, 450.0]","[ 4.82482358e-05 -8.46905454e-06  6.65649128e-07  1.58276949e-05
  1.51607568e-06  9.99614983e-06  9.61515710e-07 -1.20880055e-03
  2.65474365e-02 -1.96569899e-06  2.34118440e-06 -3.82521894e-04
 -1.54846637e-06 -3.82673456e-04  3.44939208e-04  3.96370972e-06
 -6.37637894e-06 -4.17322142e-06  1.63587751e-03 -3.00968451e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[450.0, 490.0]","[ 7.48674417e-05 -1.42923783e-05  1.33293713e-06  2.36895293e-05
  2.18008159e-06  1.78512739e-05  1.95158688e-06 -1.68713430e-03
  4.49534667e-02 -3.23041055e-06  3.90260377e-06 -7.83757301e-04
 -3.17114014e-06 -3.71665607e-04  4.74194737e-04  6.70159221e-06
 -7.45122587e-06 -8.05170427e-06  3.13073178e-03 -4.25041393e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[490.0, 530.0]","[ 5.30262804e-05 -1.01989361e-05  1.14066006e-06  1.49684777e-05
  1.31727978e-06  1.54633774e-05  1.90672758e-06 -8.74248162e-04
  3.87174679e-02 -2.00349768e-06  2.94850336e-06 -4.02797662e-04
 -2.87798920e-06 -3.58109984e-04  3.92171902e-04  4.90152053e-06
 -4.81699774e-06 -7.87676233e-06  1.22359834e-03 -2.71538321e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[530.0, 570.0]","[ 3.99562180e-05 -8.44056841e-06  9.19487884e-07  9.95598175e-06
  7.40784693e-07  1.23864393e-05  1.70503926e-06 -3.59232961e-04
  3.58780239e-02 -1.68557598e-06  2.23482129e-06 -1.43468265e-04
 -2.46620435e-06 -6.50820579e-04  3.80658174e-04  4.72097778e-06
 -3.10928600e-06 -5.62464448e-06  1.22894511e-03 -1.87915592e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[570.0, 610.0]","[ 2.89366457e-05 -6.30311097e-06  7.88400240e-07  5.82451244e-06
  3.17804420e-07  1.06435011e-05  1.63021508e-06 -4.68872106e-04
  3.12613369e-02 -1.07388638e-06  1.57947577e-06 -9.69942425e-05
 -2.28655175e-06 -2.70022558e-04  2.52369400e-04  3.22622510e-06
 -1.79011078e-06 -5.16585750e-06  2.36312649e-03 -1.27307567e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[610.0, 650.0]","[ 1.76164865e-05 -4.82822182e-06  6.67625434e-07  3.46807098e-06
  2.62297783e-07  8.42227102e-06  1.41481534e-06 -1.18531380e-04
  2.83782870e-02 -6.76799061e-07  1.14321678e-06 -1.56384870e-05
 -1.92000654e-06 -4.84408447e-04  2.78309105e-04  2.28943857e-06
 -9.81930925e-07 -4.42682492e-06 -1.44914161e-03 -6.88051062e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[650.0, 700.0]","[ 1.73460271e-05 -4.43497070e-06  5.99868405e-07  3.11973149e-06
  1.91924261e-07  7.19659000e-06  1.33789626e-06 -1.32969037e-04
  2.95381076e-02 -6.79376815e-07  1.10433470e-06 -1.02750507e-04
 -1.66639674e-06 -1.36813679e-04  1.68131694e-04  1.98417132e-06
 -1.44803292e-06 -2.94129498e-06  3.35917730e-03 -6.29158317e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.17053271e-05 -3.09411332e-06  4.98597808e-07  1.80046383e-06
  8.13160424e-08  5.39029397e-06  1.10604062e-06  3.81476433e-04
  2.60356931e-02 -3.93858818e-07  6.69754940e-07 -1.45108834e-04
 -1.47182447e-06 -1.49475743e-04  5.71300603e-05  1.33649209e-06
 -7.96577189e-07 -2.12931380e-06 -7.47792881e-04 -3.91891257e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[750.0, 800.0]","[ 8.84639809e-06 -2.22340829e-06  2.95012952e-07  1.02547303e-06
  4.00346543e-08  4.74379852e-06  9.64439936e-07  5.68033926e-05
  2.09715830e-02 -2.04180208e-07  5.00777096e-07  8.11996625e-05
 -1.21480234e-06 -2.39065985e-04  6.21178525e-05  1.10156481e-06
 -4.25249501e-07 -1.69405390e-06  1.13739026e-03 -2.02675847e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[800.0, 850.0]","[ 5.09636521e-06 -1.86529297e-06  2.75675369e-07  7.82230963e-07
  3.78657827e-08  3.06976447e-06  7.24380424e-07 -1.02015633e-04
  1.85230921e-02 -1.43636320e-07  2.28777165e-07  1.16661601e-04
 -8.46665683e-07 -1.93354684e-04  5.90436888e-05  1.17403347e-06
 -8.71394039e-08 -1.16622293e-06  7.77427437e-04 -2.24030516e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[850.0, 900.0]","[ 3.98020051e-06 -1.33162310e-06  2.00593388e-07  4.40529836e-07
  1.65456135e-08  2.93665157e-06  5.71411910e-07  1.74349666e-04
  1.64026427e-02 -9.07155768e-08  2.00767041e-07 -5.26968831e-05
 -7.73283962e-07 -1.02716926e-04 -2.65041854e-05  6.88797634e-07
 -1.77142765e-07 -9.08609694e-07  1.90140852e-03 -1.33482260e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 3.74278932e-06 -1.76088950e-06  3.29186138e-07  4.80867042e-07
  3.33341052e-08  3.06596599e-06  8.58960590e-07 -1.42247025e-04
  2.90787216e-02 -1.56500068e-07  2.94794543e-07  2.07181782e-04
 -1.00479137e-06 -2.15663318e-04  5.35777732e-05  6.62947704e-07
 -2.98511902e-09 -1.22055044e-06 -7.87988413e-04 -1.18714586e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[1000.0, 1200]","[ 4.33609009e-06 -1.48484930e-06  3.16769067e-07  5.09510889e-07
  2.10716295e-08  2.63125197e-06  9.04382883e-07  2.14611063e-04
  4.18931479e-02 -1.25322103e-07  2.12784002e-07 -5.51585020e-05
 -1.11840498e-06  3.87556025e-05  1.00548809e-04  7.86793889e-07
 -3.73255935e-07 -1.18187147e-06  2.27441881e-03 -2.18956902e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[1200, 1400]","[ 1.24426648e-06 -4.84890865e-07  1.37330599e-07  4.37716239e-08
  1.60994394e-08  1.07109384e-06  4.04637365e-07  1.29452501e-04
  2.79294912e-02  1.58836057e-08  2.64935637e-08  5.76907659e-05
 -4.72302961e-07 -1.55324487e-05 -1.38368034e-05  1.16551826e-07
 -3.71901317e-08 -6.33484706e-07 -1.09134580e-03 -8.81203931e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.75819217e-06 -3.26577065e-07  8.85902952e-07  9.43942353e-07
  3.05943180e-06 -3.03044698e-07  2.57872069e-07  1.75526050e-05
  1.93247080e-02 -3.40386587e-06  1.90232531e-06 -3.95414679e-04
 -9.35162981e-07 -2.79935313e-04  2.37951466e-04  4.88938765e-06
 -8.38340821e-06 -1.91102994e-06  1.92431581e-03 -3.79956001e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[270.0, 290.0]","[ 3.13765421e-06 -1.38696744e-06  1.02171109e-06  3.70772037e-06
  3.77019101e-06  8.55650966e-07  4.50612639e-07 -4.54343044e-04
  2.73749261e-02 -3.93112669e-06  2.63000648e-06 -6.88952967e-04
 -1.32164275e-06 -1.04943262e-04  3.21405166e-04  6.63246558e-06
 -1.12232269e-05 -3.78669130e-06  3.78598247e-04 -5.94155490e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[290.0, 310.0]","[ 2.82749923e-06 -3.07597208e-06  9.99362860e-07  6.38578844e-06
  3.56673639e-06  1.73201651e-06  5.10053858e-07 -3.75590903e-04
  3.04555706e-02 -3.77138300e-06  2.50345794e-06 -6.75200966e-04
 -1.37311750e-06 -1.80534893e-04  4.27132283e-04  6.66757290e-06
 -9.90958220e-06 -3.20844320e-06 -8.94520556e-04 -7.17775161e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[310.0, 330.0]","[ 5.99157851e-06 -4.64875337e-06  9.24849911e-07  9.17446809e-06
  3.01694387e-06  3.75907561e-06  5.40017866e-07 -5.73724767e-04
  2.97966720e-02 -3.21391548e-06  2.52080005e-06 -6.83766732e-04
 -1.41500266e-06 -2.53710689e-04  3.81768468e-04  3.92589978e-06
 -9.36902507e-06 -3.56513583e-06 -3.82239143e-04 -1.11214129e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[330.0, 350.0]","[ 9.87500272e-06 -6.69846455e-06  9.06289981e-07  1.19378426e-05
  2.73984659e-06  4.71062834e-06  5.01196254e-07 -1.11199223e-03
  2.56587653e-02 -3.00230099e-06  2.15423428e-06 -5.77053015e-04
 -1.27226308e-06 -1.58396888e-04  2.84945193e-04  3.21249182e-06
 -7.67271180e-06 -2.22991106e-06  1.96258823e-03 -1.45392653e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[350.0, 370.0]","[ 2.02741643e-05 -6.56535074e-06  6.50299942e-07  1.35944431e-05
  2.35757484e-06  6.26839365e-06  5.06341770e-07 -1.46782131e-03
  2.43404615e-02 -2.38805978e-06  2.17542263e-06 -4.36694975e-04
 -1.17439104e-06 -1.98500916e-04  2.51503060e-04  2.34331488e-06
 -6.28505560e-06 -2.30233170e-06  1.33054597e-03 -1.76549960e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[370.0, 390.0]","[ 3.04564070e-05 -7.23450079e-06  5.96432747e-07  1.47297937e-05
  2.01703906e-06  7.55712025e-06  5.78993936e-07 -1.48672705e-03
  2.13518187e-02 -2.19246728e-06  2.21894787e-06 -3.83102054e-04
 -1.25759890e-06 -2.33269562e-04  1.87534596e-04  1.99584000e-06
 -4.74935572e-06 -3.14182793e-06  1.43066755e-03 -2.12103132e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[390.0, 410.0]","[ 2.91168235e-05 -6.52935860e-06  5.73879297e-07  1.37932309e-05
  1.67306636e-06  7.19308203e-06  6.09182345e-07 -1.39581733e-03
  2.16973476e-02 -1.73359326e-06  1.89160056e-06 -3.17098755e-04
 -1.25052784e-06 -3.56364238e-04  2.11939977e-04  2.39622193e-06
 -3.35366613e-06 -3.01349897e-06  4.53672170e-04 -1.89931462e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[410.0, 430.0]","[ 2.95431689e-05 -6.32662539e-06  5.61230857e-07  1.20856490e-05
  1.40717881e-06  6.98937357e-06  7.00440803e-07 -1.18698968e-03
  1.81111426e-02 -1.68237175e-06  1.89609331e-06 -2.66239047e-04
 -1.22687304e-06 -2.90619486e-04  2.00596994e-04  2.19135843e-06
 -4.11022612e-06 -2.57236985e-06  2.20742824e-03 -1.80879357e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[430.0, 450.0]","[ 2.69778633e-05 -5.93952705e-06  6.41996852e-07  1.03060384e-05
  1.08153678e-06  6.46798125e-06  7.04040206e-07 -1.14400034e-03
  1.83580726e-02 -1.48851574e-06  1.54573664e-06 -1.96417999e-04
 -1.30727035e-06 -2.76449809e-04  2.13759888e-04  2.17390601e-06
 -2.19434530e-06 -3.15114572e-06  1.37022655e-03 -1.37445357e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[450.0, 490.0]","[ 4.75422461e-05 -8.91748999e-06  8.92447543e-07  1.47706214e-05
  1.40444459e-06  1.18244653e-05  1.42913949e-06 -1.32910141e-03
  3.80642930e-02 -2.06248723e-06  2.64962355e-06 -4.72203458e-04
 -2.32976350e-06 -3.51565017e-04  4.00503194e-04  4.53332515e-06
 -5.24338504e-06 -4.56949686e-06  2.72361237e-03 -2.47747304e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[490.0, 530.0]","[ 3.63713707e-05 -6.80562242e-06  7.47369368e-07  1.03658311e-05
  9.65305325e-07  1.00290890e-05  1.37667668e-06 -8.56469322e-04
  3.23247167e-02 -1.53038152e-06  2.12536041e-06 -3.60042652e-04
 -2.04107038e-06 -3.12051293e-04  3.01852886e-04  2.75071977e-06
 -2.42547708e-06 -4.77155031e-06 -4.29646351e-04 -1.37957942e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[530.0, 570.0]","[ 2.38958794e-05 -5.08186595e-06  7.07059828e-07  5.99213063e-06
  4.90192678e-07  8.46754060e-06  1.33669321e-06 -4.10032827e-04
  2.67076998e-02 -9.35880946e-07  1.31309624e-06 -1.63683602e-04
 -1.87203354e-06 -2.65779318e-04  2.35424124e-04  2.03754160e-06
 -1.06778115e-06 -4.38607763e-06  9.77081094e-04 -9.06039384e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[570.0, 610.0]","[ 2.09234680e-05 -4.73760829e-06  5.48734284e-07  4.72370065e-06
  3.09461516e-07  6.30440639e-06  1.05280708e-06 -3.30360173e-04
  2.42175581e-02 -8.44927232e-07  1.20269480e-06 -1.02262052e-04
 -1.45380344e-06 -2.00073388e-04  2.21112147e-04  2.52945501e-06
 -9.56715770e-07 -2.96726627e-06  9.89210013e-05 -6.86437251e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[610.0, 650.0]","[ 1.38815804e-05 -3.16345484e-06  4.33305733e-07  2.91288368e-06
  1.99002032e-07  5.28830032e-06  9.68161899e-07  4.58506006e-05
  2.16529361e-02 -5.30652705e-07  8.66953065e-07 -1.37395189e-04
 -1.35374670e-06 -2.00160160e-04  1.90796627e-04  1.79752724e-06
 -4.28360698e-07 -2.36399763e-06  1.21405940e-03 -4.10747192e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[650.0, 700.0]","[ 1.33428006e-05 -3.34621104e-06  5.13626492e-07  2.28422285e-06
  1.30635391e-07  5.02551345e-06  1.00098648e-06 -4.70169259e-06
  2.29887174e-02 -4.89304983e-07  7.47055838e-07 -1.16568680e-04
 -1.35349481e-06 -1.30256044e-04  2.08971959e-04  1.37005912e-06
 -7.84121649e-07 -1.65337783e-06 -9.71586408e-04 -4.52875635e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[700.0, 750.0]","[ 9.10384005e-06 -2.80961510e-06  4.47263663e-07  1.58108768e-06
  1.01559158e-07  3.98769025e-06  8.54983259e-07  7.64848050e-06
  2.00903305e-02 -3.48531448e-07  5.45908638e-07 -7.23190006e-05
 -1.10010303e-06 -1.68855311e-04  8.05745378e-05  1.06582121e-06
 -9.36980187e-07 -1.51252152e-06  1.36880163e-03 -3.48833032e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[750.0, 800.0]","[ 6.33864162e-06 -2.25585671e-06  3.37495769e-07  1.17701902e-06
  7.33138687e-08  4.06444958e-06  7.66800426e-07 -1.08167766e-04
  1.84957140e-02 -2.49758667e-07  4.37343343e-07 -6.82375940e-05
 -1.04826342e-06 -7.66057726e-05  4.10996537e-05  1.08409370e-06
 -1.55610257e-07 -1.36223721e-06 -7.45889866e-04 -1.96096103e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[800.0, 850.0]","[ 3.77404423e-06 -1.33697457e-06  2.22102613e-07  7.61237965e-07
  4.80333752e-08  2.78815519e-06  5.76886637e-07 -3.54072531e-05
  1.57923690e-02 -1.43618682e-07  2.52483978e-07  3.38023180e-05
 -7.21212712e-07 -3.89934632e-05  3.16940861e-05  6.38314736e-07
 -1.51193397e-07 -1.24395810e-06  1.02976254e-03 -8.72304480e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[850.0, 900.0]","[ 3.53851166e-06 -9.47826077e-07  1.61951872e-07  1.38686024e-07
  2.55406498e-08  1.28457702e-06  3.97656197e-07  1.77201005e-04
  1.44956696e-02 -9.68848210e-08  1.53159884e-07 -2.00611651e-06
 -4.89109138e-07 -4.98195579e-05  1.68114555e-05  5.25164171e-07
 -5.54528304e-07 -6.05527756e-07  9.26400215e-04 -8.06871012e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 3.59846843e-06 -1.51767210e-06  2.54706160e-07  4.73228730e-07
  1.84299304e-08  2.93838175e-06  7.49837842e-07  2.99795285e-04
  2.46243393e-02 -1.31964398e-07  2.65704937e-07  1.09481353e-05
 -9.64993957e-07 -1.25679818e-04  7.19838150e-05  7.90295260e-07
 -1.87761622e-07 -7.65234943e-07 -8.15538160e-04 -9.92370651e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[1000.0, 1200]","[ 1.82302958e-06 -1.32622188e-06  3.38246347e-07  3.51146445e-07
 -3.51718404e-08  2.00801694e-06  8.04780471e-07  2.88336081e-04
  3.49381552e-02 -1.38653224e-07  9.38359168e-08  9.81114743e-05
 -9.75861270e-07 -8.81914137e-05  1.70625031e-05  5.91862335e-07
  3.46317886e-07 -5.90030881e-07  1.76021175e-03 -8.16605169e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[1200, 1400]","[ 1.12036909e-06 -3.07501735e-07  1.15154477e-07  1.79860311e-07
  1.28644525e-08  1.01682209e-06  3.71922485e-07  3.09123084e-04
  2.40390221e-02 -3.02065701e-08  7.01155348e-08  3.50632477e-05
 -4.79715204e-07 -8.88290752e-06  3.72547830e-06  1.38492592e-07
 -1.94192575e-07 -4.82208831e-07 -6.00158674e-06 -8.48343596e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[250.0, 270.0]","[ 5.14928778e-07  3.50832932e-08  4.75842608e-07  8.65249637e-08
  1.50134322e-06 -7.24208612e-07  1.73289929e-07 -1.59759467e-04
  1.23891780e-02 -1.68623841e-06  8.73396731e-07 -2.58527457e-04
 -4.70730677e-07 -6.14694206e-06  1.17861352e-04  2.78660290e-06
 -3.77906232e-06 -9.33150947e-07  1.24967819e-03 -1.42667768e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.10985098e-06  4.01331208e-08  6.56970135e-07  4.18603993e-07
  1.76113662e-06  2.99117361e-07  3.75630267e-07  4.79908931e-05
  1.48795221e-02 -2.13146760e-06  1.48149013e-06 -3.68630866e-04
 -9.75018803e-07 -1.10155033e-04  1.57687747e-04  3.98622848e-06
 -4.93787789e-06 -1.90583024e-06  3.95544198e-05 -5.76719134e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.07504625e-06 -5.92078172e-07  5.89838082e-07  1.30528662e-06
  1.51538324e-06  7.42523897e-07  4.06883486e-07  1.55620800e-05
  1.58172321e-02 -1.84082423e-06  1.44569661e-06 -3.40190370e-04
 -9.96683703e-07 -1.65212166e-04  1.73074762e-04  4.51680702e-06
 -4.30612375e-06 -2.23305641e-06  1.45248442e-03 -1.52831610e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[310.0, 330.0]","[ 9.95647956e-07 -1.44186255e-06  5.73893723e-07  2.80566714e-06
  1.30357376e-06  1.31624061e-06  3.50430086e-07 -3.37505256e-04
  1.86016674e-02 -1.62773831e-06  1.30030801e-06 -2.37880161e-04
 -9.16630682e-07 -2.61158791e-04  2.36268846e-04  3.41991889e-06
 -3.64889954e-06 -1.91678676e-06  8.06230525e-04 -2.73714395e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[330.0, 350.0]","[ 2.81823725e-06 -2.77374204e-06  5.16799255e-07  4.50035331e-06
  1.27697872e-06  2.08280225e-06  2.93223082e-07 -4.38574244e-04
  1.59136993e-02 -1.55551864e-06  1.17620130e-06 -3.03512305e-04
 -7.44640419e-07 -1.25902745e-04  1.60508586e-04  9.74693360e-07
 -3.98139601e-06 -1.14164325e-06 -2.01356392e-04 -3.77640780e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[350.0, 370.0]","[ 5.23357500e-06 -3.35035138e-06  4.89825679e-07  5.69644439e-06
  1.14848697e-06  3.10514141e-06  3.96980129e-07 -6.80053842e-04
  1.45235197e-02 -1.37851473e-06  1.22525671e-06 -2.17174821e-04
 -8.87584812e-07 -1.36406491e-04  1.02821463e-04  9.37629861e-07
 -2.90398958e-06 -1.07221330e-06  1.07930774e-03 -5.48947802e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.04702453e-05 -3.35899415e-06  3.90006625e-07  5.69558605e-06
  9.21239937e-07  3.34374923e-06  3.71272378e-07 -7.51192648e-04
  1.70669274e-02 -1.21488187e-06  1.18114319e-06 -2.19212610e-04
 -7.80127018e-07 -2.11604483e-04  2.00445139e-04  5.77659769e-07
 -1.28451713e-06 -1.23571753e-06  2.09072365e-04 -6.74315336e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.21484482e-05 -3.19863262e-06  3.51090469e-07  5.50746440e-06
  7.71061931e-07  3.11460059e-06  3.31276531e-07 -8.52792152e-04
  1.47909892e-02 -1.03709280e-06  1.04293900e-06 -2.23605855e-04
 -6.52925829e-07 -8.86359978e-05  1.47253446e-04  8.34626827e-07
 -1.85609806e-06 -1.26111071e-06  6.25150082e-04 -7.13797941e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.19448791e-05 -2.89615223e-06  3.15334988e-07  4.93616955e-06
  6.03727809e-07  3.04173387e-06  3.72824653e-07 -6.35745693e-04
  1.42413282e-02 -8.76267954e-07  8.89966858e-07 -1.50385408e-04
 -6.89003292e-07 -1.26184887e-04  1.67547302e-04  8.24610459e-07
 -1.23009604e-06 -1.04072641e-06  1.00246687e-03 -6.05669589e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[430.0, 450.0]","[ 9.91292696e-06 -2.63919189e-06  3.37936768e-07  4.21885339e-06
  5.14188703e-07  3.36248692e-06  4.36872702e-07 -4.73885567e-04
  1.18555315e-02 -7.59512243e-07  8.84661566e-07 -1.25417243e-04
 -7.85081132e-07 -1.01909139e-04  1.28185420e-04  4.49176173e-07
 -3.81428872e-07 -1.78562270e-06  6.84194580e-04 -4.07790436e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.78527369e-05 -5.00779527e-06  6.89924101e-07  6.89194034e-06
  7.48486199e-07  6.35303709e-06  9.75332835e-07 -6.63744237e-04
  2.38370144e-02 -1.21336884e-06  1.49197874e-06 -3.77383544e-04
 -1.62750385e-06 -1.00372612e-04  2.07166004e-04  1.24638122e-06
 -1.15148709e-06 -2.90891965e-06  1.61656710e-03 -7.88214618e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.58046536e-05 -4.00657634e-06  5.55826409e-07  4.83716823e-06
  4.48999708e-07  4.82016721e-06  8.57970103e-07 -4.71518734e-04
  2.00943194e-02 -9.70212233e-07  1.13478982e-06 -1.92600158e-04
 -1.19009353e-06 -1.75833325e-04  1.31025817e-04  1.28959342e-06
 -1.00138942e-06 -2.29738220e-06  1.49889341e-03 -5.91851373e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.38576543e-05 -2.91564074e-06  4.25934041e-07  2.98403514e-06
  2.29229925e-07  4.65384743e-06  7.96028084e-07 -1.51015186e-04
  1.69017508e-02 -6.27569008e-07  9.06503303e-07 -1.49432192e-04
 -1.18736063e-06 -1.75804131e-04  9.67216566e-05  1.25821930e-06
 -1.11020403e-06 -2.01090226e-06  1.51397327e-03 -4.14679175e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[570.0, 610.0]","[ 8.52841904e-06 -2.34850566e-06  3.74911425e-07  1.72340809e-06
  1.44509232e-07  3.54316155e-06  7.60376727e-07 -4.85881761e-04
  1.66700356e-02 -4.69023737e-07  6.86872177e-07 -2.10022314e-06
 -1.02557730e-06 -1.09323643e-04  6.44255883e-05  7.50034993e-07
 -4.43301228e-07 -1.47259239e-06 -9.11270008e-04 -2.18029466e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[610.0, 650.0]","[ 7.48365061e-06 -1.72202464e-06  2.69283611e-07  1.50723378e-06
  1.01363749e-07  3.13141300e-06  6.63950707e-07 -9.74366491e-06
  1.51985230e-02 -3.45480179e-07  5.10431109e-07  2.44090117e-05
 -8.79097152e-07 -2.79226657e-04  1.16043352e-04  1.05117270e-06
 -4.66446726e-07 -1.10793743e-06  7.21888464e-04 -2.29288621e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[650.0, 700.0]","[ 5.85775152e-06 -1.91946374e-06  3.60929450e-07  1.12871368e-06
  7.16870892e-08  2.74002951e-06  6.86974460e-07 -7.38586655e-05
  1.62532084e-02 -3.70250757e-07  4.58525658e-07 -1.25542226e-04
 -1.01832683e-06  5.16419816e-05  1.38077080e-04  5.77717344e-07
 -2.51896061e-07 -1.20076609e-06  1.00244122e-03 -1.63653434e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[700.0, 750.0]","[ 4.88261232e-06 -1.18894029e-06  1.91967696e-07  9.56151874e-07
  8.54937671e-08  2.07000250e-06  5.80126793e-07  1.01053194e-04
  1.46631661e-02 -2.15666155e-07  3.57442499e-07 -5.75270736e-05
 -6.73665252e-07 -1.63087829e-04  6.60159427e-05  5.71810922e-07
 -3.88388860e-07 -9.00009279e-07 -6.30506537e-04 -1.60204785e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[750.0, 800.0]","[ 2.44466588e-06 -1.08494025e-06  2.00745022e-07  4.21146855e-07
  2.85217139e-08  1.27295122e-06  4.28432108e-07  9.44364563e-06
  1.34427990e-02 -1.44462462e-07  1.37882727e-07 -2.68770701e-06
 -4.89073777e-07 -8.93797691e-05  1.24498817e-04  6.18350415e-07
 -1.12862400e-09 -3.75837576e-07  6.15904709e-04 -7.60236081e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.64876609e-06 -8.39889110e-07  1.72380559e-07  2.38099664e-07
  9.27787127e-09  1.32447569e-06  3.98778000e-07 -1.97000535e-05
  1.13497569e-02 -8.35481992e-08  6.14324587e-08  1.82367083e-05
 -5.13939918e-07 -6.53018087e-05  3.67036307e-05  5.13607154e-07
  3.54143384e-08 -4.22752061e-07 -2.68534807e-04 -5.07416915e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[850.0, 900.0]","[ 2.00710452e-06 -7.23258291e-07  1.26206499e-07  1.75746477e-07
  2.39042480e-08  1.32356599e-06  3.30541890e-07  5.49474671e-06
  1.08527991e-02 -7.54446322e-08  1.15400619e-07 -3.19197695e-05
 -3.74386019e-07 -8.35170229e-05  3.08055680e-05  1.67839301e-07
 -1.47112486e-07 -5.01256500e-07  2.62575751e-04 -5.11611583e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 1.16366190e-06 -7.22973012e-07  1.93329303e-07  2.17244307e-07
  2.20782426e-08  1.19944234e-06  4.72468858e-07  1.03015463e-04
  1.79028988e-02 -5.91215570e-08  9.51551614e-08 -9.25211864e-06
 -5.82060064e-07  4.71801933e-07  8.23691339e-05  7.22888244e-08
  9.14144674e-08 -3.80956166e-07 -5.89434982e-04 -1.20584626e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[1000.0, 1200]","[ 2.93194702e-06 -8.71551259e-07  1.80405726e-07  1.22248492e-07
 -1.15522899e-08  1.52927629e-06  5.32132131e-07  1.63518697e-04
  2.82740564e-02 -4.20360048e-08  1.16909742e-07  1.74072644e-05
 -6.64920116e-07 -1.58653011e-04  1.39147899e-04  4.12054056e-07
 -3.73429200e-07 -6.27328064e-07 -1.38860807e-03 -8.67102783e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[1200, 1400]","[ 4.34593542e-07 -2.95752785e-07  7.40979963e-08  1.52095286e-08
  2.83456322e-09  4.65574375e-07  2.43698571e-07  1.13184457e-04
  1.81236351e-02 -1.82560035e-08  5.10796099e-08 -2.62790695e-05
 -2.42897758e-07  7.15202499e-05  2.31514787e-05  1.95143963e-07
 -9.61414660e-08 -2.17982275e-08 -7.36226027e-05 -2.11392391e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.19508249e-07  5.92794226e-07  2.46519078e-07 -1.30520910e-06
  4.47928064e-07 -6.78952248e-07  1.08319086e-07  3.06131084e-04
  9.32569779e-03 -7.20203173e-07  4.52702756e-07 -1.28204170e-04
 -3.14087669e-07 -8.62968198e-05  1.60080877e-04  1.29856207e-06
 -8.46725307e-07 -1.51934156e-07 -2.60613695e-04 -9.90426284e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[270.0, 290.0]","[ 4.91020163e-07  9.28506708e-07  3.50803701e-07 -6.86237678e-07
  7.59887849e-07 -6.42741110e-07  1.49092999e-07  1.05133209e-04
  1.13126070e-02 -9.25334351e-07  7.37525483e-07 -1.21195561e-04
 -5.04605372e-07 -1.31838074e-04  7.24642705e-05  1.16921449e-06
 -1.67218363e-06 -4.15755961e-07  1.36689467e-04 -6.67571807e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.23678772e-06  6.31623743e-07  2.81673688e-07 -5.85919065e-07
  5.45438650e-07 -4.46005838e-07  1.93683275e-07  9.24547680e-05
  1.30729014e-02 -8.24222634e-07  6.50238191e-07 -1.93403126e-04
 -4.83837465e-07 -4.56635530e-05  1.61207598e-04  1.64001095e-06
 -1.54897546e-06 -5.09129752e-07 -3.44369012e-04 -4.57535759e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.80189837e-07  2.14034995e-07  2.73901818e-07 -1.95401636e-07
  4.73106626e-07 -8.03032127e-07  2.12152126e-07  2.49025589e-05
  1.45019225e-02 -7.07887490e-07  5.50045079e-07 -2.10270350e-04
 -4.18600851e-07  1.10002804e-06  1.15571345e-04  1.55949148e-06
 -1.31419663e-06 -5.13275321e-07  6.69787394e-05 -2.01999746e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[330.0, 350.0]","[ 7.55477298e-08 -6.47740206e-09  2.45474045e-07  6.81484449e-08
  4.51430566e-07 -2.05847978e-07  1.37952537e-07 -1.24798508e-04
  1.52933669e-02 -6.60937440e-07  4.63538037e-07 -1.06521376e-04
 -3.39595538e-07 -1.29094575e-04  1.18015268e-04 -9.47123847e-09
 -1.76578086e-06 -1.52488674e-07  1.12210745e-04 -2.19506941e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[350.0, 370.0]","[ 8.60226544e-07 -1.22727876e-06  3.07413918e-07  9.85051330e-07
  4.51642654e-07  4.74272344e-07  1.48875219e-07 -5.10817005e-05
  1.40352163e-02 -5.90236437e-07  6.70024932e-07 -1.69020189e-04
 -3.84389374e-07 -1.24129669e-04  1.38983448e-04  8.73165138e-08
 -1.24093767e-06 -3.25997660e-07 -6.25737882e-05 -2.81273807e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[370.0, 390.0]","[ 2.42185064e-06 -8.02817326e-07  2.07259289e-07  1.28580282e-06
  3.72138785e-07  7.83440572e-07  1.65956246e-07 -2.96635771e-04
  1.23677583e-02 -4.98758343e-07  5.21603066e-07 -5.02140502e-05
 -3.85259094e-07 -1.87334877e-04  7.85896589e-05  5.63721725e-08
 -9.45736226e-08 -5.64013787e-07 -5.96297453e-04 -1.02836364e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[390.0, 410.0]","[ 2.61353844e-06 -1.28864824e-06  2.65735374e-07  1.40301126e-06
  3.16613453e-07  1.36297066e-06  2.29795888e-07 -3.08181993e-04
  1.10758699e-02 -6.32232601e-07  6.14551344e-07 -5.85082869e-05
 -4.84049751e-07 -1.46031811e-04  6.00258733e-05 -1.42734559e-07
 -2.84775284e-07 -5.46266259e-07  5.19958084e-04 -9.85615742e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[410.0, 430.0]","[ 2.52921495e-06 -8.17276376e-07  1.92116722e-07  1.30773734e-06
  2.40364621e-07  1.48450779e-06  2.65289456e-07 -3.47045353e-05
  1.08260734e-02 -4.20888095e-07  5.75426314e-07 -2.17735420e-04
 -5.03852377e-07  5.12117175e-06  5.65407656e-05  4.93990385e-08
  7.65976123e-08 -7.33060076e-07  3.13368281e-04 -7.11515990e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[430.0, 450.0]","[ 3.96986638e-06 -1.11793501e-06  2.02273383e-07  1.51029444e-06
  1.97143958e-07  1.03988097e-06  2.18473526e-07 -2.57942549e-04
  1.05728114e-02 -4.20736646e-07  4.23213645e-07 -1.01619979e-05
 -3.99114349e-07 -2.09076480e-04  7.59997338e-05  1.21948482e-07
 -2.37717801e-08 -5.20174274e-07  5.37619690e-05 -9.14564199e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[450.0, 490.0]","[ 6.62148312e-06 -1.79487628e-06  3.93818890e-07  2.14392034e-06
  3.06912134e-07  2.10810903e-06  5.14676471e-07 -1.33059025e-04
  2.16422925e-02 -6.66946168e-07  7.56046729e-07 -2.28235968e-04
 -9.36674157e-07 -1.53497901e-04  2.07998905e-04  7.90400516e-08
 -4.41247619e-07 -6.57851588e-07 -1.35048079e-04 -1.89867681e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[490.0, 530.0]","[ 4.22045538e-06 -1.05840633e-06  2.67982906e-07  1.33676648e-06
  2.23863000e-07  1.42757714e-06  4.99869837e-07 -3.05716853e-04
  1.79689991e-02 -4.43282689e-07  4.97466860e-07 -3.21235013e-05
 -7.51634858e-07 -1.75473167e-04  9.94046253e-05  6.48679671e-07
 -3.22352121e-07 -4.83453908e-07 -6.18245832e-04 -1.56817854e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[530.0, 570.0]","[ 5.23760455e-06 -1.32486091e-06  3.10791746e-07  1.31677551e-06
  1.18424362e-07  1.79300323e-06  5.04060237e-07  2.98443549e-05
  1.74866585e-02 -4.35966622e-07  5.34385611e-07 -8.45770015e-05
 -7.75401815e-07 -2.61333028e-04  8.33426159e-05  1.55083749e-07
 -1.70314380e-07 -8.67344527e-07 -1.02765206e-03 -1.16329558e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[570.0, 610.0]","[ 3.09856486e-06 -1.00203053e-06  2.62361100e-07  9.27700896e-07
  8.36415759e-08  1.64796392e-06  4.50449838e-07  1.23182153e-04
  1.60510680e-02 -2.99549297e-07  3.43794354e-07 -1.39842223e-05
 -6.89017634e-07 -2.77815193e-04  1.43990181e-04  2.78687932e-07
  7.86018542e-08 -5.45849653e-07  4.26309737e-04 -8.61357188e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[610.0, 650.0]","[ 3.28419763e-06 -8.80724001e-07  2.13945290e-07  6.86020650e-07
  7.76706684e-08  7.89121794e-07  4.17209682e-07  1.13138631e-04
  1.54873842e-02 -2.09252802e-07  2.89327035e-07 -8.51156978e-05
 -5.64152138e-07 -1.46319930e-04  1.51659772e-04  4.41417704e-07
 -3.09173044e-08 -3.29712160e-07 -4.07370031e-04 -6.57895831e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[650.0, 700.0]","[ 3.16023995e-06 -1.09249823e-06  2.70950136e-07  5.11837858e-07
  5.14327102e-08  1.29872947e-06  5.25481578e-07 -1.58947425e-04
  1.71233381e-02 -2.33783466e-07  3.37481570e-07 -4.67540366e-05
 -7.27380764e-07 -2.40773399e-05  1.34376969e-04  4.50746593e-07
 -2.87311958e-07 -3.19351825e-07  5.63566843e-05 -7.61440613e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[700.0, 750.0]","[ 2.16797464e-06 -5.98639892e-07  1.96987865e-07  3.25802032e-07
  3.21954696e-08  7.65867715e-07  4.33747914e-07 -3.36159331e-05
  1.57700159e-02 -1.22407771e-07  2.17666739e-07 -6.22070222e-05
 -5.74212325e-07  5.77627878e-06  5.47648761e-05  1.87880742e-07
 -6.45005568e-08 -2.64694283e-07  1.04664721e-04 -3.52221506e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.39645161e-06 -3.29509429e-07  1.65634786e-07  1.93209127e-07
  1.59381406e-08  2.76959796e-07  2.92201225e-07  1.32697209e-04
  1.33364399e-02 -9.27931339e-08  1.37491886e-07 -6.73858782e-05
 -3.86231847e-07 -2.78844041e-05  7.43267184e-05  3.01217187e-07
 -8.40921808e-08  2.48568614e-07  7.84424237e-04 -4.32768266e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.69080414e-06 -4.92840999e-07  1.29240186e-07  1.73347587e-07
  1.07734679e-08  8.77247024e-07  3.32294416e-07 -6.14559311e-05
  1.25619647e-02 -5.39461119e-08  1.22165278e-07 -1.35114276e-05
 -4.52070923e-07 -9.39278381e-05  1.03819425e-04  1.95162545e-07
  6.22405402e-09 -2.14697953e-07  6.42393672e-04 -1.76960936e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[850.0, 900.0]","[ 1.47993423e-06 -4.34886870e-07  1.12743580e-07  3.46204714e-07
  3.52491068e-08  6.72512585e-07  2.59043982e-07 -1.67704483e-04
  1.27301503e-02 -9.22585242e-08  4.65231025e-08  3.61712935e-05
 -3.52939646e-07 -6.68137413e-05  1.29877968e-05  1.73958403e-07
 -1.21449247e-08 -6.30143006e-08  2.78206702e-04 -1.56911847e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 1.62111823e-06 -5.11471198e-07  1.86104558e-07  7.58606673e-08
 -3.14392489e-10  1.08655690e-06  4.27271700e-07  1.60859271e-04
  2.25285082e-02 -1.13908894e-07  2.44143081e-07 -1.91564417e-05
 -5.63870766e-07 -9.82568559e-05  1.13771243e-04  1.76747576e-07
 -9.16024694e-08 -3.50007078e-07 -1.07947771e-03 -2.17236604e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[1000.0, 1200]","[ 1.08231086e-06 -6.13484549e-07  2.32499459e-07  9.78626111e-08
  1.20548240e-08  8.73457241e-07  5.24142603e-07 -5.01246041e-05
  3.32872144e-02 -9.51466559e-08  7.67632345e-08 -5.74037917e-05
 -6.57435180e-07 -1.76456036e-05  7.42107390e-05  3.85748094e-07
 -1.37183814e-07 -5.88421477e-07  1.44769984e-03 -2.93960123e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[1200, 1400]","[ 3.32418671e-07 -5.91323388e-08  8.33053154e-08  2.01191779e-08
  1.02501381e-08  4.36115081e-07  2.46378075e-07  1.78804126e-04
  2.53221304e-02 -3.09777879e-08  5.13832149e-08 -8.20248515e-05
 -3.46719172e-07  3.72812267e-05  1.38441410e-04  7.11089310e-08
 -5.23776201e-08 -1.78557137e-07  4.06436474e-04 -2.85699217e-07]"


==> anc/SMEFT/Run2/ACoefs.json <==
[
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000038513,
            -0.0000059265,
            0.0000033534,
            0.0000128551,
            0.0000145029,
            0.0000042298,
            0.0000010088,
            -0.0010245525,
            0.0803127559,
            -0.0000142774,
            0.0000083164,
            -0.0021977135,
            -0.0000037695,
            -0.0005419339,
            0.0010733374,
            0.0000203916,
            -0.0000477908,
            -0.000010344,
            0.0013314845,
            -0.0000225241
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.00001512,
            -0.0000169823,
            0.000004346,
            0.0000331096,
            0.000017537,
            0.0000089952,
            0.0000012057,
            -0.0030231383,
            0.1023276168,
            -0.0000173738,
            0.0000097589,
            -0.002494341,
            -0.0000047075,
            -0.0010032531,
            0.0013046565,
            0.000025828,
            -0.0000576142,
            -0.000015687,
            0.007736933,
            -0.0000571045
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000327545,
            -0.0000221607,
            0.0000035821,
            0.0000432429,
            0.0000143758,
            0.0000131167,
            0.0000013209,
            -0.0038605097,
            0.1037874946,
            -0.0000143284,
            0.0000085805,
            -0.0021957262,
            -0.0000042965,
            -0.0010323474,
            0.0012134583,
            0.0000228426,
            -0.0000491455,
            -0.0000145007,
            0.0036428414,
            -0.0000832509
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000577589,
            -0.0000243126,
            0.0000026766,
            0.0000505564,
            0.0000117838,
            0.0000186368,
            0.0000014988,
            -0.00439478,
            0.0883427204,
            -0.0000113303,
            0.0000084385,
            -0.0021931674,
            -0.0000040988,
            -0.0007053017,
            0.0008879983,
            0.0000206152,
            -0.0000440417,
            -0.0000142582,
            0.0012544881,
            -0.0000996298
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000930469,
            -0.0000272874,
            0.0000021145,
            0.0000606012,
            0.0000104486,
            0.000020976,
            0.000001241,
            -0.0054015053,
            0.0783798473,
            -0.0000095587,
            0.000007423,
            -0.0019630321,
            -0.0000032407,
            -0.0006117891,
            0.0007837102,
            0.000017203,
            -0.0000372899,
            -0.0000137591,
            0.0072417395,
            -0.0001108557
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001417632,
            -0.0000303356,
            0.000001772,
            0.0000726676,
            0.0000098015,
            0.0000264523,
            0.0000013762,
            -0.0063008302,
            0.0734122979,
            -0.0000084442,
            0.0000074479,
            -0.0018088936,
            -0.0000031493,
            -0.00055212,
            0.0006887633,
            0.0000160777,
            -0.000036847,
            -0.0000140351,
            0.0029660492,
            -0.0001373536
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001605396,
            -0.0000282699,
            0.0000017332,
            0.0000701314,
            0.0000081419,
            0.0000267671,
            0.0000015194,
            -0.0055534695,
            0.0660823221,
            -0.0000071075,
            0.0000067045,
            -0.0015091515,
            -0.0000032618,
            -0.0005897608,
            0.0008388373,
            0.0000143991,
            -0.0000319075,
            -0.0000113547,
            0.0024563596,
            -0.0001353684
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001498849,
            -0.0000248007,
            0.0000016786,
            0.0000573214,
            0.0000060574,
            0.0000265348,
            0.0000019211,
            -0.0041587724,
            0.0589233928,
            -0.0000061168,
            0.0000065875,
            -0.0013915009,
            -0.0000035632,
            -0.0005794391,
            0.0006933887,
            0.0000130843,
            -0.0000256945,
            -0.0000117683,
            -0.0003510512,
            -0.0001102806
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001372573,
            -0.0000198214,
            0.0000015451,
            0.000045786,
            0.0000045435,
            0.0000248984,
            0.0000020277,
            -0.0032787435,
            0.0503125425,
            -0.0000048757,
            0.0000057815,
            -0.0009247149,
            -0.000003577,
            -0.0007099056,
            0.0006419595,
            0.0000108534,
            -0.0000200826,
            -0.0000122939,
            0.0000569301,
            -0.0000894445
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001187322,
            -0.0000170973,
            0.0000015066,
            0.0000377953,
            0.0000035806,
            0.000022356,
            0.0000020396,
            -0.002335262,
            0.046690732,
            -0.0000041532,
            0.0000052824,
            -0.0009495761,
            -0.0000034126,
            -0.0005776137,
            0.000592573,
            0.0000100614,
            -0.0000156767,
            -0.0000115236,
            -0.000572227,
            -0.0000735768
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001782788,
            -0.0000266568,
            0.0000026383,
            0.0000501085,
            0.0000044302,
            0.0000357607,
            0.0000040805,
            -0.0035839233,
            0.0738400578,
            -0.0000062195,
            0.0000078305,
            -0.000718781,
            -0.0000067375,
            -0.0012989466,
            0.0008275012,
            0.0000163569,
            -0.0000196822,
            -0.0000190486,
            0.0031863789,
            -0.0000959441
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000116601,
            -0.0000182837,
            0.0000021973,
            0.000029442,
            0.0000024676,
            0.0000266682,
            0.000003662,
            -0.0019653059,
            0.061606633,
            -0.0000041726,
            0.0000055615,
            -0.0004888008,
            -0.0000055429,
            -0.0010698208,
            0.0006305995,
            0.0000124095,
            -0.0000127342,
            -0.0000136647,
            0.0029274298,
            -0.0000549579
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000761422,
            -0.0000124053,
            0.0000017124,
            0.0000161373,
            0.0000011277,
            0.0000195099,
            0.0000031102,
            -0.0007506553,
            0.0478129676,
            -0.000002721,
            0.000003647,
            -0.0002034872,
            -0.0000045907,
            -0.0007130573,
            0.0005216826,
            0.0000083878,
            -0.0000064616,
            -0.0000114641,
            0.0039338792,
            -0.0000302756
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000048563,
            -0.0000082341,
            0.0000013834,
            0.0000088683,
            0.000000617,
            0.0000146847,
            0.0000026634,
            0.0001317675,
            0.0414874113,
            -0.0000018079,
            0.0000028971,
            -0.0001794714,
            -0.0000037384,
            -0.0007312048,
            0.0004067128,
            0.0000057942,
            -0.000003885,
            -0.0000082394,
            0.00085828,
            -0.0000170939
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000334893,
            -0.0000056435,
            0.0000010931,
            0.0000055328,
            0.0000003581,
            0.0000097663,
            0.0000021761,
            -0.0001809806,
            0.0353051925,
            -0.0000012258,
            0.0000018345,
            -0.0001202162,
            -0.0000030608,
            -0.0002586166,
            0.0002963987,
            0.0000039702,
            -0.000002121,
            -0.0000057064,
            -0.0001177704,
            -0.0000101232
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000239064,
            -0.0000039487,
            0.0000009732,
            0.0000033201,
            0.0000002417,
            0.0000081643,
            0.0000021354,
            0.0003763891,
            0.0353609002,
            -0.0000008566,
            0.0000015068,
            0.0000145614,
            -0.0000028062,
            -0.0004545196,
            0.0002694113,
            0.0000042797,
            -0.0000016167,
            -0.0000050687,
            0.000433357,
            -0.0000059693
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000151606,
            -0.0000030165,
            0.0000007159,
            0.0000021806,
            0.0000001519,
            0.0000054203,
            0.0000016462,
            -0.0000242623,
            0.0283383443,
            -0.0000005863,
            0.0000010469,
            -0.0000669999,
            -0.0000021362,
            -0.0000980089,
            0.0001489342,
            0.0000024425,
            -0.0000007075,
            -0.0000030328,
            0.0022809126,
            -0.0000029464
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000095452,
            -0.0000025563,
            0.0000005869,
            0.0000016455,
            0.0000000892,
            0.0000042584,
            0.0000011865,
            0.0002732371,
            0.0243593499,
            -0.0000004355,
            0.0000006516,
            0.0000477204,
            -0.0000015968,
            -0.0002502937,
            0.0001116944,
            0.0000017088,
            -0.0000000304,
            -0.0000023696,
            -0.0005972105,
            -0.0000010425
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000006743,
            -0.0000011033,
            0.0000003881,
            0.0000007913,
            0.0000000359,
            0.0000018975,
            0.0000007875,
            0.0002279958,
            0.0202876685,
            -0.0000003039,
            0.0000003925,
            0.0000559439,
            -0.0000011393,
            -0.0002913234,
            0.000096604,
            0.0000009439,
            -0.0000005206,
            -0.0000015498,
            0.0010082247,
            -0.0000006115
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000038175,
            -0.0000006583,
            0.0000003011,
            0.0000003904,
            0.0000000367,
            0.0000015367,
            0.0000007098,
            0.0002976116,
            0.0164843001,
            -0.0000000822,
            0.0000002268,
            0.0000132319,
            -0.0000009615,
            -0.0001109719,
            0.0000616132,
            0.0000006421,
            -0.0000001996,
            -0.0000011886,
            0.0003280501,
            0.0000001214
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000004483,
            -0.0000008112,
            0.000000388,
            0.0000003568,
            0.0000000277,
            0.0000016846,
            0.0000008946,
            0.0002719784,
            0.0266063591,
            -0.0000001852,
            0.0000003257,
            0.0000276183,
            -0.00000111,
            -0.0000840475,
            0.0000932853,
            0.0000014316,
            -0.0000001279,
            -0.0000010342,
            -0.0001668719,
            -0.0000006672
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000045961,
            -0.0000006098,
            0.00000036,
            0.0000002152,
            -0.000000019,
            0.0000013544,
            0.0000009112,
            -0.0000574924,
            0.0327017398,
            -0.0000001169,
            0.0000002234,
            0.0000500061,
            -0.0000011801,
            0.0000507154,
            0.0000875119,
            0.0000006501,
            -0.0000000643,
            -0.0000009502,
            0.0009792969,
            -0.0000004929
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000009786,
            -0.0000001061,
            0.0000001513,
            0.0000001754,
            0.000000016,
            0.0000000641,
            0.0000003059,
            0.000108165,
            0.0185198124,
            -0.000000032,
            0.0000000564,
            0.0000040277,
            -0.0000003739,
            0.0000064512,
            -0.0000221303,
            0.0000000866,
            -0.0000000338,
            -0.0000002932,
            0.0000844691,
            -0.0000007071
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000024438,
            -0.0000081792,
            0.000003832,
            0.0000168068,
            0.0000162626,
            0.0000046575,
            0.0000010723,
            -0.0015700614,
            0.0870060723,
            -0.000015732,
            0.0000083866,
            -0.0023673845,
            -0.0000040408,
            -0.0005770463,
            0.0010993294,
            0.0000242373,
            -0.0000504385,
            -0.0000125791,
            0.0043424977,
            -0.0000207153
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000160613,
            -0.0000187992,
            0.0000047689,
            0.0000354177,
            0.000019043,
            0.0000101424,
            0.0000015183,
            -0.0022236831,
            0.1249254319,
            -0.0000191271,
            0.0000108139,
            -0.0031382076,
            -0.0000053327,
            -0.0010025743,
            0.0016351894,
            0.0000279097,
            -0.0000622037,
            -0.0000162315,
            0.0034374004,
            -0.0000601793
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000343857,
            -0.0000216495,
            0.0000037537,
            0.0000474546,
            0.0000168586,
            0.0000158513,
            0.0000016962,
            -0.0042161159,
            0.1156558269,
            -0.0000161087,
            0.000010919,
            -0.0027876031,
            -0.0000051618,
            -0.0007982663,
            0.0011832805,
            0.0000259496,
            -0.0000592174,
            -0.0000169121,
            0.0060319609,
            -0.0000909242
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000648141,
            -0.0000286288,
            0.0000032773,
            0.0000591914,
            0.0000142097,
            0.0000207329,
            0.000001711,
            -0.0047725783,
            0.1064705013,
            -0.0000137379,
            0.0000100188,
            -0.0028223451,
            -0.0000047492,
            -0.000503054,
            0.0012770054,
            0.0000239891,
            -0.0000502101,
            -0.000015933,
            0.0052394369,
            -0.0001132176
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001091825,
            -0.0000320338,
            0.000002489,
            0.0000710295,
            0.000012534,
            0.0000258147,
            0.0000015943,
            -0.0054650472,
            0.1017898615,
            -0.0000115092,
            0.0000093212,
            -0.0025296449,
            -0.0000041205,
            -0.0010046912,
            0.0011517531,
            0.0000206068,
            -0.0000460654,
            -0.000016598,
            0.0041924438,
            -0.0001336613
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001734756,
            -0.0000384097,
            0.000002388,
            0.0000913474,
            0.0000121478,
            0.0000313637,
            0.0000016578,
            -0.0088536244,
            0.0870385696,
            -0.0000105253,
            0.000008597,
            -0.0018165731,
            -0.0000037768,
            -0.0008416038,
            0.0007481865,
            0.0000190688,
            -0.0000420867,
            -0.0000152882,
            0.0061542392,
            -0.0001636959
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001954043,
            -0.0000360932,
            0.0000022865,
            0.0000887819,
            0.0000104196,
            0.0000337057,
            0.000002046,
            -0.0069667575,
            0.0835077785,
            -0.0000089386,
            0.000008231,
            -0.0019649517,
            -0.0000042852,
            -0.0009529279,
            0.0010144644,
            0.0000176589,
            -0.0000371218,
            -0.0000142102,
            0.00086655,
            -0.0001629439
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001955497,
            -0.0000308756,
            0.0000020751,
            0.000073635,
            0.0000077497,
            0.000033564,
            0.0000023802,
            -0.0059987991,
            0.0723353771,
            -0.0000074758,
            0.0000081389,
            -0.0012077589,
            -0.0000043973,
            -0.0011281415,
            0.0007596205,
            0.000015581,
            -0.0000316726,
            -0.0000155965,
            0.0021296341,
            -0.0001430004
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001737464,
            -0.0000264764,
            0.0000020672,
            0.000059894,
            0.0000059691,
            0.000030637,
            0.0000025375,
            -0.0054241357,
            0.0655773646,
            -0.0000063589,
            0.0000072377,
            -0.0009491833,
            -0.0000044629,
            -0.0007853425,
            0.000667868,
            0.0000151419,
            -0.0000246137,
            -0.0000145693,
            0.0043954415,
            -0.0001143832
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001501747,
            -0.0000224416,
            0.000001976,
            0.0000459553,
            0.0000042183,
            0.0000280798,
            0.0000027177,
            -0.0037694273,
            0.0592198189,
            -0.0000055126,
            0.000006334,
            -0.0010219379,
            -0.0000046636,
            -0.0005653826,
            0.0006885712,
            0.0000121057,
            -0.0000196482,
            -0.0000139678,
            0.001593254,
            -0.0000878276
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002360473,
            -0.0000338498,
            0.0000033333,
            0.0000649012,
            0.0000056857,
            0.0000472699,
            0.0000054937,
            -0.0049570424,
            0.1032854898,
            -0.0000080478,
            0.0000103993,
            -0.0012033158,
            -0.0000088231,
            -0.0012507956,
            0.0011390748,
            0.0000205076,
            -0.000028472,
            -0.0000253846,
            0.004409117,
            -0.0001262795
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001660883,
            -0.0000233622,
            0.0000028895,
            0.0000402402,
            0.0000032734,
            0.0000358569,
            0.0000049367,
            -0.0028111357,
            0.0878405108,
            -0.0000055087,
            0.000007683,
            -0.000954242,
            -0.0000073299,
            -0.0008111194,
            0.0008855634,
            0.0000167747,
            -0.0000183934,
            -0.0000182096,
            0.0026674735,
            -0.0000802491
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001164785,
            -0.0000169626,
            0.0000023347,
            0.0000248278,
            0.0000018516,
            0.0000271034,
            0.0000043506,
            -0.0005818054,
            0.0737984147,
            -0.0000039109,
            0.000005609,
            -0.0007652025,
            -0.0000061902,
            -0.0008460255,
            0.0007029316,
            0.000012623,
            -0.0000108313,
            -0.0000147738,
            -0.0007001543,
            -0.0000434781
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000757981,
            -0.0000124991,
            0.0000019475,
            0.0000149385,
            0.0000010838,
            0.0000197067,
            0.0000037755,
            0.0005713765,
            0.064399178,
            -0.0000028046,
            0.0000036296,
            -0.0005287164,
            -0.0000053509,
            -0.0008966782,
            0.000626058,
            0.0000092383,
            -0.0000059741,
            -0.0000118175,
            0.0020932101,
            -0.0000244698
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000468921,
            -0.0000084469,
            0.0000016121,
            0.0000079799,
            0.0000005513,
            0.000015593,
            0.0000033122,
            0.0001479305,
            0.0541081884,
            -0.0000018222,
            0.0000027479,
            -0.0001429785,
            -0.0000047426,
            -0.0005302972,
            0.0003643971,
            0.0000065479,
            -0.0000037119,
            -0.0000091962,
            0.0016732145,
            -0.000014089
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000428499,
            -0.0000075652,
            0.0000015535,
            0.0000069635,
            0.0000004244,
            0.0000133932,
            0.0000033804,
            0.0006211383,
            0.0583100545,
            -0.0000015009,
            0.000002284,
            -0.0003557645,
            -0.0000045484,
            -0.0004432135,
            0.0002778907,
            0.0000066012,
            -0.0000028756,
            -0.0000079321,
            0.0018162913,
            -0.0000106576
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000280101,
            -0.0000051973,
            0.0000011684,
            0.000003086,
            0.000000153,
            0.0000090111,
            0.0000025968,
            0.0005351235,
            0.0460099707,
            -0.0000009374,
            0.00000141,
            -0.0000373175,
            -0.0000036022,
            -0.0003753809,
            0.0002303739,
            0.0000042575,
            -0.0000021308,
            -0.000005842,
            0.0010838778,
            -0.0000052646
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000158873,
            -0.0000035703,
            0.0000009343,
            0.0000021793,
            0.0000000995,
            0.0000057247,
            0.0000020026,
            0.0003619876,
            0.0375553128,
            -0.0000006506,
            0.0000010218,
            0.0000922286,
            -0.0000026913,
            -0.0003477506,
            0.0001608065,
            0.0000025094,
            -0.0000005415,
            -0.000003477,
            0.0018227109,
            -0.0000017505
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000099312,
            -0.0000020386,
            0.0000007383,
            0.0000008006,
            0.0000000251,
            0.0000032555,
            0.0000015556,
            -0.0000247136,
            0.0326564811,
            -0.0000003663,
            0.0000005101,
            0.0001449665,
            -0.0000020232,
            -0.0002483813,
            0.0001456527,
            0.00000187,
            -0.0000000285,
            -0.0000022396,
            0.0021242855,
            -0.0000007824
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000088881,
            -0.0000016952,
            0.0000005053,
            0.0000006426,
            0.000000022,
            0.000002527,
            0.000001157,
            0.0003344269,
            0.0286904677,
            -0.0000002525,
            0.0000004,
            0.0000748384,
            -0.0000015379,
            -0.0001699749,
            0.000042082,
            0.0000010726,
            -0.0000005334,
            -0.0000015015,
            0.0007391858,
            -0.0000007925
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000092157,
            -0.0000015051,
            0.0000007779,
            0.000000518,
            -0.0000000108,
            0.0000035476,
            0.0000017256,
            0.0005406631,
            0.0457836283,
            -0.0000003996,
            0.0000005721,
            -0.0000582943,
            -0.0000023941,
            -0.0001264213,
            0.0002015508,
            0.0000011985,
            -0.0000006355,
            -0.0000017734,
            0.0002123056,
            -0.000001586
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000076047,
            -0.0000011992,
            0.0000006311,
            0.000000282,
            0.0000000113,
            0.0000026592,
            0.000001806,
            0.0007624063,
            0.0631392667,
            -0.0000002155,
            0.000000312,
            -0.0002092716,
            -0.0000022237,
            0.0001953763,
            0.0000602782,
            0.0000018524,
            -0.0000008122,
            -0.0000021229,
            0.0030220849,
            -0.0000019181
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000016911,
            -0.0000006053,
            0.0000003469,
            0.0000001644,
            0.0000000249,
            0.0000013496,
            0.0000007398,
            0.0003176826,
            0.0384761337,
            -0.0000001514,
            0.0000001298,
            -0.0000031714,
            -0.0000010267,
            -0.0000626137,
            -0.0000437547,
            0.0000001559,
            0.0000000674,
            -0.0000006165,
            -0.0006130773,
            -0.0000004978
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000031863,
            -0.0000060869,
            0.0000032303,
            0.0000135365,
            0.0000131001,
            0.0000027614,
            0.0000008421,
            -0.0011069079,
            0.0746755001,
            -0.0000130775,
            0.0000065326,
            -0.0019939644,
            -0.0000033783,
            -0.0003761254,
            0.0009742291,
            0.00001943,
            -0.0000389952,
            -0.0000102558,
            0.0023595453,
            -0.0000185635
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000153742,
            -0.0000149542,
            0.000003889,
            0.0000301833,
            0.0000165752,
            0.0000086324,
            0.0000012404,
            -0.0026062768,
            0.1037856494,
            -0.00001622,
            0.000009584,
            -0.002633648,
            -0.0000044061,
            -0.0006716007,
            0.0012553991,
            0.0000253713,
            -0.0000529744,
            -0.0000138019,
            0.006265849,
            -0.0000502056
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000288629,
            -0.0000211204,
            0.0000035114,
            0.000042541,
            0.0000144552,
            0.0000133387,
            0.0000014442,
            -0.0038194627,
            0.1009309468,
            -0.0000142395,
            0.0000088494,
            -0.0022241822,
            -0.0000044272,
            -0.0011331947,
            0.001119622,
            0.0000234114,
            -0.0000478579,
            -0.00001434,
            0.0025203094,
            -0.0000783219
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000546005,
            -0.0000242796,
            0.0000028038,
            0.0000524744,
            0.0000123315,
            0.0000171359,
            0.0000013927,
            -0.0037750218,
            0.0975849642,
            -0.00001156,
            0.0000081955,
            -0.0025800489,
            -0.000003964,
            -0.0004639931,
            0.0010115909,
            0.0000201716,
            -0.000041032,
            -0.0000139762,
            0.000296472,
            -0.0000961366
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000906127,
            -0.0000272609,
            0.0000022609,
            0.0000603673,
            0.0000110599,
            0.0000225975,
            0.0000014929,
            -0.0064726375,
            0.0854308642,
            -0.0000102738,
            0.0000085459,
            -0.0017253289,
            -0.0000037955,
            -0.0008111355,
            0.0007127728,
            0.0000174935,
            -0.0000391274,
            -0.0000137978,
            0.0065255909,
            -0.0001110398
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001475813,
            -0.0000330215,
            0.000002056,
            0.0000765557,
            0.0000103306,
            0.0000297219,
            0.0000016597,
            -0.0067618586,
            0.0804277736,
            -0.0000091905,
            0.0000082913,
            -0.0018449033,
            -0.0000038822,
            -0.0010162838,
            0.00080831,
            0.000015905,
            -0.000036842,
            -0.0000136091,
            0.0050920405,
            -0.0001381756
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001634326,
            -0.000031266,
            0.0000019325,
            0.0000738925,
            0.0000089646,
            0.0000291865,
            0.0000018452,
            -0.0066155439,
            0.072196657,
            -0.0000081227,
            0.0000077567,
            -0.0016359733,
            -0.0000036875,
            -0.0005148848,
            0.0006841012,
            0.0000148175,
            -0.0000320315,
            -0.0000137181,
            0.0065010887,
            -0.0001342986
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001661766,
            -0.0000276197,
            0.000001898,
            0.0000647914,
            0.000007029,
            0.0000285459,
            0.0000020799,
            -0.0058994584,
            0.066602587,
            -0.0000069196,
            0.0000071872,
            -0.0011153768,
            -0.000004158,
            -0.0006898033,
            0.0006809904,
            0.0000133282,
            -0.0000268597,
            -0.0000123035,
            0.0035880654,
            -0.0001181385
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001505972,
            -0.0000236412,
            0.0000018709,
            0.0000527528,
            0.0000054918,
            0.0000272215,
            0.0000023254,
            -0.0048688932,
            0.0638990454,
            -0.000005871,
            0.0000065078,
            -0.0009559852,
            -0.0000041754,
            -0.0006246558,
            0.0006899985,
            0.0000124339,
            -0.0000216989,
            -0.000014232,
            0.001645494,
            -0.0001000882
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001307841,
            -0.0000207433,
            0.0000019191,
            0.000042746,
            0.0000042295,
            0.0000262792,
            0.0000026796,
            -0.0032727232,
            0.0552692772,
            -0.0000049494,
            0.0000062287,
            -0.0008803305,
            -0.0000044319,
            -0.0007272066,
            0.0006448817,
            0.0000108081,
            -0.0000169475,
            -0.0000122696,
            0.0025425091,
            -0.0000810182
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002193841,
            -0.0000320253,
            0.0000032144,
            0.0000612998,
            0.0000054324,
            0.000043338,
            0.0000050881,
            -0.0047275956,
            0.0992376236,
            -0.0000076831,
            0.0000097883,
            -0.00094501,
            -0.000007934,
            -0.0014173489,
            0.0010600484,
            0.0000189345,
            -0.0000254111,
            -0.0000233645,
            0.0023922585,
            -0.0001143764
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001511455,
            -0.0000240105,
            0.0000029015,
            0.0000372414,
            0.0000031201,
            0.0000346179,
            0.0000049304,
            -0.0017917935,
            0.0856761531,
            -0.0000054271,
            0.0000072796,
            -0.0009630682,
            -0.0000074355,
            -0.0012972728,
            0.0010900881,
            0.000015844,
            -0.0000152738,
            -0.0000183229,
            0.0032744822,
            -0.0000678924
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.000103049,
            -0.0000160108,
            0.0000023126,
            0.0000224753,
            0.0000017248,
            0.0000277036,
            0.0000045489,
            -0.0014807739,
            0.0747802392,
            -0.000003617,
            0.0000053077,
            -0.0002160405,
            -0.0000064478,
            -0.0013236496,
            0.0007292698,
            0.0000119977,
            -0.0000097551,
            -0.0000166067,
            0.0020086548,
            -0.0000397134
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000072891,
            -0.0000115036,
            0.0000020236,
            0.0000147502,
            0.0000011199,
            0.000019511,
            0.0000038872,
            -0.0004589475,
            0.0636357213,
            -0.0000026276,
            0.0000037932,
            -0.0004368284,
            -0.0000055565,
            -0.0007327369,
            0.0006164849,
            0.0000082836,
            -0.0000055239,
            -0.0000105639,
            0.0030301242,
            -0.00002453
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000447624,
            -0.0000081717,
            0.0000016063,
            0.0000088601,
            0.0000006605,
            0.0000144615,
            0.0000032213,
            0.0002708468,
            0.0567484006,
            -0.0000016277,
            0.0000024272,
            -0.000018791,
            -0.000004453,
            -0.0007008301,
            0.0003944705,
            0.0000059272,
            -0.0000021008,
            -0.0000088624,
            0.000023711,
            -0.0000133294
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000400812,
            -0.000007192,
            0.0000016401,
            0.0000064956,
            0.0000003887,
            0.0000131232,
            0.0000034014,
            0.0003245553,
            0.0621035282,
            -0.0000014933,
            0.000002293,
            -0.0000444491,
            -0.0000044544,
            -0.0004889751,
            0.0004768862,
            0.0000053062,
            -0.0000022823,
            -0.0000082533,
            -0.0002852732,
            -0.0000077102
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000261319,
            -0.0000055158,
            0.0000013129,
            0.0000038525,
            0.0000002382,
            0.0000099679,
            0.0000028358,
            0.0007339437,
            0.0526761468,
            -0.0000011593,
            0.000001714,
            -0.0001051877,
            -0.0000038231,
            -0.0002157398,
            0.0002629613,
            0.0000040678,
            -0.0000010871,
            -0.0000059613,
            0.0030707403,
            -0.0000054719
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000173916,
            -0.0000033978,
            0.0000008948,
            0.00000233,
            0.0000001521,
            0.0000060324,
            0.0000021199,
            0.0003756655,
            0.0443011247,
            -0.0000005726,
            0.0000008992,
            0.0000181228,
            -0.0000027505,
            -0.0002124597,
            0.0002074046,
            0.0000031776,
            -0.0000004886,
            -0.0000039978,
            -0.0000227662,
            -0.0000027572
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000122828,
            -0.000002903,
            0.0000008087,
            0.0000017516,
            0.0000001038,
            0.0000041404,
            0.0000016426,
            0.0005540328,
            0.0363900405,
            -0.000000534,
            0.0000007509,
            -0.0001061754,
            -0.0000021432,
            -0.0000609847,
            0.0001082554,
            0.0000018726,
            -0.0000006686,
            -0.0000020566,
            -0.0001180068,
            -0.0000014453
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000086287,
            -0.0000014873,
            0.0000005995,
            0.0000010768,
            0.0000000551,
            0.0000033773,
            0.0000014206,
            -0.0000631475,
            0.0297653244,
            -0.0000004047,
            0.0000006295,
            0.0001064042,
            -0.0000019129,
            -0.0000067494,
            -0.0000618117,
            0.0000013656,
            -0.0000001544,
            -0.0000020528,
            0.0018807522,
            -0.0000006273
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000121984,
            -0.0000018693,
            0.0000007476,
            0.0000007884,
            0.0000000232,
            0.0000040545,
            0.0000020078,
            0.0006731248,
            0.0554267979,
            -0.0000003488,
            0.000000682,
            -0.0000337143,
            -0.0000025701,
            -0.0002456695,
            0.0001589169,
            0.0000016936,
            -0.0000001354,
            -0.0000028509,
            0.0008468276,
            -0.000000889
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000104336,
            -0.0000011914,
            0.0000008078,
            0.0000004461,
            -0.0000000141,
            0.0000019438,
            0.0000019467,
            0.0006385529,
            0.0752412926,
            -0.0000003033,
            0.000000492,
            0.0000409172,
            -0.0000024368,
            -0.000336959,
            0.0001609675,
            0.0000013679,
            -0.0000006694,
            -0.0000016655,
            -0.0008338279,
            -0.0000018757
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000020349,
            -0.0000001209,
            0.0000003123,
            -0.0000000511,
            0.0000000156,
            0.0000005603,
            0.0000008606,
            0.0003820754,
            0.0492358492,
            -0.0000000246,
            0.0000000706,
            0.0000205596,
            -0.0000010612,
            0.0000086402,
            0.0001226755,
            0.0000003679,
            0.00000022,
            -0.0000004026,
            0.000082939,
            -0.0000004853
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000025524,
            -0.0000032146,
            0.0000017078,
            0.0000071752,
            0.0000073343,
            0.0000018005,
            0.0000004985,
            -0.0001331824,
            0.0437052267,
            -0.0000071014,
            0.0000038099,
            -0.0012075582,
            -0.0000018986,
            -0.0003545826,
            0.0006491881,
            0.0000102926,
            -0.0000219635,
            -0.0000060028,
            0.0012006179,
            -0.0000103052
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000082827,
            -0.0000076071,
            0.0000020796,
            0.0000146364,
            0.0000084926,
            0.0000039588,
            0.0000006161,
            -0.0013269875,
            0.0579015088,
            -0.0000083955,
            0.0000047425,
            -0.0012867716,
            -0.0000023178,
            -0.0004516124,
            0.0007058759,
            0.0000136729,
            -0.0000274466,
            -0.0000069316,
            0.0016475558,
            -0.0000267677
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000131278,
            -0.0000102279,
            0.0000017992,
            0.0000213163,
            0.0000078248,
            0.0000064187,
            0.0000007634,
            -0.0018472037,
            0.0545809541,
            -0.0000075063,
            0.0000048561,
            -0.0013377653,
            -0.000002277,
            -0.0004020341,
            0.0007178146,
            0.0000131012,
            -0.0000256615,
            -0.0000078185,
            0.0019167004,
            -0.0000399606
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000029293,
            -0.0000125859,
            0.0000015627,
            0.0000258829,
            0.0000065994,
            0.000010178,
            0.0000009166,
            -0.0022175495,
            0.0542939377,
            -0.0000065983,
            0.0000050711,
            -0.0011741655,
            -0.0000024616,
            -0.0005476912,
            0.0006683602,
            0.0000103294,
            -0.0000238658,
            -0.0000079644,
            0.0022239196,
            -0.000048017
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000463861,
            -0.0000141108,
            0.0000011852,
            0.0000309095,
            0.000005808,
            0.000012163,
            0.0000008576,
            -0.0028890447,
            0.0492708164,
            -0.0000054686,
            0.0000047728,
            -0.0009614775,
            -0.0000020928,
            -0.0006250306,
            0.0004232874,
            0.0000090017,
            -0.000019604,
            -0.0000075817,
            0.0004460805,
            -0.0000534361
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000769091,
            -0.0000181016,
            0.000001207,
            0.0000398801,
            0.0000054328,
            0.0000148952,
            0.0000008213,
            -0.0033445471,
            0.0447657392,
            -0.0000051306,
            0.0000042602,
            -0.0010385382,
            -0.0000019797,
            -0.0004460913,
            0.0004920306,
            0.0000078335,
            -0.0000182409,
            -0.0000073208,
            0.002405913,
            -0.000067336
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000887186,
            -0.0000169076,
            0.0000011616,
            0.0000379553,
            0.0000046821,
            0.0000156968,
            0.000001012,
            -0.0031520382,
            0.0431370486,
            -0.0000047947,
            0.0000044229,
            -0.0009922208,
            -0.0000022002,
            -0.0004270384,
            0.0004422471,
            0.000006978,
            -0.0000171891,
            -0.0000064219,
            0.0009107676,
            -0.0000666943
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000832391,
            -0.0000143513,
            0.0000010463,
            0.0000332864,
            0.000003827,
            0.0000154522,
            0.0000012052,
            -0.0030199662,
            0.0386312114,
            -0.0000037038,
            0.0000039441,
            -0.0005275848,
            -0.0000022454,
            -0.0006398554,
            0.0003386221,
            0.0000071699,
            -0.0000139429,
            -0.0000071638,
            0.0022910129,
            -0.0000589597
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000758304,
            -0.0000124644,
            0.0000010595,
            0.0000270356,
            0.0000029109,
            0.0000140761,
            0.000001333,
            -0.0023983695,
            0.0340322435,
            -0.0000032148,
            0.0000038277,
            -0.0007050442,
            -0.000002309,
            -0.0002205509,
            0.0004244544,
            0.0000065269,
            -0.0000108507,
            -0.0000068493,
            0.0027314667,
            -0.000049172
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000690116,
            -0.0000108614,
            0.0000010313,
            0.0000223587,
            0.0000022038,
            0.0000138542,
            0.0000014133,
            -0.0020212557,
            0.03295841,
            -0.0000027472,
            0.000003321,
            -0.0003971249,
            -0.0000023748,
            -0.0004274596,
            0.0003523171,
            0.0000062358,
            -0.0000093254,
            -0.0000072182,
            0.0011409031,
            -0.0000419906
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001145381,
            -0.0000164867,
            0.0000018174,
            0.0000343745,
            0.0000032452,
            0.0000234243,
            0.0000028432,
            -0.0028911833,
            0.0576243211,
            -0.0000039813,
            0.0000053418,
            -0.0006726165,
            -0.0000044732,
            -0.0005766682,
            0.0005435412,
            0.0000096791,
            -0.0000138694,
            -0.0000121153,
            0.0040143599,
            -0.000060371
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000846361,
            -0.0000132717,
            0.0000016558,
            0.0000216114,
            0.0000017974,
            0.0000197091,
            0.0000028232,
            -0.0014650101,
            0.0497891542,
            -0.0000030944,
            0.0000043006,
            -0.0003686509,
            -0.0000042969,
            -0.0009281783,
            0.0005530155,
            0.0000084866,
            -0.000007092,
            -0.0000104236,
            0.002657331,
            -0.0000366228
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000589185,
            -0.0000097347,
            0.0000014351,
            0.000014067,
            0.0000011101,
            0.0000153437,
            0.0000025003,
            -0.0002281727,
            0.0452884233,
            -0.0000020872,
            0.0000029123,
            -0.0003549574,
            -0.000003721,
            -0.0007409512,
            0.0004913716,
            0.0000068502,
            -0.0000047935,
            -0.000008404,
            -0.0000804797,
            -0.000022554
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000389791,
            -0.000007035,
            0.0000012348,
            0.0000077511,
            0.0000005368,
            0.0000116567,
            0.0000022604,
            -0.0001531371,
            0.0402870042,
            -0.000001562,
            0.0000022268,
            -0.0002091693,
            -0.0000032557,
            -0.0004486285,
            0.0003588551,
            0.0000046885,
            -0.0000020637,
            -0.0000077846,
            -0.0012180498,
            -0.0000120155
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000241316,
            -0.0000046582,
            0.0000010244,
            0.000004657,
            0.0000003738,
            0.0000085424,
            0.000001972,
            -0.0002938397,
            0.0326433483,
            -0.0000009976,
            0.0000015925,
            -0.0001556645,
            -0.0000026407,
            -0.0002468312,
            0.0001665127,
            0.0000038413,
            -0.0000010599,
            -0.0000051834,
            0.0032919677,
            -0.0000064541
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000258122,
            -0.0000040441,
            0.0000008631,
            0.000004462,
            0.0000003017,
            0.000008711,
            0.000002092,
            -0.0000565871,
            0.0368013998,
            -0.0000008612,
            0.0000015516,
            -0.0001353601,
            -0.0000027551,
            -0.0001905531,
            0.0002972017,
            0.0000042619,
            -0.0000018993,
            -0.0000048958,
            0.0004518745,
            -0.0000055282
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000133729,
            -0.0000026019,
            0.0000007789,
            0.0000018536,
            0.0000001492,
            0.0000053118,
            0.0000016672,
            0.0005294494,
            0.0334008674,
            -0.000000534,
            0.0000008925,
            -0.0001009847,
            -0.0000022253,
            -0.0003178954,
            0.0002859135,
            0.0000020099,
            -0.0000006099,
            -0.0000032026,
            0.0012591024,
            -0.0000019377
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000107422,
            -0.0000023878,
            0.0000006224,
            0.0000012607,
            0.0000000595,
            0.0000038576,
            0.0000013214,
            0.0004036973,
            0.0254437878,
            -0.0000003995,
            0.0000006432,
            -0.000114755,
            -0.0000017258,
            -0.0001094704,
            0.0000694521,
            0.0000013036,
            -0.0000007983,
            -0.0000020011,
            0.000582774,
            -0.0000015908
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000077678,
            -0.0000017291,
            0.0000004566,
            0.0000009505,
            0.0000000454,
            0.0000030078,
            0.0000010243,
            0.000227439,
            0.0249336762,
            -0.0000002666,
            0.0000003717,
            -0.000007283,
            -0.0000013461,
            -0.000163704,
            0.0001818271,
            0.0000016021,
            -0.0000006005,
            -0.0000018968,
            0.0006632403,
            -0.0000012028
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000041998,
            -0.0000007556,
            0.0000003537,
            0.0000004657,
            0.000000041,
            0.0000022073,
            0.0000008388,
            0.0002313711,
            0.0224724385,
            -0.0000001481,
            0.0000003059,
            -0.0000120318,
            -0.0000012216,
            -0.0000804246,
            0.0000691817,
            0.0000008526,
            0.0000002214,
            -0.0000012823,
            0.0001740922,
            -0.0000002368
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000060096,
            -0.0000009713,
            0.0000005133,
            0.0000002279,
            0.0000000029,
            0.0000025424,
            0.0000011891,
            0.0005116642,
            0.0349035171,
            -0.000000084,
            0.0000002897,
            -0.0000117795,
            -0.0000015903,
            -0.0001137741,
            0.0000828371,
            0.0000010141,
            -0.0000003427,
            -0.0000017944,
            0.0004872646,
            -0.0000005318
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000047604,
            -0.0000010307,
            0.0000004853,
            0.0000004488,
            0.0000000371,
            0.0000022851,
            0.0000013733,
            0.0003552873,
            0.0485270302,
            -0.0000001275,
            0.0000001986,
            0.0000007303,
            -0.0000016819,
            -0.000195543,
            0.0000618052,
            0.0000009783,
            0.0000000438,
            -0.00000177,
            -0.0017820615,
            -0.0000006843
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000015193,
            -0.0000004963,
            0.0000002447,
            0.0000001802,
            0.0000000171,
            0.0000008486,
            0.0000006106,
            0.0001930359,
            0.034021033,
            -0.0000000579,
            0.000000101,
            -0.0000007973,
            -0.000000754,
            -0.0000511775,
            0.000124134,
            0.0000005941,
            -0.0000002055,
            -0.0000004744,
            0.0005020172,
            -0.0000007022
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000008627,
            -0.0000029764,
            0.0000012653,
            0.0000057742,
            0.0000050673,
            0.0000010171,
            0.0000003675,
            -0.0005333355,
            0.0284208837,
            -0.0000050021,
            0.0000026855,
            -0.0006383005,
            -0.000001249,
            -0.0003121991,
            0.0002989881,
            0.0000082771,
            -0.0000136691,
            -0.0000040048,
            0.0027964166,
            -0.0000061557
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000039579,
            -0.0000047957,
            0.0000015787,
            0.0000097925,
            0.0000059761,
            0.0000030984,
            0.0000006362,
            -0.0010993626,
            0.0414706988,
            -0.0000060333,
            0.0000037999,
            -0.0009974192,
            -0.000002001,
            -0.0001311733,
            0.0004656567,
            0.0000087264,
            -0.0000175543,
            -0.0000055289,
            0.0010636865,
            -0.0000146518
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000123385,
            -0.0000071833,
            0.0000015034,
            0.0000144407,
            0.0000053208,
            0.0000045306,
            0.000000564,
            -0.0012343358,
            0.0413161708,
            -0.0000056198,
            0.0000036945,
            -0.0009471761,
            -0.0000018993,
            -0.0002935162,
            0.0003996265,
            0.0000085287,
            -0.0000166564,
            -0.0000049831,
            0.0021180589,
            -0.0000207914
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000119749,
            -0.0000089186,
            0.0000013911,
            0.0000171477,
            0.0000047593,
            0.0000054787,
            0.0000006457,
            -0.0016253276,
            0.0382813101,
            -0.0000049662,
            0.0000032566,
            -0.0009808426,
            -0.0000017974,
            -0.0000601741,
            0.0003179685,
            0.0000069921,
            -0.0000137618,
            -0.000005501,
            0.0014198912,
            -0.0000262255
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000232049,
            -0.0000092029,
            0.0000010218,
            0.0000197597,
            0.0000041315,
            0.0000072593,
            0.0000005914,
            -0.0014318539,
            0.0384653463,
            -0.000003995,
            0.0000031176,
            -0.0008593465,
            -0.0000015484,
            -0.0003800785,
            0.000463521,
            0.0000057042,
            -0.0000127655,
            -0.00000484,
            0.0006686752,
            -0.0000310532
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000425256,
            -0.0000107651,
            0.0000008086,
            0.0000244548,
            0.0000038708,
            0.0000090737,
            0.000000596,
            -0.0021571732,
            0.0343425722,
            -0.0000035733,
            0.00000303,
            -0.0008174957,
            -0.0000013437,
            -0.0001160836,
            0.000413582,
            0.0000047304,
            -0.0000115531,
            -0.000004242,
            0.0007951359,
            -0.0000371986
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000531183,
            -0.0000107023,
            0.0000008514,
            0.0000242586,
            0.000003117,
            0.0000109995,
            0.0000008093,
            -0.0023624157,
            0.0325342765,
            -0.0000030957,
            0.0000031276,
            -0.0005785603,
            -0.0000017753,
            -0.0002295066,
            0.0002950078,
            0.0000039736,
            -0.0000096797,
            -0.0000051659,
            0.0021142841,
            -0.0000395358
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000545273,
            -0.0000101667,
            0.000000832,
            0.0000224942,
            0.0000026831,
            0.0000102851,
            0.0000008895,
            -0.002267065,
            0.0273430094,
            -0.0000027647,
            0.0000028903,
            -0.0003890184,
            -0.0000017527,
            -0.0003420321,
            0.0002187538,
            0.000004407,
            -0.0000084806,
            -0.0000049094,
            0.0021810073,
            -0.0000378831
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000499413,
            -0.0000088759,
            0.000000805,
            0.0000174887,
            0.0000019318,
            0.0000106629,
            0.0000010742,
            -0.001967761,
            0.0272431311,
            -0.0000024388,
            0.0000028148,
            -0.0004144753,
            -0.0000018534,
            -0.0002852712,
            0.0002898448,
            0.0000041441,
            -0.0000069587,
            -0.000005617,
            -0.00014859,
            -0.0000301859
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000480453,
            -0.0000083673,
            0.0000007534,
            0.0000163749,
            0.0000016733,
            0.0000105784,
            0.0000011219,
            -0.0015229253,
            0.026585262,
            -0.0000020488,
            0.0000024512,
            -0.0003190637,
            -0.0000019042,
            -0.0003444878,
            0.0003091321,
            0.0000040448,
            -0.0000052485,
            -0.000005396,
            0.0002335168,
            -0.0000266882
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000796109,
            -0.0000135966,
            0.0000015204,
            0.000022723,
            0.0000021477,
            0.000017622,
            0.0000021375,
            -0.0013919496,
            0.0449971415,
            -0.000003387,
            0.0000038639,
            -0.0006113561,
            -0.0000035982,
            -0.0006359178,
            0.0005319886,
            0.0000062504,
            -0.0000092423,
            -0.0000087345,
            0.0014686048,
            -0.0000371185
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000060284,
            -0.0000100731,
            0.0000012671,
            0.000014777,
            0.0000012132,
            0.0000145314,
            0.0000021376,
            -0.0007519252,
            0.0413893658,
            -0.0000024742,
            0.0000032629,
            -0.0003244209,
            -0.0000033304,
            -0.0005967134,
            0.0004601749,
            0.0000058271,
            -0.0000062946,
            -0.0000081551,
            0.0017335187,
            -0.0000248347
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000434621,
            -0.000007382,
            0.0000010656,
            0.000009754,
            0.0000007647,
            0.0000115768,
            0.0000019558,
            -0.0001744989,
            0.0359920942,
            -0.0000018058,
            0.000002454,
            -0.0003381171,
            -0.0000027968,
            -0.0005418535,
            0.0004958349,
            0.0000050156,
            -0.0000033372,
            -0.0000062485,
            -0.0003325449,
            -0.0000151211
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000024878,
            -0.0000054063,
            0.000001013,
            0.0000055025,
            0.0000004479,
            0.0000092469,
            0.0000017865,
            0.0001245327,
            0.0315111926,
            -0.0000011723,
            0.0000016264,
            -0.0002156469,
            -0.0000026669,
            -0.0003561252,
            0.0003797009,
            0.0000035019,
            -0.0000009768,
            -0.0000045446,
            0.0007204803,
            -0.0000087234
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000192567,
            -0.0000039824,
            0.0000007341,
            0.0000033821,
            0.0000002336,
            0.0000072739,
            0.0000015915,
            0.0004455396,
            0.0281109188,
            -0.0000007667,
            0.0000011064,
            -0.0001776998,
            -0.0000021659,
            -0.0002770129,
            0.0003149113,
            0.0000029417,
            -0.0000009195,
            -0.0000038455,
            0.0003763356,
            -0.0000055956
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000201273,
            -0.0000034808,
            0.0000007499,
            0.0000029079,
            0.0000002162,
            0.0000061989,
            0.0000016018,
            0.0001841538,
            0.0292418803,
            -0.0000006752,
            0.0000010018,
            -0.0000941478,
            -0.0000022591,
            -0.0001695731,
            0.0001920044,
            0.0000023415,
            -0.0000023102,
            -0.0000031251,
            0.0000896623,
            -0.0000044641
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000091041,
            -0.0000024287,
            0.0000006737,
            0.0000018679,
            0.0000001652,
            0.000005351,
            0.000001404,
            0.0001777344,
            0.0263011041,
            -0.0000004699,
            0.0000006637,
            -0.0000264125,
            -0.000002036,
            -0.0000984291,
            0.0001658718,
            0.0000017427,
            0.000000014,
            -0.0000027779,
            0.0004559476,
            -0.0000019539
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000074824,
            -0.0000020325,
            0.000000555,
            0.0000012558,
            0.0000001022,
            0.0000034128,
            0.0000011271,
            0.0003477617,
            0.0207122908,
            -0.0000004553,
            0.0000005964,
            0.0000199741,
            -0.0000015201,
            -0.0002389399,
            0.0000600724,
            0.0000013595,
            -0.0000000241,
            -0.0000019626,
            0.0008103287,
            -0.0000013867
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000059401,
            -0.0000009258,
            0.0000003182,
            0.0000005857,
            0.0000000292,
            0.0000023344,
            0.0000008715,
            0.0000970404,
            0.0194900145,
            -0.000000163,
            0.0000002378,
            0.0000375796,
            -0.0000011239,
            -0.0000690073,
            0.0000892957,
            0.0000007206,
            -0.0000003372,
            -0.0000015701,
            -0.0006297136,
            0.0000000915
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000033309,
            -0.000000997,
            0.00000036,
            0.0000003712,
            0.0000000233,
            0.0000011466,
            0.0000007121,
            0.0000281153,
            0.0173652284,
            -0.0000002455,
            0.0000003305,
            -0.0000029864,
            -0.0000009391,
            0.0000034585,
            0.0000693758,
            0.000000165,
            0.0000000743,
            -0.0000006613,
            0.0002972766,
            0.0000001105
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000046922,
            -0.0000008349,
            0.0000004085,
            0.0000004068,
            0.0000000089,
            0.0000023144,
            0.0000009704,
            0.0005521489,
            0.0292252711,
            -0.0000001032,
            0.0000003061,
            -0.0000621097,
            -0.0000012729,
            -0.0001765514,
            0.0001792115,
            0.0000008298,
            -0.0000001084,
            -0.0000014441,
            -0.0004942568,
            -0.0000005717
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000028089,
            -0.0000010961,
            0.000000504,
            0.0000003294,
            0.000000019,
            0.000002336,
            0.000001116,
            0.0004879645,
            0.042287804,
            -0.0000001235,
            0.0000001606,
            0.0001275814,
            -0.0000014897,
            -0.0002750075,
            0.0000444931,
            0.0000008199,
            0.0000001478,
            -0.0000014328,
            0.0008095906,
            -0.000000287
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000002064,
            -0.0000000587,
            0.0000001759,
            0.000000242,
            0.0000000194,
            0.0000002478,
            0.0000004455,
            0.0000923478,
            0.0277933818,
            -0.0000000118,
            0.000000016,
            0.0000708564,
            -0.0000005256,
            -0.000109539,
            -0.0000534435,
            0.0000001677,
            -0.0000000098,
            -0.0000004717,
            -0.0011924603,
            -0.0000007063
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000008897,
            -0.0000003642,
            0.0000009208,
            0.0000012505,
            0.0000031303,
            -0.0000006714,
            0.000000266,
            -0.000170601,
            0.0211962639,
            -0.0000033074,
            0.0000017023,
            -0.000505338,
            -0.0000009737,
            -0.0000367633,
            0.000251078,
            0.0000053086,
            -0.0000083606,
            -0.0000015574,
            0.001584231,
            -0.0000028223
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000029393,
            -0.0000015009,
            0.0000009839,
            0.0000040237,
            0.0000038226,
            0.0000002672,
            0.0000004197,
            -0.0000972368,
            0.0286694389,
            -0.0000039975,
            0.0000025517,
            -0.0006944311,
            -0.0000011905,
            -0.0002606177,
            0.0003675689,
            0.0000072447,
            -0.0000109826,
            -0.0000033956,
            0.0004573183,
            -0.00000657
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000038105,
            -0.00000311,
            0.0000010128,
            0.0000067621,
            0.0000034315,
            0.0000016663,
            0.0000004675,
            -0.0004090285,
            0.0311917005,
            -0.0000035838,
            0.0000023298,
            -0.0006440126,
            -0.0000013174,
            -0.0003397116,
            0.0004115141,
            0.0000065564,
            -0.000010069,
            -0.0000037035,
            0.0017851789,
            -0.0000089346
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000065657,
            -0.0000044304,
            0.0000009245,
            0.0000083428,
            0.00000287,
            0.0000033588,
            0.0000005231,
            -0.0007409991,
            0.028734205,
            -0.0000031967,
            0.0000024143,
            -0.0005452701,
            -0.000001382,
            -0.0003206691,
            0.0003054471,
            0.0000049868,
            -0.0000093899,
            -0.0000035281,
            -0.0003801125,
            -0.0000117206
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000111089,
            -0.000006731,
            0.0000009443,
            0.000011427,
            0.0000025734,
            0.0000043109,
            0.0000004959,
            -0.0012565779,
            0.0263882308,
            -0.0000030251,
            0.0000020213,
            -0.0004556524,
            -0.0000012687,
            -0.0002630923,
            0.0002547875,
            0.0000028815,
            -0.0000072509,
            -0.0000023115,
            0.0017795938,
            -0.0000148934
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000216147,
            -0.0000077876,
            0.0000008166,
            0.00001446,
            0.0000024162,
            0.0000064033,
            0.0000005739,
            -0.0013238383,
            0.0270135116,
            -0.0000027169,
            0.0000022087,
            -0.0004587895,
            -0.0000012578,
            -0.0002415117,
            0.0002761998,
            0.0000027886,
            -0.0000057491,
            -0.0000026587,
            0.0004683886,
            -0.0000190967
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000268283,
            -0.0000073649,
            0.0000007083,
            0.0000138257,
            0.0000020162,
            0.0000065487,
            0.0000005631,
            -0.0012737555,
            0.0266822967,
            -0.0000023454,
            0.000002118,
            -0.000440084,
            -0.000001241,
            -0.0002310532,
            0.0003029391,
            0.000001846,
            -0.0000046057,
            -0.0000032701,
            0.0002802147,
            -0.0000186668
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000320276,
            -0.0000067459,
            0.0000005888,
            0.0000127361,
            0.0000016429,
            0.0000074471,
            0.0000006551,
            -0.0011392967,
            0.0223304779,
            -0.0000019974,
            0.0000022249,
            -0.0004021002,
            -0.0000013217,
            -0.0002673136,
            0.0002327404,
            0.0000023525,
            -0.0000046426,
            -0.0000030189,
            0.0000005654,
            -0.0000184067
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000030572,
            -0.0000055066,
            0.0000005406,
            0.0000111667,
            0.0000012956,
            0.0000073048,
            0.0000007207,
            -0.0008411462,
            0.019612509,
            -0.000001699,
            0.0000020808,
            -0.000428179,
            -0.0000013635,
            -0.000057783,
            0.0001962775,
            0.0000019876,
            -0.0000034343,
            -0.000003283,
            0.000970838,
            -0.0000165689
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.00002648,
            -0.0000053906,
            0.0000005926,
            0.0000097442,
            0.0000010706,
            0.0000069983,
            0.0000008134,
            -0.0011676156,
            0.0185331986,
            -0.0000014818,
            0.0000017346,
            -0.0000831008,
            -0.0000015171,
            -0.0003065445,
            0.0001384717,
            0.0000021918,
            -0.0000029473,
            -0.0000033509,
            -0.0005141326,
            -0.0000134207
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000452727,
            -0.0000078686,
            0.0000010247,
            0.0000133809,
            0.0000014041,
            0.0000107038,
            0.0000015043,
            -0.0015105693,
            0.0332625806,
            -0.0000022223,
            0.0000027386,
            -0.000371849,
            -0.0000024824,
            -0.0004171168,
            0.0003169457,
            0.0000039889,
            -0.0000048825,
            -0.0000049108,
            0.0013963502,
            -0.0000208933
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000369496,
            -0.0000071756,
            0.0000009623,
            0.0000103704,
            0.0000009681,
            0.0000088629,
            0.0000014569,
            -0.0004335695,
            0.0290360022,
            -0.0000017616,
            0.0000021071,
            -0.000385652,
            -0.0000021657,
            -0.0004604517,
            0.0002761497,
            0.0000036554,
            -0.0000032171,
            -0.0000047251,
            0.0003264355,
            -0.000014059
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000286998,
            -0.0000047974,
            0.0000007255,
            0.000006315,
            0.0000005598,
            0.0000076768,
            0.0000013625,
            -0.0004341524,
            0.0267060718,
            -0.0000011534,
            0.000001564,
            -0.0001041508,
            -0.0000020466,
            -0.0005331844,
            0.0003306881,
            0.0000025814,
            -0.0000023316,
            -0.0000036782,
            0.0013577662,
            -0.0000090982
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000155304,
            -0.0000036747,
            0.0000006476,
            0.0000034602,
            0.0000003238,
            0.000005197,
            0.0000013132,
            -0.0002470507,
            0.0248525451,
            -0.0000007543,
            0.0000009627,
            -0.0000937542,
            -0.0000018303,
            -0.0002081109,
            0.0002086452,
            0.0000026332,
            -0.0000000552,
            -0.0000031872,
            -0.0009504414,
            -0.0000034534
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000119997,
            -0.0000023461,
            0.0000005758,
            0.0000025683,
            0.0000002044,
            0.0000045062,
            0.0000011148,
            0.0000095023,
            0.0201209746,
            -0.0000005211,
            0.0000008777,
            -0.0000858372,
            -0.0000016165,
            -0.0002854496,
            0.0001869826,
            0.0000017255,
            0.0000006496,
            -0.0000020926,
            0.0003011171,
            -0.0000014519
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000120679,
            -0.0000022752,
            0.0000005829,
            0.0000022768,
            0.0000001371,
            0.0000049584,
            0.0000012859,
            0.0000289754,
            0.0226975111,
            -0.0000004889,
            0.0000007546,
            0.0000042231,
            -0.0000017075,
            -0.0002838725,
            0.0001125891,
            0.0000012357,
            -0.0000005182,
            -0.0000019619,
            -0.000025757,
            -0.0000031855
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000101581,
            -0.0000018894,
            0.0000004447,
            0.0000012624,
            0.0000000571,
            0.0000033965,
            0.0000009974,
            0.0000811526,
            0.0198946449,
            -0.0000003821,
            0.0000006687,
            0.0000411173,
            -0.0000012977,
            -0.000249936,
            0.000069996,
            0.000001115,
            -0.0000005811,
            -0.0000014292,
            -0.0003344358,
            -0.0000010537
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000067134,
            -0.0000012405,
            0.0000003749,
            0.0000007189,
            0.0000000252,
            0.0000025695,
            0.0000007712,
            0.0002160161,
            0.0178415098,
            -0.0000002927,
            0.000000473,
            -0.0001570384,
            -0.0000010856,
            -0.000022502,
            0.0001586179,
            0.0000009371,
            -0.0000005515,
            -0.0000010426,
            0.0005610813,
            -0.0000012495
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000005217,
            -0.0000006899,
            0.0000002364,
            0.0000005122,
            0.0000000212,
            0.0000013434,
            0.0000005992,
            0.000106633,
            0.0171570932,
            -0.0000001552,
            0.0000002229,
            -0.0000358994,
            -0.0000007608,
            -0.0000840246,
            0.0000741009,
            0.0000008351,
            -0.0000002294,
            -0.0000008145,
            0.000345393,
            -0.0000003826
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000028765,
            -0.0000005646,
            0.0000002013,
            0.0000003126,
            0.0000000286,
            0.0000008675,
            0.0000005104,
            0.0003027939,
            0.0149422038,
            -0.0000000695,
            0.000000097,
            -0.0000740225,
            -0.0000006842,
            -0.0000070535,
            0.0001276846,
            0.0000006303,
            0.0000000651,
            -0.0000004619,
            -0.0001430806,
            -0.0000000495
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000037936,
            -0.0000005943,
            0.0000003495,
            0.0000002559,
            0.0000000313,
            0.0000011079,
            0.0000007603,
            0.0004506575,
            0.0239058541,
            -0.0000001456,
            0.0000002613,
            0.000041151,
            -0.0000009669,
            -0.0001791263,
            0.0001096549,
            0.0000004461,
            0.0000000379,
            -0.0000007403,
            0.0010834143,
            -0.0000000365
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000026181,
            -0.0000001235,
            0.0000003279,
            0.0000001017,
            0.0000000073,
            0.0000010785,
            0.000000868,
            0.0005403907,
            0.0364565357,
            -0.0000000453,
            0.0000001539,
            -0.0000009447,
            -0.0000011128,
            -0.0001309543,
            0.0000750677,
            0.0000001447,
            0.000000074,
            -0.0000003382,
            -0.000321937,
            -0.000000272
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008521,
            0.0000000253,
            0.0000001377,
            -0.0000000772,
            0.0000000009,
            0.0000004836,
            0.0000003822,
            -0.0000148281,
            0.0237817094,
            0.0000000043,
            0.0000000555,
            0.0000737232,
            -0.0000004692,
            -0.0000053302,
            0.0000503084,
            0.0000001308,
            -0.0000000223,
            0.0000000394,
            0.0002470554,
            -0.0000002709
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000011064,
            0.0000007319,
            0.0000004653,
            -0.0000007369,
            0.0000014828,
            -0.0000002769,
            0.0000001806,
            0.000062105,
            0.0123129481,
            -0.0000016588,
            0.0000009339,
            -0.0002149389,
            -0.0000005998,
            -0.0001473349,
            0.0001259734,
            0.0000030219,
            -0.0000047318,
            -0.0000007055,
            0.0008390655,
            -0.0000014414
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000004522,
            0.0000002687,
            0.0000005327,
            0.0000003218,
            0.0000018378,
            -0.0000006013,
            0.0000002826,
            0.0000761869,
            0.0150985991,
            -0.0000020288,
            0.0000013531,
            -0.0003457803,
            -0.0000006924,
            -0.0001545862,
            0.0002065178,
            0.0000033251,
            -0.0000043554,
            -0.0000010874,
            0.0010025437,
            -0.000000934
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000000914,
            0.0000001075,
            0.0000005227,
            0.0000008087,
            0.000001594,
            0.0000010085,
            0.0000003726,
            0.0000433633,
            0.0202958408,
            -0.0000018685,
            0.0000016891,
            -0.0004594778,
            -0.0000009852,
            -0.0000991798,
            0.0003363329,
            0.0000035726,
            -0.0000053074,
            -0.0000020265,
            -0.0011936074,
            -0.0000015439
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000028671,
            -0.0000016946,
            0.0000005509,
            0.0000031943,
            0.0000013928,
            0.0000012126,
            0.000000342,
            -0.0003443952,
            0.0178645558,
            -0.0000017005,
            0.0000013449,
            -0.0002901715,
            -0.000000869,
            -0.000199403,
            0.0001463968,
            0.0000033828,
            -0.0000043127,
            -0.0000020366,
            0.000999551,
            -0.0000023215
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000013325,
            -0.0000027882,
            0.0000005763,
            0.000004318,
            0.0000013307,
            0.0000014875,
            0.0000002654,
            -0.0006607435,
            0.0172297339,
            -0.0000016704,
            0.000001042,
            -0.000195735,
            -0.0000007004,
            -0.0002100176,
            0.0002202931,
            0.0000007951,
            -0.0000037548,
            -0.000000945,
            0.0000431312,
            -0.0000030548
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000064179,
            -0.0000032061,
            0.0000004638,
            0.0000056014,
            0.0000011785,
            0.0000025607,
            0.0000003069,
            -0.0006631596,
            0.0159986293,
            -0.0000014012,
            0.0000015438,
            -0.000285141,
            -0.0000007415,
            -0.0001542474,
            0.0001972435,
            0.0000006177,
            -0.0000022629,
            -0.0000011713,
            0.0009929207,
            -0.0000049736
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000103671,
            -0.0000032386,
            0.0000003752,
            0.000005668,
            0.0000009875,
            0.0000034941,
            0.0000003768,
            -0.0007220621,
            0.0163122206,
            -0.0000012474,
            0.0000012905,
            -0.0002510581,
            -0.0000007888,
            -0.0001078441,
            0.0002062976,
            0.0000003523,
            -0.0000015833,
            -0.0000010486,
            0.0002469052,
            -0.0000061354
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000102529,
            -0.0000030245,
            0.0000003904,
            0.0000052892,
            0.0000007733,
            0.0000033039,
            0.000000392,
            -0.0005654453,
            0.0133655133,
            -0.0000010378,
            0.0000010492,
            -0.0001425189,
            -0.0000008004,
            -0.0001354228,
            0.000070247,
            0.0000003951,
            -0.0000011596,
            -0.0000013427,
            0.0006755519,
            -0.0000045191
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000094004,
            -0.0000025622,
            0.0000003298,
            0.0000040746,
            0.000000589,
            0.0000026617,
            0.0000003757,
            -0.0004817288,
            0.0126352325,
            -0.0000008292,
            0.0000008475,
            -0.0001052604,
            -0.0000006936,
            -0.0002209069,
            0.0001211202,
            0.0000007726,
            -0.000000878,
            -0.0000008073,
            -0.0000988778,
            -0.0000044237
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000087172,
            -0.0000024752,
            0.000000379,
            0.0000040424,
            0.0000005255,
            0.0000032277,
            0.0000004935,
            -0.0003078567,
            0.0116808368,
            -0.0000007806,
            0.0000009829,
            -0.000159207,
            -0.0000008605,
            -0.0001612468,
            0.0001534828,
            0.0000006129,
            -0.0000005093,
            -0.0000012477,
            0.0014033231,
            -0.0000038647
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000187887,
            -0.0000044172,
            0.0000006308,
            0.0000064625,
            0.0000007584,
            0.0000047403,
            0.0000008196,
            -0.0008144647,
            0.0235430135,
            -0.0000013166,
            0.000001377,
            -0.0001474913,
            -0.0000013024,
            -0.0002827846,
            0.0002305386,
            0.0000018741,
            -0.0000018788,
            -0.0000021074,
            0.0002934735,
            -0.0000072402
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000177455,
            -0.0000035899,
            0.0000005602,
            0.000004351,
            0.0000004127,
            0.0000048412,
            0.0000008947,
            -0.0001949061,
            0.0217845922,
            -0.0000009751,
            0.0000012325,
            -0.0000963066,
            -0.0000014128,
            -0.0005011957,
            0.0003112993,
            0.0000014447,
            -0.000001222,
            -0.0000020596,
            -0.0006460234,
            -0.0000046087
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000113821,
            -0.0000022249,
            0.0000004925,
            0.0000029078,
            0.0000003031,
            0.000003689,
            0.0000008992,
            -0.0003883231,
            0.0187673151,
            -0.0000006663,
            0.000001003,
            0.0000216234,
            -0.0000013167,
            -0.0003671345,
            0.00019564,
            0.0000011483,
            -0.0000003021,
            -0.0000018617,
            0.0011094776,
            -0.0000034926
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000105583,
            -0.0000019873,
            0.0000004082,
            0.000002402,
            0.0000001954,
            0.0000030746,
            0.0000007374,
            -0.0000659916,
            0.0189041922,
            -0.0000005297,
            0.0000006342,
            -0.0001679849,
            -0.0000010424,
            -0.0001619723,
            0.000161476,
            0.0000008318,
            -0.0000000873,
            -0.0000020957,
            -0.0003361894,
            -0.0000012672
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000070137,
            -0.0000016892,
            0.0000004176,
            0.00000152,
            0.0000001195,
            0.0000021972,
            0.0000006577,
            0.0002628921,
            0.0155076981,
            -0.0000004192,
            0.0000004029,
            -0.0000586902,
            -0.0000010182,
            -0.000130551,
            0.0001400955,
            0.000000814,
            -0.0000000795,
            -0.0000008441,
            0.0000230023,
            -0.0000014066
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000083476,
            -0.0000015486,
            0.0000003248,
            0.0000012928,
            0.0000000892,
            0.0000024716,
            0.0000006964,
            -0.0000339226,
            0.0165550522,
            -0.0000003631,
            0.000000522,
            -0.0000000036,
            -0.0000009362,
            -0.0001657124,
            0.0001005498,
            0.0000009044,
            -0.000000591,
            -0.0000012371,
            0.0002180622,
            -0.0000014757
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000059483,
            -0.0000006311,
            0.0000002373,
            0.0000007369,
            0.0000000496,
            0.0000013033,
            0.000000575,
            0.0000513821,
            0.0152975572,
            -0.0000001563,
            0.0000003502,
            -0.0000228947,
            -0.0000006711,
            -0.0000529349,
            0.0001431709,
            0.0000005427,
            -0.0000005202,
            -0.0000009905,
            0.0008325414,
            -0.000000886
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000036394,
            -0.0000005309,
            0.0000001917,
            0.0000001443,
            -0.0000000112,
            0.0000011453,
            0.0000004776,
            0.0000982168,
            0.0140495649,
            -0.0000001072,
            0.0000002545,
            -0.000026265,
            -0.0000006013,
            -0.0000907172,
            0.0000200152,
            0.0000008626,
            -0.0000000849,
            -0.0000006776,
            0.0002832523,
            -0.0000002695
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000024362,
            -0.0000005122,
            0.0000001881,
            0.0000002009,
            0.0000000135,
            0.0000011123,
            0.0000004397,
            0.0001321581,
            0.0126890069,
            -0.00000008,
            0.0000001347,
            -0.0000594365,
            -0.0000006028,
            -0.0000567877,
            0.0000892816,
            0.0000003453,
            0.0000000526,
            -0.0000006226,
            0.0008652441,
            -0.0000000245
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000012321,
            -0.0000004518,
            0.0000001455,
            0.0000001724,
            0.0000000078,
            0.0000005352,
            0.0000003302,
            -0.0000550774,
            0.0102087006,
            -0.0000000635,
            0.0000000801,
            0.0000646295,
            -0.0000003918,
            -0.0000752156,
            -0.0000022999,
            0.000000286,
            0.0000001408,
            -0.0000000947,
            0.0008025572,
            -0.0000001213
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000028471,
            -0.0000006968,
            0.0000002338,
            0.0000001577,
            -0.0000000034,
            0.0000013787,
            0.0000005522,
            0.000409684,
            0.0186179031,
            -0.0000000879,
            0.0000001896,
            -0.0000723777,
            -0.0000007275,
            -0.0001458676,
            0.0001442547,
            0.0000001314,
            -0.0000002741,
            -0.0000002907,
            -0.0011440704,
            -0.0000002631
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000020013,
            -0.0000005011,
            0.000000244,
            0.0000001471,
            0.0000000119,
            0.0000012584,
            0.0000006116,
            0.0001129338,
            0.0254303011,
            -0.0000000809,
            0.0000001606,
            0.0000563869,
            -0.0000008176,
            -0.0001332712,
            0.0000281531,
            0.0000003885,
            0.0000001343,
            -0.0000002362,
            -0.0003691166,
            0.0000000865
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000005116,
            -0.0000000743,
            0.0000001287,
            -0.0000000473,
            0.0000000066,
            0.0000002865,
            0.000000296,
            0.0000089133,
            0.0171706057,
            0.0000000192,
            0.0000000371,
            0.0000159608,
            -0.0000003639,
            0.0000276256,
            -0.0000061204,
            0.0000000565,
            -0.0000000091,
            -0.0000001204,
            0.0018321627,
            -0.0000001571
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000001968,
            0.0000005395,
            0.000000301,
            -0.0000008241,
            0.0000006168,
            -0.0000004311,
            0.0000001102,
            0.0001298748,
            0.0087298455,
            -0.0000008346,
            0.000000468,
            -0.0001634843,
            -0.0000003797,
            -0.0000164827,
            0.0001124784,
            0.0000007687,
            -0.0000007243,
            -0.0000001549,
            -0.0008931157,
            -0.0000005638
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000003651,
            0.0000003293,
            0.0000003765,
            -0.0000008016,
            0.0000006304,
            -0.0000007754,
            0.0000001752,
            -0.0000872762,
            0.0141668886,
            -0.0000009225,
            0.0000005014,
            -0.0001051011,
            -0.0000004363,
            -0.0001054145,
            0.0001176472,
            0.0000016222,
            -0.0000006869,
            -0.0000001094,
            0.0004576774,
            -0.0000004213
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000004582,
            0.0000004887,
            0.0000003399,
            0.0000003132,
            0.0000006573,
            0.0000002112,
            0.0000002398,
            -0.0000228358,
            0.0125300279,
            -0.0000007741,
            0.000000727,
            -0.0001591282,
            -0.0000006072,
            -0.0001047641,
            0.0001098991,
            0.0000014986,
            -0.000001222,
            -0.000000548,
            0.0010017321,
            -0.0000002134
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000007567,
            0.0000001636,
            0.0000002556,
            0.0000001437,
            0.0000005478,
            -0.000000247,
            0.0000001855,
            -0.0002498968,
            0.0149274946,
            -0.0000007514,
            0.0000005901,
            -0.0000861643,
            -0.0000004291,
            -0.0001265818,
            0.0001783585,
            0.0000019407,
            -0.0000015438,
            -0.0000003588,
            0.0003324583,
            -0.0000000474
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000003735,
            -0.0000005203,
            0.0000002792,
            0.0000004441,
            0.0000004576,
            0.0000002408,
            0.0000001589,
            -0.0000024357,
            0.0122612636,
            -0.0000007332,
            0.000000536,
            -0.0001838965,
            -0.0000004091,
            -0.0000398476,
            0.0000985713,
            -0.0000000046,
            -0.0000016661,
            -0.0000002722,
            -0.0001649717,
            -0.0000001586
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000007936,
            -0.000000781,
            0.0000002757,
            0.0000011612,
            0.0000004336,
            0.0000008655,
            0.0000002156,
            0.0000650111,
            0.0141272357,
            -0.0000006487,
            0.0000006323,
            -0.0002561796,
            -0.000000496,
            -0.0000656728,
            0.0001649878,
            0.0000000918,
            -0.0000007441,
            -0.0000003187,
            -0.0003538977,
            -0.0000008429
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000024524,
            -0.0000010332,
            0.0000002241,
            0.0000015264,
            0.000000374,
            0.000001255,
            0.0000002638,
            -0.0002556646,
            0.0128976197,
            -0.0000005838,
            0.0000006688,
            -0.0001004421,
            -0.0000005243,
            -0.0001527581,
            0.0001287891,
            -0.0000000192,
            -0.0000000199,
            -0.0000005674,
            -0.0002257104,
            -0.0000010052
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000022009,
            -0.0000008131,
            0.000000205,
            0.0000013742,
            0.0000003227,
            0.0000012366,
            0.0000002271,
            -0.0000656502,
            0.0126357213,
            -0.0000004871,
            0.0000005712,
            -0.0001599826,
            -0.0000004767,
            -0.0000998301,
            0.0001111164,
            -0.0000000087,
            0.0000000733,
            -0.0000004938,
            0.0001141193,
            -0.0000005286
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000001853,
            -0.0000011411,
            0.0000002374,
            0.0000016431,
            0.0000003094,
            0.000001459,
            0.0000002643,
            -0.0002019283,
            0.0102425152,
            -0.0000004927,
            0.0000005605,
            -0.0000986036,
            -0.0000005174,
            -0.0001281978,
            0.0000624548,
            0.0000002251,
            -0.0000000249,
            -0.0000006943,
            0.0004045682,
            -0.0000012722
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000029127,
            -0.0000009614,
            0.0000002007,
            0.0000015416,
            0.0000002279,
            0.0000008334,
            0.0000002218,
            -0.0002118458,
            0.0103195581,
            -0.0000003782,
            0.0000003535,
            -0.0000536001,
            -0.0000003941,
            -0.0001430196,
            0.0000535241,
            0.0000000417,
            0.0000001386,
            -0.0000003375,
            -0.0002086019,
            -0.0000006571
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000065661,
            -0.0000015717,
            0.0000003386,
            0.0000021551,
            0.0000003688,
            0.0000018578,
            0.0000004649,
            -0.0003727991,
            0.0192781216,
            -0.0000007093,
            0.0000008717,
            -0.0000652593,
            -0.0000008075,
            -0.0002723181,
            0.0001190555,
            0.000000442,
            -0.0000005444,
            -0.0000006325,
            0.0017221803,
            -0.0000015753
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000043486,
            -0.0000013537,
            0.0000003399,
            0.0000016059,
            0.0000002329,
            0.0000018603,
            0.0000005157,
            0.0000145168,
            0.0208015249,
            -0.0000005091,
            0.0000006379,
            -0.0000808621,
            -0.0000008288,
            -0.0003263653,
            0.0001782289,
            0.0000005087,
            0.0000002157,
            -0.0000006644,
            -0.0000343037,
            -0.0000008589
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000043172,
            -0.0000007091,
            0.0000002493,
            0.0000010871,
            0.0000001472,
            0.0000016274,
            0.0000005333,
            -0.0001360573,
            0.0170104883,
            -0.0000003477,
            0.0000006016,
            -0.0000582757,
            -0.0000007741,
            -0.0001270063,
            0.0001104722,
            0.0000006096,
            -0.0000000693,
            -0.0000006888,
            0.0013426789,
            -0.0000007609
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000026573,
            -0.00000058,
            0.0000002831,
            0.0000005329,
            0.0000000865,
            0.0000011955,
            0.0000004833,
            0.0001950645,
            0.0162717634,
            -0.000000249,
            0.0000002611,
            -0.0001298194,
            -0.0000007628,
            -0.000146284,
            0.0001817879,
            0.0000002294,
            0.0000002194,
            -0.0000002581,
            0.0008781768,
            -0.0000001451
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000032794,
            -0.0000005904,
            0.0000002228,
            0.0000005913,
            0.0000000465,
            0.0000012585,
            0.0000004428,
            -0.0001122555,
            0.0143257738,
            -0.0000002035,
            0.0000003531,
            -0.0000552539,
            -0.0000006528,
            -0.0000836004,
            0.0000497426,
            0.0000001997,
            -0.0000002365,
            -0.0000005926,
            0.0005990044,
            -0.0000005753
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000032829,
            -0.0000006821,
            0.0000002553,
            0.0000004445,
            0.0000000506,
            0.000001281,
            0.0000005277,
            -0.0000492413,
            0.017429006,
            -0.000000212,
            0.0000003834,
            -0.0000887516,
            -0.0000007531,
            -0.0000397885,
            0.0001105444,
            0.0000002412,
            -0.000000276,
            -0.000000389,
            -0.0027434847,
            -0.0000001129
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000002186,
            -0.0000005901,
            0.0000002201,
            0.0000003309,
            0.0000000333,
            0.0000006218,
            0.0000004253,
            0.0002602915,
            0.0165048107,
            -0.0000002057,
            0.0000002581,
            -0.0000825933,
            -0.0000005203,
            -0.0000582833,
            0.0000198501,
            0.0000002674,
            0.0000001498,
            -0.0000005163,
            0.0005033013,
            -0.0000001811
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000012354,
            -0.0000005846,
            0.0000002455,
            0.0000002575,
            0.00000002,
            0.0000011397,
            0.0000003861,
            -0.0000648659,
            0.0151711511,
            -0.0000001436,
            0.0000001363,
            0.0000369726,
            -0.0000006307,
            -0.0001458019,
            0.0000461491,
            0.0000000436,
            -0.00000002,
            -0.0000007017,
            0.0007872946,
            -0.0000000436
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000014015,
            -0.0000004144,
            0.0000001285,
            0.0000003012,
            0.0000000414,
            0.0000006767,
            0.0000003544,
            0.0000676339,
            0.013315388,
            -0.0000000964,
            0.0000001561,
            -0.0000372918,
            -0.0000004529,
            -0.0001319959,
            0.0001079546,
            0.0000004327,
            -0.0000000267,
            -0.000000183,
            -0.0008105706,
            0.0000002108
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000015005,
            -0.0000002791,
            0.000000117,
            0.0000001705,
            0.0000000111,
            0.0000007664,
            0.0000002845,
            0.0002294935,
            0.012132444,
            -0.0000000671,
            0.0000001092,
            -0.0000832199,
            -0.0000004176,
            -0.0000236595,
            0.0000492065,
            0.0000003248,
            -0.0000000734,
            -0.0000003478,
            0.0010246134,
            0.0000000187
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000009189,
            -0.0000003806,
            0.0000002177,
            0.0000000309,
            0.0000000036,
            0.0000009877,
            0.0000004471,
            0.0001461557,
            0.0226136014,
            -0.0000000781,
            0.0000000368,
            -0.0000603549,
            -0.0000006351,
            -0.0001139011,
            0.0001629049,
            0.0000003875,
            0.0000001308,
            -0.0000000877,
            0.0004398227,
            -0.0000000773
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000010482,
            -0.0000001642,
            0.0000002229,
            0.0000000236,
            0.0000000003,
            0.0000005227,
            0.0000005718,
            0.0003708621,
            0.0338126331,
            -0.0000001021,
            0.0000001571,
            -0.0001293245,
            -0.0000007419,
            -0.0000629162,
            0.00008118,
            0.0000001186,
            0.0000001919,
            0.0000000782,
            0.0000413789,
            -0.0000002087
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000003424,
            -0.0000002495,
            0.0000001118,
            -0.0000000182,
            -0.0000000006,
            -0.0000001134,
            0.0000002275,
            0.0000682877,
            0.024293776,
            -0.0000000526,
            0.0000000152,
            0.0000238846,
            -0.0000002647,
            -0.0001516525,
            0.0000695701,
            0.0000000637,
            0.0000000076,
            -0.0000001946,
            -0.0008297562,
            -0.0000000697
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000038178,
            -0.0000081415,
            0.000003585,
            0.0000157127,
            0.0000149672,
            0.0000048387,
            0.000001086,
            -0.0008966244,
            0.0805899465,
            -0.0000147772,
            0.0000080332,
            -0.0022452327,
            -0.000003919,
            -0.0007549647,
            0.0011373143,
            0.0000215676,
            -0.0000475407,
            -0.0000117433,
            0.0047776088,
            -0.0000230856
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000146113,
            -0.0000155692,
            0.0000041874,
            0.0000320443,
            0.0000173226,
            0.0000085905,
            0.0000012489,
            -0.0025684584,
            0.1042803689,
            -0.0000171166,
            0.0000097895,
            -0.002654511,
            -0.0000045753,
            -0.0007743101,
            0.0013597758,
            0.000026614,
            -0.0000590429,
            -0.0000144809,
            0.0010217278,
            -0.0000599637
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000031622,
            -0.0000216935,
            0.0000034408,
            0.0000447183,
            0.0000147957,
            0.0000134251,
            0.0000013602,
            -0.0044541967,
            0.1004649224,
            -0.0000141403,
            0.0000086366,
            -0.0022558841,
            -0.0000042557,
            -0.0007182047,
            0.0011001899,
            0.0000229098,
            -0.0000490587,
            -0.0000134749,
            0.0058530572,
            -0.0000808598
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000054919,
            -0.0000242326,
            0.000002716,
            0.0000501689,
            0.0000119889,
            0.0000169532,
            0.0000013435,
            -0.0041617619,
            0.0912226983,
            -0.0000115147,
            0.0000082101,
            -0.0022608487,
            -0.0000038016,
            -0.0008370554,
            0.0010146981,
            0.0000207846,
            -0.0000441291,
            -0.000014322,
            0.0031474852,
            -0.0000992972
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000093615,
            -0.0000252363,
            0.0000018365,
            0.000056622,
            0.000009892,
            0.0000219649,
            0.0000013226,
            -0.0053253231,
            0.0790693431,
            -0.000009094,
            0.0000079332,
            -0.0017958138,
            -0.0000033523,
            -0.0006415347,
            0.0007240826,
            0.0000165788,
            -0.0000387861,
            -0.000013592,
            0.0053088246,
            -0.0001086249
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001499215,
            -0.0000318174,
            0.0000018448,
            0.0000737457,
            0.0000094303,
            0.0000268555,
            0.0000013228,
            -0.0063781888,
            0.0675412173,
            -0.0000084791,
            0.0000071348,
            -0.0016706733,
            -0.0000031822,
            -0.0005733205,
            0.0006582451,
            0.0000158198,
            -0.0000362337,
            -0.0000124591,
            0.0027719597,
            -0.0001377347
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001529884,
            -0.0000291194,
            0.0000017953,
            0.000070305,
            0.0000080723,
            0.0000264318,
            0.0000015898,
            -0.006010885,
            0.0631216385,
            -0.0000070833,
            0.0000065852,
            -0.0013883469,
            -0.0000033191,
            -0.0004594097,
            0.0006055979,
            0.0000142131,
            -0.0000281394,
            -0.0000125548,
            0.001510477,
            -0.0001282717
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001525476,
            -0.0000253605,
            0.0000017082,
            0.0000573053,
            0.0000060036,
            0.0000251222,
            0.0000017473,
            -0.0045538211,
            0.0560328177,
            -0.0000060418,
            0.0000061482,
            -0.0011708844,
            -0.0000034162,
            -0.0005962062,
            0.0006463046,
            0.0000127109,
            -0.000025344,
            -0.0000112404,
            0.0021277799,
            -0.0001125404
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001321574,
            -0.0000221328,
            0.0000017457,
            0.0000476071,
            0.0000047235,
            0.0000246773,
            0.0000020498,
            -0.0041526459,
            0.0465759959,
            -0.0000052326,
            0.000005667,
            -0.0009037328,
            -0.0000038838,
            -0.0003646856,
            0.0004800938,
            0.0000106441,
            -0.0000183449,
            -0.000011872,
            0.0045991904,
            -0.0000884422
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000112614,
            -0.0000166021,
            0.0000014066,
            0.0000354086,
            0.0000034204,
            0.0000231704,
            0.000002138,
            -0.0034637391,
            0.0435022762,
            -0.0000038597,
            0.0000050796,
            -0.0005296217,
            -0.0000037533,
            -0.0006284709,
            0.0003565945,
            0.0000095066,
            -0.0000154258,
            -0.0000103207,
            0.0017254468,
            -0.0000710053
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001716277,
            -0.000024113,
            0.0000023702,
            0.0000482769,
            0.0000042863,
            0.0000355146,
            0.0000038169,
            -0.0035633089,
            0.0742671911,
            -0.0000056008,
            0.0000075334,
            -0.0010492879,
            -0.0000062944,
            -0.0008447678,
            0.0007053067,
            0.0000154746,
            -0.0000195415,
            -0.0000188377,
            0.0009568209,
            -0.0000930366
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001131464,
            -0.0000171287,
            0.0000019027,
            0.0000283899,
            0.0000023199,
            0.0000258731,
            0.0000034655,
            -0.0022234632,
            0.0559112816,
            -0.0000036651,
            0.0000052783,
            -0.0004034226,
            -0.0000050161,
            -0.0011028372,
            0.0004347134,
            0.0000127786,
            -0.0000122078,
            -0.0000140563,
            0.0023299332,
            -0.0000554021
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000689284,
            -0.0000125044,
            0.0000016911,
            0.0000160431,
            0.0000011861,
            0.0000193519,
            0.0000031459,
            -0.0012976512,
            0.0478019551,
            -0.0000022995,
            0.0000035983,
            -0.0001267326,
            -0.000004318,
            -0.0006085726,
            0.0004282948,
            0.000009478,
            -0.0000059343,
            -0.0000113988,
            0.0035073514,
            -0.0000293224
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000455593,
            -0.0000085423,
            0.0000012954,
            0.0000089278,
            0.0000006666,
            0.0000146771,
            0.0000026564,
            -0.0002345749,
            0.0412699402,
            -0.0000016237,
            0.0000025456,
            -0.0000745979,
            -0.000003589,
            -0.0006453065,
            0.0004490817,
            0.0000059451,
            -0.0000042326,
            -0.0000082805,
            0.0007475215,
            -0.0000166088
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000288978,
            -0.0000063048,
            0.0000009775,
            0.0000051012,
            0.0000003457,
            0.0000110513,
            0.0000022063,
            -0.0002806604,
            0.0343341149,
            -0.0000010868,
            0.000001658,
            0.0000317349,
            -0.0000029353,
            -0.0003733504,
            0.0002272843,
            0.00000499,
            -0.0000018065,
            -0.0000060453,
            0.001651335,
            -0.0000092287
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000254839,
            -0.0000045525,
            0.0000008643,
            0.000003882,
            0.0000002553,
            0.0000085274,
            0.000002019,
            0.0006494733,
            0.0353045644,
            -0.0000007893,
            0.0000015539,
            -0.0001524384,
            -0.0000027414,
            -0.0002691144,
            0.000305728,
            0.0000043431,
            -0.000002352,
            -0.00000479,
            0.0003848339,
            -0.0000073717
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000140509,
            -0.0000031457,
            0.0000007184,
            0.0000020484,
            0.0000001039,
            0.0000055436,
            0.0000016117,
            0.0001465398,
            0.0289506587,
            -0.0000005187,
            0.0000008045,
            0.0000765188,
            -0.00000218,
            -0.0003368038,
            0.0001385524,
            0.0000024017,
            0.000000076,
            -0.0000032541,
            -0.0002021633,
            -0.0000029162
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000111297,
            -0.0000019893,
            0.0000005024,
            0.0000014964,
            0.0000000689,
            0.0000040575,
            0.0000011434,
            0.0003365162,
            0.0254927535,
            -0.0000003467,
            0.0000006114,
            -0.0000337367,
            -0.0000015147,
            -0.0001154137,
            0.0001744318,
            0.0000012247,
            -0.0000005891,
            -0.0000024979,
            -0.0011768069,
            -0.0000014864
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000069732,
            -0.0000010792,
            0.0000003001,
            0.0000007196,
            0.0000000199,
            0.0000024447,
            0.000000886,
            0.0004599479,
            0.0202599474,
            -0.0000001302,
            0.0000003848,
            -0.0000412356,
            -0.0000010756,
            -0.0002290906,
            0.0000967336,
            0.0000012424,
            -0.0000007685,
            -0.0000011746,
            -0.000050369,
            -0.0000009264
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000044849,
            -0.0000006761,
            0.00000024,
            0.0000003979,
            0.0000000233,
            0.0000016624,
            0.0000006381,
            0.0004498494,
            0.0179385897,
            -0.0000001446,
            0.0000002724,
            -0.000075716,
            -0.0000008559,
            -0.0000543974,
            0.0001304954,
            0.0000009568,
            -0.000000056,
            -0.0000010519,
            -0.0000028236,
            -0.0000007221
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000047656,
            -0.0000008198,
            0.0000003824,
            0.0000003937,
            0.0000000107,
            0.0000014989,
            0.0000009287,
            0.0003623406,
            0.0265749476,
            -0.0000001953,
            0.0000002252,
            0.0000083025,
            -0.0000011175,
            -0.0000226003,
            0.0000403442,
            0.0000005684,
            -0.0000001852,
            -0.0000014496,
            0.0010630043,
            -0.0000001564
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000028116,
            -0.0000006571,
            0.0000003979,
            0.0000000716,
            0.0000000042,
            0.0000012054,
            0.0000008581,
            0.0002973821,
            0.0314756916,
            -0.0000001612,
            0.0000002237,
            -0.0000417219,
            -0.0000010933,
            0.0000069496,
            0.0000163289,
            0.000000366,
            0.000000184,
            -0.0000007287,
            -0.0001213115,
            -0.0000003055
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000007219,
            -0.0000000933,
            0.0000001242,
            -0.0000000404,
            0.0000000012,
            0.0000000317,
            0.00000034,
            0.0001852491,
            0.0162434412,
            0.000000031,
            -0.0000000079,
            0.0000102609,
            -0.0000003555,
            -0.0000511444,
            0.00003775,
            0.0000002747,
            0.0000001297,
            -0.0000002387,
            -0.0000916433,
            -0.000000571
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000002202,
            -0.0000085234,
            0.0000038822,
            0.000017244,
            0.0000165792,
            0.0000038888,
            0.0000009727,
            -0.0012211363,
            0.0910610584,
            -0.000016256,
            0.000007991,
            -0.0024672012,
            -0.0000038627,
            -0.0005604244,
            0.0012212413,
            0.0000238004,
            -0.0000504171,
            -0.0000126854,
            0.0041865498,
            -0.0000231184
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.000017104,
            -0.0000188737,
            0.0000047989,
            0.0000374289,
            0.0000196438,
            0.0000099002,
            0.0000014735,
            -0.0026464899,
            0.1180104026,
            -0.0000193089,
            0.0000110217,
            -0.0032420007,
            -0.0000052501,
            -0.000736271,
            0.0014227865,
            0.0000307496,
            -0.0000636869,
            -0.0000159663,
            0.0053197376,
            -0.0000672749
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000412073,
            -0.0000259896,
            0.0000041442,
            0.0000516559,
            0.0000171344,
            0.0000157113,
            0.0000015124,
            -0.0043947686,
            0.1151074486,
            -0.0000169706,
            0.0000102963,
            -0.002729429,
            -0.0000050206,
            -0.0009910209,
            0.0012446673,
            0.0000259267,
            -0.0000590072,
            -0.0000161733,
            0.0076039226,
            -0.0000931538
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000622554,
            -0.0000287315,
            0.0000032744,
            0.000058703,
            0.0000139056,
            0.0000200047,
            0.0000016221,
            -0.0051864577,
            0.113046851,
            -0.0000135776,
            0.0000094976,
            -0.0023156269,
            -0.0000045618,
            -0.0010415029,
            0.0013008996,
            0.0000239999,
            -0.0000492247,
            -0.0000157491,
            0.0049301656,
            -0.0001127542
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001088196,
            -0.0000321058,
            0.0000024959,
            0.0000700638,
            0.0000121682,
            0.0000257238,
            0.0000015731,
            -0.0056285566,
            0.1030898618,
            -0.0000113204,
            0.0000090814,
            -0.0025711851,
            -0.0000041527,
            -0.0008654537,
            0.0011677122,
            0.0000209033,
            -0.0000457015,
            -0.0000173207,
            0.0001207122,
            -0.0001335275
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001708459,
            -0.0000389218,
            0.0000024315,
            0.0000873784,
            0.00001154,
            0.000032604,
            0.0000017503,
            -0.0081205153,
            0.0960671356,
            -0.0000106414,
            0.0000089733,
            -0.002118228,
            -0.0000040371,
            -0.000432504,
            0.0010212324,
            0.0000182802,
            -0.0000424234,
            -0.0000153405,
            0.0067765411,
            -0.0001613997
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001938326,
            -0.000034699,
            0.0000020387,
            0.0000849271,
            0.0000100213,
            0.0000333814,
            0.000001962,
            -0.0075534855,
            0.0779131458,
            -0.0000087478,
            0.0000084704,
            -0.0015515754,
            -0.0000039831,
            -0.0006225117,
            0.0006654521,
            0.0000175042,
            -0.0000384017,
            -0.0000152197,
            0.0032174106,
            -0.0001614894
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001929707,
            -0.0000316862,
            0.0000019665,
            0.0000741771,
            0.0000079066,
            0.0000323854,
            0.0000022271,
            -0.0068732842,
            0.0707995342,
            -0.0000076935,
            0.000007796,
            -0.0013532627,
            -0.0000042926,
            -0.0004510983,
            0.0006867206,
            0.0000168553,
            -0.0000328195,
            -0.0000145033,
            0.0038545042,
            -0.0001439968
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001677256,
            -0.0000267467,
            0.0000020597,
            0.0000604993,
            0.000006135,
            0.0000309607,
            0.0000026257,
            -0.005559173,
            0.0653850862,
            -0.0000065291,
            0.0000072252,
            -0.000728584,
            -0.0000046583,
            -0.001036733,
            0.0006200346,
            0.0000140776,
            -0.0000248276,
            -0.000013955,
            0.0010649841,
            -0.0001172346
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000144624,
            -0.0000220297,
            0.0000020359,
            0.0000470401,
            0.0000044132,
            0.0000280477,
            0.0000027077,
            -0.0034647959,
            0.0574783854,
            -0.0000052218,
            0.0000062783,
            -0.0006850459,
            -0.0000044558,
            -0.0008172549,
            0.0005368384,
            0.0000130072,
            -0.0000183074,
            -0.0000137735,
            0.0017509235,
            -0.0000938077
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002270848,
            -0.0000350817,
            0.0000034266,
            0.0000677159,
            0.00000601,
            0.0000475625,
            0.0000053789,
            -0.0052487559,
            0.1041795445,
            -0.0000077748,
            0.0000102176,
            -0.0012111075,
            -0.0000083111,
            -0.0014586771,
            0.0011878165,
            0.0000205134,
            -0.0000248159,
            -0.0000251854,
            0.0060518135,
            -0.0001253064
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001535043,
            -0.000024103,
            0.0000029071,
            0.0000396546,
            0.0000032448,
            0.0000377693,
            0.0000051532,
            -0.0025539814,
            0.0889851316,
            -0.0000052127,
            0.0000074582,
            -0.0006250548,
            -0.0000076067,
            -0.0013493427,
            0.001029735,
            0.0000155971,
            -0.0000149481,
            -0.0000215096,
            0.0046479123,
            -0.0000748852
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001066139,
            -0.00001611,
            0.0000021411,
            0.0000219946,
            0.0000016654,
            0.0000269843,
            0.0000044234,
            -0.0009337019,
            0.0750869882,
            -0.0000035567,
            0.000005458,
            -0.0004336663,
            -0.0000063105,
            -0.0009497051,
            0.0007758711,
            0.0000136953,
            -0.000011648,
            -0.000016149,
            0.0046116854,
            -0.0000457843
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000707274,
            -0.0000124556,
            0.0000018314,
            0.0000138868,
            0.0000009264,
            0.0000204794,
            0.0000037083,
            -0.0008711745,
            0.0606469772,
            -0.0000023011,
            0.0000037116,
            -0.000088506,
            -0.0000052418,
            -0.0006914279,
            0.0005002682,
            0.0000084323,
            -0.0000057879,
            -0.0000126893,
            0.0030263026,
            -0.0000234871
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000496438,
            -0.0000092858,
            0.0000014308,
            0.0000088176,
            0.0000006276,
            0.0000152025,
            0.0000031203,
            -0.0000022928,
            0.0523933922,
            -0.0000017158,
            0.0000026244,
            -0.0000942077,
            -0.0000042897,
            -0.0005714429,
            0.000388459,
            0.0000069355,
            -0.0000037558,
            -0.0000087428,
            0.0002122268,
            -0.0000136084
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000401394,
            -0.0000078156,
            0.0000014498,
            0.000006146,
            0.0000003483,
            0.0000138092,
            0.0000032603,
            0.0002944524,
            0.0581869295,
            -0.0000013677,
            0.0000021344,
            -0.0000199918,
            -0.0000043693,
            -0.0005514408,
            0.0004407904,
            0.0000053739,
            -0.0000033934,
            -0.0000080624,
            0.0019886124,
            -0.0000091836
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000243193,
            -0.0000052159,
            0.0000011435,
            0.0000040541,
            0.0000002826,
            0.0000099557,
            0.0000025725,
            0.0002414845,
            0.0488929935,
            -0.0000010319,
            0.0000015776,
            -0.0000325437,
            -0.0000034882,
            -0.0004523869,
            0.0002352382,
            0.0000040053,
            -0.000000939,
            -0.000005313,
            0.0015013952,
            -0.0000054984
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000151825,
            -0.0000032739,
            0.0000008737,
            0.0000020737,
            0.000000089,
            0.0000060991,
            0.0000018981,
            0.0004876178,
            0.0402948201,
            -0.000000582,
            0.0000007729,
            -0.0000971016,
            -0.0000024545,
            -0.0001401863,
            0.0002226633,
            0.0000017581,
            -0.0000002324,
            -0.0000041881,
            -0.0007407567,
            -0.000002551
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000105532,
            -0.0000019164,
            0.0000005565,
            0.0000008715,
            0.0000000167,
            0.0000041885,
            0.0000015772,
            0.0004490283,
            0.0345754815,
            -0.0000003255,
            0.0000005836,
            -0.0000245116,
            -0.0000020744,
            -0.0002062749,
            0.0001169757,
            0.0000021864,
            -0.0000003004,
            -0.0000027322,
            -0.0010016687,
            -0.000001885
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000062857,
            -0.0000015736,
            0.0000004903,
            0.0000007175,
            0.0000000341,
            0.0000033949,
            0.0000012757,
            0.0001941469,
            0.0296500063,
            -0.0000002271,
            0.0000004093,
            0.0000409928,
            -0.0000016044,
            -0.0001190213,
            0.0000802877,
            0.0000013409,
            0.0000001007,
            -0.0000020085,
            0.0007858741,
            -0.0000003962
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000081205,
            -0.0000019063,
            0.0000007191,
            0.0000004861,
            0.0000000083,
            0.000003305,
            0.0000016635,
            0.0000197529,
            0.0454775588,
            -0.0000002623,
            0.0000004013,
            0.0001233446,
            -0.0000021409,
            -0.0000130012,
            -0.0000263948,
            0.000001427,
            0.000000193,
            -0.0000022428,
            0.0015459685,
            -0.0000016154
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000083708,
            -0.0000011472,
            0.0000006262,
            0.0000005741,
            0.0000000318,
            0.0000020327,
            0.0000016335,
            0.0007482099,
            0.0605915252,
            -0.0000002214,
            0.0000003307,
            -0.0000317442,
            -0.000002012,
            -0.0001347766,
            0.0001721953,
            0.0000012625,
            -0.0000006212,
            -0.0000010241,
            0.0023083656,
            -0.0000014278
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000028163,
            -0.0000005283,
            0.0000002808,
            0.0000001578,
            -0.000000005,
            0.0000004729,
            0.0000006807,
            0.0005341914,
            0.0373965965,
            -0.0000000954,
            0.0000000797,
            -0.0000498285,
            -0.0000008306,
            -0.000113715,
            0.0000107292,
            0.0000002981,
            -0.0000003494,
            -0.0000006371,
            -0.0004261673,
            -0.0000010261
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000024328,
            -0.0000064507,
            0.0000031636,
            0.0000136635,
            0.0000134929,
            0.0000033662,
            0.0000008411,
            -0.0008132463,
            0.0759403829,
            -0.0000131457,
            0.0000070557,
            -0.0021572133,
            -0.000003262,
            -0.0003403176,
            0.0009558051,
            0.0000186731,
            -0.0000398698,
            -0.0000098889,
            0.0049985329,
            -0.0000203006
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000151592,
            -0.0000149454,
            0.0000038927,
            0.0000310157,
            0.0000160097,
            0.0000094874,
            0.0000013682,
            -0.0024850171,
            0.0977314956,
            -0.0000156046,
            0.0000089761,
            -0.0023374227,
            -0.0000046257,
            -0.000975681,
            0.0011925757,
            0.0000243472,
            -0.0000506024,
            -0.0000135151,
            0.0055319852,
            -0.0000522676
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000290643,
            -0.0000199317,
            0.0000033504,
            0.0000424406,
            0.0000145076,
            0.0000124942,
            0.000001348,
            -0.0034139066,
            0.1049294234,
            -0.0000138163,
            0.0000086312,
            -0.0023712744,
            -0.0000042105,
            -0.0009023488,
            0.0012308727,
            0.0000223766,
            -0.0000486514,
            -0.0000142441,
            0.0031558813,
            -0.0000751737
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000579546,
            -0.0000254419,
            0.0000029092,
            0.0000513424,
            0.0000120104,
            0.0000177513,
            0.0000013913,
            -0.0041866622,
            0.0977146405,
            -0.0000118136,
            0.0000081076,
            -0.0023452076,
            -0.0000040343,
            -0.0007761943,
            0.0010704948,
            0.000020012,
            -0.0000431302,
            -0.0000143807,
            0.0053505752,
            -0.0000974589
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000931485,
            -0.0000272157,
            0.0000021693,
            0.0000608624,
            0.000011009,
            0.000022517,
            0.0000014032,
            -0.005635198,
            0.0877084902,
            -0.0000101171,
            0.0000083302,
            -0.0019193332,
            -0.0000037015,
            -0.0009291492,
            0.0008508928,
            0.0000183902,
            -0.000040095,
            -0.0000157027,
            0.005514791,
            -0.000115845
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001533932,
            -0.000033653,
            0.0000020524,
            0.0000788508,
            0.0000105485,
            0.0000286315,
            0.00000152,
            -0.0053735625,
            0.0798899322,
            -0.0000093234,
            0.0000079559,
            -0.0021321022,
            -0.0000035211,
            -0.0009305005,
            0.0008316308,
            0.0000160189,
            -0.0000380798,
            -0.0000128106,
            0.0022695919,
            -0.000143494
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001627564,
            -0.0000310701,
            0.0000020144,
            0.0000749276,
            0.0000089645,
            0.0000299847,
            0.0000018632,
            -0.0060649349,
            0.0776444217,
            -0.000007842,
            0.0000077196,
            -0.0016676951,
            -0.0000038342,
            -0.001007963,
            0.0009322052,
            0.0000144169,
            -0.0000317489,
            -0.0000134797,
            0.0024775324,
            -0.0001352209
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001660724,
            -0.0000292054,
            0.0000020246,
            0.0000659359,
            0.0000071619,
            0.0000299373,
            0.0000021079,
            -0.0058339296,
            0.0679213795,
            -0.0000072337,
            0.0000073004,
            -0.0010774014,
            -0.0000041956,
            -0.0005590319,
            0.000590322,
            0.0000131543,
            -0.0000261375,
            -0.0000131468,
            0.0020261389,
            -0.0001200889
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001503388,
            -0.0000246955,
            0.0000018499,
            0.0000539518,
            0.0000054766,
            0.0000275685,
            0.0000023133,
            -0.0043146014,
            0.0600455534,
            -0.000005946,
            0.0000064531,
            -0.0013251193,
            -0.0000039275,
            -0.0001557081,
            0.0006030382,
            0.0000123012,
            -0.000020344,
            -0.0000131705,
            0.0022199941,
            -0.0000992082
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001287938,
            -0.0000205604,
            0.0000018228,
            0.0000430907,
            0.0000041424,
            0.0000262761,
            0.000002595,
            -0.0027236905,
            0.0546076474,
            -0.0000049032,
            0.00000585,
            -0.0007511149,
            -0.0000042937,
            -0.0009445954,
            0.0006774102,
            0.0000112337,
            -0.000015391,
            -0.0000133896,
            0.0013949579,
            -0.0000782961
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002096374,
            -0.0000341753,
            0.0000033594,
            0.0000604393,
            0.0000054592,
            0.0000432198,
            0.0000049559,
            -0.005041571,
            0.0953236478,
            -0.0000077525,
            0.0000093813,
            -0.0008750166,
            -0.0000078372,
            -0.0015285334,
            0.0009119572,
            0.0000182827,
            -0.0000245578,
            -0.0000224057,
            0.0047481797,
            -0.0001131584
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000151408,
            -0.000023481,
            0.0000027882,
            0.0000370878,
            0.0000029539,
            0.0000372702,
            0.000004878,
            -0.0028869165,
            0.0850231089,
            -0.000005444,
            0.0000075338,
            -0.0005438931,
            -0.0000077092,
            -0.0010553041,
            0.0008730184,
            0.0000149588,
            -0.0000140247,
            -0.0000212318,
            -0.0008962007,
            -0.0000662941
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001036744,
            -0.0000175843,
            0.0000022693,
            0.0000243989,
            0.0000019478,
            0.0000271333,
            0.0000043058,
            -0.0012725255,
            0.0727906688,
            -0.0000037678,
            0.0000052923,
            -0.000626223,
            -0.0000061909,
            -0.0007167695,
            0.0007236755,
            0.0000117712,
            -0.0000082993,
            -0.0000151206,
            0.0042996227,
            -0.0000401519
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000654027,
            -0.0000129477,
            0.0000021283,
            0.0000149085,
            0.0000011001,
            0.0000208123,
            0.0000038457,
            -0.000323739,
            0.0610527045,
            -0.0000027067,
            0.0000034505,
            -0.0001888228,
            -0.0000054278,
            -0.0008614546,
            0.0005263238,
            0.0000080413,
            -0.0000027687,
            -0.000011688,
            0.0014850185,
            -0.0000214739
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000050113,
            -0.0000085741,
            0.0000014786,
            0.0000082597,
            0.0000005202,
            0.0000153912,
            0.0000032088,
            -0.0000589595,
            0.0559621965,
            -0.0000015266,
            0.0000025612,
            -0.0000432611,
            -0.0000042225,
            -0.0006200742,
            0.000430401,
            0.0000058259,
            -0.0000038991,
            -0.0000089714,
            0.0011801994,
            -0.0000145041
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000395689,
            -0.0000080272,
            0.0000016159,
            0.0000069937,
            0.0000004613,
            0.0000147616,
            0.0000034489,
            -0.0004507287,
            0.0592787956,
            -0.0000016452,
            0.0000024309,
            -0.0000943923,
            -0.0000046539,
            -0.0003055517,
            0.0002900072,
            0.0000051741,
            -0.0000021535,
            -0.0000081499,
            0.0028984447,
            -0.0000092431
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000280355,
            -0.0000050077,
            0.0000011224,
            0.000003609,
            0.0000002135,
            0.0000088789,
            0.0000025979,
            -0.0001194381,
            0.0486313026,
            -0.0000009364,
            0.0000013862,
            0.0000347373,
            -0.000003523,
            -0.0003119655,
            0.0002021631,
            0.0000041445,
            -0.0000015194,
            -0.0000054463,
            0.0010316375,
            -0.000005407
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000017689,
            -0.0000041726,
            0.0000009331,
            0.0000024887,
            0.0000001558,
            0.0000063654,
            0.0000020348,
            0.0002999761,
            0.0423040053,
            -0.0000007347,
            0.0000010516,
            0.0000106877,
            -0.0000026136,
            -0.0001921788,
            0.0001959908,
            0.0000028304,
            -0.0000008495,
            -0.0000036691,
            0.0000469743,
            -0.0000039522
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000133695,
            -0.0000028754,
            0.0000007475,
            0.0000014906,
            0.0000000795,
            0.0000039629,
            0.0000016287,
            0.0005539278,
            0.0369185156,
            -0.0000005565,
            0.0000006436,
            -0.0000526562,
            -0.0000021466,
            -0.0001521461,
            0.000168993,
            0.0000019126,
            -0.0000011241,
            -0.0000026242,
            -0.0001395439,
            -0.00000192
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000068682,
            -0.0000015573,
            0.0000005258,
            0.0000007719,
            0.0000000696,
            0.0000033393,
            0.0000013255,
            0.0002437727,
            0.0310985375,
            -0.0000002906,
            0.0000005294,
            0.0001479996,
            -0.0000016827,
            -0.0002991342,
            0.0000147937,
            0.0000014853,
            -0.0000000168,
            -0.0000019182,
            0.0001971802,
            -0.0000004261
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000116591,
            -0.000002058,
            0.0000007091,
            0.0000009408,
            0.0000000488,
            0.0000046342,
            0.0000018516,
            0.0005707058,
            0.0543809947,
            -0.0000004119,
            0.0000006713,
            -0.0000838674,
            -0.0000023925,
            -0.0001194425,
            0.000177176,
            0.0000012284,
            -0.0000011532,
            -0.0000025869,
            0.0016387852,
            -0.0000011491
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000078818,
            -0.0000012097,
            0.0000006763,
            0.0000006398,
            0.0000000156,
            0.0000038639,
            0.00000199,
            0.0005374254,
            0.0729299744,
            -0.0000000921,
            0.0000003428,
            0.0000285702,
            -0.000002333,
            -0.000019205,
            -0.0000356411,
            0.0000015303,
            -0.0000001177,
            -0.0000024023,
            0.0006897265,
            -0.0000016655
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000025702,
            -0.0000004439,
            0.0000003559,
            -0.0000000267,
            -0.0000000241,
            0.0000007806,
            0.0000007617,
            0.0000730805,
            0.044297543,
            -0.0000000499,
            0.0000001061,
            0.000076078,
            -0.0000010031,
            -0.0000152481,
            -0.0000470696,
            0.000000405,
            -0.0000000776,
            -0.0000005583,
            -0.0004286618,
            -0.000001348
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000011862,
            -0.000003095,
            0.0000016911,
            0.0000068308,
            0.0000070084,
            0.0000016622,
            0.0000005469,
            -0.0004054182,
            0.0394447363,
            -0.0000068519,
            0.0000036184,
            -0.0011231012,
            -0.0000018559,
            -0.0001686383,
            0.00055583,
            0.0000100772,
            -0.0000210685,
            -0.0000051961,
            0.0016694123,
            -0.0000102088
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000084939,
            -0.0000067958,
            0.0000019288,
            0.0000158183,
            0.0000087239,
            0.0000048062,
            0.000000723,
            -0.0008260269,
            0.0568348945,
            -0.000008313,
            0.0000050829,
            -0.0013630343,
            -0.0000024249,
            -0.0008022948,
            0.0006781855,
            0.0000127034,
            -0.0000278104,
            -0.0000065901,
            0.0015357801,
            -0.0000259663
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000162898,
            -0.0000100512,
            0.0000017626,
            0.0000222161,
            0.0000076563,
            0.0000070346,
            0.0000008127,
            -0.0015971011,
            0.0529752211,
            -0.0000073774,
            0.0000047835,
            -0.0013500091,
            -0.0000024167,
            -0.0003064146,
            0.0005624213,
            0.0000119208,
            -0.0000250516,
            -0.0000075479,
            0.0032591409,
            -0.0000386711
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000026895,
            -0.0000130306,
            0.0000016131,
            0.0000270321,
            0.0000066929,
            0.0000090501,
            0.0000008105,
            -0.0027801039,
            0.0526189836,
            -0.000006527,
            0.0000045921,
            -0.001113809,
            -0.0000022838,
            -0.0003895217,
            0.0005592364,
            0.0000111094,
            -0.0000223524,
            -0.0000070282,
            0.004248654,
            -0.000049018
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000459059,
            -0.0000149492,
            0.0000013258,
            0.0000310397,
            0.0000056984,
            0.0000119852,
            0.0000008096,
            -0.0024313336,
            0.0466105298,
            -0.000005599,
            0.0000044814,
            -0.0011121755,
            -0.0000021698,
            -0.0005485635,
            0.0004522223,
            0.0000089566,
            -0.0000203448,
            -0.0000075224,
            0.0022394145,
            -0.000053884
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000720644,
            -0.0000169493,
            0.0000011548,
            0.0000382274,
            0.0000053809,
            0.0000143985,
            0.000000814,
            -0.0028925285,
            0.0487055939,
            -0.0000049678,
            0.0000041693,
            -0.0010940206,
            -0.0000019867,
            -0.0005590356,
            0.0005417519,
            0.0000071303,
            -0.0000175831,
            -0.0000061749,
            0.0013328187,
            -0.0000635891
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000812255,
            -0.0000153832,
            0.0000009506,
            0.0000375683,
            0.0000048166,
            0.0000160662,
            0.0000010473,
            -0.0037724995,
            0.0413984571,
            -0.0000041857,
            0.0000043444,
            -0.000843068,
            -0.0000021237,
            -0.0002832023,
            0.0003368622,
            0.0000074003,
            -0.0000156518,
            -0.0000065846,
            0.002411033,
            -0.0000655144
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000858767,
            -0.0000141603,
            0.0000009203,
            0.0000333688,
            0.0000036764,
            0.0000152081,
            0.0000010606,
            -0.0029912778,
            0.0382073782,
            -0.0000035227,
            0.0000039514,
            -0.0006604556,
            -0.0000020552,
            -0.0004761047,
            0.0004049879,
            0.0000073697,
            -0.000013865,
            -0.000006671,
            0.0015313842,
            -0.0000631446
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000694244,
            -0.0000127603,
            0.0000011478,
            0.0000275583,
            0.0000030131,
            0.0000141523,
            0.0000013299,
            -0.0027357285,
            0.0363869244,
            -0.0000031057,
            0.0000034169,
            -0.0003932738,
            -0.0000024052,
            -0.0005103167,
            0.0003098969,
            0.0000066749,
            -0.0000085223,
            -0.0000066998,
            0.0024066111,
            -0.0000481778
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000670341,
            -0.0000112479,
            0.0000010439,
            0.0000221814,
            0.0000021734,
            0.0000136651,
            0.0000013507,
            -0.0021451003,
            0.0315532821,
            -0.0000026934,
            0.0000029725,
            -0.0003847817,
            -0.0000023239,
            -0.0003387049,
            0.0002575808,
            0.0000060806,
            -0.0000075234,
            -0.000006723,
            0.0001566266,
            -0.0000412305
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000109977,
            -0.0000169627,
            0.0000017686,
            0.000032249,
            0.0000029863,
            0.0000238897,
            0.0000028306,
            -0.0021920065,
            0.0579722434,
            -0.0000040637,
            0.0000052274,
            -0.0006119461,
            -0.0000045795,
            -0.001012227,
            0.0006747045,
            0.0000094744,
            -0.0000115253,
            -0.0000128549,
            0.0029402953,
            -0.000057103
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000821261,
            -0.0000138296,
            0.0000016954,
            0.0000206141,
            0.0000018206,
            0.0000193887,
            0.0000028102,
            -0.0011038725,
            0.0518710394,
            -0.0000031338,
            0.0000040984,
            -0.0004457153,
            -0.0000040299,
            -0.0007502202,
            0.0006060167,
            0.0000079604,
            -0.0000080814,
            -0.0000096817,
            -0.0003206885,
            -0.0000352109
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000610543,
            -0.0000094006,
            0.0000012647,
            0.0000128721,
            0.0000009306,
            0.0000153132,
            0.0000023942,
            -0.0008092711,
            0.0427795088,
            -0.0000020392,
            0.0000029339,
            -0.0002270611,
            -0.000003439,
            -0.0005718409,
            0.0003794682,
            0.0000065339,
            -0.0000068381,
            -0.0000077842,
            0.0035317035,
            -0.0000248216
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000414888,
            -0.0000068621,
            0.0000010809,
            0.0000085855,
            0.0000006299,
            0.0000125281,
            0.0000021463,
            -0.0004513579,
            0.04075946,
            -0.0000015246,
            0.000002338,
            -0.000301617,
            -0.000003187,
            -0.0001815817,
            0.0003713886,
            0.000004981,
            -0.0000033798,
            -0.0000064875,
            -0.0010687516,
            -0.0000149461
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000286204,
            -0.0000059852,
            0.0000010017,
            0.0000050612,
            0.0000003469,
            0.0000091527,
            0.000001874,
            -0.0002145385,
            0.0331768792,
            -0.0000011964,
            0.0000016955,
            -0.0000765577,
            -0.0000026578,
            -0.0002811427,
            0.000302454,
            0.0000031726,
            -0.0000023474,
            -0.0000055471,
            0.0009511467,
            -0.0000079329
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000026015,
            -0.000004974,
            0.0000008738,
            0.000003506,
            0.000000173,
            0.0000078631,
            0.0000018309,
            0.0001608803,
            0.0371451416,
            -0.0000008806,
            0.0000013232,
            0.0000314475,
            -0.0000024324,
            -0.0005292642,
            0.0002771517,
            0.0000036053,
            -0.000002732,
            -0.0000048836,
            0.0008435933,
            -0.0000052606
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000161586,
            -0.0000037373,
            0.0000007575,
            0.0000023057,
            0.0000001381,
            0.0000053901,
            0.0000015234,
            0.0002406061,
            0.0310176537,
            -0.0000006672,
            0.0000008644,
            -0.0001286045,
            -0.0000020363,
            -0.0001146008,
            0.0001102051,
            0.0000029938,
            -0.0000011077,
            -0.0000032164,
            -0.0009885337,
            -0.0000034372
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000102118,
            -0.0000023758,
            0.0000005267,
            0.0000011463,
            0.0000000763,
            0.0000039701,
            0.0000012937,
            0.0002271764,
            0.0270380599,
            -0.0000004068,
            0.0000004369,
            -0.0000605967,
            -0.0000015805,
            -0.0002326594,
            0.0001097193,
            0.0000020851,
            -0.0000007239,
            -0.0000024545,
            -0.0001085085,
            -0.0000016815
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000078457,
            -0.0000016785,
            0.0000004494,
            0.0000006194,
            0.0000000161,
            0.0000031949,
            0.0000010192,
            0.0001029986,
            0.0225673032,
            -0.0000001808,
            0.0000003533,
            -0.0000002506,
            -0.0000013982,
            -0.0000834126,
            0.0000856797,
            0.000000969,
            -0.0000001285,
            -0.0000019551,
            0.0018635638,
            -0.0000001058
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000053178,
            -0.0000009946,
            0.0000003346,
            0.0000005097,
            0.0000000225,
            0.0000023807,
            0.00000083,
            0.0000860983,
            0.0205046474,
            -0.0000001744,
            0.0000003308,
            0.0001324682,
            -0.0000011669,
            -0.0002688919,
            0.0000637471,
            0.0000008703,
            -0.0000000532,
            -0.000001386,
            0.0010668798,
            -0.0000006111
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000064102,
            -0.0000013471,
            0.0000004645,
            0.0000004553,
            0.000000009,
            0.0000023577,
            0.0000011372,
            0.0002428238,
            0.0357592183,
            -0.0000000919,
            0.0000001958,
            0.0000856087,
            -0.0000014993,
            -0.000276467,
            0.0000590379,
            0.0000007327,
            -0.0000002094,
            -0.0000006619,
            -0.0004823764,
            -0.0000005739
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000063169,
            -0.000001151,
            0.000000477,
            0.0000002918,
            0.0000000001,
            0.0000021748,
            0.000001218,
            0.0006108364,
            0.0505368583,
            -0.0000001364,
            0.0000002665,
            0.000003926,
            -0.0000014939,
            -0.0001355887,
            0.0001732824,
            0.0000009654,
            -0.000000681,
            -0.0000013575,
            -0.0014769203,
            -0.000001111
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000016215,
            -0.0000002109,
            0.0000002251,
            0.000000167,
            0.0000000053,
            0.0000005411,
            0.0000005607,
            0.0004867969,
            0.0306967738,
            0.0000000219,
            -0.000000028,
            -0.0000695236,
            -0.0000007013,
            0.0001174161,
            0.0000029058,
            0.000000387,
            0.0000000656,
            -0.0000005898,
            0.0002190021,
            -0.0000007494
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000008903,
            -0.0000013452,
            0.0000011921,
            0.0000032224,
            0.0000048251,
            0.0000006573,
            0.0000003416,
            -0.0004128576,
            0.029872956,
            -0.0000047119,
            0.0000026061,
            -0.000743187,
            -0.000001278,
            -0.0000565814,
            0.0003241014,
            0.0000072516,
            -0.0000150741,
            -0.0000034812,
            0.00092112,
            -0.0000058804
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.000003235,
            -0.0000050005,
            0.0000015771,
            0.0000107629,
            0.0000061551,
            0.0000026431,
            0.0000005631,
            -0.0004947735,
            0.0415319108,
            -0.0000061162,
            0.000003551,
            -0.0010776518,
            -0.0000018011,
            -0.0002947527,
            0.0005860091,
            0.0000100442,
            -0.0000168878,
            -0.0000056016,
            0.0003904534,
            -0.0000145337
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000093726,
            -0.0000072867,
            0.0000014908,
            0.0000140352,
            0.0000053754,
            0.0000036399,
            0.0000005457,
            -0.0009044248,
            0.0378129828,
            -0.0000055299,
            0.0000032623,
            -0.0009758112,
            -0.0000017346,
            -0.000155576,
            0.0004380419,
            0.0000078958,
            -0.0000162654,
            -0.0000050052,
            0.0016248644,
            -0.0000229389
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.000015934,
            -0.0000090235,
            0.0000012858,
            0.000017153,
            0.000004503,
            0.0000063505,
            0.0000006903,
            -0.0013709012,
            0.0390438858,
            -0.0000047585,
            0.000003279,
            -0.0008555251,
            -0.0000018375,
            -0.0003968315,
            0.0004479249,
            0.0000071481,
            -0.000014211,
            -0.0000048184,
            0.0000908858,
            -0.0000277391
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000255602,
            -0.000009721,
            0.0000010132,
            0.0000206546,
            0.0000041197,
            0.0000079793,
            0.0000006588,
            -0.0018880261,
            0.038487553,
            -0.0000039718,
            0.0000032053,
            -0.000843908,
            -0.0000016875,
            -0.0003156121,
            0.0003512374,
            0.0000057113,
            -0.0000128186,
            -0.0000046863,
            0.0013590348,
            -0.0000308627
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000443714,
            -0.0000106726,
            0.0000008119,
            0.0000246409,
            0.0000037937,
            0.0000098001,
            0.000000665,
            -0.00260942,
            0.0390257824,
            -0.0000034982,
            0.0000032495,
            -0.0007991078,
            -0.0000015814,
            -0.0002538668,
            0.0004020571,
            0.0000046564,
            -0.0000112242,
            -0.0000049345,
            0.0005541403,
            -0.0000379915
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.000051641,
            -0.0000110129,
            0.0000008187,
            0.0000248553,
            0.0000032059,
            0.0000115821,
            0.000000847,
            -0.0024427351,
            0.0352314893,
            -0.0000030455,
            0.0000031634,
            -0.0008730922,
            -0.0000017384,
            -0.0000326334,
            0.0003193767,
            0.0000043259,
            -0.0000094267,
            -0.0000052037,
            0.0023839932,
            -0.0000400544
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000482868,
            -0.0000097302,
            0.0000008874,
            0.0000212493,
            0.000002531,
            0.0000100191,
            0.0000008603,
            -0.0023330379,
            0.0295107482,
            -0.0000025989,
            0.0000025765,
            -0.0003109038,
            -0.0000017279,
            -0.000204449,
            0.0002039293,
            0.0000039487,
            -0.0000069956,
            -0.0000040928,
            -0.0004158996,
            -0.0000334597
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000497585,
            -0.0000091972,
            0.0000008082,
            0.0000182035,
            0.0000020364,
            0.0000105191,
            0.0000009904,
            -0.0013736762,
            0.0271836257,
            -0.0000024552,
            0.0000027907,
            -0.000498165,
            -0.0000018635,
            -0.0003005549,
            0.0002884095,
            0.0000039493,
            -0.0000063173,
            -0.0000061305,
            0.0022955032,
            -0.0000302016
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000485667,
            -0.0000081275,
            0.0000007884,
            0.0000151974,
            0.000001572,
            0.0000107896,
            0.0000011017,
            -0.0012491845,
            0.0278441535,
            -0.0000021653,
            0.0000026441,
            -0.0003259097,
            -0.0000019549,
            -0.0003734439,
            0.0003108935,
            0.0000033651,
            -0.0000051515,
            -0.0000058319,
            -0.0023889705,
            -0.0000236408
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000811649,
            -0.0000129671,
            0.0000013045,
            0.0000234343,
            0.00000215,
            0.0000177386,
            0.0000021471,
            -0.0010731996,
            0.0454929736,
            -0.0000031692,
            0.0000040664,
            -0.0005072664,
            -0.0000034063,
            -0.0008633113,
            0.0005217034,
            0.0000066821,
            -0.0000088713,
            -0.0000087544,
            0.0036595696,
            -0.0000385031
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000572329,
            -0.0000095482,
            0.0000011756,
            0.0000146211,
            0.0000011878,
            0.0000136376,
            0.0000019746,
            -0.0009328532,
            0.0386335458,
            -0.0000021997,
            0.0000028809,
            -0.0002979164,
            -0.0000030133,
            -0.0006580232,
            0.0004296227,
            0.0000063217,
            -0.0000054951,
            -0.0000070099,
            0.0005425293,
            -0.0000257921
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000408724,
            -0.0000066383,
            0.0000009778,
            0.0000095398,
            0.0000008422,
            0.0000111521,
            0.0000018712,
            -0.0009931654,
            0.0351045331,
            -0.0000014707,
            0.0000022679,
            -0.0001085624,
            -0.000002641,
            -0.0004087021,
            0.0003588406,
            0.0000045007,
            -0.0000037461,
            -0.0000062075,
            -0.0010718128,
            -0.0000157407
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000274452,
            -0.0000050128,
            0.000000821,
            0.0000056104,
            0.000000413,
            0.0000093212,
            0.0000017278,
            -0.0003488355,
            0.0312766016,
            -0.0000011042,
            0.0000017501,
            -0.0000340685,
            -0.0000023916,
            -0.0004512931,
            0.0002400289,
            0.0000035924,
            -0.0000013497,
            -0.000005018,
            0.0009169119,
            -0.000008195
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000197999,
            -0.00000422,
            0.0000007095,
            0.0000037779,
            0.0000002708,
            0.0000065527,
            0.0000014794,
            0.0002479644,
            0.0280519418,
            -0.0000008047,
            0.0000011944,
            -0.0001254508,
            -0.0000019266,
            -0.0003343184,
            0.0003112381,
            0.0000033472,
            -0.0000011664,
            -0.0000038418,
            0.0000180422,
            -0.0000061454
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000161031,
            -0.0000038271,
            0.0000007287,
            0.0000027788,
            0.0000001701,
            0.0000059677,
            0.0000015343,
            0.0001249331,
            0.0302430552,
            -0.0000006507,
            0.0000009865,
            -0.0001694361,
            -0.0000020691,
            -0.0001076337,
            0.0002374506,
            0.00000304,
            -0.0000009957,
            -0.0000025385,
            0.0020184604,
            -0.0000044803
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000136118,
            -0.00000268,
            0.0000005524,
            0.0000014443,
            0.0000000693,
            0.0000042633,
            0.0000012477,
            0.0002419448,
            0.0261573206,
            -0.0000004142,
            0.0000006467,
            -0.0001435132,
            -0.0000015834,
            -0.0000839212,
            0.0001614394,
            0.0000015014,
            -0.0000013446,
            -0.0000021385,
            0.001808348,
            -0.0000021005
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000007159,
            -0.0000020612,
            0.0000004668,
            0.0000011239,
            0.0000000782,
            0.0000036289,
            0.0000010865,
            0.0002144725,
            0.0233088968,
            -0.0000003649,
            0.0000005639,
            -0.0000333057,
            -0.0000014708,
            -0.0001800431,
            0.0001047877,
            0.0000014687,
            -0.0000000006,
            -0.0000017489,
            -0.0013220096,
            -0.0000012791
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000053226,
            -0.0000015497,
            0.0000003709,
            0.0000007876,
            0.0000000389,
            0.0000022975,
            0.0000008735,
            0.0000580925,
            0.0190249832,
            -0.0000002102,
            0.0000003699,
            0.0000797059,
            -0.0000010891,
            -0.0001185542,
            0.000011549,
            0.0000013834,
            -0.0000001486,
            -0.0000016141,
            0.0018957093,
            -0.0000007176
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000037707,
            -0.0000009922,
            0.0000002996,
            0.0000008356,
            0.0000000713,
            0.0000013994,
            0.0000006734,
            -0.0000549867,
            0.0170082818,
            -0.000000185,
            0.0000003058,
            0.0001370098,
            -0.0000008658,
            -0.0001263354,
            0.0000457018,
            0.0000009587,
            0.0000001382,
            -0.0000007477,
            0.0006160408,
            -0.0000005994
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000050111,
            -0.0000011402,
            0.0000003742,
            0.000000363,
            0.0000000161,
            0.000002056,
            0.0000009199,
            0.0002502352,
            0.0275642695,
            -0.0000001259,
            0.0000002918,
            0.000086418,
            -0.0000011155,
            -0.0001378165,
            -0.0000155716,
            0.0000008245,
            -0.0000004459,
            -0.0000009945,
            -0.0012198561,
            -0.0000005427
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000036277,
            -0.0000003773,
            0.0000003984,
            0.0000002225,
            0.0000000163,
            0.0000021011,
            0.0000011152,
            0.000506648,
            0.0417950907,
            -0.0000000874,
            0.0000002532,
            -0.0000660797,
            -0.0000014375,
            -0.000083635,
            0.0000684785,
            0.0000005948,
            -0.0000001468,
            -0.0000009233,
            -0.001405926,
            -0.0000008122
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000010542,
            -0.0000002663,
            0.0000002155,
            0.0000000915,
            -0.0000000045,
            0.0000004734,
            0.0000004385,
            0.0003221071,
            0.0263505487,
            -0.0000000697,
            0.0000000093,
            0.0000178221,
            -0.0000006502,
            0.0000379608,
            0.0000175279,
            0.0000003632,
            0.000000068,
            -0.0000003014,
            0.001176264,
            -0.0000004466
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000014083,
            -0.0000000846,
            0.0000008351,
            0.000001159,
            0.0000031937,
            0.0000001511,
            0.0000002972,
            0.0000057112,
            0.0201616236,
            -0.0000033502,
            0.0000019818,
            -0.0005515704,
            -0.0000009923,
            -0.0001131939,
            0.0002863882,
            0.0000055837,
            -0.0000098678,
            -0.0000025478,
            0.0006068458,
            -0.0000037598
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000032191,
            -0.0000023695,
            0.0000012295,
            0.0000045985,
            0.0000038933,
            0.0000008436,
            0.000000461,
            -0.0003208296,
            0.0292378544,
            -0.0000042831,
            0.0000025467,
            -0.0006710332,
            -0.0000014577,
            -0.0002171397,
            0.0003850525,
            0.0000064715,
            -0.0000095321,
            -0.0000029246,
            0.0009498991,
            -0.0000056133
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000005306,
            -0.0000033311,
            0.0000010717,
            0.0000060942,
            0.0000032994,
            0.0000023149,
            0.0000004782,
            -0.0007792513,
            0.0282896975,
            -0.0000037622,
            0.0000026131,
            -0.0005744827,
            -0.0000014487,
            -0.0001844517,
            0.0002344045,
            0.0000064409,
            -0.0000109046,
            -0.0000038071,
            0.0022645638,
            -0.0000087054
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000072016,
            -0.0000047337,
            0.0000009788,
            0.0000089136,
            0.0000029829,
            0.000003776,
            0.0000005572,
            -0.0006534769,
            0.0274980234,
            -0.0000033395,
            0.0000025883,
            -0.000678405,
            -0.000001487,
            -0.0001624099,
            0.0002972337,
            0.0000048888,
            -0.0000088253,
            -0.0000036362,
            0.002024105,
            -0.0000108476
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000111067,
            -0.0000062686,
            0.0000008397,
            0.0000111389,
            0.0000025675,
            0.000004756,
            0.0000005037,
            -0.0012079163,
            0.0287662003,
            -0.0000028534,
            0.0000021681,
            -0.0004298182,
            -0.0000012629,
            -0.0004202448,
            0.0003294449,
            0.0000029791,
            -0.0000077828,
            -0.0000025628,
            0.0014901139,
            -0.0000143472
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000021906,
            -0.0000069369,
            0.0000006825,
            0.0000131496,
            0.000002302,
            0.0000055502,
            0.0000004629,
            -0.0012868876,
            0.0258287265,
            -0.0000022044,
            0.0000020845,
            -0.0005011056,
            -0.0000010927,
            -0.0002106168,
            0.0002268077,
            0.0000026794,
            -0.0000069488,
            -0.0000025407,
            0.0011519066,
            -0.0000191016
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000299455,
            -0.0000068138,
            0.0000005496,
            0.0000138197,
            0.0000019802,
            0.0000071973,
            0.0000005892,
            -0.0017595887,
            0.0259626067,
            -0.0000021912,
            0.0000023153,
            -0.0004994317,
            -0.0000012148,
            -0.0000870765,
            0.0002131956,
            0.0000025283,
            -0.0000056053,
            -0.0000028892,
            0.0008764004,
            -0.0000205701
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000293121,
            -0.0000058108,
            0.000000513,
            0.0000125204,
            0.0000015941,
            0.0000072379,
            0.0000006883,
            -0.0009448874,
            0.0229096526,
            -0.0000017215,
            0.0000021219,
            -0.0003562021,
            -0.0000013559,
            -0.0004146874,
            0.000279299,
            0.0000024185,
            -0.0000045527,
            -0.0000029623,
            0.0013122906,
            -0.0000196139
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000322354,
            -0.0000058715,
            0.0000005852,
            0.0000113009,
            0.0000012392,
            0.0000064888,
            0.0000006727,
            -0.0011290893,
            0.0214158423,
            -0.0000016178,
            0.0000017767,
            -0.000179998,
            -0.0000012994,
            -0.0004370792,
            0.0002388551,
            0.0000018486,
            -0.0000042014,
            -0.0000027961,
            -0.0002870957,
            -0.0000184341
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000283842,
            -0.0000047703,
            0.0000005505,
            0.0000091805,
            0.00000101,
            0.0000070483,
            0.0000007671,
            -0.0009931994,
            0.0211845863,
            -0.0000013843,
            0.0000019162,
            -0.0002293592,
            -0.0000014406,
            -0.0002973683,
            0.0002468765,
            0.000001522,
            -0.0000033798,
            -0.0000039338,
            0.0000822115,
            -0.0000134409
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000461087,
            -0.0000085279,
            0.0000010008,
            0.0000140156,
            0.0000014593,
            0.0000114055,
            0.0000015564,
            -0.0007861009,
            0.0360045773,
            -0.0000022966,
            0.0000028169,
            -0.0005139662,
            -0.0000024654,
            -0.0003741078,
            0.0004147527,
            0.0000039075,
            -0.0000053725,
            -0.0000054686,
            0.0005544265,
            -0.0000212659
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000386847,
            -0.0000064642,
            0.0000009119,
            0.0000099009,
            0.0000008629,
            0.0000103353,
            0.0000015742,
            -0.0006614823,
            0.031200525,
            -0.0000017732,
            0.0000024821,
            -0.0001984037,
            -0.0000024254,
            -0.0004732277,
            0.0002587526,
            0.0000031223,
            -0.0000039459,
            -0.0000045848,
            -0.0010630564,
            -0.0000151422
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000249807,
            -0.0000051939,
            0.0000007659,
            0.0000062676,
            0.0000005433,
            0.0000072004,
            0.000001331,
            -0.0005108722,
            0.0270265166,
            -0.0000012122,
            0.0000015783,
            -0.0000742793,
            -0.0000019806,
            -0.0002730155,
            0.0001973433,
            0.0000027881,
            -0.000001835,
            -0.0000031148,
            -0.0001144911,
            -0.0000102173
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000200255,
            -0.0000037172,
            0.0000006457,
            0.0000042642,
            0.0000003363,
            0.0000057076,
            0.0000012637,
            0.0002589134,
            0.0235497015,
            -0.0000007332,
            0.0000012127,
            -0.0001911486,
            -0.000001738,
            -0.0004383382,
            0.0001412731,
            0.0000019783,
            -0.0000015975,
            -0.0000031425,
            0.0018511452,
            -0.0000051351
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000142143,
            -0.0000032716,
            0.000000578,
            0.0000031663,
            0.0000002536,
            0.0000045575,
            0.0000010947,
            0.0000460786,
            0.0215479877,
            -0.0000006952,
            0.0000009044,
            -0.0000596046,
            -0.0000014989,
            -0.0003077414,
            0.0001889122,
            0.0000013135,
            -0.0000001034,
            -0.0000025282,
            0.0003137477,
            -0.0000022457
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000141203,
            -0.0000020972,
            0.0000004282,
            0.0000021951,
            0.0000001518,
            0.0000044014,
            0.0000011621,
            0.0001208909,
            0.0258832251,
            -0.0000004477,
            0.000000764,
            -0.0001402148,
            -0.0000014939,
            -0.0001970154,
            0.000215194,
            0.0000019512,
            -0.0000011977,
            -0.0000022124,
            0.0002939486,
            -0.0000028862
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000079435,
            -0.0000018979,
            0.0000004301,
            0.0000011764,
            0.0000000703,
            0.0000034476,
            0.0000010225,
            0.0002173636,
            0.0218997555,
            -0.0000003679,
            0.0000005598,
            -0.0000202825,
            -0.0000012882,
            -0.0002977915,
            0.000133444,
            0.0000012542,
            -0.0000003074,
            -0.0000022167,
            0.0010418293,
            -0.0000009259
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000006421,
            -0.0000012363,
            0.0000003457,
            0.000000623,
            0.0000000546,
            0.0000030309,
            0.0000008411,
            0.0004763831,
            0.0197145863,
            -0.0000002053,
            0.0000003793,
            -0.0000626514,
            -0.0000012119,
            -0.000224947,
            0.0001927354,
            0.0000011388,
            -0.0000007284,
            -0.0000014989,
            0.0006125877,
            -0.0000008845
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000047522,
            -0.0000012612,
            0.0000002803,
            0.000000601,
            0.00000002,
            0.0000021614,
            0.0000006123,
            0.000101034,
            0.016362743,
            -0.0000001879,
            0.0000002906,
            0.0000046288,
            -0.0000008129,
            -0.0000363798,
            0.0000953046,
            0.0000007268,
            -0.0000001523,
            -0.0000012674,
            -0.0004173994,
            -0.0000000556
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000031761,
            -0.0000007918,
            0.0000002466,
            0.0000002188,
            0.0000000232,
            0.000000983,
            0.000000492,
            0.0002126556,
            0.0166732595,
            -0.0000000999,
            0.0000001611,
            -0.0000557831,
            -0.0000005953,
            0.0000061888,
            0.0001341207,
            0.0000002435,
            -0.0000000039,
            -0.0000007877,
            -0.0010710756,
            -0.0000004261
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000038769,
            -0.0000009152,
            0.0000003336,
            0.0000004847,
            0.000000055,
            0.0000023571,
            0.000000828,
            0.0002388492,
            0.0273500997,
            -0.0000001256,
            0.0000002295,
            0.000013785,
            -0.0000011638,
            -0.0001988741,
            0.0001165228,
            0.0000003431,
            -0.0000002303,
            -0.0000012003,
            0.0012338404,
            -0.0000004804
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000024559,
            -0.0000008977,
            0.0000003665,
            0.0000002172,
            0.0000000088,
            0.0000010744,
            0.0000009211,
            0.0002886486,
            0.0369175616,
            -0.000000172,
            0.0000001172,
            0.0001534709,
            -0.0000010922,
            -0.0002142085,
            -0.0000028717,
            0.0000008113,
            -0.0000000274,
            -0.0000007762,
            0.000166239,
            -0.0000006098
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000007571,
            -0.0000002928,
            0.0000001586,
            -0.0000000045,
            0.0000000048,
            0.0000005035,
            0.0000004041,
            -0.0000207205,
            0.0226210358,
            -0.0000000223,
            0.000000063,
            0.0000550569,
            -0.0000004765,
            -0.0000069108,
            -0.0000355499,
            0.0000002314,
            0.0,
            -0.0000003122,
            -0.0002712244,
            -0.0000004119
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000003208,
            0.0000002551,
            0.000000527,
            -0.0000002129,
            0.0000014223,
            -0.000000098,
            0.000000207,
            -0.0000334577,
            0.0116503341,
            -0.0000016848,
            0.0000009047,
            -0.0002715901,
            -0.0000006209,
            -0.0000305959,
            0.0001588518,
            0.0000022157,
            -0.0000035259,
            -0.0000010718,
            -0.0006140282,
            -0.0000011552
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000008153,
            -0.0000002331,
            0.0000006808,
            0.0000007023,
            0.0000016628,
            -0.000000222,
            0.0000003092,
            -0.000049992,
            0.0184992641,
            -0.0000020442,
            0.0000012977,
            -0.0003393854,
            -0.0000008722,
            -0.0001673062,
            0.0002649536,
            0.0000038031,
            -0.00000368,
            -0.0000014123,
            0.0003543625,
            -0.000000731
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000015935,
            -0.0000010368,
            0.0000006068,
            0.0000015838,
            0.0000014968,
            0.0000004784,
            0.0000003136,
            -0.0004919819,
            0.0187259722,
            -0.000001868,
            0.0000013389,
            -0.0002276078,
            -0.0000008396,
            -0.0001635364,
            0.0001052299,
            0.0000038745,
            -0.0000044889,
            -0.0000019064,
            0.0005292583,
            -0.0000017442
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000008962,
            -0.0000011443,
            0.0000005382,
            0.0000022751,
            0.0000013872,
            0.0000007635,
            0.0000003577,
            -0.0002328007,
            0.0159118922,
            -0.0000016916,
            0.0000013223,
            -0.0002281387,
            -0.0000008564,
            -0.0002070955,
            0.0001146256,
            0.0000030495,
            -0.0000044275,
            -0.0000017462,
            0.0000114022,
            -0.0000019572
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000030486,
            -0.0000026274,
            0.0000004984,
            0.0000044352,
            0.0000012756,
            0.0000015901,
            0.0000002875,
            -0.0004134342,
            0.0164786349,
            -0.0000015397,
            0.0000010782,
            -0.0004069013,
            -0.0000006977,
            0.0000370867,
            0.0001960185,
            0.0000007521,
            -0.0000032102,
            -0.0000009054,
            0.0007094258,
            -0.0000032078
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000067581,
            -0.0000032159,
            0.0000004528,
            0.0000053505,
            0.0000010828,
            0.0000027255,
            0.0000003228,
            -0.0005691458,
            0.01599606,
            -0.000001365,
            0.0000013533,
            -0.00024988,
            -0.0000007637,
            -0.0001585407,
            0.0001614136,
            0.0000008088,
            -0.0000025773,
            -0.0000007662,
            0.0006322136,
            -0.0000055191
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000078858,
            -0.000003234,
            0.0000004047,
            0.000005748,
            0.0000009632,
            0.0000031672,
            0.000000359,
            -0.0005186414,
            0.0142185474,
            -0.0000011594,
            0.0000010742,
            -0.0002681086,
            -0.0000007489,
            -0.0000816187,
            0.0001409297,
            0.0000006195,
            -0.0000010382,
            -0.0000012933,
            0.0004410386,
            -0.0000059862
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000106449,
            -0.0000023981,
            0.0000002923,
            0.0000042581,
            0.0000006963,
            0.0000028148,
            0.0000003352,
            -0.0005217176,
            0.014218636,
            -0.0000009723,
            0.0000011021,
            -0.0002026236,
            -0.0000006754,
            -0.0001821546,
            0.0001230852,
            0.0000006813,
            -0.0000017628,
            -0.0000010832,
            0.0009257317,
            -0.0000052572
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000137602,
            -0.0000030276,
            0.0000003498,
            0.0000047783,
            0.0000006285,
            0.0000031376,
            0.000000338,
            -0.000475229,
            0.0129585795,
            -0.0000010186,
            0.0000009854,
            -0.0002210752,
            -0.0000007122,
            -0.0000949752,
            0.0001389735,
            0.0000005818,
            -0.0000015197,
            -0.000001249,
            0.0003298558,
            -0.0000053636
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000114764,
            -0.0000025897,
            0.0000003477,
            0.0000043933,
            0.0000005318,
            0.0000032784,
            0.0000004576,
            -0.0006135508,
            0.0128026732,
            -0.0000008235,
            0.0000010179,
            -0.0001329513,
            -0.0000008057,
            -0.0000704291,
            0.0001161445,
            0.0000006436,
            -0.0000008996,
            -0.0000016085,
            0.0005850822,
            -0.000004767
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000200799,
            -0.0000043605,
            0.0000006353,
            0.0000070984,
            0.0000008224,
            0.0000057593,
            0.0000008342,
            -0.0001904725,
            0.0250058079,
            -0.0000012756,
            0.0000015184,
            -0.0002244497,
            -0.0000014675,
            -0.0005482395,
            0.0003541369,
            0.0000013454,
            -0.000001117,
            -0.0000029692,
            -0.0001064132,
            -0.000006687
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000188411,
            -0.000003805,
            0.0000005704,
            0.0000051156,
            0.0000004713,
            0.0000055391,
            0.0000008664,
            -0.0004836473,
            0.0211563243,
            -0.0000010339,
            0.0000014195,
            -0.0001484444,
            -0.0000013748,
            -0.0001893571,
            0.0001927288,
            0.0000014744,
            -0.0000015933,
            -0.0000022901,
            -0.000227748,
            -0.0000060368
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000134221,
            -0.0000027772,
            0.0000004736,
            0.0000031951,
            0.000000322,
            0.0000045999,
            0.0000008782,
            0.0000541034,
            0.0189106403,
            -0.0000006952,
            0.0000010546,
            -0.0001915542,
            -0.0000013995,
            -0.0003149473,
            0.0001852477,
            0.000001257,
            -0.0000007906,
            -0.0000024425,
            0.000078476,
            -0.0000036464
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000093482,
            -0.0000023521,
            0.0000004594,
            0.0000025738,
            0.0000002049,
            0.0000034925,
            0.0000007492,
            -0.0002088439,
            0.0170910331,
            -0.0000005869,
            0.0000007907,
            -0.0000900155,
            -0.0000010959,
            -0.0001642496,
            0.0001409025,
            0.0000009192,
            0.0000000705,
            -0.0000014696,
            -0.0005983632,
            -0.0000023972
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000080557,
            -0.0000015768,
            0.0000003376,
            0.0000013634,
            0.0000000835,
            0.0000029916,
            0.0000007218,
            0.000154468,
            0.0156045239,
            -0.0000003596,
            0.0000005935,
            -0.0000557451,
            -0.0000010307,
            -0.0002181671,
            0.0000889067,
            0.0000011357,
            0.0000000984,
            -0.0000013911,
            0.0002103255,
            -0.0000012192
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000079798,
            -0.0000015998,
            0.0000003187,
            0.0000009788,
            0.0000000283,
            0.0000024421,
            0.0000007101,
            0.0003003713,
            0.0179264554,
            -0.0000003505,
            0.0000005076,
            -0.0001086871,
            -0.0000009032,
            -0.0002849497,
            0.0002182539,
            0.000000824,
            -0.0000002327,
            -0.0000009526,
            -0.0012341154,
            -0.0000010509
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000046191,
            -0.0000009685,
            0.0000002821,
            0.0000003263,
            0.0000000182,
            0.0000012449,
            0.0000005678,
            0.0002897637,
            0.0162930184,
            -0.0000001934,
            0.0000002237,
            -0.0000481041,
            -0.0000007946,
            -0.0001333401,
            0.0000936381,
            0.0000003744,
            -0.0000004422,
            -0.0000008034,
            0.0013763393,
            -0.0000002906
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000043769,
            -0.0000007652,
            0.0000002082,
            0.000000558,
            0.0000000171,
            0.0000016286,
            0.0000005171,
            -0.0000375172,
            0.0134012856,
            -0.0000001683,
            0.0000002688,
            0.0000144637,
            -0.0000006707,
            -0.000195625,
            0.0000499629,
            0.0000006579,
            -0.0000002089,
            -0.0000003533,
            0.000726637,
            -0.0000006879
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000019361,
            -0.0000006014,
            0.0000002217,
            0.0000002161,
            0.0000000231,
            0.0000011323,
            0.0000003741,
            -0.000027954,
            0.0120501729,
            -0.0000001356,
            0.0000001322,
            -0.0000222294,
            -0.0000005439,
            -0.0000489929,
            0.0000631699,
            0.0000001104,
            -0.0000000045,
            -0.0000007441,
            0.0002834501,
            0.0000000305
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000021273,
            -0.0000005089,
            0.0000001562,
            0.0000002246,
            0.0000000141,
            0.0000007639,
            0.0000003175,
            0.0000031133,
            0.0108197058,
            -0.0000000992,
            0.000000123,
            -0.0000033097,
            -0.0000004042,
            -0.0000147319,
            0.0000528504,
            0.0000002004,
            -0.0000001737,
            -0.0000003582,
            0.0000853609,
            -0.0000002039
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000023263,
            -0.0000003062,
            0.0000001854,
            0.0000000691,
            -0.000000013,
            0.0000005434,
            0.0000005007,
            0.0003021238,
            0.01935348,
            -0.0000000003,
            0.0000000563,
            -0.0000749982,
            -0.0000005917,
            -0.0001285303,
            0.000077325,
            0.0000005957,
            -0.0000001829,
            -0.0000003227,
            -0.0012478485,
            -0.000000342
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000014097,
            -0.0000006484,
            0.0000002667,
            0.0000002068,
            0.0000000227,
            0.0000005895,
            0.0000005919,
            0.0003081862,
            0.0280286573,
            0.0000000205,
            -0.0000000168,
            -0.0000249939,
            -0.0000007191,
            -0.0001172693,
            0.0001975536,
            0.0000001963,
            0.0000003347,
            -0.0000004857,
            -0.0000060609,
            -0.0000001231
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000001117,
            -0.0000002661,
            0.0000001297,
            0.000000047,
            0.0000000089,
            0.0000004287,
            0.0000002208,
            0.0000322301,
            0.0182627577,
            -0.0000000283,
            0.0000000366,
            0.0000154146,
            -0.0000003259,
            0.0000738134,
            -0.0000785975,
            0.0000001354,
            -0.0000001261,
            -0.000000071,
            0.0001692922,
            -0.0000003894
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000001361,
            0.0000007303,
            0.0000002098,
            -0.000000913,
            0.0000005973,
            -0.0000004233,
            0.0000001065,
            -0.0000244193,
            0.0072907135,
            -0.0000007453,
            0.0000005058,
            -0.0001410898,
            -0.0000002855,
            0.0000537204,
            0.0000438094,
            0.0000010105,
            -0.0000008765,
            -0.0000000119,
            0.0002819735,
            -0.0000011133
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000004634,
            0.0000003363,
            0.0000003795,
            -0.0000004996,
            0.0000007724,
            -0.0000003283,
            0.0000001973,
            -0.0000033675,
            0.0106075043,
            -0.0000010512,
            0.0000006493,
            -0.0001238761,
            -0.0000005229,
            -0.0000924898,
            0.0000460505,
            0.0000010814,
            -0.0000018089,
            -0.0000006487,
            -0.0001772196,
            -0.0000005288
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000025037,
            0.0000004221,
            0.000000275,
            -0.0000002949,
            0.0000005884,
            -0.0000007786,
            0.0000001543,
            -0.0000654261,
            0.0117826206,
            -0.0000008659,
            0.0000005477,
            -0.0000767973,
            -0.0000004089,
            -0.0001855619,
            0.0001511759,
            0.0000015822,
            -0.0000017438,
            -0.0000005595,
            0.0013894319,
            0.0000008858
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000002913,
            0.0000001916,
            0.0000002546,
            0.0000001482,
            0.0000006037,
            0.0000000363,
            0.0000002349,
            -0.0001938207,
            0.0108612182,
            -0.0000007724,
            0.0000007116,
            -0.0000483601,
            -0.0000004914,
            -0.0001629523,
            0.0000726636,
            0.0000016587,
            -0.0000016862,
            -0.0000005072,
            0.0003368919,
            -0.0000002404
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000000589,
            -0.0000007841,
            0.0000003066,
            0.0000009259,
            0.0000004971,
            0.0000002476,
            0.0000001968,
            -0.0000664314,
            0.0122622533,
            -0.0000007349,
            0.000000667,
            -0.0001040792,
            -0.0000004503,
            -0.0001767307,
            0.0000985543,
            0.0000004731,
            -0.0000009263,
            -0.0000005673,
            0.0005427417,
            -0.0000003107
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000006555,
            -0.0000009646,
            0.0000002689,
            0.0000011563,
            0.0000004409,
            0.0000006268,
            0.0000002019,
            0.0002998829,
            0.0133476491,
            -0.0000005869,
            0.0000006634,
            -0.0002261894,
            -0.0000004391,
            -0.0001733768,
            0.0001499681,
            -0.0000000829,
            -0.0000004038,
            -0.0000002058,
            -0.000536265,
            -0.0000004323
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000021553,
            -0.0000009934,
            0.0000002083,
            0.0000015067,
            0.0000004257,
            0.0000008292,
            0.0000002188,
            -0.0002660861,
            0.01286281,
            -0.0000005947,
            0.0000004809,
            -0.0001483833,
            -0.0000004273,
            -0.0000586593,
            0.00012883,
            0.0000001153,
            -0.0000000579,
            -0.000000326,
            -0.0002249359,
            -0.0000012023
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000014148,
            -0.0000007655,
            0.000000191,
            0.0000013165,
            0.00000033,
            0.0000009202,
            0.0000002242,
            -0.000277285,
            0.0126320972,
            -0.0000004477,
            0.000000499,
            -0.0000976395,
            -0.0000004045,
            -0.0000970195,
            0.0001032879,
            0.0000001623,
            -0.0000000038,
            -0.0000006467,
            -0.0002306207,
            -0.0000009197
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000003687,
            -0.000001332,
            0.0000002123,
            0.0000020185,
            0.0000003183,
            0.0000009902,
            0.0000002233,
            -0.0001568374,
            0.0110342145,
            -0.0000004969,
            0.0000004449,
            -0.0001201636,
            -0.0000004132,
            -0.0001457379,
            0.0000851371,
            0.0000003037,
            0.0000000491,
            -0.0000004537,
            -0.0006901475,
            -0.0000011334
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000015925,
            -0.0000011138,
            0.0000002268,
            0.0000013212,
            0.0000002662,
            0.0000009508,
            0.000000255,
            -0.0000605099,
            0.0106497633,
            -0.0000004671,
            0.0000004685,
            -0.0000636582,
            -0.0000004601,
            -0.0001403922,
            0.0001142052,
            0.0000003507,
            0.0000000472,
            -0.0000002164,
            0.0008976732,
            -0.0000008055
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000068008,
            -0.0000019809,
            0.0000004446,
            0.0000023345,
            0.0000003352,
            0.0000024249,
            0.0000005357,
            -0.0001808338,
            0.0210934484,
            -0.000000746,
            0.0000008122,
            -0.000188109,
            -0.0000009576,
            -0.0001788036,
            0.0001542227,
            -0.0000000171,
            -0.0000004139,
            -0.0000005401,
            0.0004060835,
            -0.0000011586
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000052666,
            -0.0000010392,
            0.0000003005,
            0.0000014995,
            0.0000002546,
            0.0000016665,
            0.0000005423,
            -0.0003681125,
            0.0188943985,
            -0.0000004892,
            0.000000714,
            -0.0001050046,
            -0.0000008488,
            -0.0000582117,
            0.000126132,
            0.0000003801,
            -0.0000006297,
            -0.0000003975,
            0.0014541572,
            -0.0000010999
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000058004,
            -0.0000011425,
            0.0000003125,
            0.0000013741,
            0.0000001434,
            0.000002325,
            0.0000005706,
            -0.000061221,
            0.0179484381,
            -0.0000004319,
            0.0000006045,
            -0.0000542338,
            -0.0000009191,
            -0.0002278904,
            0.0001644986,
            0.0000004357,
            -0.0000007052,
            -0.000000629,
            -0.0003442937,
            -0.0000016517
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000035584,
            -0.0000010653,
            0.0000002972,
            0.0000006848,
            0.0000000483,
            0.0000012992,
            0.0000004889,
            -0.0000658235,
            0.0170874302,
            -0.0000002807,
            0.0000003079,
            -0.0000403594,
            -0.0000007364,
            -0.0001189734,
            0.00012408,
            0.0000005777,
            -0.0000001039,
            -0.000000688,
            -0.0007663729,
            -0.0000007089
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000027421,
            -0.0000006454,
            0.0000002238,
            0.000000456,
            0.0000000579,
            0.0000010606,
            0.0000003733,
            0.0001222375,
            0.0153816965,
            -0.0000001747,
            0.0000002118,
            -0.0000006069,
            -0.0000005514,
            -0.0002017537,
            0.0001026638,
            0.0000002237,
            -0.0000000284,
            -0.0000003221,
            0.0011607756,
            -0.0000002593
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000031344,
            -0.0000006934,
            0.0000002432,
            0.0000006507,
            0.0000000754,
            0.0000015174,
            0.0000005286,
            0.0001563931,
            0.01831185,
            -0.0000002091,
            0.0000003647,
            -0.0000297361,
            -0.0000007641,
            -0.0003176,
            0.0001219931,
            0.0000003561,
            0.0000000868,
            -0.0000008559,
            0.0000650974,
            -0.0000004818
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000035067,
            -0.0000006043,
            0.0000002194,
            0.00000032,
            0.0000000047,
            0.000000676,
            0.0000004073,
            0.0002202095,
            0.0177706941,
            -0.0000001231,
            0.0000001308,
            -0.0000602725,
            -0.0000005387,
            -0.0001822224,
            0.0001514853,
            0.0000001094,
            0.0000000673,
            -0.0000004183,
            -0.0004502575,
            -0.0000001739
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000014775,
            -0.0000005735,
            0.0000001945,
            0.0000001567,
            0.000000029,
            0.0000009716,
            0.0000003739,
            -0.0000232432,
            0.0152015872,
            -0.0000001248,
            0.0000001716,
            0.0000062273,
            -0.0000005179,
            -0.0000776481,
            0.0000930241,
            0.000000159,
            -0.0000000644,
            -0.0000003224,
            0.0001014059,
            -0.0000003713
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000007893,
            -0.0000004546,
            0.0000001548,
            0.0000001716,
            0.000000019,
            0.000000446,
            0.0000003112,
            0.0002392004,
            0.0135818204,
            -0.000000082,
            0.00000011,
            0.0000027847,
            -0.0000003828,
            -0.000168985,
            0.0000596266,
            0.0000002285,
            0.0000002097,
            -0.0000001833,
            -0.0002307537,
            -0.0000000571
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000003015,
            -0.0000002759,
            0.0000001339,
            0.000000188,
            0.0000000341,
            0.000000461,
            0.0000002945,
            0.0000168165,
            0.0122115678,
            -0.000000067,
            0.000000109,
            -0.0000010378,
            -0.000000406,
            -0.000025615,
            0.0000428156,
            0.0000000841,
            0.0000002929,
            -0.0000000656,
            -0.0001569857,
            0.0000002554
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000018615,
            -0.0000003199,
            0.0000001821,
            0.0000001777,
            0.000000012,
            0.000001301,
            0.0000004734,
            0.000369573,
            0.0211220361,
            -0.0000000589,
            0.0000001498,
            -0.0001167503,
            -0.000000675,
            -0.0000272894,
            0.0000503808,
            0.0000000898,
            -0.0000001404,
            -0.0000004258,
            0.0013344341,
            -0.0000001607
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000002324,
            -0.0000003448,
            0.0000002705,
            0.0000002809,
            0.0000000278,
            0.0000006478,
            0.0000004845,
            0.0003167381,
            0.0308697138,
            -0.0000001208,
            0.0000001443,
            0.0000398076,
            -0.0000007027,
            -0.0002534113,
            0.0001087313,
            -0.0000002042,
            -0.0000000309,
            -0.0000002403,
            0.0002740306,
            -0.0000002985
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000013035,
            -0.0000002115,
            0.0000001075,
            0.0000001158,
            0.0000000111,
            0.0000003393,
            0.0000002776,
            0.0000980625,
            0.0245536819,
            -0.0000000588,
            0.000000093,
            -0.0000349825,
            -0.0000003539,
            -0.000069686,
            0.0000977796,
            0.0000000936,
            -0.0000001291,
            -0.0000000476,
            0.0002862041,
            -0.000000214
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000021204,
            -0.0000064967,
            0.0000034916,
            0.0000140605,
            0.0000144614,
            0.0000045892,
            0.0000010236,
            -0.0013911429,
            0.0777340229,
            -0.0000141345,
            0.0000074498,
            -0.0022315989,
            -0.000003977,
            -0.0002633851,
            0.0009520043,
            0.0000202859,
            -0.0000460116,
            -0.000011282,
            0.0030944057,
            -0.0000233195
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000161541,
            -0.0000155617,
            0.0000039463,
            0.0000312276,
            0.0000169139,
            0.0000086905,
            0.0000012288,
            -0.0023559271,
            0.1112252383,
            -0.0000166262,
            0.0000093401,
            -0.002788279,
            -0.0000045078,
            -0.0005743719,
            0.0014132858,
            0.0000260124,
            -0.0000555609,
            -0.0000136276,
            0.0023681648,
            -0.0000537116
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000275745,
            -0.0000205105,
            0.0000034402,
            0.0000439804,
            0.0000148024,
            0.0000133496,
            0.0000014305,
            -0.0037365282,
            0.1006604125,
            -0.0000140503,
            0.0000090898,
            -0.002391708,
            -0.0000044104,
            -0.0008282929,
            0.0010961468,
            0.0000218539,
            -0.0000474601,
            -0.0000135732,
            0.0075124222,
            -0.0000792527
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.00005826,
            -0.0000246435,
            0.0000027304,
            0.0000511226,
            0.0000122169,
            0.0000172159,
            0.000001326,
            -0.0051365355,
            0.0875938665,
            -0.0000118202,
            0.0000084007,
            -0.0019528938,
            -0.0000038189,
            -0.0006251967,
            0.0008529146,
            0.0000202155,
            -0.0000444651,
            -0.0000135682,
            0.0050769748,
            -0.0000997701
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000896178,
            -0.0000278286,
            0.0000022001,
            0.0000608708,
            0.0000105861,
            0.000021535,
            0.0000012993,
            -0.0055751735,
            0.0806010925,
            -0.0000097064,
            0.0000075236,
            -0.0019471072,
            -0.0000033617,
            -0.0005512522,
            0.0007966762,
            0.0000165892,
            -0.0000363593,
            -0.0000145987,
            0.0043304016,
            -0.0001102068
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001378481,
            -0.0000309909,
            0.0000018225,
            0.0000738359,
            0.0000099094,
            0.0000252614,
            0.0000012777,
            -0.0062528947,
            0.0749656733,
            -0.0000083929,
            0.0000068303,
            -0.0018229889,
            -0.0000030258,
            -0.0002957298,
            0.0007495157,
            0.0000156756,
            -0.000035168,
            -0.0000122762,
            0.0020110294,
            -0.0001369269
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001541412,
            -0.0000285695,
            0.0000016009,
            0.0000698847,
            0.0000079873,
            0.0000275963,
            0.0000016314,
            -0.0061443981,
            0.0651111707,
            -0.0000068519,
            0.0000065377,
            -0.0013454195,
            -0.0000031865,
            -0.0006074805,
            0.0006257393,
            0.0000142325,
            -0.0000306707,
            -0.0000122249,
            0.0026863488,
            -0.0001323268
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000149712,
            -0.0000257777,
            0.0000016844,
            0.0000580723,
            0.0000060246,
            0.0000263663,
            0.000001792,
            -0.0046355672,
            0.0538757667,
            -0.0000060975,
            0.0000062358,
            -0.0010882857,
            -0.0000033218,
            -0.0005773706,
            0.0005757546,
            0.0000121451,
            -0.0000250441,
            -0.0000130474,
            0.0046259221,
            -0.0001128911
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001340216,
            -0.0000209491,
            0.0000014449,
            0.0000474015,
            0.000004702,
            0.0000239035,
            0.0000018042,
            -0.0036359177,
            0.0491226733,
            -0.0000047169,
            0.0000051641,
            -0.0007966856,
            -0.0000032271,
            -0.0006825543,
            0.0006015461,
            0.0000109995,
            -0.0000197785,
            -0.0000108875,
            0.001426799,
            -0.0000942023
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001093439,
            -0.0000169679,
            0.0000012829,
            0.0000359394,
            0.0000034035,
            0.0000223289,
            0.0000020654,
            -0.0025730428,
            0.0456512052,
            -0.0000037519,
            0.0000046923,
            -0.0008415391,
            -0.0000034264,
            -0.0007368574,
            0.0005287742,
            0.0000102461,
            -0.0000153389,
            -0.0000120351,
            -0.0000306161,
            -0.0000727005
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001687645,
            -0.0000258191,
            0.0000022708,
            0.0000493921,
            0.0000043994,
            0.0000375563,
            0.0000038376,
            -0.0032882533,
            0.0795628087,
            -0.0000054858,
            0.0000075981,
            -0.0008539886,
            -0.0000059595,
            -0.0014409479,
            0.0008974008,
            0.0000148592,
            -0.0000196779,
            -0.0000192293,
            0.0019518464,
            -0.0000945648
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001081476,
            -0.000018287,
            0.0000018823,
            0.0000286752,
            0.0000023625,
            0.0000278914,
            0.0000034347,
            -0.0025374605,
            0.0591341818,
            -0.0000036878,
            0.0000052669,
            -0.0005316851,
            -0.0000049737,
            -0.0006554735,
            0.0004917215,
            0.0000108964,
            -0.0000097056,
            -0.0000133751,
            0.0056833543,
            -0.0000565855
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000742161,
            -0.000012605,
            0.0000014793,
            0.0000166883,
            0.0000012158,
            0.0000196312,
            0.0000027796,
            -0.0007618231,
            0.0517232472,
            -0.000002382,
            0.0000033383,
            -0.0004209173,
            -0.0000040323,
            -0.0005440076,
            0.0005514391,
            0.0000077268,
            -0.0000065337,
            -0.0000110377,
            -0.0003306394,
            -0.0000326003
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000527852,
            -0.0000091225,
            0.0000011234,
            0.0000094406,
            0.0000005535,
            0.0000145549,
            0.0000022565,
            0.0001117844,
            0.0415161096,
            -0.0000015866,
            0.0000025054,
            -0.0001837236,
            -0.0000031707,
            -0.0005095593,
            0.0005235558,
            0.0000048387,
            -0.0000051606,
            -0.0000081961,
            0.0025258005,
            -0.0000195188
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000347435,
            -0.0000066807,
            0.0000009259,
            0.0000059324,
            0.0000003508,
            0.0000115559,
            0.0000019895,
            -0.0000757392,
            0.0343083869,
            -0.0000011327,
            0.0000018599,
            -0.0001038852,
            -0.0000028251,
            -0.0002894829,
            0.00028456,
            0.0000034382,
            -0.0000031335,
            -0.0000060914,
            0.0005691512,
            -0.000010577
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000248138,
            -0.0000053816,
            0.0000007937,
            0.0000040549,
            0.0000002194,
            0.0000092999,
            0.0000019355,
            0.0001360483,
            0.0370314161,
            -0.000000729,
            0.0000012139,
            -0.0000541765,
            -0.0000024453,
            -0.0003185677,
            0.0003100533,
            0.0000036471,
            -0.0000015151,
            -0.0000046207,
            0.000816935,
            -0.0000070895
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000158404,
            -0.0000036577,
            0.0000006137,
            0.0000024822,
            0.000000107,
            0.0000065948,
            0.000001444,
            0.0002708874,
            0.0283320812,
            -0.0000005181,
            0.0000008223,
            -0.0001358304,
            -0.0000019387,
            -0.0000816929,
            0.0001112927,
            0.0000019727,
            -0.000000799,
            -0.0000029566,
            0.0026394484,
            -0.0000038625
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000097306,
            -0.0000025858,
            0.0000005078,
            0.0000015909,
            0.0000000792,
            0.0000050126,
            0.000001124,
            0.0001650934,
            0.0247647977,
            -0.0000004377,
            0.0000006734,
            -0.0000634426,
            -0.0000015481,
            -0.0002152471,
            0.0001215523,
            0.000001465,
            0.000000035,
            -0.0000029167,
            -0.0015197018,
            -0.00000176
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000059933,
            -0.0000015486,
            0.0000003606,
            0.000000694,
            0.0000000254,
            0.0000028551,
            0.0000008088,
            -0.0000624969,
            0.0205698837,
            -0.000000224,
            0.0000003528,
            0.0000988365,
            -0.0000010263,
            -0.0001043919,
            0.0000927355,
            0.0000010887,
            -0.0000004853,
            -0.0000012117,
            0.0000442008,
            -0.0000016451
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000024071,
            -0.0000010325,
            0.0000002434,
            0.000000452,
            0.0000000294,
            0.0000018683,
            0.000000602,
            0.0003547279,
            0.0169063803,
            -0.0000001206,
            0.0000002175,
            -0.0000664386,
            -0.0000007033,
            -0.000048487,
            0.0000762549,
            0.0000003478,
            0.0000001241,
            -0.00000068,
            -0.0001041573,
            -0.0000006522
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000032177,
            -0.0000013862,
            0.0000003723,
            0.0000002096,
            0.0000000135,
            0.0000024269,
            0.0000008758,
            0.0004001653,
            0.0258668131,
            -0.0000001168,
            0.0000001935,
            -0.0000552492,
            -0.0000011099,
            -0.0002009881,
            0.0000263032,
            0.0000004947,
            -0.0000000646,
            -0.0000010848,
            -0.0000462122,
            -0.000000697
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000022869,
            -0.0000005099,
            0.0000002417,
            0.0000001903,
            0.0000000244,
            0.0000013244,
            0.0000008837,
            0.0004651814,
            0.0315133644,
            0.0000000289,
            -0.0000000579,
            -0.000042897,
            -0.0000009833,
            -0.0001571894,
            0.0000008137,
            0.0000008842,
            0.000000275,
            -0.0000007654,
            -0.0008608132,
            -0.0000007064
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008305,
            -0.000000261,
            0.0000001473,
            -0.0000001856,
            -0.0000000307,
            0.0000003183,
            0.0000003196,
            0.0002403019,
            0.0173417643,
            0.0000000045,
            -0.0000001089,
            0.0000028662,
            -0.0000003941,
            -0.0000832542,
            0.0000250432,
            0.0000002609,
            -0.0000000212,
            -0.000000013,
            -0.0005945271,
            -0.0000003315
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000033889,
            -0.0000091521,
            0.0000039907,
            0.0000176673,
            0.00001618,
            0.0000034347,
            0.0000009521,
            -0.000702517,
            0.0864765189,
            -0.0000160649,
            0.000008293,
            -0.0024423348,
            -0.0000039594,
            -0.0006830401,
            0.0011680454,
            0.0000231783,
            -0.0000496253,
            -0.0000115791,
            0.002623451,
            -0.0000238772
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000166014,
            -0.0000176312,
            0.0000045145,
            0.0000360049,
            0.0000193179,
            0.0000095068,
            0.0000014071,
            -0.0027402505,
            0.1239403801,
            -0.0000188764,
            0.000010951,
            -0.0028980217,
            -0.0000050515,
            -0.0013525738,
            0.0015636509,
            0.0000294265,
            -0.0000641919,
            -0.0000166698,
            0.0049034498,
            -0.000067524
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000371464,
            -0.0000261592,
            0.0000042564,
            0.0000522728,
            0.000016933,
            0.0000148491,
            0.000001519,
            -0.004138119,
            0.1187046124,
            -0.0000166038,
            0.0000093675,
            -0.0029886345,
            -0.0000049864,
            -0.0007502211,
            0.0013886839,
            0.0000259184,
            -0.0000542949,
            -0.0000147391,
            0.0051003397,
            -0.0000904712
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000618625,
            -0.0000287556,
            0.0000032989,
            0.0000595161,
            0.0000141683,
            0.0000199013,
            0.0000016056,
            -0.00498122,
            0.107351318,
            -0.0000135936,
            0.0000095819,
            -0.0024527641,
            -0.000004544,
            -0.0009672816,
            0.0012817804,
            0.0000242388,
            -0.0000500147,
            -0.0000162839,
            0.0030015019,
            -0.0001137046
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.00011347,
            -0.0000315093,
            0.000002298,
            0.0000705718,
            0.0000121543,
            0.0000273843,
            0.0000016619,
            -0.0061525911,
            0.0994154813,
            -0.0000110899,
            0.0000096479,
            -0.0021777066,
            -0.0000042432,
            -0.001176544,
            0.001168222,
            0.0000201464,
            -0.0000451382,
            -0.0000173377,
            0.0041000265,
            -0.0001326489
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001673098,
            -0.0000375229,
            0.0000022292,
            0.0000883345,
            0.0000116798,
            0.0000315877,
            0.0000016047,
            -0.0068007374,
            0.0933279948,
            -0.0000100083,
            0.0000083867,
            -0.0019938918,
            -0.0000036944,
            -0.0010208127,
            0.0010079051,
            0.0000187608,
            -0.0000417572,
            -0.0000148523,
            0.0011848308,
            -0.000164172
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001989348,
            -0.0000374583,
            0.0000022239,
            0.000087229,
            0.0000100221,
            0.0000339472,
            0.0000018644,
            -0.0071280441,
            0.0770267253,
            -0.0000091988,
            0.0000082736,
            -0.0018377209,
            -0.0000039346,
            -0.000877918,
            0.0007394319,
            0.0000174532,
            -0.000038381,
            -0.0000145928,
            0.0040994074,
            -0.0001621085
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001934318,
            -0.0000326455,
            0.0000020809,
            0.0000750139,
            0.0000078356,
            0.0000341117,
            0.0000022926,
            -0.0065806922,
            0.0734054559,
            -0.000007668,
            0.0000079871,
            -0.001537783,
            -0.0000044529,
            -0.0006763746,
            0.0008224601,
            0.0000159762,
            -0.0000327443,
            -0.0000145661,
            0.0034801581,
            -0.0001463199
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001688831,
            -0.0000260829,
            0.000001822,
            0.0000608954,
            0.000006049,
            0.0000317971,
            0.0000025183,
            -0.004459192,
            0.0696986852,
            -0.0000059423,
            0.0000071624,
            -0.001189286,
            -0.0000042585,
            -0.0010678245,
            0.0008690123,
            0.0000135925,
            -0.0000230953,
            -0.0000142525,
            0.0013742998,
            -0.0001144583
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001452431,
            -0.0000220388,
            0.0000017804,
            0.0000458382,
            0.0000043975,
            0.000027592,
            0.0000025095,
            -0.0036793921,
            0.0600693413,
            -0.0000050474,
            0.00000633,
            -0.0008025472,
            -0.0000041606,
            -0.0006269397,
            0.0006756927,
            0.0000123619,
            -0.0000209003,
            -0.0000143698,
            0.0016690183,
            -0.0000933064
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002230111,
            -0.0000359697,
            0.0000033377,
            0.0000655484,
            0.0000057472,
            0.0000484786,
            0.0000050911,
            -0.0049950253,
            0.1059446185,
            -0.0000079714,
            0.000010052,
            -0.0011454796,
            -0.0000078922,
            -0.001732288,
            0.0012301259,
            0.0000214996,
            -0.0000246328,
            -0.0000254086,
            0.0013211253,
            -0.0001283897
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001563513,
            -0.000025116,
            0.0000026633,
            0.0000407738,
            0.0000034328,
            0.0000383327,
            0.0000047773,
            -0.0025822556,
            0.0875810825,
            -0.0000050572,
            0.0000071638,
            -0.0007780735,
            -0.0000070815,
            -0.0010826589,
            0.0009079837,
            0.0000153358,
            -0.0000175407,
            -0.0000199938,
            0.0030025139,
            -0.0000802292
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001119159,
            -0.0000198625,
            0.0000021993,
            0.0000254293,
            0.0000017988,
            0.000030391,
            0.0000041726,
            -0.0018170071,
            0.0712320855,
            -0.0000038365,
            0.0000053363,
            -0.0005454855,
            -0.0000059386,
            -0.0008004352,
            0.0005688501,
            0.000011772,
            -0.0000104247,
            -0.0000161449,
            0.0030560448,
            -0.0000493411
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000717188,
            -0.0000131403,
            0.0000017047,
            0.0000143086,
            0.0000009239,
            0.0000228162,
            0.000003694,
            -0.0005502745,
            0.0619472531,
            -0.0000025045,
            0.0000039031,
            -0.0001323495,
            -0.000005199,
            -0.0011234822,
            0.0005723501,
            0.0000081553,
            -0.0000063709,
            -0.0000120786,
            0.0011611893,
            -0.0000284987
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000517429,
            -0.000009008,
            0.0000012845,
            0.0000095454,
            0.0000006425,
            0.0000171698,
            0.0000029675,
            -0.0000701323,
            0.0558872277,
            -0.0000017598,
            0.0000030213,
            -0.0001568496,
            -0.0000039601,
            -0.000591149,
            0.0005213342,
            0.0000067015,
            -0.0000047453,
            -0.0000086837,
            0.0020478005,
            -0.0000188913
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000428516,
            -0.0000094819,
            0.0000014186,
            0.000007331,
            0.0000004039,
            0.0000151701,
            0.0000029869,
            -0.0000927636,
            0.0542663532,
            -0.0000015976,
            0.0000023908,
            -0.00012605,
            -0.0000039452,
            -0.000462906,
            0.0002736734,
            0.0000055537,
            -0.0000033462,
            -0.000007243,
            0.0029496783,
            -0.0000142064
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000235295,
            -0.0000058146,
            0.0000010427,
            0.0000037021,
            0.0000002375,
            0.0000113423,
            0.0000024941,
            0.0005343686,
            0.0497278256,
            -0.0000008442,
            0.0000015379,
            -0.0001138533,
            -0.0000032703,
            -0.0004184356,
            0.0003521576,
            0.0000039551,
            -0.0000014202,
            -0.0000059261,
            0.0004202373,
            -0.0000055466
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000156599,
            -0.0000047495,
            0.0000008632,
            0.0000024929,
            0.0000001344,
            0.0000076572,
            0.0000019186,
            0.0001165037,
            0.0407547346,
            -0.0000007286,
            0.0000010942,
            0.0000042182,
            -0.0000023952,
            -0.0002193944,
            0.0001387825,
            0.0000030217,
            -0.0000009852,
            -0.0000040017,
            0.0003527078,
            -0.0000037767
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000105374,
            -0.0000029531,
            0.0000005821,
            0.0000013155,
            0.0000000792,
            0.000005182,
            0.0000015432,
            0.000308244,
            0.0352491251,
            -0.0000004182,
            0.0000008084,
            -0.0001192902,
            -0.0000019636,
            -0.0000390765,
            0.0001627563,
            0.0000020247,
            -0.0000007816,
            -0.0000028795,
            0.0009588098,
            -0.0000020393
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000054142,
            -0.0000021261,
            0.0000004927,
            0.0000008978,
            0.0000000486,
            0.0000035904,
            0.0000011384,
            0.0005809537,
            0.0301617176,
            -0.0000002956,
            0.0000004253,
            -0.0001024807,
            -0.0000014983,
            -0.000105044,
            0.0000925221,
            0.0000018007,
            0.0000003865,
            -0.000002057,
            -0.0013153862,
            -0.0000009214
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000094222,
            -0.000002226,
            0.0000005845,
            0.0000011833,
            0.0000000423,
            0.0000047293,
            0.0000016348,
            0.0005093721,
            0.046823065,
            -0.0000003056,
            0.000000619,
            -0.0000549417,
            -0.0000019745,
            -0.0001109768,
            0.0001113059,
            0.0000016815,
            -0.0000003686,
            -0.0000018332,
            0.0041920997,
            -0.0000020822
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000066328,
            -0.0000018359,
            0.0000006223,
            0.0000007066,
            0.0000000006,
            0.0000036964,
            0.0000016322,
            0.0009371638,
            0.0667998983,
            -0.0000002018,
            0.0000003527,
            -0.0001968733,
            -0.0000020377,
            0.0000599958,
            0.0001221353,
            0.0000009825,
            -0.0000005921,
            -0.000001761,
            -0.0010483214,
            -0.0000018264
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000018267,
            -0.0000003502,
            0.0000002242,
            -0.0000000367,
            -0.0000000054,
            0.0000006462,
            0.0000006693,
            0.000128492,
            0.038423989,
            -0.0000000616,
            0.0000000199,
            -0.0000477329,
            -0.0000007928,
            0.0001689358,
            -0.0000794317,
            0.0000003749,
            -0.0000001441,
            -0.0000005381,
            -0.0014389593,
            -0.0000011456
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000010086,
            -0.0000072083,
            0.000003269,
            0.0000139121,
            0.0000132305,
            0.0000028869,
            0.0000007966,
            -0.0005902098,
            0.0765506954,
            -0.0000130551,
            0.0000066604,
            -0.0021912681,
            -0.0000032238,
            -0.0003444417,
            0.001098929,
            0.0000199759,
            -0.0000378591,
            -0.0000101742,
            0.0011368894,
            -0.0000160648
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000119713,
            -0.0000160175,
            0.0000041477,
            0.0000306215,
            0.0000160471,
            0.0000088018,
            0.0000012873,
            -0.0024469877,
            0.1062710458,
            -0.0000158726,
            0.0000089295,
            -0.0026439962,
            -0.0000046536,
            -0.0005652761,
            0.0013610216,
            0.0000256967,
            -0.0000497593,
            -0.0000144251,
            0.0029341762,
            -0.0000511981
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000341171,
            -0.0000221464,
            0.0000035447,
            0.0000411189,
            0.0000138902,
            0.0000143463,
            0.0000014984,
            -0.0028299295,
            0.1045623803,
            -0.0000141542,
            0.0000089323,
            -0.002318928,
            -0.0000045994,
            -0.0012349255,
            0.0013148957,
            0.000024032,
            -0.0000483861,
            -0.0000138728,
            0.0040409562,
            -0.0000801201
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000549955,
            -0.0000250498,
            0.0000029097,
            0.000052398,
            0.0000124219,
            0.0000176161,
            0.0000014367,
            -0.0041572122,
            0.0955299759,
            -0.0000118671,
            0.0000081564,
            -0.0023058281,
            -0.0000040526,
            -0.0007762302,
            0.0010461847,
            0.0000195331,
            -0.0000414926,
            -0.0000135833,
            0.004103533,
            -0.0000927431
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000954547,
            -0.0000275593,
            0.000002089,
            0.0000594865,
            0.0000104563,
            0.0000238252,
            0.0000015103,
            -0.004799839,
            0.0859740658,
            -0.0000098673,
            0.0000085757,
            -0.0023453923,
            -0.0000038,
            -0.0007793352,
            0.0010540025,
            0.0000173706,
            -0.0000395542,
            -0.0000146185,
            0.0025954879,
            -0.0001119027
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001524407,
            -0.0000332927,
            0.0000019182,
            0.0000763542,
            0.000010117,
            0.000028816,
            0.0000014833,
            -0.0059257908,
            0.0815728533,
            -0.000009106,
            0.0000079289,
            -0.0018914746,
            -0.0000034674,
            -0.0008962153,
            0.0008330377,
            0.0000158975,
            -0.0000378056,
            -0.000012631,
            0.0021265602,
            -0.0001406867
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001703805,
            -0.0000322776,
            0.0000019198,
            0.0000777386,
            0.0000091251,
            0.0000309291,
            0.0000017949,
            -0.0059198072,
            0.073907891,
            -0.0000079341,
            0.0000076696,
            -0.0018895365,
            -0.00000385,
            -0.0005551912,
            0.0008386449,
            0.000015115,
            -0.0000335931,
            -0.0000132961,
            0.0023340526,
            -0.0001436151
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000167407,
            -0.0000301626,
            0.0000020469,
            0.0000672713,
            0.0000070446,
            0.0000303006,
            0.0000021647,
            -0.0050454223,
            0.0675723725,
            -0.0000070484,
            0.000007012,
            -0.0016084255,
            -0.0000040477,
            -0.0007340282,
            0.0008529416,
            0.0000139425,
            -0.0000258956,
            -0.0000129697,
            0.0010456252,
            -0.0001225067
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001481775,
            -0.000023645,
            0.0000017572,
            0.0000520414,
            0.0000052987,
            0.0000277215,
            0.0000022812,
            -0.0040370351,
            0.0608141084,
            -0.0000057399,
            0.0000063964,
            -0.0008446898,
            -0.0000040113,
            -0.0008809101,
            0.0006988972,
            0.0000119512,
            -0.0000219638,
            -0.0000141166,
            0.0020603466,
            -0.0001010161
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001274645,
            -0.0000205157,
            0.0000017609,
            0.0000417758,
            0.0000040296,
            0.0000263764,
            0.0000024634,
            -0.0036518534,
            0.053879672,
            -0.0000047562,
            0.0000060309,
            -0.0008590671,
            -0.0000042156,
            -0.0005258406,
            0.0005250291,
            0.0000118848,
            -0.0000170833,
            -0.0000122092,
            0.0032410376,
            -0.0000818114
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.000205606,
            -0.0000331728,
            0.0000032415,
            0.0000609821,
            0.0000053334,
            0.0000461016,
            0.0000049731,
            -0.0050990567,
            0.0998529542,
            -0.0000072762,
            0.0000093284,
            -0.001104214,
            -0.0000080319,
            -0.0012608841,
            0.001050662,
            0.0000190557,
            -0.0000231861,
            -0.0000236115,
            0.004524421,
            -0.0001187994
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001387945,
            -0.0000247547,
            0.000002703,
            0.0000386464,
            0.0000032844,
            0.0000366171,
            0.0000047176,
            -0.001680093,
            0.0850525487,
            -0.0000050261,
            0.0000068814,
            -0.0009015971,
            -0.0000069412,
            -0.0009652796,
            0.0009275636,
            0.0000147209,
            -0.0000128504,
            -0.0000196423,
            0.0028237708,
            -0.0000704124
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001025073,
            -0.0000196852,
            0.0000023314,
            0.000025304,
            0.0000018807,
            0.0000272269,
            0.0000039453,
            -0.0008830276,
            0.0715578528,
            -0.0000037758,
            0.0000048259,
            -0.0007007814,
            -0.0000054877,
            -0.0006538831,
            0.0005973107,
            0.0000113409,
            -0.0000080252,
            -0.000014409,
            0.0005255734,
            -0.0000447249
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000686571,
            -0.0000136926,
            0.0000017737,
            0.000015939,
            0.0000011473,
            0.0000226057,
            0.0000036754,
            -0.001016372,
            0.0606353316,
            -0.0000025119,
            0.0000039486,
            -0.0003241718,
            -0.0000053302,
            -0.0006353697,
            0.0004448748,
            0.0000092425,
            -0.0000055708,
            -0.0000122164,
            0.0037625953,
            -0.0000280583
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000543224,
            -0.0000109839,
            0.0000014589,
            0.0000100172,
            0.0000005741,
            0.000017635,
            0.0000029694,
            -0.0004440503,
            0.0531163094,
            -0.0000019542,
            0.0000029641,
            -0.000138668,
            -0.0000040675,
            -0.0006999332,
            0.0002204639,
            0.0000072539,
            -0.0000047143,
            -0.0000087622,
            0.0001874825,
            -0.0000178752
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000382335,
            -0.0000100139,
            0.0000015427,
            0.0000068212,
            0.0000004014,
            0.0000151705,
            0.0000031307,
            -0.000456371,
            0.0570626844,
            -0.000001528,
            0.0000020157,
            0.0001705541,
            -0.0000041132,
            -0.0007011207,
            0.0004278275,
            0.0000059798,
            -0.0000022995,
            -0.0000076713,
            0.0041281403,
            -0.0000118769
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000242788,
            -0.0000058821,
            0.000001042,
            0.0000038717,
            0.000000219,
            0.0000104943,
            0.0000025203,
            0.0004193149,
            0.0523822395,
            -0.0000010179,
            0.0000014737,
            -0.0001457086,
            -0.0000032052,
            -0.0003626984,
            0.0004250786,
            0.0000037784,
            -0.0000014978,
            -0.0000053167,
            0.0002303688,
            -0.0000068073
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000192089,
            -0.0000041183,
            0.0000008088,
            0.0000022309,
            0.0000000924,
            0.0000066457,
            0.0000018556,
            0.0008214166,
            0.0448816254,
            -0.0000005818,
            0.0000009511,
            -0.0002485866,
            -0.0000023204,
            -0.0000949699,
            0.0002802941,
            0.0000023125,
            -0.0000017913,
            -0.0000036436,
            -0.000045826,
            -0.0000029918
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000105261,
            -0.0000029806,
            0.0000006406,
            0.0000016924,
            0.0000000855,
            0.0000059194,
            0.0000015763,
            0.0003683525,
            0.0362059384,
            -0.0000003942,
            0.0000005972,
            0.0000027409,
            -0.0000019687,
            -0.0001435253,
            0.0001450774,
            0.0000019162,
            -0.0000002382,
            -0.0000030005,
            0.002081765,
            -0.0000023476
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000077248,
            -0.000002207,
            0.0000005078,
            0.0000010487,
            0.0000000759,
            0.0000044473,
            0.000001287,
            0.0002324456,
            0.031209919,
            -0.000000231,
            0.0000006561,
            0.0000004085,
            -0.0000015631,
            -0.0000950889,
            0.000024559,
            0.0000014098,
            -0.0000002926,
            -0.0000020739,
            0.0015654637,
            -0.0000018708
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000083428,
            -0.0000030647,
            0.0000007792,
            0.0000010769,
            0.0000000277,
            0.000005326,
            0.0000018234,
            0.000414078,
            0.0525895799,
            -0.0000003663,
            0.0000005657,
            -0.0000694307,
            -0.0000023049,
            -0.0002463495,
            0.0001842054,
            0.0000018654,
            0.0000001132,
            -0.0000026698,
            0.0037415288,
            -0.0000019444
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000083971,
            -0.0000021677,
            0.000000739,
            0.0000006599,
            0.0000000127,
            0.0000049615,
            0.0000019591,
            0.0004084946,
            0.073097121,
            -0.0000002138,
            0.0000003934,
            -0.0001163111,
            -0.0000025488,
            -0.0001489938,
            0.0000907234,
            0.0000011168,
            -0.0000009918,
            -0.0000021663,
            -0.0001072497,
            -0.0000021997
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000001272,
            -0.0000005686,
            0.0000002959,
            0.0000002297,
            0.0000000135,
            0.0000016203,
            0.0000007658,
            0.0005791234,
            0.0479250967,
            -0.000000046,
            0.0000001486,
            0.0000398967,
            -0.0000009375,
            -0.0001678802,
            0.0000710067,
            0.0000005352,
            0.0000002276,
            -0.0000007952,
            -0.0007920081,
            -0.000001096
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.00000154,
            -0.0000033818,
            0.0000017199,
            0.0000071612,
            0.0000069345,
            0.0000016812,
            0.0000005042,
            -0.0006083013,
            0.0378571039,
            -0.0000069382,
            0.000003551,
            -0.0010257818,
            -0.000001807,
            -0.0002630287,
            0.0004742544,
            0.0000093644,
            -0.0000196638,
            -0.0000049884,
            0.0015976984,
            -0.0000089513
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.000006368,
            -0.0000084274,
            0.0000021952,
            0.0000162232,
            0.0000086596,
            0.0000046469,
            0.0000007407,
            -0.0013071612,
            0.0573248623,
            -0.0000086035,
            0.0000048628,
            -0.0013791774,
            -0.0000025669,
            -0.0003918322,
            0.0007251014,
            0.0000128631,
            -0.0000259393,
            -0.0000080796,
            0.0037950101,
            -0.000024219
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000196098,
            -0.0000121317,
            0.0000020326,
            0.0000226297,
            0.0000075868,
            0.0000076195,
            0.0000008036,
            -0.0013917798,
            0.056484269,
            -0.0000078682,
            0.0000051159,
            -0.0014080658,
            -0.0000025555,
            -0.0005851709,
            0.000756453,
            0.0000117707,
            -0.0000253638,
            -0.0000073533,
            0.0023512579,
            -0.0000387118
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000275727,
            -0.0000133399,
            0.000001673,
            0.0000263353,
            0.0000065513,
            0.0000096542,
            0.0000008359,
            -0.0021385397,
            0.0537946534,
            -0.0000066779,
            0.0000047494,
            -0.0011836625,
            -0.0000023906,
            -0.0004594647,
            0.0005638237,
            0.0000102454,
            -0.000022624,
            -0.000007119,
            0.0007516163,
            -0.0000458642
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000422574,
            -0.0000151051,
            0.0000013877,
            0.0000310962,
            0.0000058469,
            0.0000110374,
            0.0000007562,
            -0.0026129819,
            0.0480786531,
            -0.0000056962,
            0.0000041609,
            -0.0011668343,
            -0.0000019452,
            -0.0003697258,
            0.0004366756,
            0.0000092871,
            -0.0000194678,
            -0.0000074712,
            0.0009629517,
            -0.0000546171
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000722589,
            -0.0000177132,
            0.0000011883,
            0.0000390314,
            0.0000053328,
            0.0000147215,
            0.0000008251,
            -0.0028695557,
            0.045269737,
            -0.0000049589,
            0.0000041609,
            -0.0012976408,
            -0.0000019795,
            -0.0002643856,
            0.0005308526,
            0.0000075062,
            -0.0000168344,
            -0.0000069256,
            -0.000200394,
            -0.0000651896
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000816569,
            -0.0000172802,
            0.0000011663,
            0.0000381796,
            0.0000047138,
            0.0000174178,
            0.0000011433,
            -0.003224583,
            0.0412658153,
            -0.0000045011,
            0.0000044767,
            -0.0008748741,
            -0.0000023444,
            -0.0003492732,
            0.0004252694,
            0.000007237,
            -0.0000150767,
            -0.0000084138,
            -0.0004468341,
            -0.0000656188
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.000085246,
            -0.0000146846,
            0.000000987,
            0.0000338691,
            0.0000037929,
            0.0000155536,
            0.00000113,
            -0.0035401015,
            0.0355924688,
            -0.0000036617,
            0.0000040986,
            -0.0007648111,
            -0.0000020407,
            -0.0002559908,
            0.0002454522,
            0.0000069679,
            -0.0000132741,
            -0.0000070667,
            0.0034589608,
            -0.0000603302
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000756311,
            -0.0000134489,
            0.0000011176,
            0.0000291084,
            0.0000031009,
            0.0000152352,
            0.0000013837,
            -0.0028990912,
            0.0343631194,
            -0.0000032721,
            0.0000036804,
            -0.0005752711,
            -0.0000024155,
            -0.0002061169,
            0.0002978067,
            0.0000063949,
            -0.0000107424,
            -0.000007253,
            0.0006854103,
            -0.0000523596
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000702139,
            -0.000011289,
            0.0000008795,
            0.000023363,
            0.0000022125,
            0.0000132101,
            0.0000012695,
            -0.0019745144,
            0.0310783793,
            -0.0000026517,
            0.0000031391,
            -0.0002829775,
            -0.0000021248,
            -0.0005762687,
            0.0002941906,
            0.0000055222,
            -0.0000088884,
            -0.0000060016,
            0.0013433536,
            -0.0000421352
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001070924,
            -0.000018629,
            0.0000018637,
            0.0000338805,
            0.0000031075,
            0.0000255588,
            0.0000029035,
            -0.0028520708,
            0.059260965,
            -0.0000042024,
            0.0000055756,
            -0.0006313339,
            -0.0000045215,
            -0.0009278011,
            0.0006382026,
            0.0000104773,
            -0.0000117267,
            -0.0000124515,
            0.002247066,
            -0.0000607487
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000821648,
            -0.0000130535,
            0.0000013985,
            0.0000202857,
            0.000001618,
            0.0000197135,
            0.0000025452,
            -0.001204635,
            0.0543923108,
            -0.0000027934,
            0.000003684,
            -0.0003951066,
            -0.0000039084,
            -0.0006331291,
            0.0006382223,
            0.000008075,
            -0.0000084928,
            -0.000009741,
            0.0029895167,
            -0.0000399599
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000559227,
            -0.0000102543,
            0.0000012079,
            0.000013766,
            0.0000010969,
            0.0000155329,
            0.0000023,
            -0.000548024,
            0.0458727315,
            -0.0000020913,
            0.0000028863,
            -0.0001439611,
            -0.0000031212,
            -0.0008130267,
            0.000524835,
            0.0000061424,
            -0.0000042187,
            -0.0000078348,
            -0.0016567888,
            -0.0000229261
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000040876,
            -0.0000079794,
            0.0000010573,
            0.0000091145,
            0.0000006807,
            0.0000139327,
            0.0000022257,
            -0.0003243508,
            0.0374714496,
            -0.0000014913,
            0.0000024443,
            -0.0003364259,
            -0.0000031347,
            -0.0003870723,
            0.0003466887,
            0.0000051847,
            -0.0000035268,
            -0.0000067273,
            0.0036342045,
            -0.000015952
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000266199,
            -0.0000065472,
            0.0000009535,
            0.0000059477,
            0.0000003863,
            0.0000097876,
            0.0000018811,
            0.0000014603,
            0.0343134177,
            -0.0000010865,
            0.0000015707,
            -0.0000644886,
            -0.0000024503,
            -0.000410165,
            0.0002074221,
            0.0000037615,
            -0.0000009353,
            -0.0000048171,
            0.0002519344,
            -0.0000093218
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000223202,
            -0.0000053325,
            0.0000008829,
            0.0000037605,
            0.0000002151,
            0.0000087887,
            0.0000018679,
            0.0002501421,
            0.0369056512,
            -0.0000008851,
            0.0000013234,
            -0.0000200103,
            -0.0000025312,
            -0.0003667449,
            0.0001438408,
            0.0000030663,
            -0.0000007082,
            -0.0000043165,
            0.0008071736,
            -0.0000071462
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000148418,
            -0.0000037606,
            0.0000006627,
            0.0000023149,
            0.0000001242,
            0.0000075782,
            0.0000016375,
            0.0001223916,
            0.0319971383,
            -0.0000005607,
            0.0000009904,
            -0.0000605427,
            -0.0000022049,
            -0.0000728118,
            0.0001457729,
            0.0000023673,
            -0.000000604,
            -0.0000038829,
            0.0005249279,
            -0.0000033255
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000098823,
            -0.0000024209,
            0.000000511,
            0.0000009338,
            0.0000000277,
            0.0000041533,
            0.0000011317,
            0.000436459,
            0.0290918881,
            -0.0000002955,
            0.000000515,
            -0.0001290955,
            -0.0000013703,
            -0.0000732191,
            0.0001783507,
            0.0000014855,
            -0.0000010107,
            -0.0000020949,
            -0.0003000906,
            -0.0000021263
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000066132,
            -0.0000023667,
            0.0000004889,
            0.0000010598,
            0.0000000685,
            0.0000037763,
            0.0000009876,
            0.0001471595,
            0.0245211487,
            -0.0000002772,
            0.0000002744,
            -0.0000683514,
            -0.0000013365,
            0.0000478069,
            0.0001730343,
            0.0000009333,
            -0.0000004233,
            -0.000001788,
            -0.0017474929,
            -0.0000014887
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000048852,
            -0.000001123,
            0.0000003282,
            0.0000003332,
            -0.0000000009,
            0.0000025888,
            0.0000008292,
            0.000108864,
            0.0200444597,
            -0.0000000575,
            0.0000002696,
            0.0000805284,
            -0.0000011064,
            -0.000162223,
            0.000089291,
            0.0000006547,
            -0.000000219,
            -0.0000015096,
            0.0022710207,
            -0.0000008081
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000045862,
            -0.0000018366,
            0.0000005389,
            0.0000005684,
            0.0000000303,
            0.0000035605,
            0.0000011417,
            0.0003612537,
            0.0356148722,
            -0.0000003006,
            0.0000003933,
            -0.0000726916,
            -0.0000014885,
            -0.0001550696,
            0.0000634929,
            0.0000008571,
            -0.0000002037,
            -0.0000013145,
            0.0003276567,
            -0.0000010471
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000043015,
            -0.0000015323,
            0.0000004592,
            0.0000001271,
            -0.0000000103,
            0.000002688,
            0.0000012869,
            0.0007858395,
            0.0505852353,
            -0.0000000966,
            0.0000002094,
            0.000012638,
            -0.0000015793,
            -0.0002068673,
            0.0001386673,
            0.0000008738,
            0.0000001294,
            -0.0000011358,
            -0.0005367135,
            -0.0000013431
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000010545,
            -0.0000003726,
            0.0000002127,
            0.0000000025,
            0.0000000035,
            0.0000006689,
            0.0000005499,
            0.0003499307,
            0.0310544417,
            -0.0000000359,
            0.0000000714,
            0.0000083555,
            -0.0000006906,
            -0.000049516,
            0.0000195809,
            0.0000002997,
            -0.0000000629,
            -0.0000007413,
            0.0010702764,
            -0.0000006325
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000005735,
            -0.0000017665,
            0.0000011807,
            0.0000038114,
            0.0000048275,
            0.0000005445,
            0.0000003624,
            0.0000169334,
            0.0296964724,
            -0.000004842,
            0.0000028171,
            -0.0007933633,
            -0.0000012961,
            -0.0003257113,
            0.000472089,
            0.0000074456,
            -0.0000140235,
            -0.0000030945,
            0.0009224153,
            -0.0000069059
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000077503,
            -0.0000048883,
            0.0000015226,
            0.0000097527,
            0.000006056,
            0.0000027102,
            0.0000004935,
            -0.000836357,
            0.0434706046,
            -0.0000062212,
            0.0000036895,
            -0.0010031071,
            -0.0000017585,
            -0.0002819077,
            0.0004628719,
            0.0000093002,
            -0.0000182841,
            -0.0000060099,
            0.0003408499,
            -0.0000148015
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000110852,
            -0.0000067099,
            0.000001411,
            0.0000135405,
            0.0000052014,
            0.0000048023,
            0.0000006827,
            -0.0010681734,
            0.0409323848,
            -0.0000053656,
            0.0000037042,
            -0.0010142208,
            -0.0000019936,
            -0.0002408815,
            0.0004666999,
            0.000009475,
            -0.0000165621,
            -0.0000048483,
            0.000610921,
            -0.0000220204
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000136372,
            -0.0000075892,
            0.0000012054,
            0.0000156991,
            0.0000046205,
            0.0000059835,
            0.0000006272,
            -0.0011604595,
            0.0408027241,
            -0.0000046948,
            0.0000033399,
            -0.0009669387,
            -0.0000018025,
            -0.0002391186,
            0.000540929,
            0.000006638,
            -0.000015596,
            -0.0000048725,
            0.0016329137,
            -0.0000270452
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000236343,
            -0.0000103533,
            0.000001114,
            0.0000205174,
            0.0000040621,
            0.0000077217,
            0.0000006483,
            -0.0016126424,
            0.037312771,
            -0.0000040973,
            0.0000030614,
            -0.0008713914,
            -0.0000016264,
            -0.0003024874,
            0.0004179257,
            0.0000058963,
            -0.0000117205,
            -0.0000043413,
            0.0011418797,
            -0.0000303318
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000411457,
            -0.0000108628,
            0.0000007928,
            0.0000240688,
            0.0000037526,
            0.0000096014,
            0.000000633,
            -0.0027268355,
            0.035429979,
            -0.0000034512,
            0.0000030773,
            -0.0006669527,
            -0.0000014146,
            -0.0001927081,
            0.0003142768,
            0.0000047352,
            -0.0000112039,
            -0.0000046085,
            0.0005685193,
            -0.0000388212
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000540844,
            -0.000012044,
            0.0000008793,
            0.0000251118,
            0.0000031725,
            0.0000115978,
            0.0000007871,
            -0.0023106564,
            0.0333380333,
            -0.0000033072,
            0.0000031809,
            -0.0005099598,
            -0.0000017267,
            -0.0005064485,
            0.0003665875,
            0.0000045199,
            -0.0000095441,
            -0.000005412,
            0.0017038277,
            -0.0000398175
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000547306,
            -0.0000104056,
            0.00000077,
            0.0000220427,
            0.0000026658,
            0.0000108361,
            0.0000008283,
            -0.0019087817,
            0.0296548678,
            -0.0000028142,
            0.0000028819,
            -0.0005796096,
            -0.0000016279,
            -0.0003575312,
            0.0002973801,
            0.0000037726,
            -0.0000089536,
            -0.0000052351,
            -0.0000208948,
            -0.0000354014
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000531668,
            -0.0000099673,
            0.0000007585,
            0.0000189316,
            0.0000019727,
            0.0000107207,
            0.0000009449,
            -0.0012277026,
            0.0276306016,
            -0.0000025457,
            0.0000027721,
            -0.0005402144,
            -0.0000017278,
            -0.0003951967,
            0.0003465495,
            0.0000043154,
            -0.0000070717,
            -0.0000047797,
            -0.0001004916,
            -0.0000322795
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000418909,
            -0.0000080513,
            0.0000007813,
            0.0000157318,
            0.0000016214,
            0.0000098173,
            0.0000010269,
            -0.0013188269,
            0.0276200382,
            -0.0000019547,
            0.000002272,
            -0.0004464223,
            -0.0000016937,
            -0.0002922858,
            0.0002885231,
            0.0000036517,
            -0.0000050734,
            -0.0000047447,
            -0.0001949203,
            -0.0000258864
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000793281,
            -0.0000136798,
            0.0000013018,
            0.0000238659,
            0.0000021767,
            0.000018804,
            0.000002049,
            -0.0014708434,
            0.0464660533,
            -0.0000031517,
            0.0000040984,
            -0.000686179,
            -0.0000033662,
            -0.0004842895,
            0.0004859709,
            0.000006735,
            -0.0000076447,
            -0.0000093818,
            0.0026955928,
            -0.0000383085
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000544919,
            -0.0000104221,
            0.000001176,
            0.0000141947,
            0.0000012689,
            0.000014593,
            0.0000020048,
            -0.0013739041,
            0.0365716941,
            -0.0000022086,
            0.0000029629,
            -0.000177494,
            -0.0000029685,
            -0.0005045673,
            0.0003160134,
            0.0000056484,
            -0.0000052676,
            -0.0000071703,
            0.0027840163,
            -0.0000239855
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000370265,
            -0.000007972,
            0.0000010128,
            0.0000098837,
            0.0000008178,
            0.0000125897,
            0.0000019334,
            -0.0006930571,
            0.0334615172,
            -0.0000016064,
            0.0000021838,
            -0.0001837781,
            -0.0000027867,
            -0.0005003811,
            0.0003100585,
            0.0000044642,
            -0.0000026136,
            -0.0000061725,
            0.0008691053,
            -0.0000148645
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000273621,
            -0.0000058528,
            0.0000008262,
            0.0000056053,
            0.0000004341,
            0.0000081448,
            0.000001579,
            -0.000523286,
            0.0308796755,
            -0.0000009931,
            0.0000015523,
            -0.0001321341,
            -0.0000020629,
            -0.0001563596,
            0.0002167882,
            0.0000035175,
            -0.0000020997,
            -0.0000041424,
            0.0000125675,
            -0.0000098667
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000197254,
            -0.0000041244,
            0.000000618,
            0.0000033808,
            0.000000246,
            0.0000074276,
            0.0000013821,
            -0.0001922885,
            0.0276887572,
            -0.000000743,
            0.0000012485,
            -0.0001238763,
            -0.0000019119,
            -0.0001279127,
            0.0001982358,
            0.0000024379,
            -0.0000015441,
            -0.0000037782,
            0.0002085182,
            -0.0000062781
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000201535,
            -0.0000033653,
            0.0000006415,
            0.0000032296,
            0.0000001894,
            0.0000067149,
            0.0000014591,
            -0.0000810581,
            0.0285917001,
            -0.0000006064,
            0.0000010387,
            -0.0000234904,
            -0.0000020484,
            -0.0001449808,
            0.0001959643,
            0.0000017666,
            -0.0000015027,
            -0.0000034149,
            0.0011767554,
            -0.0000057134
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000077563,
            -0.0000025598,
            0.0000005439,
            0.0000011545,
            0.0000000625,
            0.0000045496,
            0.0000011995,
            0.0000613066,
            0.0244175069,
            -0.0000003672,
            0.0000005231,
            -0.0000350517,
            -0.000001543,
            -0.0000516113,
            0.0001398988,
            0.0000014575,
            -0.0000000696,
            -0.0000021585,
            0.0011384691,
            -0.0000017892
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000084389,
            -0.0000017627,
            0.0000003513,
            0.0000007895,
            0.0000000181,
            0.0000029442,
            0.0000008695,
            -0.0001693096,
            0.0204845476,
            -0.0000002631,
            0.0000003498,
            0.0001707066,
            -0.000001032,
            -0.0001070294,
            -0.0000227359,
            0.0000013971,
            -0.000000838,
            -0.0000012629,
            0.000508854,
            -0.0000018484
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000042732,
            -0.0000016833,
            0.0000003742,
            0.0000009361,
            0.000000073,
            0.0000032929,
            0.0000008374,
            0.0001198495,
            0.0199151071,
            -0.0000003135,
            0.0000004753,
            0.0000244767,
            -0.0000011611,
            -0.0002585555,
            0.00008909,
            0.0000011834,
            0.0000004526,
            -0.0000013594,
            0.0000302727,
            -0.0000009221
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.000003475,
            -0.0000011689,
            0.000000269,
            0.0000004248,
            0.0000000302,
            0.0000018665,
            0.000000715,
            0.0001288007,
            0.0170143082,
            -0.0000001414,
            0.0000002173,
            -0.0000129083,
            -0.000000825,
            -0.0000403724,
            0.0000812136,
            0.0000006524,
            -0.0000002732,
            -0.0000009254,
            -0.0003988135,
            -0.0000006237
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000004156,
            -0.0000012823,
            0.0000003728,
            0.0000003054,
            0.0000000127,
            0.0000023398,
            0.0000009519,
            0.0002740872,
            0.0314831169,
            -0.0000001419,
            0.0000002223,
            -0.0001183043,
            -0.0000011954,
            0.0000009003,
            0.0001383071,
            0.0000009257,
            -0.0000000273,
            -0.000001097,
            -0.0005305184,
            -0.0000006792
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000051744,
            -0.0000009037,
            0.0000003877,
            0.0000004819,
            0.000000014,
            0.0000021297,
            0.0000010181,
            0.0002538615,
            0.0416561428,
            -0.0000001371,
            0.000000349,
            -0.0000297138,
            -0.000001255,
            0.0000293798,
            0.0000398287,
            0.0000004909,
            -0.0000004422,
            -0.0000009258,
            0.0015003111,
            -0.0000012975
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000000803,
            -0.0000006082,
            0.00000021,
            0.000000091,
            0.0000000054,
            0.0000012277,
            0.0000004724,
            0.0001223892,
            0.026532338,
            -0.0000000896,
            0.000000071,
            -0.000086534,
            -0.0000006654,
            0.0001340613,
            -0.0000299509,
            0.0000003272,
            0.0000001405,
            -0.0000006027,
            -0.0001400938,
            -0.0000006006
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000004957,
            0.0000001228,
            0.0000008851,
            0.0000008363,
            0.0000030751,
            0.0000003155,
            0.0000003259,
            -0.0003341503,
            0.018621761,
            -0.0000031716,
            0.0000018627,
            -0.0004388043,
            -0.000001078,
            -0.0000732134,
            0.0002522999,
            0.0000046373,
            -0.0000088372,
            -0.0000021903,
            0.001623715,
            -0.0000035722
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000033266,
            -0.0000020467,
            0.0000011679,
            0.000004088,
            0.0000039271,
            0.0000008522,
            0.0000005001,
            -0.0001077588,
            0.0284093727,
            -0.0000042215,
            0.0000026011,
            -0.0007281155,
            -0.0000014961,
            -0.0002206877,
            0.0004058785,
            0.0000074229,
            -0.0000109992,
            -0.0000031684,
            0.0010349616,
            -0.0000049018
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000033665,
            -0.0000024125,
            0.0000009753,
            0.0000061211,
            0.0000034216,
            0.0000015584,
            0.0000004819,
            -0.0005406216,
            0.0307977228,
            -0.000003614,
            0.0000025505,
            -0.0005432731,
            -0.0000013645,
            -0.000432042,
            0.0003834586,
            0.0000063618,
            -0.0000104347,
            -0.0000032132,
            -0.0007229324,
            -0.0000086567
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000051502,
            -0.0000047222,
            0.0000009507,
            0.0000090282,
            0.0000027879,
            0.0000033317,
            0.0000005293,
            -0.0005280891,
            0.029907558,
            -0.0000030327,
            0.000002135,
            -0.0005837464,
            -0.0000013774,
            -0.0003381439,
            0.0004136502,
            0.0000056779,
            -0.0000081449,
            -0.0000032363,
            0.0013175807,
            -0.0000117041
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000094491,
            -0.0000059135,
            0.0000008215,
            0.000011343,
            0.0000026212,
            0.000004995,
            0.0000006005,
            -0.0009218945,
            0.0274576445,
            -0.0000027564,
            0.0000022808,
            -0.0005724886,
            -0.0000013404,
            -0.0001954705,
            0.0002855725,
            0.0000030916,
            -0.0000073007,
            -0.0000026352,
            0.0028667877,
            -0.0000153897
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000020151,
            -0.0000066473,
            0.0000006786,
            0.0000133812,
            0.0000023618,
            0.0000060128,
            0.0000004937,
            -0.0014988539,
            0.0246889758,
            -0.0000024647,
            0.0000021754,
            -0.000490933,
            -0.0000011534,
            -0.0001010025,
            0.0003010474,
            0.0000022358,
            -0.0000056008,
            -0.0000028479,
            0.001065518,
            -0.0000155574
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000298089,
            -0.0000066462,
            0.0000005957,
            0.0000139132,
            0.0000019508,
            0.000007259,
            0.0000005795,
            -0.0011435006,
            0.0239361814,
            -0.0000021474,
            0.000002341,
            -0.0005207915,
            -0.0000012917,
            -0.0002602017,
            0.0002716491,
            0.0000019801,
            -0.0000053655,
            -0.000002752,
            0.0011605752,
            -0.0000204718
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000293244,
            -0.0000068962,
            0.0000006111,
            0.0000133374,
            0.0000016886,
            0.0000064377,
            0.0000005868,
            -0.0010954133,
            0.0227356477,
            -0.0000019969,
            0.0000018881,
            -0.0003523828,
            -0.0000011778,
            -0.0003526004,
            0.0002517992,
            0.0000024526,
            -0.0000034087,
            -0.0000028683,
            -0.0002042319,
            -0.0000184806
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000273234,
            -0.0000058373,
            0.0000006264,
            0.0000105734,
            0.000001224,
            0.0000069004,
            0.0000007573,
            -0.0007553734,
            0.0210843733,
            -0.0000015888,
            0.0000018342,
            -0.0002963146,
            -0.0000013825,
            -0.0002074328,
            0.0002880645,
            0.0000017769,
            -0.000002804,
            -0.0000031336,
            0.0001904245,
            -0.0000153455
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000280805,
            -0.0000054251,
            0.0000005925,
            0.0000091999,
            0.0000009081,
            0.0000067695,
            0.0000007584,
            -0.0006846809,
            0.0199486663,
            -0.0000014463,
            0.0000018339,
            -0.000323667,
            -0.0000013873,
            -0.0002062604,
            0.0002216942,
            0.0000019745,
            -0.0000033592,
            -0.0000028187,
            0.0002176965,
            -0.0000155466
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000435692,
            -0.0000083953,
            0.0000010587,
            0.00001398,
            0.0000013448,
            0.0000116136,
            0.0000015047,
            -0.0010032901,
            0.0365266722,
            -0.0000021468,
            0.0000027301,
            -0.0002828602,
            -0.0000025148,
            -0.0005741564,
            0.0003865142,
            0.0000036003,
            -0.0000035506,
            -0.0000054614,
            0.0011171383,
            -0.000019607
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000371973,
            -0.0000067234,
            0.0000008106,
            0.0000095443,
            0.0000008484,
            0.0000101517,
            0.00000152,
            -0.0004687879,
            0.0296647051,
            -0.0000016051,
            0.0000023397,
            -0.0004613623,
            -0.0000023116,
            -0.0003399303,
            0.0002751409,
            0.0000033033,
            -0.0000028351,
            -0.0000047936,
            0.0009416088,
            -0.0000148544
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000258679,
            -0.0000050026,
            0.0000007032,
            0.0000055627,
            0.0000004374,
            0.0000083334,
            0.0000013614,
            -0.0005298243,
            0.0272710716,
            -0.0000010706,
            0.0000017067,
            -0.0001584173,
            -0.0000019555,
            -0.0002942461,
            0.0002854115,
            0.0000026516,
            -0.0000020978,
            -0.0000040343,
            0.0002396226,
            -0.0000090503
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.00001941,
            -0.0000037848,
            0.0000006139,
            0.0000040775,
            0.0000002787,
            0.0000063657,
            0.0000011889,
            -0.0004632476,
            0.0219213547,
            -0.0000007479,
            0.0000010663,
            -0.0000741246,
            -0.0000016526,
            -0.0003045465,
            0.0000632622,
            0.0000020647,
            -0.0000009469,
            -0.0000030708,
            0.0011885438,
            -0.0000057453
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000151032,
            -0.000003534,
            0.0000005012,
            0.0000028257,
            0.0000001883,
            0.0000056303,
            0.0000010777,
            -0.0002904074,
            0.0209027282,
            -0.000000568,
            0.0000009047,
            -0.0001213611,
            -0.0000014081,
            -0.0001810338,
            0.0001218227,
            0.0000020023,
            -0.0000011986,
            -0.0000023337,
            0.0011240269,
            -0.0000048659
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000113252,
            -0.0000030801,
            0.0000005073,
            0.0000023514,
            0.0000001785,
            0.0000041259,
            0.0000011354,
            0.000034061,
            0.0248947556,
            -0.0000004633,
            0.0000005948,
            -0.0000216586,
            -0.0000013759,
            -0.000339969,
            0.0001819425,
            0.0000020564,
            -0.0000000045,
            -0.0000024108,
            0.000058402,
            -0.0000026198
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000084422,
            -0.0000022491,
            0.0000004676,
            0.0000007415,
            0.0000000426,
            0.0000033138,
            0.0000009346,
            0.0001630492,
            0.0214450658,
            -0.0000003263,
            0.000000475,
            -0.000001817,
            -0.0000012731,
            -0.0002340251,
            0.0002105438,
            0.0000011141,
            -0.0000007173,
            -0.000001575,
            0.0019211071,
            -0.0000016465
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000050193,
            -0.0000017085,
            0.0000003342,
            0.0000007561,
            0.0000000509,
            0.0000024232,
            0.0000007444,
            0.0000816207,
            0.0176392676,
            -0.0000001884,
            0.000000349,
            0.0000024594,
            -0.000000964,
            -0.0001215922,
            0.0000111205,
            0.0000009855,
            0.000000038,
            -0.0000012042,
            -0.0012262503,
            -0.0000008532
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000024296,
            -0.0000013358,
            0.0000003255,
            0.0000006696,
            0.0000000622,
            0.000001922,
            0.0000006045,
            -0.0001474833,
            0.0160814094,
            -0.0000002301,
            0.0000003169,
            0.0000819352,
            -0.000000787,
            -0.0001319873,
            0.0000830702,
            0.0000007208,
            0.000000383,
            -0.0000007095,
            -0.0006916761,
            -0.0000002609
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.000003276,
            -0.0000008878,
            0.0000001757,
            0.000000544,
            0.0000000488,
            0.0000011756,
            0.0000004681,
            0.0001421891,
            0.0135616506,
            -0.0000000849,
            0.0000000993,
            0.0000208236,
            -0.0000005433,
            -0.0001554055,
            0.0000926642,
            0.0000006543,
            -0.000000177,
            -0.0000004517,
            0.0004477597,
            -0.0000007547
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000032591,
            -0.0000011374,
            0.0000003369,
            0.0000003614,
            0.0000000134,
            0.0000023873,
            0.0000007877,
            0.0001032892,
            0.0261005261,
            -0.0000001232,
            0.0000001975,
            -0.0000502557,
            -0.0000011095,
            -0.0000429392,
            0.000116003,
            0.000000552,
            0.0000000854,
            -0.000001017,
            -0.0001484171,
            -0.0000001937
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000029611,
            -0.0000010267,
            0.0000003281,
            0.0000001329,
            -0.0000000116,
            0.0000014402,
            0.0000008541,
            0.0006525022,
            0.0375123198,
            -0.0000000607,
            0.0000001029,
            -0.0000875783,
            -0.0000010264,
            -0.0000997814,
            0.0001069093,
            0.0000007798,
            0.000000028,
            -0.000000778,
            0.0018007738,
            -0.000000764
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000003259,
            -0.0000002874,
            0.0000001275,
            0.0000001426,
            0.0000000183,
            0.0000005801,
            0.0000004122,
            0.0003839915,
            0.0238223296,
            -0.0000000188,
            0.0000001183,
            -0.0000408935,
            -0.0000004515,
            0.0000501732,
            0.0000197362,
            0.0000003324,
            -0.0000000084,
            -0.0000004058,
            -0.0017798491,
            -0.0000004316
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000009218,
            0.0000003807,
            0.0000005016,
            -0.0000004184,
            0.0000014566,
            -0.0000001799,
            0.0000001761,
            0.0001881865,
            0.0113081874,
            -0.000001712,
            0.000001152,
            -0.0002808077,
            -0.0000006135,
            -0.0001150335,
            0.00015541,
            0.0000028777,
            -0.0000040141,
            -0.0000009792,
            -0.0003840421,
            -0.0000018499
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000009639,
            -0.0000003289,
            0.000000685,
            0.0000007423,
            0.0000016939,
            0.0000000532,
            0.0000002868,
            -0.0000013137,
            0.0156046323,
            -0.0000020684,
            0.000001199,
            -0.0002904144,
            -0.0000008752,
            -0.0001876011,
            0.0001479478,
            0.0000034137,
            -0.0000046998,
            -0.000001612,
            -0.0001271598,
            -0.0000006049
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000035892,
            -0.0000005564,
            0.0000005986,
            0.0000015049,
            0.0000015635,
            -0.0000002773,
            0.0000002612,
            -0.0005442651,
            0.0178468271,
            -0.0000019647,
            0.0000013108,
            -0.0002187753,
            -0.0000007592,
            -0.0001566369,
            0.0001703476,
            0.0000032976,
            -0.0000052671,
            -0.0000018682,
            0.0016740079,
            -0.0000017188
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000013286,
            -0.0000011358,
            0.0000005488,
            0.0000023555,
            0.0000013535,
            0.0000004238,
            0.0000002841,
            -0.0002952709,
            0.0161688882,
            -0.0000016912,
            0.0000012522,
            -0.000247544,
            -0.0000007696,
            -0.000170537,
            0.0001565714,
            0.0000027199,
            -0.0000039161,
            -0.0000017153,
            0.0009953304,
            -0.0000011264
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000024478,
            -0.0000030544,
            0.0000005739,
            0.0000043807,
            0.0000012558,
            0.000001966,
            0.0000003132,
            -0.0001356117,
            0.017006917,
            -0.000001663,
            0.0000011272,
            -0.000318761,
            -0.0000007926,
            -0.0002315863,
            0.0002369267,
            0.0000007363,
            -0.0000033725,
            -0.0000013292,
            -0.0002651913,
            -0.0000035053
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000054755,
            -0.0000031956,
            0.0000004868,
            0.0000054527,
            0.0000010395,
            0.0000028958,
            0.0000003818,
            -0.0005287613,
            0.017143614,
            -0.0000012909,
            0.000001105,
            -0.0003645621,
            -0.0000008353,
            -0.0000039643,
            0.000210262,
            0.000000726,
            -0.0000014552,
            -0.0000011952,
            0.000954394,
            -0.0000047827
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000091183,
            -0.0000031544,
            0.0000003669,
            0.0000058521,
            0.0000010158,
            0.0000034931,
            0.0000004052,
            -0.0004296316,
            0.015952957,
            -0.0000011769,
            0.0000013009,
            -0.0003132496,
            -0.0000008439,
            -0.0001663176,
            0.0001915047,
            0.0000004479,
            -0.0000010568,
            -0.0000012145,
            0.0007691887,
            -0.0000051247
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000125232,
            -0.0000032321,
            0.0000003609,
            0.0000052709,
            0.0000006915,
            0.0000032027,
            0.0000003925,
            -0.0007522724,
            0.0155695191,
            -0.0000010403,
            0.000001044,
            -0.0002110835,
            -0.0000007307,
            -0.000067697,
            0.0001261171,
            0.0000002781,
            -0.0000012726,
            -0.0000011758,
            0.0003577697,
            -0.0000052028
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000102529,
            -0.0000028368,
            0.0000003579,
            0.0000047482,
            0.0000006656,
            0.0000031085,
            0.0000003839,
            -0.0004035523,
            0.0131967701,
            -0.000000905,
            0.0000009804,
            -0.0002273575,
            -0.0000006943,
            -0.0001528622,
            0.0001697219,
            0.0000006287,
            -0.0000011403,
            -0.0000011571,
            0.0007752177,
            -0.0000053042
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000104357,
            -0.0000022825,
            0.0000003133,
            0.0000038651,
            0.0000004966,
            0.0000029905,
            0.0000004255,
            -0.0006376244,
            0.0105461882,
            -0.0000007064,
            0.0000009183,
            -0.0000795769,
            -0.0000007502,
            -0.0000526711,
            0.0000313202,
            0.0000004434,
            -0.0000011947,
            -0.0000011069,
            0.0014580284,
            -0.0000042696
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000162083,
            -0.0000041279,
            0.0000006,
            0.0000059749,
            0.000000697,
            0.0000055095,
            0.0000008911,
            -0.0009536466,
            0.0196854332,
            -0.0000012078,
            0.000001551,
            -0.0000818491,
            -0.0000014726,
            -0.0002589072,
            0.0001626876,
            0.0000021136,
            -0.0000008791,
            -0.0000019723,
            0.0017681945,
            -0.0000078558
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000148856,
            -0.0000034509,
            0.0000005703,
            0.0000041195,
            0.0000004385,
            0.0000048958,
            0.0000008474,
            -0.0002118165,
            0.0199985627,
            -0.0000009623,
            0.0000011811,
            -0.0002137567,
            -0.0000014143,
            -0.0002124032,
            0.0002047983,
            0.0000014091,
            -0.0000010111,
            -0.0000021476,
            0.00021979,
            -0.0000042114
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000131555,
            -0.0000026016,
            0.0000004433,
            0.0000027657,
            0.0000002097,
            0.0000041001,
            0.0000008079,
            -0.0000838389,
            0.0176641887,
            -0.0000006174,
            0.0000008792,
            -0.0000885858,
            -0.0000011639,
            -0.0003545381,
            0.0001904537,
            0.0000012904,
            -0.0000011709,
            -0.0000019576,
            0.0002262871,
            -0.0000043435
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000091045,
            -0.0000021537,
            0.0000003682,
            0.0000019852,
            0.000000171,
            0.0000035345,
            0.0000007395,
            -0.0001135318,
            0.0168303458,
            -0.0000004593,
            0.0000006738,
            -0.0000563262,
            -0.000001037,
            -0.0001528044,
            0.0001687851,
            0.0000006637,
            0.0000001671,
            -0.0000013288,
            0.0001286486,
            -0.0000016351
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000084786,
            -0.0000016552,
            0.0000003075,
            0.0000013312,
            0.0000000886,
            0.0000022816,
            0.0000006008,
            -0.0001155634,
            0.0159125101,
            -0.0000003317,
            0.000000485,
            -0.0000311487,
            -0.0000007821,
            -0.0001093933,
            0.0001852326,
            0.0000007233,
            -0.0000005098,
            -0.0000005515,
            0.0001671642,
            -0.0000017278
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000063718,
            -0.0000018858,
            0.000000336,
            0.0000012302,
            0.0000000779,
            0.0000030201,
            0.0000007059,
            0.000071257,
            0.015220357,
            -0.0000003153,
            0.0000004809,
            -0.0000346998,
            -0.0000009523,
            -0.0001750881,
            0.0000986247,
            0.0000010045,
            0.0000001636,
            -0.0000014095,
            0.0000684736,
            -0.0000012826
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000038429,
            -0.0000012311,
            0.000000267,
            0.0000007858,
            0.0000000712,
            0.0000017689,
            0.0000005984,
            -0.0001683574,
            0.0136589956,
            -0.0000002265,
            0.0000003799,
            0.0000117937,
            -0.0000007869,
            -0.000051494,
            0.0000720581,
            0.0000007578,
            0.0000003038,
            -0.0000004647,
            0.0000973167,
            -0.0000008275
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000041644,
            -0.0000009924,
            0.000000214,
            0.0000005464,
            0.0000000239,
            0.0000016377,
            0.0000004726,
            0.0002198725,
            0.0125722678,
            -0.0000001708,
            0.0000002119,
            -0.0000204098,
            -0.0000006604,
            -0.0001663246,
            0.0000041373,
            0.000000319,
            -0.0000002545,
            -0.000000722,
            0.0005399741,
            -0.000000597
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000026834,
            -0.0000005947,
            0.0000001637,
            0.0000003055,
            0.0000000303,
            0.0000013145,
            0.0000004157,
            0.0001646591,
            0.011428149,
            -0.0000001142,
            0.0000002502,
            -0.0000159384,
            -0.0000005275,
            -0.0000843149,
            0.0000393007,
            0.0000003453,
            -0.0000001719,
            -0.0000003485,
            0.0002686375,
            -0.0000003402
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000021795,
            -0.0000005961,
            0.0000001318,
            0.0000002959,
            0.0000000034,
            0.0000011418,
            0.0000003504,
            0.0000438452,
            0.0103600105,
            -0.0000000661,
            0.0000001759,
            0.0000511999,
            -0.0000004406,
            -0.0000772333,
            0.0000080223,
            0.000000317,
            -0.0000001715,
            -0.0000003328,
            0.0006111099,
            -0.0000004233
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000022805,
            -0.0000006988,
            0.0000001987,
            0.000000119,
            -0.0000000043,
            0.0000009766,
            0.0000004643,
            -0.0001414115,
            0.0184141992,
            -0.0000000897,
            0.0000000729,
            0.0000223719,
            -0.0000005728,
            0.0000065798,
            0.0000562821,
            0.0000005262,
            -0.0000001244,
            -0.0000005094,
            -0.0004060545,
            -0.0000002558
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000017438,
            -0.0000007076,
            0.000000246,
            0.0000001549,
            0.0000000216,
            0.0000021367,
            0.0000006497,
            -0.000006246,
            0.0245157359,
            -0.0000001176,
            0.0000001834,
            0.0000209168,
            -0.0000009265,
            -0.0000320209,
            0.0000197282,
            0.0000001301,
            -0.0000002588,
            -0.0000010246,
            -0.0001866177,
            -0.0000004204
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008412,
            -0.0000003252,
            0.0000001124,
            0.0000000991,
            0.0000000211,
            0.0000004175,
            0.0000002526,
            0.0000781126,
            0.0182253249,
            -0.0000000545,
            0.0000000104,
            0.0000003429,
            -0.0000003525,
            -0.0000162058,
            0.0000268818,
            0.0000000582,
            -0.0000001014,
            -0.0000002061,
            0.0005079644,
            -0.0000003432
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000000763,
            0.0000008015,
            0.0000002299,
            -0.000001051,
            0.0000005448,
            -0.0000003912,
            0.00000014,
            0.0001925081,
            0.0078931469,
            -0.0000007012,
            0.0000005129,
            -0.000152542,
            -0.00000035,
            -0.0000107369,
            0.0000800874,
            0.0000008382,
            -0.0000005519,
            -0.0000002314,
            -0.0004363253,
            -0.0000004665
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000002814,
            0.000000601,
            0.0000002988,
            -0.0000003957,
            0.0000008752,
            -0.000000915,
            0.0000001467,
            0.0002148516,
            0.0116943807,
            -0.000001005,
            0.0000006117,
            -0.0001952662,
            -0.0000003677,
            -0.0000958392,
            0.0001401173,
            0.0000017183,
            -0.0000013977,
            -0.0000002671,
            -0.0000888862,
            -0.0000003905
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000019354,
            0.0000003246,
            0.0000003397,
            -0.0000003072,
            0.0000006379,
            -0.0000004791,
            0.0000001239,
            0.0001520624,
            0.0123209047,
            -0.000000944,
            0.0000006359,
            -0.0002053404,
            -0.000000438,
            -0.000083982,
            0.0001245146,
            0.0000017037,
            -0.0000019282,
            -0.0000007429,
            0.0003808944,
            0.0000002687
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000003965,
            0.0000000489,
            0.0000003007,
            0.0000000064,
            0.000000538,
            -0.0000000036,
            0.0000001988,
            0.0000212168,
            0.013092051,
            -0.0000007963,
            0.0000006808,
            -0.0001954653,
            -0.0000004859,
            -0.0000658132,
            0.0001571629,
            0.0000012034,
            -0.0000004131,
            -0.0000013455,
            0.0008780127,
            0.0000055064
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.00000068,
            -0.0000004798,
            0.0000003239,
            0.0000007401,
            0.0000005189,
            0.0000005539,
            0.0000002158,
            -0.000072736,
            0.0142262128,
            -0.000000812,
            0.0000007109,
            -0.0001184012,
            -0.0000005487,
            -0.0002250525,
            0.0001401707,
            -0.0000000446,
            -0.0000017408,
            -0.0000003307,
            -0.000609006,
            -0.0000000493
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000001641,
            -0.0000008939,
            0.0000002718,
            0.0000008843,
            0.0000004942,
            0.0000009553,
            0.0000001932,
            -0.000135476,
            0.0132617976,
            -0.0000006265,
            0.000000721,
            -0.0001565375,
            -0.0000004581,
            -0.0000815761,
            0.0000771003,
            -0.0000000387,
            -0.0000014403,
            -0.0000003599,
            -0.0000519652,
            -0.0000002997
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000011829,
            -0.0000008492,
            0.000000235,
            0.0000007077,
            0.000000295,
            0.0000006432,
            0.000000167,
            -0.0000642223,
            0.0126581291,
            -0.0000003923,
            0.0000002829,
            -0.0001682434,
            -0.0000003622,
            -0.0000419277,
            0.0001389586,
            -0.000000279,
            -0.0000001094,
            -0.0000000807,
            -0.00060246,
            -0.0000008041
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000026909,
            -0.0000011463,
            0.0000002294,
            0.0000015828,
            0.0000003242,
            0.0000015884,
            0.0000002878,
            -0.000405626,
            0.0111888141,
            -0.0000005567,
            0.0000006983,
            -0.0000606458,
            -0.0000005664,
            -0.0000861799,
            0.0000398246,
            0.0000001109,
            -0.0000002254,
            -0.0000005117,
            0.0005725542,
            -0.000000941
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000017841,
            -0.0000011035,
            0.0000002567,
            0.0000013457,
            0.0000003167,
            0.0000013081,
            0.0000002497,
            -0.000186913,
            0.0121012893,
            -0.0000005516,
            0.000000601,
            -0.0000958916,
            -0.0000005091,
            -0.000157625,
            0.0001139411,
            -0.0000000618,
            0.0000000781,
            -0.0000004581,
            -0.0008759345,
            -0.0000005382
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.00000273,
            -0.0000009918,
            0.0000002138,
            0.0000013026,
            0.0000002481,
            0.0000015156,
            0.000000269,
            -0.0001836975,
            0.0107237936,
            -0.0000004439,
            0.0000005842,
            -0.000137245,
            -0.0000005295,
            -0.0000825238,
            0.0000768368,
            0.0000002319,
            -0.0000003148,
            -0.0000004608,
            -0.0006774693,
            -0.0000008729
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000061634,
            -0.0000016828,
            0.0000003522,
            0.0000021325,
            0.0000003106,
            0.0000020827,
            0.0000004935,
            -0.0000922442,
            0.020635862,
            -0.0000006316,
            0.0000007675,
            -0.0002076762,
            -0.0000008434,
            -0.0002143188,
            0.0001916765,
            0.0000006807,
            0.0000000889,
            -0.000001376,
            0.000497356,
            -0.0000015704
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000036101,
            -0.0000015329,
            0.0000003505,
            0.0000013457,
            0.0000002203,
            0.0000018417,
            0.0000005346,
            0.0000928406,
            0.0205580666,
            -0.000000529,
            0.0000006516,
            -0.0002728076,
            -0.0000008503,
            -0.000098067,
            0.0001894461,
            0.0000005599,
            -0.0000001851,
            -0.0000009224,
            -0.0005750617,
            -0.0000005785
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000054566,
            -0.0000008288,
            0.0000002746,
            0.000001176,
            0.0000001372,
            0.0000020554,
            0.0000005213,
            -0.0001239125,
            0.0180230428,
            -0.0000003275,
            0.0000006737,
            -0.0001491551,
            -0.0000008415,
            -0.0001550674,
            0.0001992461,
            0.000000331,
            -0.0000003539,
            -0.0000008362,
            -0.0004948797,
            -0.0000012255
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000027109,
            -0.0000009951,
            0.0000003022,
            0.0000006892,
            0.0000000753,
            0.0000017772,
            0.0000005412,
            -0.0004065452,
            0.0162013776,
            -0.000000322,
            0.0000004941,
            -0.0000200959,
            -0.0000007918,
            0.0000407699,
            0.000050938,
            0.0000006786,
            0.0000001805,
            -0.000000617,
            0.0008962318,
            -0.0000003625
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000017883,
            -0.0000005916,
            0.0000002701,
            0.0000004094,
            0.0000000736,
            0.0000010206,
            0.000000449,
            -0.0000378517,
            0.014788072,
            -0.0000002615,
            0.0000003982,
            -0.0000148507,
            -0.0000006514,
            -0.0001623117,
            0.0000806165,
            0.0000003082,
            0.0000001852,
            -0.0000002869,
            0.0000060032,
            -0.0000003725
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000023054,
            -0.0000005125,
            0.000000243,
            0.0000002635,
            0.0000000347,
            0.0000014111,
            0.0000005439,
            -0.0000756218,
            0.0171017881,
            -0.0000001337,
            0.0000002314,
            0.0000224219,
            -0.0000007512,
            -0.0002467652,
            0.0001309292,
            0.0000003101,
            0.000000055,
            -0.0000003812,
            -0.0000317395,
            0.0000002971
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000022876,
            -0.0000003143,
            0.0000001706,
            0.0000002809,
            0.0000000298,
            0.0000009901,
            0.0000004543,
            0.0002694797,
            0.0161898732,
            -0.0000000895,
            0.0000001533,
            -0.0000238187,
            -0.0000006135,
            -0.0001806844,
            0.0001151743,
            0.000000236,
            -0.0000001012,
            -0.0000004807,
            0.0006799947,
            0.0000001197
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000012481,
            -0.000000366,
            0.0000001543,
            0.0000002411,
            0.0000000324,
            0.0000003995,
            0.0000003632,
            -0.0002242347,
            0.0160113312,
            -0.0000000913,
            0.0000000901,
            0.0000536424,
            -0.0000004689,
            -0.0001125728,
            0.0000962919,
            0.0000003481,
            0.0000001325,
            -0.000000245,
            0.0004208426,
            -0.0000000084
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000015194,
            -0.0000000661,
            0.0000001034,
            0.0000000596,
            0.0000000089,
            0.0000000522,
            0.0000002681,
            0.0000181038,
            0.0144928895,
            -0.0000000229,
            0.0000000999,
            0.000035556,
            -0.0000002841,
            -0.0000484082,
            0.0000860618,
            0.0000001781,
            -0.0000001351,
            -0.000000085,
            0.0001869958,
            -0.0000002899
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000009393,
            -0.0000001598,
            0.0000000909,
            -0.000000024,
            0.0000000009,
            0.0000001076,
            0.0000002095,
            -0.0001695223,
            0.011988892,
            -0.0000000194,
            0.0000000346,
            0.0000782867,
            -0.0000002577,
            -0.0000808853,
            -0.0000054211,
            0.0000002146,
            -0.0000000614,
            0.0000000738,
            0.0013372721,
            -0.0000000099
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000001624,
            -0.0000003462,
            0.0000001753,
            0.0000003271,
            0.0000000317,
            0.0000005427,
            0.0000004473,
            0.000217894,
            0.0219944044,
            -0.0000000985,
            0.0000001459,
            0.0000378213,
            -0.0000005312,
            -0.0002219119,
            0.0000852819,
            0.0000002281,
            0.0000001718,
            -0.0000000007,
            -0.000535306,
            -0.0000000833
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000011145,
            -0.0000003492,
            0.0000002276,
            -0.0000001019,
            -0.000000042,
            0.0000002338,
            0.0000004447,
            0.0001191227,
            0.0344734486,
            -0.0000000861,
            0.0000000355,
            -0.0000315087,
            -0.0000005623,
            -0.0000875595,
            0.0001620111,
            0.000000023,
            0.0000002194,
            0.0000001017,
            0.0010982527,
            -0.0000003069
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008286,
            -0.0000000471,
            0.0000001186,
            0.0000000093,
            -0.000000003,
            0.0000002386,
            0.0000002339,
            0.0002793141,
            0.0237147769,
            -0.0000000336,
            0.0000000593,
            -0.0000150425,
            -0.0000003274,
            -0.0000852322,
            0.0001106964,
            0.000000001,
            -0.0000001212,
            0.0000000581,
            -0.0010689942,
            -0.000000247
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000043609,
            -0.0000076745,
            0.0000035467,
            0.0000152184,
            0.0000150831,
            0.0000033035,
            0.0000008696,
            -0.0013391404,
            0.0847370449,
            -0.000014731,
            0.0000081284,
            -0.0024489239,
            -0.0000035118,
            -0.0002435373,
            0.0011132454,
            0.0000218433,
            -0.0000482227,
            -0.0000110648,
            0.0039006627,
            -0.0000210481
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000185833,
            -0.0000165383,
            0.0000042469,
            0.0000339377,
            0.0000176067,
            0.0000093965,
            0.0000013349,
            -0.0030187331,
            0.1083644581,
            -0.0000172965,
            0.0000099031,
            -0.0025177491,
            -0.0000048401,
            -0.0010390381,
            0.0012529155,
            0.0000260256,
            -0.0000582078,
            -0.0000156588,
            0.002160426,
            -0.0000608663
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.00003394,
            -0.0000214539,
            0.0000034321,
            0.0000426342,
            0.0000143998,
            0.0000144289,
            0.0000014515,
            -0.0039123592,
            0.1051476041,
            -0.000014157,
            0.0000091433,
            -0.00271718,
            -0.0000044902,
            -0.0003426401,
            0.0012932869,
            0.0000236594,
            -0.0000519504,
            -0.0000144425,
            0.0053522358,
            -0.0000854382
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000532431,
            -0.0000238505,
            0.000002697,
            0.0000505558,
            0.0000122546,
            0.0000180673,
            0.0000014472,
            -0.0046843471,
            0.0912847006,
            -0.000011596,
            0.0000085474,
            -0.0021484978,
            -0.0000040574,
            -0.0007428708,
            0.0010359304,
            0.0000204039,
            -0.0000428074,
            -0.0000144982,
            0.00699404,
            -0.0000994735
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000896527,
            -0.0000256491,
            0.0000019003,
            0.0000594699,
            0.0000102805,
            0.0000209514,
            0.0000012213,
            -0.0054738258,
            0.0758127879,
            -0.0000090012,
            0.0000073208,
            -0.0017962154,
            -0.0000031993,
            -0.0004316625,
            0.0006681761,
            0.0000166776,
            -0.000037417,
            -0.0000147926,
            0.0029580965,
            -0.0001139759
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001450639,
            -0.0000320149,
            0.0000018178,
            0.0000747391,
            0.0000097427,
            0.0000263498,
            0.0000012589,
            -0.0065302816,
            0.0708110718,
            -0.00000843,
            0.0000069507,
            -0.0016366403,
            -0.0000029627,
            -0.000612094,
            0.0006889806,
            0.0000154779,
            -0.0000354038,
            -0.0000131753,
            0.0027932418,
            -0.0001388788
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001579611,
            -0.0000304077,
            0.0000017493,
            0.0000701187,
            0.0000081652,
            0.000027635,
            0.0000014905,
            -0.006211685,
            0.0643097849,
            -0.0000074541,
            0.0000067755,
            -0.0014242404,
            -0.0000031325,
            -0.0006488613,
            0.0005959565,
            0.0000139668,
            -0.0000321178,
            -0.0000122193,
            0.0031155748,
            -0.0001340713
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001511691,
            -0.0000260785,
            0.0000015571,
            0.0000607517,
            0.000006279,
            0.0000276761,
            0.00000179,
            -0.0051526157,
            0.0546503553,
            -0.0000057482,
            0.0000062708,
            -0.0010858275,
            -0.0000033783,
            -0.0007546462,
            0.0004880447,
            0.0000129334,
            -0.0000244638,
            -0.0000113515,
            0.0034948291,
            -0.0001176517
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001302598,
            -0.0000213017,
            0.0000014935,
            0.0000483442,
            0.0000047915,
            0.0000257753,
            0.0000018909,
            -0.0046356686,
            0.0498680555,
            -0.0000046612,
            0.0000053056,
            -0.0006803104,
            -0.0000033817,
            -0.0004788918,
            0.0004438681,
            0.0000103379,
            -0.0000175026,
            -0.0000115036,
            0.002715308,
            -0.0000928749
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001128079,
            -0.0000178863,
            0.0000012461,
            0.0000371809,
            0.0000035295,
            0.0000226867,
            0.0000018019,
            -0.0030733754,
            0.0433405989,
            -0.0000038394,
            0.0000046965,
            -0.0007192516,
            -0.0000030354,
            -0.0003501345,
            0.0003878122,
            0.0000091151,
            -0.0000145074,
            -0.000010616,
            0.001299046,
            -0.0000744219
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.00017614,
            -0.000029076,
            0.0000022074,
            0.0000530826,
            0.0000045286,
            0.0000379478,
            0.0000035894,
            -0.0034973267,
            0.072337133,
            -0.0000058885,
            0.000007543,
            -0.0011413424,
            -0.0000054645,
            -0.0007430058,
            0.0008210749,
            0.0000160529,
            -0.0000217928,
            -0.0000173955,
            0.0003305051,
            -0.0001069242
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001200215,
            -0.0000195122,
            0.0000016896,
            0.0000305697,
            0.000002321,
            0.000029804,
            0.000003179,
            -0.0013118728,
            0.0603571114,
            -0.000003772,
            0.0000052406,
            -0.0007392949,
            -0.0000048282,
            -0.0007337143,
            0.0006219664,
            0.0000105565,
            -0.0000125701,
            -0.0000135585,
            0.0004752969,
            -0.0000625106
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000795575,
            -0.0000129556,
            0.0000012569,
            0.0000171078,
            0.0000011356,
            0.0000213458,
            0.0000025146,
            -0.0008980335,
            0.0487217219,
            -0.0000022747,
            0.0000036473,
            -0.0005629562,
            -0.0000035736,
            -0.000371205,
            0.000463394,
            0.0000081891,
            -0.0000079291,
            -0.0000099283,
            0.0038257807,
            -0.0000387028
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000049929,
            -0.0000100371,
            0.0000010084,
            0.0000105818,
            0.0000006644,
            0.000016522,
            0.0000021717,
            -0.0004450799,
            0.0436320542,
            -0.0000015711,
            0.0000023751,
            -0.0001873308,
            -0.000002895,
            -0.0005993575,
            0.0004831494,
            0.0000050958,
            -0.0000038727,
            -0.0000078514,
            -0.0002726014,
            -0.0000216366
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000320698,
            -0.0000073303,
            0.000000789,
            0.0000065724,
            0.0000004105,
            0.0000118607,
            0.0000017761,
            -0.0005981171,
            0.0360831046,
            -0.0000009926,
            0.0000015346,
            -0.00007887,
            -0.0000022255,
            -0.0003314188,
            0.0002649536,
            0.0000044716,
            -0.0000025753,
            -0.0000053976,
            -0.0002347463,
            -0.0000141266
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000257819,
            -0.0000061628,
            0.0000007203,
            0.0000047519,
            0.0000002414,
            0.0000109858,
            0.0000017313,
            -0.0002043238,
            0.0363929083,
            -0.0000009034,
            0.0000013808,
            -0.0000663351,
            -0.0000022829,
            -0.000328942,
            0.000219302,
            0.0000031864,
            -0.0000017613,
            -0.0000046863,
            0.0004976762,
            -0.0000105117
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000151784,
            -0.0000041984,
            0.0000005366,
            0.0000027544,
            0.0000001618,
            0.0000074992,
            0.0000013861,
            0.0002542754,
            0.029558692,
            -0.0000005322,
            0.0000010021,
            -0.0000074123,
            -0.0000016497,
            -0.0002113549,
            0.0002643881,
            0.0000019866,
            -0.0000003948,
            -0.0000033431,
            0.0009526171,
            -0.0000048206
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000096288,
            -0.0000030067,
            0.0000003943,
            0.0000015501,
            0.0000000692,
            0.000004917,
            0.00000097,
            0.0003291621,
            0.0231141946,
            -0.0000003593,
            0.0000005765,
            0.0000026498,
            -0.00000118,
            -0.0001499883,
            0.0000796555,
            0.0000014878,
            -0.0000004162,
            -0.0000020958,
            0.000304497,
            -0.0000040761
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000005419,
            -0.0000019151,
            0.0000003025,
            0.0000006147,
            0.0000000397,
            0.000003672,
            0.0000007303,
            0.0001693163,
            0.0204243058,
            -0.0000001534,
            0.0000002605,
            0.0000098625,
            -0.0000009778,
            -0.0000868239,
            0.0000915189,
            0.0000007372,
            -0.0000001565,
            -0.0000016125,
            0.0011966196,
            -0.0000018606
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000039889,
            -0.000001761,
            0.0000002272,
            0.0000006866,
            0.0000000453,
            0.0000024321,
            0.0000005252,
            0.0002276306,
            0.0168374151,
            -0.0000001846,
            0.000000247,
            -0.0000624899,
            -0.000000649,
            -0.0001002131,
            0.0000687154,
            0.0000008983,
            -0.0000003178,
            -0.0000009139,
            0.0001078422,
            -0.0000015615
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000045009,
            -0.0000015829,
            0.0000002716,
            0.0000006524,
            0.0000000061,
            0.0000033268,
            0.0000007823,
            0.0003165608,
            0.0247537553,
            -0.0000001412,
            0.0000002551,
            -0.0000641305,
            -0.0000010229,
            -0.0001021959,
            0.000011388,
            0.0000007938,
            0.0000000783,
            -0.00000136,
            0.0005857225,
            -0.0000016545
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000024364,
            -0.0000015238,
            0.0000002855,
            0.0000002508,
            0.0000000186,
            0.0000027097,
            0.0000007548,
            0.0000635345,
            0.0316583172,
            -0.0000000728,
            0.000000129,
            0.0000842834,
            -0.0000009684,
            -0.0001103458,
            -0.0000332363,
            0.0000006053,
            0.0000000768,
            -0.000001088,
            -0.0001231015,
            -0.0000012074
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000006694,
            -0.0000002349,
            0.0000000765,
            0.0000000267,
            0.0000000347,
            0.0000007524,
            0.0000003134,
            0.0002300927,
            0.0173966715,
            0.0000000193,
            0.0000000662,
            -0.0000423482,
            -0.0000003552,
            0.000002935,
            0.000058425,
            0.0000002899,
            -0.0000000528,
            -0.0000002415,
            0.0005338469,
            -0.0000005927
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000043089,
            -0.0000086726,
            0.0000040001,
            0.0000186058,
            0.0000164288,
            0.0000038398,
            0.0000010313,
            -0.0011761994,
            0.090191939,
            -0.000016032,
            0.0000079237,
            -0.0023581548,
            -0.0000041398,
            -0.0008576858,
            0.001284378,
            0.0000216948,
            -0.0000488615,
            -0.0000120839,
            0.0060742201,
            -0.0000237912
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000152301,
            -0.0000180378,
            0.0000046018,
            0.000037249,
            0.0000193672,
            0.000009322,
            0.0000014375,
            -0.0025405345,
            0.1210486162,
            -0.0000187624,
            0.0000100767,
            -0.0031595332,
            -0.0000050511,
            -0.0008184175,
            0.001533272,
            0.0000302355,
            -0.0000625031,
            -0.0000156327,
            0.004455391,
            -0.0000688128
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000356913,
            -0.0000232333,
            0.0000038304,
            0.0000492202,
            0.0000166617,
            0.0000145916,
            0.000001454,
            -0.0039058811,
            0.1145206687,
            -0.0000159917,
            0.0000097606,
            -0.0026596911,
            -0.000004758,
            -0.0010930594,
            0.0012706641,
            0.0000257302,
            -0.000058084,
            -0.0000151006,
            0.0056975655,
            -0.0000931836
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000687845,
            -0.0000288363,
            0.0000031788,
            0.0000590864,
            0.0000140123,
            0.0000211369,
            0.0000016312,
            -0.0058682457,
            0.1061470719,
            -0.0000136975,
            0.0000100284,
            -0.0023700398,
            -0.0000046507,
            -0.0007474823,
            0.0010634389,
            0.00002305,
            -0.0000520328,
            -0.0000162406,
            0.0048460154,
            -0.0001133506
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001098355,
            -0.0000312055,
            0.0000022934,
            0.0000691408,
            0.0000122425,
            0.0000258591,
            0.0000015276,
            -0.0064738864,
            0.0936488711,
            -0.000011258,
            0.00000943,
            -0.0022021077,
            -0.0000039983,
            -0.0007728523,
            0.0009283872,
            0.0000203846,
            -0.000047606,
            -0.0000171046,
            0.0035513499,
            -0.0001347572
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001758904,
            -0.0000386269,
            0.0000021621,
            0.0000900254,
            0.0000118123,
            0.0000325838,
            0.0000015925,
            -0.0076772197,
            0.0889536444,
            -0.0000101954,
            0.000008689,
            -0.0022422676,
            -0.0000038224,
            -0.0005863465,
            0.0009859457,
            0.0000188709,
            -0.0000440965,
            -0.0000150014,
            0.0032855533,
            -0.0001693455
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001928753,
            -0.0000351804,
            0.0000018559,
            0.0000857025,
            0.000010032,
            0.0000334684,
            0.0000018184,
            -0.0075147468,
            0.0769965091,
            -0.0000086052,
            0.0000082646,
            -0.0017961316,
            -0.0000036862,
            -0.0005406203,
            0.0006510423,
            0.0000174578,
            -0.0000391551,
            -0.0000148319,
            0.0041757107,
            -0.0001647052
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001927815,
            -0.0000332825,
            0.0000019732,
            0.0000755755,
            0.000007949,
            0.000035601,
            0.0000023606,
            -0.0061982716,
            0.0690945004,
            -0.0000075617,
            0.0000082957,
            -0.0014008317,
            -0.0000042062,
            -0.0009699034,
            0.000787564,
            0.0000159826,
            -0.0000323857,
            -0.0000150922,
            0.0020281898,
            -0.0001481434
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001689708,
            -0.0000277684,
            0.0000018854,
            0.0000605774,
            0.0000059711,
            0.0000317143,
            0.000002399,
            -0.0050884173,
            0.064312398,
            -0.0000063008,
            0.0000071863,
            -0.0013064715,
            -0.0000041807,
            -0.0006228166,
            0.0006746498,
            0.0000139409,
            -0.0000233836,
            -0.000013978,
            0.0011564694,
            -0.0001210136
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001561633,
            -0.000025379,
            0.0000017903,
            0.0000485735,
            0.0000044464,
            0.0000308774,
            0.0000024234,
            -0.0038907584,
            0.0573808035,
            -0.0000056111,
            0.0000065564,
            -0.0008770563,
            -0.0000042985,
            -0.0008469891,
            0.0006667605,
            0.0000127694,
            -0.0000225016,
            -0.0000145999,
            0.0049146909,
            -0.000101195
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002391057,
            -0.0000383853,
            0.0000030308,
            0.0000677468,
            0.0000057079,
            0.0000521604,
            0.0000049745,
            -0.0058831754,
            0.1005518004,
            -0.0000077933,
            0.0000105025,
            -0.0009845415,
            -0.0000076154,
            -0.0015403721,
            0.0010938614,
            0.0000206446,
            -0.0000305071,
            -0.0000257534,
            0.006875373,
            -0.0001423085
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001647052,
            -0.0000277444,
            0.0000023869,
            0.0000426286,
            0.0000033156,
            0.0000415753,
            0.0000045052,
            -0.0033814774,
            0.0860418454,
            -0.0000052391,
            0.0000073872,
            -0.000478466,
            -0.0000066776,
            -0.0013618548,
            0.0009330636,
            0.0000166296,
            -0.0000190259,
            -0.0000200778,
            0.0014174287,
            -0.0000926005
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001131948,
            -0.0000205543,
            0.0000019199,
            0.0000255548,
            0.0000017892,
            0.0000325582,
            0.0000038543,
            -0.0014492053,
            0.0743785522,
            -0.0000034827,
            0.0000051713,
            -0.0005072573,
            -0.0000056544,
            -0.0008130382,
            0.0007328554,
            0.000011718,
            -0.000012344,
            -0.0000148237,
            0.0032742326,
            -0.0000560767
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000781356,
            -0.0000140825,
            0.0000013811,
            0.0000155935,
            0.0000009629,
            0.0000235716,
            0.0000031346,
            -0.0009037239,
            0.0608826281,
            -0.0000021772,
            0.0000036142,
            -0.0002641286,
            -0.000004262,
            -0.0006049152,
            0.0005034943,
            0.0000083499,
            -0.0000085629,
            -0.0000116282,
            0.002152088,
            -0.0000356492
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000487626,
            -0.0000118414,
            0.0000013119,
            0.0000103278,
            0.0000006349,
            0.0000185653,
            0.0000027903,
            -0.0002841403,
            0.0526681131,
            -0.0000016697,
            0.0000025393,
            -0.0001927624,
            -0.0000035295,
            -0.0004858838,
            0.00043014,
            0.0000059109,
            -0.000002794,
            -0.0000081983,
            0.0027291349,
            -0.0000203601
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000388734,
            -0.0000101299,
            0.0000012412,
            0.0000072532,
            0.0000004028,
            0.0000171562,
            0.0000028479,
            -0.0002161306,
            0.0571498289,
            -0.0000013626,
            0.0000021498,
            -0.0001025597,
            -0.0000037708,
            -0.0003681926,
            0.0003619988,
            0.0000050882,
            -0.0000029788,
            -0.0000082603,
            -0.0001110989,
            -0.0000143205
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000261195,
            -0.0000070928,
            0.0000009029,
            0.0000045769,
            0.0000002318,
            0.0000124275,
            0.0000022765,
            0.0006331883,
            0.0517525579,
            -0.0000007866,
            0.0000012827,
            -0.0002085152,
            -0.0000028573,
            -0.0003472386,
            0.0003233151,
            0.0000043671,
            -0.000001958,
            -0.000005373,
            -0.0024587172,
            -0.0000109169
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000149499,
            -0.0000048106,
            0.0000006786,
            0.0000027134,
            0.0000001453,
            0.0000094076,
            0.0000017259,
            -0.0002114391,
            0.037249474,
            -0.000000535,
            0.0000009255,
            0.0001568684,
            -0.0000022595,
            -0.0002745039,
            0.0000754712,
            0.0000025459,
            -0.0000004581,
            -0.0000035663,
            0.0007294579,
            -0.0000053065
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000107926,
            -0.000003529,
            0.0000005247,
            0.0000016567,
            0.0000000814,
            0.0000056787,
            0.0000012762,
            0.0000856638,
            0.0332000362,
            -0.0000003326,
            0.0000005566,
            0.0000748403,
            -0.0000015809,
            -0.0001374055,
            0.0000213514,
            0.0000015403,
            -0.0000004351,
            -0.0000026325,
            0.0009142446,
            -0.0000041769
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000080553,
            -0.0000029778,
            0.0000004355,
            0.0000011558,
            0.000000045,
            0.0000041679,
            0.0000009595,
            -0.0001730422,
            0.0277461298,
            -0.000000272,
            0.0000004304,
            0.0000412292,
            -0.0000011843,
            0.0000041822,
            0.0000873095,
            0.0000012807,
            -0.0000007838,
            -0.0000018731,
            0.0005999303,
            -0.0000030794
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000061623,
            -0.0000034573,
            0.0000005891,
            0.0000011331,
            0.0000000634,
            0.000005602,
            0.0000013338,
            0.0003818828,
            0.0473336629,
            -0.000000312,
            0.0000004508,
            0.000029217,
            -0.0000016346,
            -0.000155336,
            0.0000562753,
            0.0000013311,
            0.0000004343,
            -0.0000022726,
            0.0000292685,
            -0.0000026359
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000052837,
            -0.0000029151,
            0.0000005798,
            0.0000005968,
            0.000000011,
            0.0000049136,
            0.0000014352,
            -0.0000061256,
            0.0616906312,
            -0.0000002795,
            0.0000002872,
            0.000199753,
            -0.0000018354,
            -0.0001364443,
            0.0001981056,
            0.0000011422,
            -0.0000005704,
            -0.0000014396,
            0.0011987986,
            -0.0000030709
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000010709,
            -0.0000006945,
            0.0000001914,
            0.0000001272,
            0.0000000153,
            0.0000016534,
            0.0000006152,
            0.0004080992,
            0.0383288082,
            -0.000000029,
            0.0000001263,
            -0.0001214296,
            -0.000000671,
            0.0000686016,
            0.0000484303,
            0.0000005158,
            -0.0000001283,
            -0.0000010212,
            0.0003548998,
            -0.0000013257
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000020183,
            -0.0000075843,
            0.0000033427,
            0.0000147804,
            0.000013662,
            0.0000039466,
            0.000000956,
            -0.00060557,
            0.0766415121,
            -0.0000134544,
            0.0000069053,
            -0.0021259583,
            -0.0000035065,
            -0.0005878292,
            0.0010777521,
            0.0000202441,
            -0.0000409688,
            -0.0000091554,
            0.0046940211,
            -0.0000190813
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000149086,
            -0.0000147956,
            0.0000039106,
            0.00002978,
            0.0000165393,
            0.0000077281,
            0.0000011535,
            -0.0030411601,
            0.0991503878,
            -0.0000163482,
            0.0000094217,
            -0.0025311938,
            -0.0000043175,
            -0.0005583165,
            0.0012016529,
            0.0000252431,
            -0.0000542689,
            -0.0000132714,
            0.0030545062,
            -0.0000542396
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000303785,
            -0.0000204701,
            0.0000033594,
            0.000040672,
            0.0000142765,
            0.0000137723,
            0.0000014689,
            -0.0032597311,
            0.0997809558,
            -0.0000140862,
            0.0000091089,
            -0.0023805601,
            -0.0000044371,
            -0.000888886,
            0.001183069,
            0.0000227015,
            -0.0000489506,
            -0.0000136142,
            0.0057150144,
            -0.0000787628
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000505117,
            -0.0000236641,
            0.0000028123,
            0.0000506352,
            0.0000123847,
            0.0000163446,
            0.0000013565,
            -0.0046488197,
            0.0946895003,
            -0.0000116312,
            0.0000080577,
            -0.0019035763,
            -0.0000039182,
            -0.0008464343,
            0.0009155936,
            0.0000194199,
            -0.0000422665,
            -0.0000131096,
            0.0043898038,
            -0.0000947585
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000865514,
            -0.0000267154,
            0.0000021502,
            0.0000586143,
            0.0000106354,
            0.0000219653,
            0.0000014073,
            -0.0058186384,
            0.0896534849,
            -0.0000098358,
            0.0000081081,
            -0.001927325,
            -0.0000034901,
            -0.000671374,
            0.0009396384,
            0.0000172501,
            -0.0000375927,
            -0.0000146394,
            0.0043581501,
            -0.0001109926
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001466099,
            -0.0000334032,
            0.0000020019,
            0.0000766173,
            0.0000105268,
            0.0000281863,
            0.0000014186,
            -0.0068522727,
            0.0811377175,
            -0.0000093665,
            0.0000079159,
            -0.0016340324,
            -0.0000033439,
            -0.0010423368,
            0.0008086372,
            0.000015055,
            -0.0000368172,
            -0.0000133311,
            0.00314478,
            -0.0001360552
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001709383,
            -0.0000327975,
            0.0000018598,
            0.0000754877,
            0.0000088367,
            0.0000314678,
            0.0000017994,
            -0.0060747192,
            0.0726329299,
            -0.0000080617,
            0.0000078882,
            -0.0015927715,
            -0.000003625,
            -0.0006764466,
            0.0008365151,
            0.0000147984,
            -0.0000333829,
            -0.0000131432,
            0.0037126788,
            -0.0001367787
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001672592,
            -0.0000284893,
            0.0000017223,
            0.000066306,
            0.0000071543,
            0.0000301675,
            0.0000019725,
            -0.0055677795,
            0.069583363,
            -0.0000067337,
            0.0000071868,
            -0.0013124957,
            -0.0000038014,
            -0.00090058,
            0.0007320933,
            0.0000132185,
            -0.0000275995,
            -0.0000133377,
            0.0007053811,
            -0.0001234044
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000153606,
            -0.0000254538,
            0.0000017456,
            0.0000550374,
            0.0000054615,
            0.0000293492,
            0.000002255,
            -0.0050279065,
            0.0636152258,
            -0.000005722,
            0.0000064143,
            -0.0009932873,
            -0.0000039021,
            -0.0008268732,
            0.0006415002,
            0.0000126536,
            -0.0000227787,
            -0.0000140951,
            0.0017540685,
            -0.0001080419
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001328618,
            -0.0000223666,
            0.0000016709,
            0.0000454238,
            0.0000042709,
            0.0000277821,
            0.0000023897,
            -0.0032265716,
            0.0581015167,
            -0.0000048393,
            0.0000060666,
            -0.0010584932,
            -0.0000040252,
            -0.0006899002,
            0.0005915327,
            0.0000111538,
            -0.0000155563,
            -0.0000125714,
            0.000427044,
            -0.0000870174
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002181457,
            -0.0000351386,
            0.0000028454,
            0.000063574,
            0.0000054488,
            0.0000493878,
            0.0000046134,
            -0.0053577086,
            0.0944286409,
            -0.0000073358,
            0.0000096859,
            -0.0009740552,
            -0.0000075353,
            -0.001567161,
            0.0009974414,
            0.0000196834,
            -0.0000249742,
            -0.0000241566,
            0.0075613303,
            -0.0001272229
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001474165,
            -0.0000262494,
            0.000002445,
            0.0000387125,
            0.0000029494,
            0.0000377356,
            0.0000042597,
            -0.0036915574,
            0.085057801,
            -0.00000507,
            0.0000069109,
            -0.0003341057,
            -0.0000064657,
            -0.0011942357,
            0.0007824026,
            0.000015016,
            -0.0000132066,
            -0.0000185146,
            0.0018462877,
            -0.0000779771
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001080322,
            -0.0000185304,
            0.0000018332,
            0.000023406,
            0.0000015825,
            0.0000304278,
            0.0000037819,
            -0.0019788837,
            0.0719675138,
            -0.0000031443,
            0.0000049768,
            -0.0004312857,
            -0.000005418,
            -0.0009365455,
            0.0006196191,
            0.0000104374,
            -0.000009726,
            -0.0000145722,
            0.0025708593,
            -0.0000508444
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000691204,
            -0.0000151903,
            0.0000016117,
            0.000014364,
            0.0000009319,
            0.0000245883,
            0.0000033855,
            -0.0007749128,
            0.0648995143,
            -0.0000023657,
            0.0000035599,
            -0.0001867576,
            -0.0000048991,
            -0.0007377884,
            0.0005001231,
            0.0000081772,
            -0.0000060331,
            -0.0000119191,
            0.000483105,
            -0.0000293729
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000053611,
            -0.000010523,
            0.000001154,
            0.0000096318,
            0.0000004601,
            0.0000191949,
            0.0000028203,
            -0.0007518319,
            0.0542808669,
            -0.0000016207,
            0.0000026953,
            -0.0000562828,
            -0.0000037848,
            -0.0005886547,
            0.0003761449,
            0.0000055278,
            -0.0000045386,
            -0.0000089615,
            0.0026803874,
            -0.0000214829
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000408759,
            -0.0000102932,
            0.000001216,
            0.0000069438,
            0.000000383,
            0.0000170029,
            0.0000028982,
            0.000152761,
            0.0578071212,
            -0.0000014702,
            0.0000021564,
            -0.0002839104,
            -0.0000037474,
            -0.0004124206,
            0.0003234033,
            0.0000057017,
            -0.0000035452,
            -0.0000073773,
            -0.0002186555,
            -0.0000170828
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000029165,
            -0.0000072056,
            0.0000008869,
            0.0000047487,
            0.0000002214,
            0.0000132699,
            0.0000023521,
            -0.0003156403,
            0.0457104683,
            -0.0000008426,
            0.0000015742,
            0.0000685334,
            -0.000002953,
            -0.000259383,
            0.0001336231,
            0.0000034452,
            -0.0000014097,
            -0.0000063226,
            0.0029814235,
            -0.0000101409
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000161662,
            -0.0000051272,
            0.0000006899,
            0.0000024297,
            0.000000112,
            0.0000091459,
            0.0000018141,
            0.000046105,
            0.0402781336,
            -0.0000005767,
            0.0000010694,
            0.0000811319,
            -0.0000022328,
            -0.0002356442,
            0.0001086863,
            0.0000029986,
            -0.0000000705,
            -0.000003996,
            0.0006981606,
            -0.0000050053
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000114184,
            -0.0000039347,
            0.0000005489,
            0.0000018853,
            0.0000000878,
            0.0000059456,
            0.0000013109,
            0.0004280095,
            0.0368934486,
            -0.0000004546,
            0.0000007108,
            -0.0000854326,
            -0.0000016138,
            0.000044784,
            0.0001083403,
            0.0000016105,
            -0.0000001768,
            -0.000002502,
            -0.0007472791,
            -0.000003192
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000077686,
            -0.0000028593,
            0.0000004229,
            0.0000009615,
            0.0000000477,
            0.0000051829,
            0.0000011487,
            0.0003187457,
            0.0313081778,
            -0.0000002407,
            0.0000004872,
            0.0000010411,
            -0.0000015078,
            -0.0000956999,
            0.0000898824,
            0.0000012753,
            -0.0000005769,
            -0.000002053,
            0.0007049958,
            -0.0000027608
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000085303,
            -0.0000036786,
            0.0000006123,
            0.0000011179,
            0.0000000503,
            0.0000064509,
            0.0000016428,
            0.0002462819,
            0.0512989611,
            -0.0000003483,
            0.0000005494,
            0.0000773844,
            -0.0000020194,
            -0.0001843423,
            0.000071178,
            0.0000017958,
            -0.0000004583,
            -0.0000022019,
            0.0020884455,
            -0.0000031725
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000062387,
            -0.0000031629,
            0.0000006081,
            0.0000002492,
            -0.000000007,
            0.000005132,
            0.0000017378,
            0.0007553076,
            0.0753128847,
            -0.0000000986,
            0.0000003037,
            -0.0000723687,
            -0.0000019495,
            0.0000008414,
            0.0001228003,
            0.0000018514,
            -0.0000004283,
            -0.0000019871,
            0.0007008413,
            -0.0000030987
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000017969,
            -0.0000010243,
            0.0000003108,
            0.0000002872,
            0.0000000236,
            0.0000017658,
            0.0000007153,
            0.000234888,
            0.0436649827,
            -0.0000001487,
            0.0000000926,
            0.0000772459,
            -0.0000008866,
            -0.0000416334,
            -0.0000703506,
            0.0000003498,
            -0.0000000494,
            -0.0000008073,
            -0.0004790896,
            -0.0000015909
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000031427,
            -0.0000032435,
            0.0000017129,
            0.0000071274,
            0.0000071597,
            0.0000014045,
            0.000000451,
            -0.0009804479,
            0.035459654,
            -0.0000070967,
            0.0000038431,
            -0.0009508374,
            -0.0000017299,
            -0.0002171206,
            0.0004624985,
            0.0000111203,
            -0.0000221081,
            -0.0000047776,
            0.0033135727,
            -0.0000097641
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000077796,
            -0.0000082912,
            0.0000021775,
            0.0000170628,
            0.000008691,
            0.0000044939,
            0.00000073,
            -0.000846618,
            0.0535028047,
            -0.0000084045,
            0.0000044569,
            -0.0016153286,
            -0.0000024532,
            -0.0001576053,
            0.0007110503,
            0.0000134274,
            -0.0000250118,
            -0.0000080995,
            0.0009000059,
            -0.0000254523
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000144362,
            -0.0000100886,
            0.0000018913,
            0.0000211302,
            0.0000076516,
            0.0000060916,
            0.000000733,
            -0.0019925171,
            0.0560760082,
            -0.0000074892,
            0.0000047579,
            -0.0013271422,
            -0.0000023538,
            -0.0002051339,
            0.0006168856,
            0.0000110943,
            -0.000025055,
            -0.0000069422,
            0.0022463513,
            -0.0000373927
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000266963,
            -0.0000124688,
            0.0000015586,
            0.0000255657,
            0.0000064419,
            0.0000088179,
            0.0000007729,
            -0.0027092728,
            0.052501017,
            -0.0000063546,
            0.0000045229,
            -0.0010768666,
            -0.0000021679,
            -0.0003757488,
            0.0005117726,
            0.0000099585,
            -0.0000225826,
            -0.0000069326,
            0.0032748746,
            -0.0000477349
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000471531,
            -0.0000154028,
            0.0000013161,
            0.0000313303,
            0.0000056975,
            0.0000119087,
            0.0000007933,
            -0.0024128471,
            0.050346842,
            -0.0000056707,
            0.0000044665,
            -0.0011483094,
            -0.0000019872,
            -0.0005845173,
            0.0005711174,
            0.0000089501,
            -0.0000204776,
            -0.0000069761,
            0.0033357734,
            -0.0000541134
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000756599,
            -0.0000175264,
            0.0000010804,
            0.0000390496,
            0.0000054618,
            0.0000153642,
            0.0000008436,
            -0.0036246561,
            0.0444874254,
            -0.0000050797,
            0.0000044884,
            -0.0008949716,
            -0.0000019726,
            -0.0005751782,
            0.0004366457,
            0.0000074171,
            -0.0000185848,
            -0.0000070822,
            0.0028086841,
            -0.000065735
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000880956,
            -0.0000176496,
            0.0000010603,
            0.0000404489,
            0.000004737,
            0.0000168326,
            0.0000010144,
            -0.0032768276,
            0.0409144492,
            -0.0000043376,
            0.0000040347,
            -0.000750908,
            -0.0000020215,
            -0.0006617778,
            0.0003805899,
            0.0000071968,
            -0.0000152861,
            -0.0000072064,
            0.0010441161,
            -0.0000674112
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000829997,
            -0.000016147,
            0.0000011505,
            0.0000343657,
            0.0000037725,
            0.0000161107,
            0.0000011599,
            -0.0032032245,
            0.035428985,
            -0.0000038961,
            0.0000038609,
            -0.0006486351,
            -0.0000023209,
            -0.0004212893,
            0.0002611652,
            0.0000066996,
            -0.0000132787,
            -0.0000065924,
            0.00232661,
            -0.0000608887
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000823534,
            -0.0000143565,
            0.000001061,
            0.0000293301,
            0.0000029166,
            0.0000159505,
            0.0000012278,
            -0.0023245519,
            0.0338148211,
            -0.0000033519,
            0.0000035568,
            -0.0007207761,
            -0.0000023728,
            -0.0003471818,
            0.000374897,
            0.0000062488,
            -0.0000108613,
            -0.0000076599,
            0.0022880093,
            -0.0000519244
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000691408,
            -0.0000119195,
            0.0000009466,
            0.0000233904,
            0.0000022112,
            0.0000147326,
            0.0000013046,
            -0.0016326198,
            0.0318413429,
            -0.0000026523,
            0.0000033095,
            -0.0005378644,
            -0.0000020778,
            -0.0003924513,
            0.0003948502,
            0.0000055677,
            -0.0000084194,
            -0.0000075459,
            0.0011549472,
            -0.0000419658
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001156081,
            -0.0000196801,
            0.0000015688,
            0.0000335066,
            0.0000029187,
            0.0000271301,
            0.0000027151,
            -0.0027610867,
            0.0574171397,
            -0.000004276,
            0.000005653,
            -0.0007476264,
            -0.000004073,
            -0.0005972656,
            0.0005699288,
            0.0000106276,
            -0.0000147239,
            -0.0000124239,
            0.0034744199,
            -0.0000682294
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000773592,
            -0.0000148025,
            0.0000015389,
            0.0000212923,
            0.0000017129,
            0.0000225922,
            0.0000026849,
            -0.0020876688,
            0.0511758437,
            -0.000003011,
            0.0000042677,
            -0.0003092439,
            -0.0000041301,
            -0.0008177093,
            0.0005242522,
            0.0000075642,
            -0.0000064631,
            -0.0000112561,
            -0.0004785671,
            -0.0000389547
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000608001,
            -0.0000112372,
            0.0000010655,
            0.0000136558,
            0.0000009165,
            0.0000181667,
            0.0000022971,
            -0.0005456987,
            0.0441274855,
            -0.0000019683,
            0.0000029608,
            -0.0002699806,
            -0.0000031774,
            -0.0007108565,
            0.0004416608,
            0.0000055929,
            -0.0000056533,
            -0.0000080843,
            0.0031240614,
            -0.000026523
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000415729,
            -0.0000081081,
            0.0000008705,
            0.0000088427,
            0.0000005993,
            0.0000138758,
            0.0000019762,
            -0.0004898494,
            0.0380305948,
            -0.0000012707,
            0.0000021062,
            -0.0001028924,
            -0.0000027069,
            -0.0004478504,
            0.0003723293,
            0.0000042671,
            -0.0000028337,
            -0.0000064817,
            0.0000814087,
            -0.0000168597
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000270253,
            -0.0000060632,
            0.0000006935,
            0.0000051434,
            0.0000002987,
            0.0000099621,
            0.0000016762,
            -0.0003092839,
            0.0333744317,
            -0.0000009236,
            0.0000012709,
            0.0001010858,
            -0.0000021337,
            -0.0005316392,
            0.0002708199,
            0.0000030514,
            -0.0000023669,
            -0.0000041003,
            -0.0007449648,
            -0.0000103996
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000226222,
            -0.0000060919,
            0.0000007193,
            0.0000048395,
            0.0000003035,
            0.000010546,
            0.0000018224,
            0.0003783408,
            0.0374006158,
            -0.0000008254,
            0.0000013245,
            -0.0001044568,
            -0.0000023359,
            -0.0005239399,
            0.0002818999,
            0.0000036083,
            -0.0000005695,
            -0.0000046252,
            0.0025682374,
            -0.0000081755
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000156412,
            -0.0000043222,
            0.0000005524,
            0.0000027551,
            0.0000001646,
            0.0000075202,
            0.0000014139,
            0.0000784112,
            0.0341409371,
            -0.0000005495,
            0.0000009016,
            -0.0001224452,
            -0.0000018802,
            -0.0002648093,
            0.0001913226,
            0.0000026338,
            -0.0000013387,
            -0.0000033081,
            -0.000424305,
            -0.0000056946
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000092627,
            -0.0000029043,
            0.0000004104,
            0.0000011403,
            0.000000047,
            0.0000050633,
            0.0000010677,
            0.0004535301,
            0.0294136724,
            -0.0000002798,
            0.0000004154,
            0.0000091043,
            -0.0000012741,
            -0.0002568375,
            0.0002289425,
            0.0000013616,
            -0.0000006793,
            -0.0000023279,
            -0.0001557071,
            -0.0000031556
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000062219,
            -0.0000022988,
            0.000000357,
            0.0000007337,
            0.0000000301,
            0.0000042579,
            0.0000008885,
            0.0003432545,
            0.0250695373,
            -0.0000002634,
            0.0000003769,
            -0.0001034687,
            -0.0000010851,
            -0.0000879805,
            0.0000748611,
            0.0000007774,
            -0.000000358,
            -0.0000020216,
            0.0009330701,
            -0.0000016781
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000043643,
            -0.0000018173,
            0.0000002714,
            0.000000615,
            0.0000000459,
            0.0000032332,
            0.0000007236,
            -0.0000192916,
            0.0194733752,
            -0.0000001226,
            0.0000002773,
            0.0000116169,
            -0.0000008505,
            -0.0001129126,
            -0.0000411458,
            0.0000007443,
            -0.0000002364,
            -0.000001421,
            -0.0000402637,
            -0.00000126
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000060811,
            -0.0000022807,
            0.0000003963,
            0.0000005934,
            0.0000000182,
            0.0000036869,
            0.0000010063,
            0.0002359006,
            0.0344414194,
            -0.000000149,
            0.0000003205,
            0.0000759266,
            -0.0000011871,
            -0.000308968,
            0.0000594457,
            0.0000007634,
            -0.0000001893,
            -0.0000010858,
            0.0002471988,
            -0.000001667
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000036765,
            -0.0000018312,
            0.0000004083,
            0.0000003097,
            -0.0000000044,
            0.0000037241,
            0.0000011606,
            0.0004106158,
            0.0524490188,
            -0.0000001254,
            0.0000002352,
            0.0001261522,
            -0.0000013787,
            -0.0002311444,
            0.00018727,
            0.0000010866,
            -0.0000000801,
            -0.0000014017,
            0.0026301712,
            -0.0000021293
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000005685,
            -0.0000007373,
            0.0000002178,
            0.0000001365,
            0.000000006,
            0.0000015617,
            0.0000005162,
            -0.0003021721,
            0.031939146,
            -0.0000000059,
            0.0000000541,
            0.0001113363,
            -0.0000006717,
            0.0000245234,
            -0.0000420528,
            0.0000002585,
            0.0000003629,
            -0.0000008683,
            -0.0002603499,
            -0.0000010838
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000001341,
            -0.0000019345,
            0.0000011785,
            0.0000046706,
            0.0000051195,
            0.0000002687,
            0.0000003304,
            -0.0003949194,
            0.0259785386,
            -0.0000050693,
            0.000002677,
            -0.0007175602,
            -0.0000012498,
            -0.0001973884,
            0.0003246189,
            0.0000074012,
            -0.0000144597,
            -0.0000034047,
            0.000840759,
            -0.0000064858
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000052885,
            -0.0000044193,
            0.000001517,
            0.0000100636,
            0.0000059795,
            0.0000029245,
            0.0000006049,
            -0.0013174522,
            0.0381623459,
            -0.000005978,
            0.000003696,
            -0.0008075066,
            -0.0000018944,
            -0.0002781098,
            0.0004058238,
            0.0000087475,
            -0.0000180783,
            -0.0000056689,
            0.0023857375,
            -0.000014347
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000087849,
            -0.0000061292,
            0.0000013772,
            0.0000138449,
            0.000005196,
            0.0000038703,
            0.0000005565,
            -0.0009493171,
            0.0395333429,
            -0.0000051147,
            0.0000033898,
            -0.001049581,
            -0.000001771,
            -0.0001087556,
            0.000406841,
            0.0000091553,
            -0.0000154819,
            -0.0000049595,
            0.0009712941,
            -0.0000211306
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000135063,
            -0.0000081913,
            0.000001197,
            0.0000167839,
            0.000004431,
            0.0000055316,
            0.0000005882,
            -0.0020214856,
            0.0395202651,
            -0.0000044059,
            0.0000029794,
            -0.0006948788,
            -0.000001624,
            -0.0003419315,
            0.0004515542,
            0.0000065003,
            -0.0000135769,
            -0.0000050118,
            0.0028657434,
            -0.0000254174
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000240482,
            -0.0000104592,
            0.0000010798,
            0.0000203892,
            0.0000040137,
            0.0000077486,
            0.0000006308,
            -0.0022662196,
            0.0365074307,
            -0.00000406,
            0.0000030543,
            -0.0005733051,
            -0.0000015435,
            -0.0004175889,
            0.0003170853,
            0.0000062302,
            -0.0000120153,
            -0.00000509,
            0.0025470052,
            -0.00003158
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000474491,
            -0.0000116636,
            0.0000008141,
            0.0000258396,
            0.0000037937,
            0.0000106716,
            0.0000006643,
            -0.0023734602,
            0.0351776552,
            -0.0000035746,
            0.00000326,
            -0.0008040192,
            -0.0000015158,
            -0.0003270266,
            0.0003692655,
            0.0000040708,
            -0.0000116079,
            -0.0000043288,
            0.0015088411,
            -0.0000379357
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.000054042,
            -0.0000112171,
            0.0000007527,
            0.0000247605,
            0.0000031879,
            0.0000117892,
            0.0000008154,
            -0.0021946346,
            0.0320319243,
            -0.0000031233,
            0.000003364,
            -0.0007075528,
            -0.0000017051,
            -0.0003565258,
            0.0003408767,
            0.0000043403,
            -0.0000102918,
            -0.0000053069,
            0.0007075571,
            -0.0000402233
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000540453,
            -0.0000102179,
            0.0000007498,
            0.0000227132,
            0.0000026819,
            0.0000112088,
            0.0000008802,
            -0.0017288284,
            0.0289203146,
            -0.0000026434,
            0.0000030023,
            -0.0006994762,
            -0.0000016344,
            -0.000153566,
            0.0003244124,
            0.0000040772,
            -0.0000086779,
            -0.000004702,
            0.0021024686,
            -0.000037832
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000519278,
            -0.0000093112,
            0.0000007376,
            0.0000185622,
            0.0000019952,
            0.0000123063,
            0.0000010591,
            -0.0020011406,
            0.0275593499,
            -0.0000023312,
            0.0000029539,
            -0.0004265508,
            -0.0000018799,
            -0.000278411,
            0.0003157726,
            0.000003893,
            -0.0000076475,
            -0.0000050103,
            0.0007993156,
            -0.0000321432
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000482482,
            -0.0000084691,
            0.0000006656,
            0.0000158277,
            0.0000015161,
            0.0000099961,
            0.0000009615,
            -0.0012088005,
            0.0265474365,
            -0.0000019657,
            0.0000023412,
            -0.0003825219,
            -0.0000015485,
            -0.0003826735,
            0.0003449392,
            0.0000039637,
            -0.0000063764,
            -0.0000041732,
            0.0016358775,
            -0.0000300968
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000748674,
            -0.0000142924,
            0.0000013329,
            0.0000236895,
            0.0000021801,
            0.0000178513,
            0.0000019516,
            -0.0016871343,
            0.0449534667,
            -0.0000032304,
            0.0000039026,
            -0.0007837573,
            -0.0000031711,
            -0.0003716656,
            0.0004741947,
            0.0000067016,
            -0.0000074512,
            -0.0000080517,
            0.0031307318,
            -0.0000425041
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000530263,
            -0.0000101989,
            0.0000011407,
            0.0000149685,
            0.0000013173,
            0.0000154634,
            0.0000019067,
            -0.0008742482,
            0.0387174679,
            -0.0000020035,
            0.0000029485,
            -0.0004027977,
            -0.000002878,
            -0.00035811,
            0.0003921719,
            0.0000049015,
            -0.000004817,
            -0.0000078768,
            0.0012235983,
            -0.0000271538
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000399562,
            -0.0000084406,
            0.0000009195,
            0.000009956,
            0.0000007408,
            0.0000123864,
            0.000001705,
            -0.000359233,
            0.0358780239,
            -0.0000016856,
            0.0000022348,
            -0.0001434683,
            -0.0000024662,
            -0.0006508206,
            0.0003806582,
            0.000004721,
            -0.0000031093,
            -0.0000056246,
            0.0012289451,
            -0.0000187916
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000289366,
            -0.0000063031,
            0.0000007884,
            0.0000058245,
            0.0000003178,
            0.0000106435,
            0.0000016302,
            -0.0004688721,
            0.0312613369,
            -0.0000010739,
            0.0000015795,
            -0.0000969942,
            -0.0000022866,
            -0.0002700226,
            0.0002523694,
            0.0000032262,
            -0.0000017901,
            -0.0000051659,
            0.0023631265,
            -0.0000127308
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000176165,
            -0.0000048282,
            0.0000006676,
            0.0000034681,
            0.0000002623,
            0.0000084223,
            0.0000014148,
            -0.0001185314,
            0.028378287,
            -0.0000006768,
            0.0000011432,
            -0.0000156385,
            -0.00000192,
            -0.0004844084,
            0.0002783091,
            0.0000022894,
            -0.0000009819,
            -0.0000044268,
            -0.0014491416,
            -0.0000068805
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000017346,
            -0.000004435,
            0.0000005999,
            0.0000031197,
            0.0000001919,
            0.0000071966,
            0.0000013379,
            -0.000132969,
            0.0295381076,
            -0.0000006794,
            0.0000011043,
            -0.0001027505,
            -0.0000016664,
            -0.0001368137,
            0.0001681317,
            0.0000019842,
            -0.000001448,
            -0.0000029413,
            0.0033591773,
            -0.0000062916
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000117053,
            -0.0000030941,
            0.0000004986,
            0.0000018005,
            0.0000000813,
            0.0000053903,
            0.000001106,
            0.0003814764,
            0.0260356931,
            -0.0000003939,
            0.0000006698,
            -0.0001451088,
            -0.0000014718,
            -0.0001494757,
            0.0000571301,
            0.0000013365,
            -0.0000007966,
            -0.0000021293,
            -0.0007477929,
            -0.0000039189
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000088464,
            -0.0000022234,
            0.000000295,
            0.0000010255,
            0.00000004,
            0.0000047438,
            0.0000009644,
            0.0000568034,
            0.020971583,
            -0.0000002042,
            0.0000005008,
            0.0000811997,
            -0.0000012148,
            -0.000239066,
            0.0000621179,
            0.0000011016,
            -0.0000004252,
            -0.0000016941,
            0.0011373903,
            -0.0000020268
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000050964,
            -0.0000018653,
            0.0000002757,
            0.0000007822,
            0.0000000379,
            0.0000030698,
            0.0000007244,
            -0.0001020156,
            0.0185230921,
            -0.0000001436,
            0.0000002288,
            0.0001166616,
            -0.0000008467,
            -0.0001933547,
            0.0000590437,
            0.000001174,
            -0.0000000871,
            -0.0000011662,
            0.0007774274,
            -0.0000022403
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000039802,
            -0.0000013316,
            0.0000002006,
            0.0000004405,
            0.0000000165,
            0.0000029367,
            0.0000005714,
            0.0001743497,
            0.0164026427,
            -0.0000000907,
            0.0000002008,
            -0.0000526969,
            -0.0000007733,
            -0.0001027169,
            -0.0000265042,
            0.0000006888,
            -0.0000001771,
            -0.0000009086,
            0.0019014085,
            -0.0000013348
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000037428,
            -0.0000017609,
            0.0000003292,
            0.0000004809,
            0.0000000333,
            0.000003066,
            0.000000859,
            -0.000142247,
            0.0290787216,
            -0.0000001565,
            0.0000002948,
            0.0002071818,
            -0.0000010048,
            -0.0002156633,
            0.0000535778,
            0.0000006629,
            -0.000000003,
            -0.0000012206,
            -0.0007879884,
            -0.0000011871
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000043361,
            -0.0000014848,
            0.0000003168,
            0.0000005095,
            0.0000000211,
            0.0000026313,
            0.0000009044,
            0.0002146111,
            0.0418931479,
            -0.0000001253,
            0.0000002128,
            -0.0000551585,
            -0.0000011184,
            0.0000387556,
            0.0001005488,
            0.0000007868,
            -0.0000003733,
            -0.0000011819,
            0.0022744188,
            -0.0000021896
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000012443,
            -0.0000004849,
            0.0000001373,
            0.0000000438,
            0.0000000161,
            0.0000010711,
            0.0000004046,
            0.0001294525,
            0.0279294912,
            0.0000000159,
            0.0000000265,
            0.0000576908,
            -0.0000004723,
            -0.0000155324,
            -0.0000138368,
            0.0000001166,
            -0.0000000372,
            -0.0000006335,
            -0.0010913458,
            -0.0000008812
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000017582,
            -0.0000003266,
            0.0000008859,
            0.0000009439,
            0.0000030594,
            -0.000000303,
            0.0000002579,
            0.0000175526,
            0.019324708,
            -0.0000034039,
            0.0000019023,
            -0.0003954147,
            -0.0000009352,
            -0.0002799353,
            0.0002379515,
            0.0000048894,
            -0.0000083834,
            -0.000001911,
            0.0019243158,
            -0.0000037996
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000031377,
            -0.000001387,
            0.0000010217,
            0.0000037077,
            0.0000037702,
            0.0000008557,
            0.0000004506,
            -0.000454343,
            0.0273749261,
            -0.0000039311,
            0.00000263,
            -0.000688953,
            -0.0000013216,
            -0.0001049433,
            0.0003214052,
            0.0000066325,
            -0.0000112232,
            -0.0000037867,
            0.0003785982,
            -0.0000059416
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000028275,
            -0.000003076,
            0.0000009994,
            0.0000063858,
            0.0000035667,
            0.000001732,
            0.0000005101,
            -0.0003755909,
            0.0304555706,
            -0.0000037714,
            0.0000025035,
            -0.000675201,
            -0.0000013731,
            -0.0001805349,
            0.0004271323,
            0.0000066676,
            -0.0000099096,
            -0.0000032084,
            -0.0008945206,
            -0.0000071778
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000059916,
            -0.0000046488,
            0.0000009248,
            0.0000091745,
            0.0000030169,
            0.0000037591,
            0.00000054,
            -0.0005737248,
            0.029796672,
            -0.0000032139,
            0.0000025208,
            -0.0006837667,
            -0.000001415,
            -0.0002537107,
            0.0003817685,
            0.0000039259,
            -0.000009369,
            -0.0000035651,
            -0.0003822391,
            -0.0000111214
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000009875,
            -0.0000066985,
            0.0000009063,
            0.0000119378,
            0.0000027398,
            0.0000047106,
            0.0000005012,
            -0.0011119922,
            0.0256587653,
            -0.0000030023,
            0.0000021542,
            -0.000577053,
            -0.0000012723,
            -0.0001583969,
            0.0002849452,
            0.0000032125,
            -0.0000076727,
            -0.0000022299,
            0.0019625882,
            -0.0000145393
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000202742,
            -0.0000065654,
            0.0000006503,
            0.0000135944,
            0.0000023576,
            0.0000062684,
            0.0000005063,
            -0.0014678213,
            0.0243404615,
            -0.0000023881,
            0.0000021754,
            -0.000436695,
            -0.0000011744,
            -0.0001985009,
            0.0002515031,
            0.0000023433,
            -0.0000062851,
            -0.0000023023,
            0.001330546,
            -0.000017655
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000304564,
            -0.0000072345,
            0.0000005964,
            0.0000147298,
            0.000002017,
            0.0000075571,
            0.000000579,
            -0.0014867271,
            0.0213518187,
            -0.0000021925,
            0.0000022189,
            -0.0003831021,
            -0.0000012576,
            -0.0002332696,
            0.0001875346,
            0.0000019958,
            -0.0000047494,
            -0.0000031418,
            0.0014306675,
            -0.0000212103
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000291168,
            -0.0000065294,
            0.0000005739,
            0.0000137932,
            0.0000016731,
            0.0000071931,
            0.0000006092,
            -0.0013958173,
            0.0216973476,
            -0.0000017336,
            0.0000018916,
            -0.0003170988,
            -0.0000012505,
            -0.0003563642,
            0.00021194,
            0.0000023962,
            -0.0000033537,
            -0.0000030135,
            0.0004536722,
            -0.0000189931
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000295432,
            -0.0000063266,
            0.0000005612,
            0.0000120856,
            0.0000014072,
            0.0000069894,
            0.0000007004,
            -0.0011869897,
            0.0181111426,
            -0.0000016824,
            0.0000018961,
            -0.000266239,
            -0.0000012269,
            -0.0002906195,
            0.000200597,
            0.0000021914,
            -0.0000041102,
            -0.0000025724,
            0.0022074282,
            -0.0000180879
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000269779,
            -0.0000059395,
            0.000000642,
            0.000010306,
            0.0000010815,
            0.000006468,
            0.000000704,
            -0.0011440003,
            0.0183580726,
            -0.0000014885,
            0.0000015457,
            -0.000196418,
            -0.0000013073,
            -0.0002764498,
            0.0002137599,
            0.0000021739,
            -0.0000021943,
            -0.0000031511,
            0.0013702266,
            -0.0000137445
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000475422,
            -0.0000089175,
            0.0000008924,
            0.0000147706,
            0.0000014044,
            0.0000118245,
            0.0000014291,
            -0.0013291014,
            0.038064293,
            -0.0000020625,
            0.0000026496,
            -0.0004722035,
            -0.0000023298,
            -0.000351565,
            0.0004005032,
            0.0000045333,
            -0.0000052434,
            -0.0000045695,
            0.0027236124,
            -0.0000247747
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000363714,
            -0.0000068056,
            0.0000007474,
            0.0000103658,
            0.0000009653,
            0.0000100291,
            0.0000013767,
            -0.0008564693,
            0.0323247167,
            -0.0000015304,
            0.0000021254,
            -0.0003600427,
            -0.0000020411,
            -0.0003120513,
            0.0003018529,
            0.0000027507,
            -0.0000024255,
            -0.0000047716,
            -0.0004296464,
            -0.0000137958
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000238959,
            -0.0000050819,
            0.0000007071,
            0.0000059921,
            0.0000004902,
            0.0000084675,
            0.0000013367,
            -0.0004100328,
            0.0267076998,
            -0.0000009359,
            0.0000013131,
            -0.0001636836,
            -0.000001872,
            -0.0002657793,
            0.0002354241,
            0.0000020375,
            -0.0000010678,
            -0.0000043861,
            0.0009770811,
            -0.0000090604
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000209235,
            -0.0000047376,
            0.0000005487,
            0.0000047237,
            0.0000003095,
            0.0000063044,
            0.0000010528,
            -0.0003303602,
            0.0242175581,
            -0.0000008449,
            0.0000012027,
            -0.0001022621,
            -0.0000014538,
            -0.0002000734,
            0.0002211121,
            0.0000025295,
            -0.0000009567,
            -0.0000029673,
            0.000098921,
            -0.0000068644
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000138816,
            -0.0000031635,
            0.0000004333,
            0.0000029129,
            0.000000199,
            0.0000052883,
            0.0000009682,
            0.0000458506,
            0.0216529361,
            -0.0000005307,
            0.000000867,
            -0.0001373952,
            -0.0000013537,
            -0.0002001602,
            0.0001907966,
            0.0000017975,
            -0.0000004284,
            -0.000002364,
            0.0012140594,
            -0.0000041075
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000133428,
            -0.0000033462,
            0.0000005136,
            0.0000022842,
            0.0000001306,
            0.0000050255,
            0.000001001,
            -0.0000047017,
            0.0229887174,
            -0.0000004893,
            0.0000007471,
            -0.0001165687,
            -0.0000013535,
            -0.000130256,
            0.000208972,
            0.0000013701,
            -0.0000007841,
            -0.0000016534,
            -0.0009715864,
            -0.0000045288
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000091038,
            -0.0000028096,
            0.0000004473,
            0.0000015811,
            0.0000001016,
            0.0000039877,
            0.000000855,
            0.0000076485,
            0.0200903305,
            -0.0000003485,
            0.0000005459,
            -0.000072319,
            -0.0000011001,
            -0.0001688553,
            0.0000805745,
            0.0000010658,
            -0.000000937,
            -0.0000015125,
            0.0013688016,
            -0.0000034883
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000063386,
            -0.0000022559,
            0.0000003375,
            0.000001177,
            0.0000000733,
            0.0000040644,
            0.0000007668,
            -0.0001081678,
            0.018495714,
            -0.0000002498,
            0.0000004373,
            -0.0000682376,
            -0.0000010483,
            -0.0000766058,
            0.0000410997,
            0.0000010841,
            -0.0000001556,
            -0.0000013622,
            -0.0007458899,
            -0.000001961
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000003774,
            -0.000001337,
            0.0000002221,
            0.0000007612,
            0.000000048,
            0.0000027882,
            0.0000005769,
            -0.0000354073,
            0.015792369,
            -0.0000001436,
            0.0000002525,
            0.0000338023,
            -0.0000007212,
            -0.0000389935,
            0.0000316941,
            0.0000006383,
            -0.0000001512,
            -0.000001244,
            0.0010297625,
            -0.0000008723
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000035385,
            -0.0000009478,
            0.000000162,
            0.0000001387,
            0.0000000255,
            0.0000012846,
            0.0000003977,
            0.000177201,
            0.0144956696,
            -0.0000000969,
            0.0000001532,
            -0.0000020061,
            -0.0000004891,
            -0.0000498196,
            0.0000168115,
            0.0000005252,
            -0.0000005545,
            -0.0000006055,
            0.0009264002,
            -0.0000008069
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000035985,
            -0.0000015177,
            0.0000002547,
            0.0000004732,
            0.0000000184,
            0.0000029384,
            0.0000007498,
            0.0002997953,
            0.0246243393,
            -0.000000132,
            0.0000002657,
            0.0000109481,
            -0.000000965,
            -0.0001256798,
            0.0000719838,
            0.0000007903,
            -0.0000001878,
            -0.0000007652,
            -0.0008155382,
            -0.0000009924
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000001823,
            -0.0000013262,
            0.0000003382,
            0.0000003511,
            -0.0000000352,
            0.000002008,
            0.0000008048,
            0.0002883361,
            0.0349381552,
            -0.0000001387,
            0.0000000938,
            0.0000981115,
            -0.0000009759,
            -0.0000881914,
            0.0000170625,
            0.0000005919,
            0.0000003463,
            -0.00000059,
            0.0017602118,
            -0.0000008166
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000011204,
            -0.0000003075,
            0.0000001152,
            0.0000001799,
            0.0000000129,
            0.0000010168,
            0.0000003719,
            0.0003091231,
            0.0240390221,
            -0.0000000302,
            0.0000000701,
            0.0000350632,
            -0.0000004797,
            -0.0000088829,
            0.0000037255,
            0.0000001385,
            -0.0000001942,
            -0.0000004822,
            -0.0000060016,
            -0.0000008483
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000005149,
            0.0000000351,
            0.0000004758,
            0.0000000865,
            0.0000015013,
            -0.0000007242,
            0.0000001733,
            -0.0001597595,
            0.012389178,
            -0.0000016862,
            0.0000008734,
            -0.0002585275,
            -0.0000004707,
            -0.0000061469,
            0.0001178614,
            0.0000027866,
            -0.0000037791,
            -0.0000009332,
            0.0012496782,
            -0.0000014267
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000011099,
            0.0000000401,
            0.000000657,
            0.0000004186,
            0.0000017611,
            0.0000002991,
            0.0000003756,
            0.0000479909,
            0.0148795221,
            -0.0000021315,
            0.0000014815,
            -0.0003686309,
            -0.000000975,
            -0.000110155,
            0.0001576877,
            0.0000039862,
            -0.0000049379,
            -0.0000019058,
            0.0000395544,
            -0.0000005767
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000001075,
            -0.0000005921,
            0.0000005898,
            0.0000013053,
            0.0000015154,
            0.0000007425,
            0.0000004069,
            0.0000155621,
            0.0158172321,
            -0.0000018408,
            0.0000014457,
            -0.0003401904,
            -0.0000009967,
            -0.0001652122,
            0.0001730748,
            0.0000045168,
            -0.0000043061,
            -0.0000022331,
            0.0014524844,
            -0.0000015283
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000009956,
            -0.0000014419,
            0.0000005739,
            0.0000028057,
            0.0000013036,
            0.0000013162,
            0.0000003504,
            -0.0003375053,
            0.0186016674,
            -0.0000016277,
            0.0000013003,
            -0.0002378802,
            -0.0000009166,
            -0.0002611588,
            0.0002362688,
            0.0000034199,
            -0.0000036489,
            -0.0000019168,
            0.0008062305,
            -0.0000027371
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000028182,
            -0.0000027737,
            0.0000005168,
            0.0000045004,
            0.000001277,
            0.0000020828,
            0.0000002932,
            -0.0004385742,
            0.0159136993,
            -0.0000015555,
            0.0000011762,
            -0.0003035123,
            -0.0000007446,
            -0.0001259027,
            0.0001605086,
            0.0000009747,
            -0.0000039814,
            -0.0000011416,
            -0.0002013564,
            -0.0000037764
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000052336,
            -0.0000033504,
            0.0000004898,
            0.0000056964,
            0.0000011485,
            0.0000031051,
            0.000000397,
            -0.0006800538,
            0.0145235197,
            -0.0000013785,
            0.0000012253,
            -0.0002171748,
            -0.0000008876,
            -0.0001364065,
            0.0001028215,
            0.0000009376,
            -0.000002904,
            -0.0000010722,
            0.0010793077,
            -0.0000054895
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000104702,
            -0.000003359,
            0.00000039,
            0.0000056956,
            0.0000009212,
            0.0000033437,
            0.0000003713,
            -0.0007511926,
            0.0170669274,
            -0.0000012149,
            0.0000011811,
            -0.0002192126,
            -0.0000007801,
            -0.0002116045,
            0.0002004451,
            0.0000005777,
            -0.0000012845,
            -0.0000012357,
            0.0002090724,
            -0.0000067432
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000121484,
            -0.0000031986,
            0.0000003511,
            0.0000055075,
            0.0000007711,
            0.0000031146,
            0.0000003313,
            -0.0008527922,
            0.0147909892,
            -0.0000010371,
            0.0000010429,
            -0.0002236059,
            -0.0000006529,
            -0.000088636,
            0.0001472534,
            0.0000008346,
            -0.0000018561,
            -0.0000012611,
            0.0006251501,
            -0.000007138
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000119449,
            -0.0000028962,
            0.0000003153,
            0.0000049362,
            0.0000006037,
            0.0000030417,
            0.0000003728,
            -0.0006357457,
            0.0142413282,
            -0.0000008763,
            0.00000089,
            -0.0001503854,
            -0.000000689,
            -0.0001261849,
            0.0001675473,
            0.0000008246,
            -0.0000012301,
            -0.0000010407,
            0.0010024669,
            -0.0000060567
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000099129,
            -0.0000026392,
            0.0000003379,
            0.0000042189,
            0.0000005142,
            0.0000033625,
            0.0000004369,
            -0.0004738856,
            0.0118555315,
            -0.0000007595,
            0.0000008847,
            -0.0001254172,
            -0.0000007851,
            -0.0001019091,
            0.0001281854,
            0.0000004492,
            -0.0000003814,
            -0.0000017856,
            0.0006841946,
            -0.0000040779
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000178527,
            -0.0000050078,
            0.0000006899,
            0.0000068919,
            0.0000007485,
            0.000006353,
            0.0000009753,
            -0.0006637442,
            0.0238370144,
            -0.0000012134,
            0.000001492,
            -0.0003773835,
            -0.0000016275,
            -0.0001003726,
            0.000207166,
            0.0000012464,
            -0.0000011515,
            -0.0000029089,
            0.0016165671,
            -0.0000078821
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000158047,
            -0.0000040066,
            0.0000005558,
            0.0000048372,
            0.000000449,
            0.0000048202,
            0.000000858,
            -0.0004715187,
            0.0200943194,
            -0.0000009702,
            0.0000011348,
            -0.0001926002,
            -0.0000011901,
            -0.0001758333,
            0.0001310258,
            0.0000012896,
            -0.0000010014,
            -0.0000022974,
            0.0014988934,
            -0.0000059185
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000138577,
            -0.0000029156,
            0.0000004259,
            0.000002984,
            0.0000002292,
            0.0000046538,
            0.000000796,
            -0.0001510152,
            0.0169017508,
            -0.0000006276,
            0.0000009065,
            -0.0001494322,
            -0.0000011874,
            -0.0001758041,
            0.0000967217,
            0.0000012582,
            -0.0000011102,
            -0.0000020109,
            0.0015139733,
            -0.0000041468
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000085284,
            -0.0000023485,
            0.0000003749,
            0.0000017234,
            0.0000001445,
            0.0000035432,
            0.0000007604,
            -0.0004858818,
            0.0166700356,
            -0.000000469,
            0.0000006869,
            -0.0000021002,
            -0.0000010256,
            -0.0001093236,
            0.0000644256,
            0.00000075,
            -0.0000004433,
            -0.0000014726,
            -0.00091127,
            -0.0000021803
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000074837,
            -0.000001722,
            0.0000002693,
            0.0000015072,
            0.0000001014,
            0.0000031314,
            0.000000664,
            -0.0000097437,
            0.015198523,
            -0.0000003455,
            0.0000005104,
            0.000024409,
            -0.0000008791,
            -0.0002792267,
            0.0001160434,
            0.0000010512,
            -0.0000004664,
            -0.0000011079,
            0.0007218885,
            -0.0000022929
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000058578,
            -0.0000019195,
            0.0000003609,
            0.0000011287,
            0.0000000717,
            0.00000274,
            0.000000687,
            -0.0000738587,
            0.0162532084,
            -0.0000003703,
            0.0000004585,
            -0.0001255422,
            -0.0000010183,
            0.000051642,
            0.0001380771,
            0.0000005777,
            -0.0000002519,
            -0.0000012008,
            0.0010024412,
            -0.0000016365
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000048826,
            -0.0000011889,
            0.000000192,
            0.0000009562,
            0.0000000855,
            0.00000207,
            0.0000005801,
            0.0001010532,
            0.0146631661,
            -0.0000002157,
            0.0000003574,
            -0.0000575271,
            -0.0000006737,
            -0.0001630878,
            0.0000660159,
            0.0000005718,
            -0.0000003884,
            -0.0000009,
            -0.0006305065,
            -0.000001602
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000024447,
            -0.0000010849,
            0.0000002007,
            0.0000004211,
            0.0000000285,
            0.000001273,
            0.0000004284,
            0.0000094436,
            0.013442799,
            -0.0000001445,
            0.0000001379,
            -0.0000026877,
            -0.0000004891,
            -0.0000893798,
            0.0001244988,
            0.0000006184,
            -0.0000000011,
            -0.0000003758,
            0.0006159047,
            -0.0000007602
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000016488,
            -0.0000008399,
            0.0000001724,
            0.0000002381,
            0.0000000093,
            0.0000013245,
            0.0000003988,
            -0.0000197001,
            0.0113497569,
            -0.0000000835,
            0.0000000614,
            0.0000182367,
            -0.0000005139,
            -0.0000653018,
            0.0000367036,
            0.0000005136,
            0.0000000354,
            -0.0000004228,
            -0.0002685348,
            -0.0000005074
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000020071,
            -0.0000007233,
            0.0000001262,
            0.0000001757,
            0.0000000239,
            0.0000013236,
            0.0000003305,
            0.0000054947,
            0.0108527991,
            -0.0000000754,
            0.0000001154,
            -0.0000319198,
            -0.0000003744,
            -0.000083517,
            0.0000308056,
            0.0000001678,
            -0.0000001471,
            -0.0000005013,
            0.0002625758,
            -0.0000005116
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000011637,
            -0.000000723,
            0.0000001933,
            0.0000002172,
            0.0000000221,
            0.0000011994,
            0.0000004725,
            0.0001030155,
            0.0179028988,
            -0.0000000591,
            0.0000000952,
            -0.0000092521,
            -0.0000005821,
            0.0000004718,
            0.0000823691,
            0.0000000723,
            0.0000000914,
            -0.000000381,
            -0.000589435,
            -0.0000001206
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000029319,
            -0.0000008716,
            0.0000001804,
            0.0000001222,
            -0.0000000116,
            0.0000015293,
            0.0000005321,
            0.0001635187,
            0.0282740564,
            -0.000000042,
            0.0000001169,
            0.0000174073,
            -0.0000006649,
            -0.000158653,
            0.0001391479,
            0.0000004121,
            -0.0000003734,
            -0.0000006273,
            -0.0013886081,
            -0.0000008671
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000004346,
            -0.0000002958,
            0.0000000741,
            0.0000000152,
            0.0000000028,
            0.0000004656,
            0.0000002437,
            0.0001131845,
            0.0181236351,
            -0.0000000183,
            0.0000000511,
            -0.0000262791,
            -0.0000002429,
            0.0000715202,
            0.0000231515,
            0.0000001951,
            -0.0000000961,
            -0.0000000218,
            -0.0000736226,
            -0.0000002114
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000001195,
            0.0000005928,
            0.0000002465,
            -0.0000013052,
            0.0000004479,
            -0.000000679,
            0.0000001083,
            0.0003061311,
            0.0093256978,
            -0.0000007202,
            0.0000004527,
            -0.0001282042,
            -0.0000003141,
            -0.0000862968,
            0.0001600809,
            0.0000012986,
            -0.0000008467,
            -0.0000001519,
            -0.0002606137,
            -0.0000009904
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.000000491,
            0.0000009285,
            0.0000003508,
            -0.0000006862,
            0.0000007599,
            -0.0000006427,
            0.0000001491,
            0.0001051332,
            0.011312607,
            -0.0000009253,
            0.0000007375,
            -0.0001211956,
            -0.0000005046,
            -0.0001318381,
            0.0000724643,
            0.0000011692,
            -0.0000016722,
            -0.0000004158,
            0.0001366895,
            -0.0000006676
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000012368,
            0.0000006316,
            0.0000002817,
            -0.0000005859,
            0.0000005454,
            -0.000000446,
            0.0000001937,
            0.0000924548,
            0.0130729014,
            -0.0000008242,
            0.0000006502,
            -0.0001934031,
            -0.0000004838,
            -0.0000456636,
            0.0001612076,
            0.00000164,
            -0.000001549,
            -0.0000005091,
            -0.000344369,
            -0.0000004575
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000002802,
            0.000000214,
            0.0000002739,
            -0.0000001954,
            0.0000004731,
            -0.000000803,
            0.0000002122,
            0.0000249026,
            0.0145019225,
            -0.0000007079,
            0.00000055,
            -0.0002102704,
            -0.0000004186,
            0.0000011,
            0.0001155713,
            0.0000015595,
            -0.0000013142,
            -0.0000005133,
            0.0000669787,
            -0.000000202
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000000755,
            -0.0000000065,
            0.0000002455,
            0.0000000681,
            0.0000004514,
            -0.0000002058,
            0.000000138,
            -0.0001247985,
            0.0152933669,
            -0.0000006609,
            0.0000004635,
            -0.0001065214,
            -0.0000003396,
            -0.0001290946,
            0.0001180153,
            -0.0000000095,
            -0.0000017658,
            -0.0000001525,
            0.0001122107,
            -0.0000002195
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000008602,
            -0.0000012273,
            0.0000003074,
            0.0000009851,
            0.0000004516,
            0.0000004743,
            0.0000001489,
            -0.0000510817,
            0.0140352163,
            -0.0000005902,
            0.00000067,
            -0.0001690202,
            -0.0000003844,
            -0.0001241297,
            0.0001389834,
            0.0000000873,
            -0.0000012409,
            -0.000000326,
            -0.0000625738,
            -0.0000002813
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000024219,
            -0.0000008028,
            0.0000002073,
            0.0000012858,
            0.0000003721,
            0.0000007834,
            0.000000166,
            -0.0002966358,
            0.0123677583,
            -0.0000004988,
            0.0000005216,
            -0.0000502141,
            -0.0000003853,
            -0.0001873349,
            0.0000785897,
            0.0000000564,
            -0.0000000946,
            -0.000000564,
            -0.0005962975,
            -0.0000010284
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000026135,
            -0.0000012886,
            0.0000002657,
            0.000001403,
            0.0000003166,
            0.000001363,
            0.0000002298,
            -0.000308182,
            0.0110758699,
            -0.0000006322,
            0.0000006146,
            -0.0000585083,
            -0.000000484,
            -0.0001460318,
            0.0000600259,
            -0.0000001427,
            -0.0000002848,
            -0.0000005463,
            0.0005199581,
            -0.0000009856
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000025292,
            -0.0000008173,
            0.0000001921,
            0.0000013077,
            0.0000002404,
            0.0000014845,
            0.0000002653,
            -0.0000347045,
            0.0108260734,
            -0.0000004209,
            0.0000005754,
            -0.0002177354,
            -0.0000005039,
            0.0000051212,
            0.0000565408,
            0.0000000494,
            0.0000000766,
            -0.0000007331,
            0.0003133683,
            -0.0000007115
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000039699,
            -0.0000011179,
            0.0000002023,
            0.0000015103,
            0.0000001971,
            0.0000010399,
            0.0000002185,
            -0.0002579425,
            0.0105728114,
            -0.0000004207,
            0.0000004232,
            -0.000010162,
            -0.0000003991,
            -0.0002090765,
            0.0000759997,
            0.0000001219,
            -0.0000000238,
            -0.0000005202,
            0.000053762,
            -0.0000009146
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000066215,
            -0.0000017949,
            0.0000003938,
            0.0000021439,
            0.0000003069,
            0.0000021081,
            0.0000005147,
            -0.000133059,
            0.0216422925,
            -0.0000006669,
            0.000000756,
            -0.000228236,
            -0.0000009367,
            -0.0001534979,
            0.0002079989,
            0.000000079,
            -0.0000004412,
            -0.0000006579,
            -0.0001350481,
            -0.0000018987
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000042205,
            -0.0000010584,
            0.000000268,
            0.0000013368,
            0.0000002239,
            0.0000014276,
            0.0000004999,
            -0.0003057169,
            0.0179689991,
            -0.0000004433,
            0.0000004975,
            -0.0000321235,
            -0.0000007516,
            -0.0001754732,
            0.0000994046,
            0.0000006487,
            -0.0000003224,
            -0.0000004835,
            -0.0006182458,
            -0.0000015682
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000052376,
            -0.0000013249,
            0.0000003108,
            0.0000013168,
            0.0000001184,
            0.000001793,
            0.0000005041,
            0.0000298444,
            0.0174866585,
            -0.000000436,
            0.0000005344,
            -0.000084577,
            -0.0000007754,
            -0.000261333,
            0.0000833426,
            0.0000001551,
            -0.0000001703,
            -0.0000008673,
            -0.0010276521,
            -0.0000011633
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000030986,
            -0.000001002,
            0.0000002624,
            0.0000009277,
            0.0000000836,
            0.000001648,
            0.0000004504,
            0.0001231822,
            0.016051068,
            -0.0000002995,
            0.0000003438,
            -0.0000139842,
            -0.000000689,
            -0.0002778152,
            0.0001439902,
            0.0000002787,
            0.0000000786,
            -0.0000005458,
            0.0004263097,
            -0.0000008614
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000032842,
            -0.0000008807,
            0.0000002139,
            0.000000686,
            0.0000000777,
            0.0000007891,
            0.0000004172,
            0.0001131386,
            0.0154873842,
            -0.0000002093,
            0.0000002893,
            -0.0000851157,
            -0.0000005642,
            -0.0001463199,
            0.0001516598,
            0.0000004414,
            -0.0000000309,
            -0.0000003297,
            -0.00040737,
            -0.0000006579
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000031602,
            -0.0000010925,
            0.000000271,
            0.0000005118,
            0.0000000514,
            0.0000012987,
            0.0000005255,
            -0.0001589474,
            0.0171233381,
            -0.0000002338,
            0.0000003375,
            -0.000046754,
            -0.0000007274,
            -0.0000240773,
            0.000134377,
            0.0000004507,
            -0.0000002873,
            -0.0000003194,
            0.0000563567,
            -0.0000007614
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.000002168,
            -0.0000005986,
            0.000000197,
            0.0000003258,
            0.0000000322,
            0.0000007659,
            0.0000004337,
            -0.0000336159,
            0.0157700159,
            -0.0000001224,
            0.0000002177,
            -0.000062207,
            -0.0000005742,
            0.0000057763,
            0.0000547649,
            0.0000001879,
            -0.0000000645,
            -0.0000002647,
            0.0001046647,
            -0.0000003522
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000013965,
            -0.0000003295,
            0.0000001656,
            0.0000001932,
            0.0000000159,
            0.000000277,
            0.0000002922,
            0.0001326972,
            0.0133364399,
            -0.0000000928,
            0.0000001375,
            -0.0000673859,
            -0.0000003862,
            -0.0000278844,
            0.0000743267,
            0.0000003012,
            -0.0000000841,
            0.0000002486,
            0.0007844242,
            -0.0000004328
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000016908,
            -0.0000004928,
            0.0000001292,
            0.0000001733,
            0.0000000108,
            0.0000008772,
            0.0000003323,
            -0.0000614559,
            0.0125619647,
            -0.0000000539,
            0.0000001222,
            -0.0000135114,
            -0.0000004521,
            -0.0000939278,
            0.0001038194,
            0.0000001952,
            0.0000000062,
            -0.0000002147,
            0.0006423937,
            -0.000000177
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000014799,
            -0.0000004349,
            0.0000001127,
            0.0000003462,
            0.0000000352,
            0.0000006725,
            0.000000259,
            -0.0001677045,
            0.0127301503,
            -0.0000000923,
            0.0000000465,
            0.0000361713,
            -0.0000003529,
            -0.0000668137,
            0.0000129878,
            0.000000174,
            -0.0000000121,
            -0.000000063,
            0.0002782067,
            -0.0000001569
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000016211,
            -0.0000005115,
            0.0000001861,
            0.0000000759,
            -0.0000000003,
            0.0000010866,
            0.0000004273,
            0.0001608593,
            0.0225285082,
            -0.0000001139,
            0.0000002441,
            -0.0000191564,
            -0.0000005639,
            -0.0000982569,
            0.0001137712,
            0.0000001767,
            -0.0000000916,
            -0.00000035,
            -0.0010794777,
            -0.0000002172
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000010823,
            -0.0000006135,
            0.0000002325,
            0.0000000979,
            0.0000000121,
            0.0000008735,
            0.0000005241,
            -0.0000501246,
            0.0332872144,
            -0.0000000951,
            0.0000000768,
            -0.0000574038,
            -0.0000006574,
            -0.0000176456,
            0.0000742107,
            0.0000003857,
            -0.0000001372,
            -0.0000005884,
            0.0014476998,
            -0.000000294
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000003324,
            -0.0000000591,
            0.0000000833,
            0.0000000201,
            0.0000000103,
            0.0000004361,
            0.0000002464,
            0.0001788041,
            0.0253221304,
            -0.000000031,
            0.0000000514,
            -0.0000820249,
            -0.0000003467,
            0.0000372812,
            0.0001384414,
            0.0000000711,
            -0.0000000524,
            -0.0000001786,
            0.0004064365,
            -0.0000002857
        ]
    }
]

==> anc/SMEFT/Run2/ACoefsxsec.csv <==
A_coefficients
"[ 2.78259262e-02 -6.20690655e-03  7.94311629e-04  1.14425276e-02
  2.05637401e-03  7.00992486e-03  9.57191768e-04 -8.39180692e-01
  3.13396555e+01 -2.26088884e-03  2.01973888e-03 -3.82247657e-01
 -1.64459712e-03 -2.55145606e-01  2.62733609e-01  4.36822762e-03
 -7.25553103e-03 -4.08897267e-03  8.56137645e-01 -2.06405645e-02]"


==> anc/SMEFT/Run2/ACoefsxsec.json <==
[
    {
        "A_coefficients":[
            0.0278259262,
            -0.0062069066,
            0.0007943116,
            0.0114425276,
            0.002056374,
            0.0070099249,
            0.0009571918,
            -0.839180692,
            31.3396555215,
            -0.0022608888,
            0.0020197389,
            -0.3822476573,
            -0.0016445971,
            -0.2551456065,
            0.2627336085,
            0.0043682276,
            -0.007255531,
            -0.0040889727,
            0.8561376449,
            -0.0206405645
        ]
    }
]

==> anc/SMEFT/Run3/ACoefs.csv <==
PtHH_bin,CosThetaStar_bin,mhh_bin,A_coefficients
"[0.0, 20.0]","[0.0, 0.25]","[250.0, 270.0]","[ 4.91234488e-06 -7.98390069e-06  3.77661408e-06  1.56898311e-05
  1.54485907e-05  4.50198187e-06  1.00943388e-06 -1.84824628e-03
  9.13171055e-02 -1.54613844e-05  8.34088890e-06 -2.26108164e-03
 -3.91511320e-06 -3.64079376e-04  1.13149370e-03  2.35750706e-05
 -4.93965955e-05 -1.13396562e-05  1.06422253e-03 -2.35144596e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.73636351e-05 -1.68428034e-05  4.44097433e-06  3.49241244e-05
  1.92668504e-05  9.91206455e-06  1.36800594e-06 -2.89498162e-03
  1.16048555e-01 -1.88077396e-05  1.12680320e-05 -3.24805149e-03
 -5.07355980e-06 -7.56214325e-04  1.41599225e-03  2.67955253e-05
 -6.31887612e-05 -1.70053462e-05  1.92515576e-03 -6.09482737e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[290.0, 310.0]","[ 3.33603162e-05 -2.28749752e-05  3.79590993e-06  4.62211774e-05
  1.58645529e-05  1.43435125e-05  1.50689955e-06 -3.22757812e-03
  1.14965858e-01 -1.54625897e-05  9.82279530e-06 -2.91004611e-03
 -4.76675077e-06 -8.82353923e-04  1.41756191e-03  2.47681100e-05
 -5.46987673e-05 -1.45937525e-05  5.55248753e-03 -8.98890711e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[310.0, 330.0]","[ 5.62142744e-05 -2.57538165e-05  2.93160508e-06  5.37088887e-05
  1.28777142e-05  1.78590444e-05  1.43247841e-06 -4.87634025e-03
  1.00978785e-01 -1.23818581e-05  8.78350616e-06 -2.21724529e-03
 -4.04719291e-06 -6.91977966e-04  1.05911682e-03  2.16886658e-05
 -4.64544905e-05 -1.50186223e-05  1.29081872e-03 -1.03623973e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[330.0, 350.0]","[ 9.35675482e-05 -2.83655917e-05  2.26621303e-06  6.47118848e-05
  1.14568264e-05  2.24659602e-05  1.41577981e-06 -6.17660056e-03
  9.01335328e-02 -1.01818997e-05  8.10826995e-06 -2.63916053e-03
 -3.62329811e-06 -5.27982681e-04  8.34271559e-04  1.86807066e-05
 -3.98463731e-05 -1.45623653e-05  1.67711053e-03 -1.19589752e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.53767484e-04 -3.38938994e-05  2.03267158e-06  8.01310018e-05
  1.06257454e-05  2.78533842e-05  1.45920970e-06 -6.97287400e-03
  8.38899830e-02 -9.22108805e-06  7.60492941e-06 -1.58597646e-03
 -3.49846275e-06 -7.01152362e-04  9.11884850e-04  1.74486821e-05
 -3.91507205e-05 -1.29279374e-05  1.95521525e-03 -1.49980448e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.73503052e-04 -3.01458858e-05  1.77702304e-06  7.75492136e-05
  9.17356676e-06  2.88376265e-05  1.68502404e-06 -6.30060865e-03
  7.07008706e-02 -7.63076963e-06  7.21630640e-06 -1.56063075e-03
 -3.52233641e-06 -7.91090163e-04  6.81690447e-04  1.64906163e-05
 -3.48016265e-05 -1.18968440e-05  1.89820695e-03 -1.48578719e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.63528193e-04 -2.82213839e-05  1.98403143e-06  6.17017375e-05
  6.52857885e-06  2.89909860e-05  2.12441033e-06 -5.33800010e-03
  5.99075746e-02 -7.00756839e-06  7.14794574e-06 -9.90267576e-04
 -3.92542787e-06 -8.89406928e-04  6.05549237e-04  1.33647128e-05
 -2.74037799e-05 -1.26573893e-05  4.86158967e-03 -1.21558783e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.48582438e-04 -2.21572393e-05  1.64122601e-06  5.10192013e-05
  5.13227515e-06  2.59351866e-05  2.21313201e-06 -4.06433080e-03
  5.45741128e-02 -5.31166724e-06  6.33472023e-06 -1.21374765e-03
 -3.83157977e-06 -4.48033347e-04  5.95584459e-04  1.24810144e-05
 -2.11311783e-05 -1.18229096e-05 -9.45338699e-04 -9.94470449e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[430.0, 450.0]","[ 1.25222833e-04 -1.82316386e-05  1.58514427e-06  3.97361826e-05
  3.77835429e-06  2.26079545e-05  2.20926652e-06 -3.25805101e-03
  4.91381028e-02 -4.40971611e-06  5.30531540e-06 -1.22677244e-03
 -3.79474445e-06 -1.75348750e-04  5.05336452e-04  1.00388544e-05
 -1.74005586e-05 -1.36496600e-05  1.04861359e-03 -7.63167896e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[450.0, 490.0]","[ 1.92536263e-04 -2.88903732e-05  2.88280498e-06  5.48150451e-05
  4.84271579e-06  3.92968007e-05  4.49994867e-06 -4.31865723e-03
  8.35555152e-02 -6.78844119e-06  8.72240776e-06 -6.53486381e-04
 -6.96115402e-06 -1.04016144e-03  8.24297494e-04  1.79696510e-05
 -2.19457732e-05 -2.01235357e-05  4.06126508e-03 -1.04104924e-04]"
"[0.0, 20.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.26677703e-04 -1.91493682e-05  2.32024802e-06  3.06277172e-05
  2.48976021e-06  2.84588738e-05  3.96787835e-06 -1.67725269e-03
  6.43084249e-02 -4.30026368e-06  5.93636652e-06 -5.72780821e-04
 -6.02098936e-06 -9.63878648e-04  8.62774129e-04  1.33187704e-05
 -1.40781931e-05 -1.54035763e-05  1.94892071e-03 -6.10915450e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[530.0, 570.0]","[ 7.75058456e-05 -1.25937890e-05  1.83035534e-06  1.78310351e-05
  1.36172323e-06  2.16885787e-05  3.57235507e-06 -8.93086862e-04
  5.40720875e-02 -2.54891585e-06  4.01446999e-06 -1.97120823e-04
 -5.01145250e-06 -4.66047664e-04  5.65399804e-04  9.88732334e-06
 -5.13877571e-06 -1.28606538e-05  1.18817114e-03 -3.14654656e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[570.0, 610.0]","[ 5.25022072e-05 -8.83050290e-06  1.44033978e-06  9.76720695e-06
  6.63538832e-07  1.53909359e-05  2.84223087e-06  3.73863024e-04
  4.75840232e-02 -1.84905047e-06  2.79239354e-06 -3.03516299e-04
 -4.03166971e-06 -4.52919367e-04  5.63113523e-04  6.42499240e-06
 -4.57172579e-06 -8.36804291e-06 -1.85366485e-03 -1.89284117e-05]"
"[0.0, 20.0]","[0.0, 0.25]","[610.0, 650.0]","[ 3.57628871e-05 -7.24570485e-06  1.23094307e-06  6.41406565e-06
  4.09242518e-07  1.14785446e-05  2.46672091e-06  1.32425305e-04
  3.95178831e-02 -1.42601505e-06  1.98220440e-06 -2.65094537e-04
 -3.50291745e-06 -3.76870763e-04  1.78564102e-04  4.78766912e-06
 -1.20561952e-06 -6.56338783e-06 -2.76398160e-04 -9.72264027e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[650.0, 700.0]","[ 2.81826599e-05 -4.78972673e-06  1.03099028e-06  3.60863109e-06
  2.21175865e-07  8.48548614e-06  2.35537204e-06  4.23523569e-04
  3.95440553e-02 -9.39488822e-07  1.62150245e-06 -2.62017290e-04
 -3.11193597e-06 -5.02434848e-04  2.90478393e-04  4.35597743e-06
 -2.01674502e-06 -5.55839693e-06  5.90758604e-04 -5.71397949e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.53148823e-05 -3.24863181e-06  8.49869657e-07  2.17575001e-06
  1.47054895e-07  5.86377461e-06  1.87512508e-06 -7.88382919e-05
  3.37786847e-02 -6.91112273e-07  1.00020130e-06 -5.04593105e-05
 -2.42065067e-06 -8.72209402e-05  2.04148039e-04  2.67819789e-06
 -6.38490008e-07 -3.52490720e-06 -2.53565875e-04 -2.76513016e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.14590766e-05 -2.36528106e-06  6.04741645e-07  1.44755318e-06
  8.21162033e-08  4.22443762e-06  1.33990762e-06  3.14368010e-04
  2.61312236e-02 -5.16061774e-07  7.99293647e-07 -1.11475754e-05
 -1.75535873e-06 -1.21946028e-04  1.22810116e-04  2.61892125e-06
 -9.30446481e-07 -2.37654696e-06 -2.72388798e-04 -1.85635691e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[800.0, 850.0]","[ 6.86813872e-06 -1.14363445e-06  4.22044544e-07  7.93364839e-07
  6.16871223e-08  2.58459700e-06  9.94428963e-07  3.39448049e-04
  2.18407385e-02 -2.79893599e-07  5.34291624e-07 -4.86400974e-05
 -1.26070600e-06 -8.34304323e-05  8.82490627e-05  1.29706696e-06
 -4.31074273e-07 -1.80838577e-06  8.75666010e-05 -7.05745359e-07]"
"[0.0, 20.0]","[0.0, 0.25]","[850.0, 900.0]","[ 3.42292248e-06 -8.97839575e-07  3.46406513e-07  2.12753764e-07
  2.96530555e-08  1.45061075e-06  7.60703834e-07  1.55798393e-04
  1.83205687e-02 -1.70414510e-07  2.70327462e-07  1.45748100e-04
 -9.88434191e-07 -1.05736778e-04  8.91188168e-05  7.11820287e-07
  1.34978909e-08 -9.11207711e-07 -1.37541576e-03  2.85728347e-07]"
"[0.0, 20.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 5.33785354e-06 -1.01962620e-06  4.10599026e-07  7.38998929e-07
  4.95110540e-08  1.76861190e-06  1.00182967e-06  3.77717894e-04
  2.92510545e-02 -2.51783281e-07  2.62548550e-07 -2.98648782e-05
 -1.31156895e-06 -1.25498471e-04  7.14075161e-05  1.80425365e-06
  1.54059196e-07 -7.89014011e-07  4.99973349e-04 -1.24693852e-06]"
"[0.0, 20.0]","[0.0, 0.25]","[1000.0, 1200]","[ 3.61431318e-06 -5.09115878e-07  4.09046043e-07  1.78138236e-07
  6.18339154e-09  1.39277009e-06  9.99543413e-07  5.18924874e-04
  3.98986671e-02 -2.44926682e-08  2.79136646e-07 -1.10572195e-04
 -1.18618576e-06 -1.10323904e-05  2.11721249e-04  7.36115049e-07
  1.58925340e-07 -8.52462510e-07 -2.14204471e-03 -6.76103520e-07]"
"[0.0, 20.0]","[0.0, 0.25]","[1200, 1400]","[ 1.76995224e-06 -1.02466503e-07  1.52485674e-07  1.44083652e-07
  1.12513555e-08  2.87756956e-07  3.69692158e-07 -2.32817557e-04
  1.91573938e-02 -6.49589826e-08  1.22758285e-07 -5.69672730e-05
 -4.78185433e-07 -4.42598356e-05 -9.49001029e-05  7.48624143e-08
 -2.77721830e-07 -1.06172577e-07  5.84247739e-04 -7.20623252e-07]"
"[20.0, 40.0]","[0.0, 0.25]","[250.0, 270.0]","[ 4.47202434e-06 -9.96682983e-06  4.19653195e-06  1.92934303e-05
  1.77382432e-05  5.27779615e-06  1.13650336e-06 -9.56334204e-04
  9.51317949e-02 -1.75927837e-05  9.13646820e-06 -2.95854316e-03
 -4.38532192e-06 -5.56985093e-04  1.26761163e-03  2.54340023e-05
 -5.40385167e-05 -1.36662204e-05  2.28706212e-03 -2.44112332e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.89601669e-05 -1.96499857e-05  5.05398949e-06  3.90532073e-05
  2.08648598e-05  1.07947700e-05  1.56445236e-06 -3.11331769e-03
  1.30871349e-01 -2.04276524e-05  1.16436870e-05 -2.88772735e-03
 -5.64497996e-06 -1.04944076e-03  1.62875592e-03  3.25365748e-05
 -6.73128940e-05 -1.80113286e-05  6.12592954e-03 -6.59406478e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[290.0, 310.0]","[ 3.80763762e-05 -2.61415446e-05  4.31840379e-06  5.43484424e-05
  1.82319844e-05  1.71322928e-05  1.85929154e-06 -4.69464068e-03
  1.25579199e-01 -1.75605625e-05  1.12891080e-05 -3.21745920e-03
 -5.60506709e-06 -9.74225342e-04  1.44827765e-03  2.90423880e-05
 -6.13625563e-05 -1.70561108e-05  8.46226377e-03 -1.00249144e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[310.0, 330.0]","[ 7.04940533e-05 -3.02015812e-05  3.40455306e-06  6.33966482e-05
  1.52478787e-05  2.22772563e-05  1.76677063e-06 -5.11794432e-03
  1.16384745e-01 -1.46035545e-05  1.07926602e-05 -2.90510757e-03
 -4.94399693e-06 -1.09789343e-03  1.32820581e-03  2.55996879e-05
 -5.43484763e-05 -1.79848525e-05  5.35351152e-03 -1.22305271e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[330.0, 350.0]","[ 1.11782538e-04 -3.47772122e-05  2.86916476e-06  7.90471630e-05
  1.40141640e-05  2.75231467e-05  1.75071324e-06 -7.36908671e-03
  1.07610898e-01 -1.24577993e-05  9.83545295e-06 -2.48482557e-03
 -4.50065999e-06 -5.62764300e-04  1.12315620e-03  2.29451429e-05
 -4.67765790e-05 -1.90976380e-05  6.67253428e-03 -1.43535038e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.86767449e-04 -4.10582826e-05  2.49164669e-06  9.78148323e-05
  1.30227984e-05  3.45352292e-05  1.84333739e-06 -8.58803371e-03
  1.01292779e-01 -1.11989011e-05  9.54738408e-06 -2.45365176e-03
 -4.21912577e-06 -7.78794717e-04  1.11968184e-03  2.10783157e-05
 -4.67917669e-05 -1.62317744e-05  2.80957872e-03 -1.81019605e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[370.0, 390.0]","[ 2.21013174e-04 -4.03639859e-05  2.40681888e-06  9.69246242e-05
  1.13875907e-05  3.76420949e-05  2.23962973e-06 -7.84505175e-03
  9.05543344e-02 -1.02148947e-05  9.64785281e-06 -2.02681981e-03
 -4.60839460e-06 -8.86375742e-04  9.40456151e-04  2.03766404e-05
 -4.46215398e-05 -1.69056055e-05  1.81349207e-03 -1.84312129e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[390.0, 410.0]","[ 2.10691493e-04 -3.34900034e-05  2.28262905e-06  8.06870710e-05
  8.67841759e-06  3.62543879e-05  2.56109538e-06 -6.67620962e-03
  7.86964255e-02 -8.19840648e-06  8.72472180e-06 -1.50910092e-03
 -4.80031244e-06 -1.27556001e-03  8.65279693e-04  1.68894515e-05
 -3.36934759e-05 -1.70984579e-05  3.23030153e-03 -1.54012797e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.90191061e-04 -2.93005521e-05  2.27186092e-06  6.59396027e-05
  6.67829744e-06  3.43039295e-05  2.87308814e-06 -5.23450553e-03
  7.58201080e-02 -7.17496785e-06  8.22884348e-06 -1.39233636e-03
 -5.15257497e-06 -7.84661881e-04  8.31136049e-04  1.59025620e-05
 -2.88294133e-05 -1.48390527e-05 -6.04994833e-05 -1.29644358e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[430.0, 450.0]","[ 1.63619011e-04 -2.29651306e-05  2.10245312e-06  5.07612477e-05
  4.69873184e-06  2.95508747e-05  2.87709330e-06 -4.38544191e-03
  6.67456245e-02 -5.70576102e-06  6.80895811e-06 -9.61149060e-04
 -4.89175960e-06 -4.95212205e-04  7.32641768e-04  1.26308407e-05
 -2.04887332e-05 -1.48752757e-05  1.77068917e-03 -9.80038549e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[450.0, 490.0]","[ 2.60059463e-04 -3.71767601e-05  3.69759448e-06  7.14469029e-05
  6.34437145e-06  5.27875717e-05  6.13340983e-06 -5.09267084e-03
  1.12893690e-01 -8.82197864e-06  1.15874620e-05 -1.38733916e-03
 -9.58269196e-06 -1.43863610e-03  1.16669104e-03  2.41530901e-05
 -3.18125727e-05 -2.80713585e-05  8.37398196e-03 -1.40840281e-04]"
"[20.0, 40.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.81154289e-04 -2.71037754e-05  3.30798747e-06  4.45378385e-05
  3.72901229e-06  4.03611650e-05  5.63653074e-06 -2.81309775e-03
  9.38596524e-02 -6.32122453e-06  8.56110156e-06 -7.12543794e-04
 -8.48272217e-06 -1.23379410e-03  1.03162923e-03  2.01668825e-05
 -1.94500271e-05 -2.10636770e-05  4.08758909e-03 -8.42246694e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.21268200e-04 -1.92998647e-05  2.70633286e-06  2.62071494e-05
  1.97001876e-06  3.11530099e-05  5.09926982e-06 -8.71815501e-04
  7.80230996e-02 -4.22402820e-06  6.04217474e-06 -6.48283531e-04
 -7.30299167e-06 -9.78601135e-04  7.06186069e-04  1.40768527e-05
 -1.11097422e-05 -1.70874049e-05  3.58364607e-03 -4.72643016e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[570.0, 610.0]","[ 8.18246712e-05 -1.30768306e-05  2.18382897e-06  1.62354385e-05
  1.14400613e-06  2.28282275e-05  4.28566911e-06 -6.53690439e-05
  6.74935186e-02 -2.83144486e-06  4.53630367e-06 -2.68527134e-04
 -5.74978509e-06 -1.05436154e-03  6.47333505e-04  8.79645515e-06
 -6.22262591e-06 -1.32314157e-05  3.23061207e-03 -2.70448373e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[610.0, 650.0]","[ 5.42304868e-05 -9.93701830e-06  1.84960627e-06  9.23122722e-06
  6.43738667e-07  1.68285850e-05  3.54778545e-06  1.56625716e-04
  5.85973358e-02 -2.00722613e-06  3.06249122e-06 -3.22302636e-04
 -5.01568632e-06 -3.49030808e-04  5.17719275e-04  6.98761786e-06
 -3.44288304e-06 -9.91812791e-06  1.96202116e-03 -1.46230937e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[650.0, 700.0]","[ 4.72317159e-05 -7.93533379e-06  1.64959487e-06  7.25677282e-06
  4.11802099e-07  1.46113202e-05  3.67863090e-06  9.04435764e-04
  6.10819386e-02 -1.53819393e-06  2.31625374e-06 -1.40244579e-04
 -4.94201263e-06 -5.57420916e-04  3.85085074e-04  5.30336435e-06
 -4.20121846e-06 -9.23998963e-06  2.81485245e-03 -1.16620379e-05]"
"[20.0, 40.0]","[0.0, 0.25]","[700.0, 750.0]","[ 3.06338775e-05 -5.47008152e-06  1.28508223e-06  3.52957367e-06
  1.73857457e-07  9.98092436e-06  2.90022056e-06  5.62034631e-04
  5.55534891e-02 -1.07307348e-06  1.73131404e-06 -5.22841718e-05
 -3.90864832e-06 -5.35669013e-04  3.80421352e-04  5.14341678e-06
 -1.68066625e-06 -6.63930536e-06  7.74004943e-04 -4.44048527e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[750.0, 800.0]","[ 2.03454993e-05 -3.97196246e-06  9.67947738e-07  2.56678259e-06
  1.50146539e-07  7.06195598e-06  2.24910822e-06  6.17678662e-04
  4.30052873e-02 -7.60274565e-07  9.90662930e-07  5.37575426e-06
 -3.00284820e-06 -3.61434797e-04  1.44208851e-04  3.22495869e-06
 -1.22595120e-06 -4.42889077e-06  4.10578264e-04 -2.09174608e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.24171939e-05 -2.16916171e-06  7.67701223e-07  1.29431202e-06
  2.98392660e-08  4.48433893e-06  1.76083052e-06  2.29589419e-04
  3.83822034e-02 -4.86103578e-07  6.82162634e-07 -6.35070218e-05
 -2.30379396e-06 -2.80395436e-04  1.66142949e-04  2.01830756e-06
 -8.05789843e-07 -2.49137442e-06  6.38390790e-04 -1.71145517e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[850.0, 900.0]","[ 1.04819939e-05 -1.99744117e-06  6.20024963e-07  1.11483404e-06
  2.98357819e-08  3.55503961e-06  1.35882343e-06  5.17307857e-04
  3.16895726e-02 -3.55296052e-07  4.47440249e-07  2.17623072e-05
 -1.92199693e-06 -1.43795594e-04  7.29501153e-05  1.48944944e-06
 -3.73199062e-07 -2.37844716e-06 -7.64954241e-04 -8.73532616e-07]"
"[20.0, 40.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 8.98663569e-06 -1.82240109e-06  7.91607317e-07  5.70782199e-07
  1.13537692e-08  3.57544940e-06  1.85645245e-06  1.11294392e-03
  5.20576588e-02 -3.42163003e-07  6.24465281e-07 -1.36843908e-04
 -2.33008452e-06 -2.67888835e-04  2.91658108e-04  1.41361496e-06
 -1.61185195e-07 -1.68215778e-06 -7.00789306e-04 -9.91581032e-07]"
"[20.0, 40.0]","[0.0, 0.25]","[1000.0, 1200]","[ 9.04546386e-06 -1.52241778e-06  7.89283287e-07  7.96874973e-07
  2.19261414e-08  2.85452657e-06  1.96964223e-06  6.69683997e-04
  6.88230882e-02 -3.28033318e-07  4.42219618e-07  3.23615688e-06
 -2.59256386e-06 -1.31714965e-04  1.57854743e-04  1.88685069e-06
 -8.24459285e-07 -2.21644581e-06  4.74134358e-03 -1.77601570e-06]"
"[20.0, 40.0]","[0.0, 0.25]","[1200, 1400]","[ 2.18415201e-06 -4.45845030e-07  3.37519987e-07  1.20483209e-07
  2.18610393e-08  1.19141157e-06  8.68432246e-07 -1.96365162e-04
  4.42836302e-02 -1.03188296e-07  1.65178631e-07 -1.82833165e-05
 -1.06762428e-06 -2.46799740e-05 -7.36870140e-05  6.79247828e-07
 -1.40614361e-08 -4.57785603e-07 -2.31264573e-04 -8.69700767e-07]"
"[40.0, 70.0]","[0.0, 0.25]","[250.0, 270.0]","[ 4.79898175e-06 -7.97451553e-06  3.51315990e-06  1.56071119e-05
  1.43759960e-05  3.69927736e-06  8.98496107e-07 -1.38081247e-03
  8.08476883e-02 -1.42051438e-05  7.43052016e-06 -2.29380068e-03
 -3.54032286e-06 -6.28873243e-04  1.07936606e-03  2.15976929e-05
 -4.34630242e-05 -1.10432952e-05  5.69893145e-03 -2.00190193e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[270.0, 290.0]","[ 1.68112291e-05 -1.67125080e-05  4.26339511e-06  3.45142267e-05
  1.81499422e-05  9.34756563e-06  1.38947573e-06 -2.95672203e-03
  1.12028350e-01 -1.77743084e-05  1.01761562e-05 -2.85930662e-03
 -4.88686356e-06 -9.69063562e-04  1.30401703e-03  2.78014183e-05
 -5.77401400e-05 -1.50364180e-05  4.97249853e-03 -5.80138057e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[290.0, 310.0]","[ 3.33804801e-05 -2.35666013e-05  3.86181447e-06  4.66717652e-05
  1.56109030e-05  1.40783191e-05  1.51282815e-06 -4.09266273e-03
  1.10976576e-01 -1.53816883e-05  9.33197023e-06 -3.01954639e-03
 -4.72084478e-06 -1.12724176e-03  1.28546162e-03  2.45774157e-05
 -5.07877276e-05 -1.56729911e-05  5.58507479e-03 -8.29304767e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[310.0, 330.0]","[ 5.75322539e-05 -2.64683498e-05  3.09708207e-06  5.67166372e-05
  1.37470992e-05  1.92372059e-05  1.60841503e-06 -4.93160914e-03
  1.03950008e-01 -1.29975715e-05  9.28724324e-06 -2.78450831e-03
 -4.44146894e-06 -7.77892430e-04  1.25083004e-03  2.24683505e-05
 -4.74858848e-05 -1.53871098e-05  6.95049876e-03 -1.03648080e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[330.0, 350.0]","[ 9.75266439e-05 -2.96311117e-05  2.46977759e-06  6.73946339e-05
  1.20933408e-05  2.39137199e-05  1.57812777e-06 -6.15518860e-03
  1.00740415e-01 -1.08878711e-05  8.73418779e-06 -2.55049248e-03
 -4.06171013e-06 -8.73514625e-04  1.05425775e-03  1.95777438e-05
 -4.24377169e-05 -1.54614322e-05  1.81917711e-03 -1.25889479e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.62829408e-04 -3.60294759e-05  2.23804541e-06  8.46570974e-05
  1.13444288e-05  3.01714975e-05  1.64355690e-06 -7.72143981e-03
  9.49242357e-02 -9.99855853e-06  8.42349924e-06 -2.49245994e-03
 -3.92354641e-06 -6.04936049e-04  9.91658084e-04  1.73406166e-05
 -4.00860819e-05 -1.28746628e-05  4.00134685e-03 -1.53044819e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.85043813e-04 -3.51705352e-05  2.26539606e-06  8.31242684e-05
  9.99571958e-06  3.25283078e-05  2.00216134e-06 -7.24642938e-03
  8.26597499e-02 -9.17133208e-06  8.51700787e-06 -1.11219231e-03
 -4.18501845e-06 -1.10728124e-03  8.12034815e-04  1.65655811e-05
 -3.57254201e-05 -1.60012487e-05  2.03616447e-03 -1.50486981e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.81524299e-04 -2.98779787e-05  2.06895991e-06  7.03545301e-05
  7.83120099e-06  3.21367277e-05  2.32065703e-06 -6.34663096e-03
  7.52039055e-02 -7.77927385e-06  8.35796679e-06 -1.77501330e-03
 -4.48732653e-06 -7.57022666e-04  7.63588418e-04  1.47110621e-05
 -3.04402629e-05 -1.52347892e-05  6.37428533e-04 -1.28024759e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.67272890e-04 -2.70662498e-05  2.19838212e-06  5.84074477e-05
  5.98785075e-06  3.16668633e-05  2.69018827e-06 -5.19511009e-03
  6.86861722e-02 -6.83537027e-06  7.60172337e-06 -1.23548280e-03
 -4.88346719e-06 -8.69512449e-04  6.67421749e-04  1.42905134e-05
 -2.43940006e-05 -1.61462658e-05  2.63351104e-03 -1.08946069e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[430.0, 450.0]","[ 1.48702769e-04 -2.28377943e-05  2.09018272e-06  4.77937325e-05
  4.58807313e-06  2.78726577e-05  2.74253274e-06 -3.93036304e-03
  6.51599813e-02 -5.80218429e-06  6.72317024e-06 -8.59572718e-04
 -4.70248099e-06 -7.96272091e-04  6.49445722e-04  1.33409976e-05
 -1.98401298e-05 -1.37590000e-05 -3.23754931e-05 -9.30915633e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[450.0, 490.0]","[ 2.36804118e-04 -3.48849700e-05  3.72077707e-06  6.73742717e-05
  6.20846265e-06  4.85244178e-05  5.77191843e-06 -5.05758622e-03
  1.08247428e-01 -8.35912840e-06  1.10455604e-05 -1.66858545e-03
 -9.17243917e-06 -1.18095638e-03  1.02428509e-03  2.24240110e-05
 -2.79974894e-05 -2.51786478e-05  5.96451471e-03 -1.26359763e-04]"
"[40.0, 70.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.63149488e-04 -2.55160051e-05  3.17676911e-06  4.10216099e-05
  3.59679833e-06  3.79743377e-05  5.53151339e-06 -2.78905721e-03
  9.13169749e-02 -5.83676059e-06  8.25680747e-06 -1.05281084e-03
 -8.21170902e-06 -1.49262325e-03  9.92908061e-04  1.62951616e-05
 -1.43098615e-05 -2.10623487e-05  5.89180221e-03 -7.18908755e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.15762839e-04 -1.81401733e-05  2.59539065e-06  2.54072948e-05
  1.93668569e-06  2.92481277e-05  4.75534293e-06 -1.63320883e-03
  7.99666800e-02 -4.00763020e-06  5.71088723e-06 -1.88899320e-04
 -6.97338554e-06 -1.27123137e-03  7.94032965e-04  1.22518234e-05
 -1.03424161e-05 -1.72731413e-05  1.75728519e-03 -4.50982025e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[570.0, 610.0]","[ 8.03494555e-05 -1.37736811e-05  2.23088989e-06  1.58856723e-05
  1.22296618e-06  2.30148511e-05  4.36478359e-06 -4.71289781e-04
  7.04693601e-02 -3.00847393e-06  4.29805988e-06 -6.84815811e-04
 -6.12952428e-06 -8.19563528e-04  5.67754763e-04  9.27970272e-06
 -5.99584748e-06 -1.34362014e-05  4.39332675e-03 -2.48240643e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[610.0, 650.0]","[ 5.55721254e-05 -9.33247502e-06  1.76505947e-06  9.93324482e-06
  6.70770987e-07  1.62854857e-05  3.61485813e-06  3.08888834e-04
  6.21640592e-02 -2.02502047e-06  2.78486570e-06  5.58211560e-06
 -5.12159968e-06 -5.27440481e-04  5.84049452e-04  7.50436543e-06
 -4.82496883e-06 -9.62760872e-06  2.70231011e-03 -1.78375440e-05]"
"[40.0, 70.0]","[0.0, 0.25]","[650.0, 700.0]","[ 4.32317863e-05 -8.94101760e-06  1.89507373e-06  7.50742598e-06
  5.54108669e-07  1.52243074e-05  3.94192799e-06  3.95385490e-04
  6.76233095e-02 -1.78519703e-06  2.64403414e-06 -3.86252730e-04
 -5.19202691e-06 -6.41314533e-04  4.36327247e-04  6.86212093e-06
 -3.26307378e-06 -9.45212504e-06  2.20945320e-04 -9.21827892e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[700.0, 750.0]","[ 3.00979112e-05 -5.74294891e-06  1.41651500e-06  4.22439029e-06
  3.18230881e-07  1.05214883e-05  3.07676502e-06  9.03093078e-04
  5.74305207e-02 -1.08438900e-06  1.84273492e-06 -2.67689082e-04
 -4.05315054e-06 -3.62439726e-04  4.13970288e-04  4.27762176e-06
 -2.56690353e-06 -6.80177820e-06  2.85428413e-03 -5.42196271e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.83214658e-05 -3.62155607e-06  1.10340249e-06  2.52302137e-06
  1.46329219e-07  6.73482261e-06  2.40957683e-06  3.72141331e-04
  4.74179173e-02 -6.54053597e-07  1.01979700e-06 -4.60286421e-05
 -3.25108287e-06 -3.61143161e-04  3.33470566e-04  3.88340082e-06
  3.27778841e-08 -4.62610061e-06  9.78650183e-04 -2.74137428e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.42959089e-05 -2.89759776e-06  8.41206268e-07  1.64078846e-06
  7.95187731e-08  5.15184938e-06  1.88288950e-06  7.13329173e-04
  4.20059497e-02 -5.28930653e-07  7.57936864e-07  4.87249402e-05
 -2.51021689e-06 -2.72391035e-04  8.99985286e-05  2.32091828e-06
 -6.04027450e-07 -2.60083387e-06  9.59943600e-04 -1.43744228e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[850.0, 900.0]","[ 9.66582686e-06 -1.87897270e-06  6.61293792e-07  7.82547102e-07
  7.29033707e-08  3.69432018e-06  1.53719001e-06  1.02380509e-03
  3.61618377e-02 -2.77370818e-07  6.17836825e-07 -5.85752919e-05
 -1.98903422e-06 -4.59761898e-04  1.54892060e-04  1.70441063e-06
 -3.22145611e-07 -1.74160729e-06  2.59256052e-04 -4.30266615e-07]"
"[40.0, 70.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 1.24969433e-05 -2.15713364e-06  9.37508916e-07  9.99428207e-07
  3.75711890e-08  4.51307872e-06  2.25905331e-06  9.54598408e-04
  6.02525847e-02 -5.25346283e-07  8.13909825e-07 -4.94481226e-05
 -2.89549777e-06 -2.74408013e-04  1.28692410e-04  1.75266376e-06
 -6.26929631e-07 -3.23637868e-06 -3.78098986e-04 -3.92086001e-07]"
"[40.0, 70.0]","[0.0, 0.25]","[1000.0, 1200]","[ 1.06443796e-05 -1.72447741e-06  9.23644047e-07  5.50549310e-07
 -9.80875749e-10  3.16860102e-06  2.39718161e-06  9.26527420e-05
  8.58506969e-02 -3.22745031e-07  6.73492679e-07  2.64725983e-04
 -3.06944863e-06  2.63225916e-04  1.06382259e-04  1.96831085e-06
 -5.33850017e-07 -2.44328484e-06  1.29747831e-03 -1.62042094e-06]"
"[40.0, 70.0]","[0.0, 0.25]","[1200, 1400]","[ 3.40796439e-06 -3.38258357e-07  3.69786374e-07  3.50201986e-08
  2.20588704e-08  1.14402845e-06  9.80510151e-07  1.91779170e-04
  5.25873551e-02 -4.35522764e-08  1.27335698e-07  2.93685403e-05
 -1.25982567e-06  2.33886646e-05  1.83132642e-05  5.44483220e-07
  6.29341251e-08 -9.88926321e-07  2.28637950e-03 -1.04498442e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[250.0, 270.0]","[ 2.09169764e-06 -4.29287175e-06  1.94916184e-06  8.19203119e-06
  7.91992958e-06  2.04654772e-06  5.43467625e-07 -7.55848203e-04
  4.49986850e-02 -7.81437320e-06  4.11927401e-06 -1.16555348e-03
 -2.04911012e-06 -1.93374044e-04  5.61545844e-04  1.12293063e-05
 -2.24813185e-05 -5.67190278e-06  3.62622007e-03 -1.14899285e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[270.0, 290.0]","[ 9.77108821e-06 -8.56698414e-06  2.37321367e-06  1.61179455e-05
  9.38852467e-06  4.84600766e-06  7.37168411e-07 -1.35162770e-03
  6.30379633e-02 -9.54287076e-06  5.25655434e-06 -1.46688292e-03
 -2.68187047e-06 -4.23055188e-04  7.50567209e-04  1.47238389e-05
 -3.03182410e-05 -7.94157721e-06  3.69243340e-03 -2.94494469e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[290.0, 310.0]","[ 1.94289793e-05 -1.10498706e-05  1.98931350e-06  2.39997094e-05
  8.37145599e-06  7.47664328e-06  8.08073237e-07 -2.10360912e-03
  5.83882156e-02 -8.16373256e-06  5.27524033e-06 -1.38598885e-03
 -2.61941832e-06 -2.08178079e-04  5.68229416e-04  1.31128517e-05
 -2.82675622e-05 -8.85195504e-06  3.30771242e-03 -4.53900314e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.98529109e-05 -1.37062822e-05  1.71197822e-06  2.79882670e-05
  7.16439720e-06  9.71679278e-06  8.69696848e-07 -2.20393467e-03
  5.54370047e-02 -7.11669736e-06  5.12415432e-06 -1.39436970e-03
 -2.46742205e-06 -6.34550654e-04  6.97017736e-04  1.17363134e-05
 -2.53965195e-05 -7.69681042e-06  5.24485166e-03 -5.31987872e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[330.0, 350.0]","[ 4.86484935e-05 -1.69160797e-05  1.57485677e-06  3.45303328e-05
  6.40270516e-06  1.30076235e-05  9.00304812e-07 -3.22227702e-03
  5.50262310e-02 -6.35910512e-06  4.83821349e-06 -1.13614830e-03
 -2.41466781e-06 -3.47765954e-04  5.65973763e-04  1.04543048e-05
 -2.09999348e-05 -8.06791591e-06  2.07748549e-03 -6.05588460e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[350.0, 370.0]","[ 7.90814400e-05 -1.87021385e-05  1.27897063e-06  4.28839470e-05
  6.11915061e-06  1.66919643e-05  9.77865783e-07 -3.87708799e-03
  5.10385969e-02 -5.56192540e-06  4.89662582e-06 -1.09868705e-03
 -2.22135948e-06 -4.16860729e-04  5.44617947e-04  8.57786734e-06
 -1.99195290e-05 -8.62642660e-06  9.84418664e-04 -7.32778790e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[370.0, 390.0]","[ 9.22542536e-05 -1.79370407e-05  1.21923145e-06  4.21103983e-05
  5.21453250e-06  1.64683245e-05  1.04805389e-06 -3.63787877e-03
  4.75125195e-02 -4.89402483e-06  4.56902087e-06 -1.27087466e-03
 -2.15236400e-06 -4.61668107e-04  5.55454071e-04  8.01570684e-06
 -1.74602525e-05 -6.88803773e-06  2.49428583e-03 -7.42855636e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[390.0, 410.0]","[ 9.38494540e-05 -1.66471802e-05  1.22687479e-06  3.81409624e-05
  4.36229802e-06  1.73770028e-05  1.32423287e-06 -3.05801780e-03
  4.26735563e-02 -4.22751194e-06  4.53955887e-06 -6.23018967e-04
 -2.61815362e-06 -3.42253143e-04  4.40423223e-04  7.72080596e-06
 -1.48499473e-05 -7.83542018e-06  3.04153910e-03 -6.69126998e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[410.0, 430.0]","[ 8.74391332e-05 -1.48062091e-05  1.20486683e-06  3.13765745e-05
  3.20288590e-06  1.70442404e-05  1.54600722e-06 -2.87428066e-03
  3.94353280e-02 -3.66373017e-06  4.28423237e-06 -5.60152673e-04
 -2.65187820e-06 -4.63584870e-04  4.71672129e-04  7.61664733e-06
 -1.27406348e-05 -8.36975246e-06  1.68801735e-03 -5.60139111e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[430.0, 450.0]","[ 7.79396047e-05 -1.34405613e-05  1.20339346e-06  2.52960710e-05
  2.52964080e-06  1.66959417e-05  1.66806970e-06 -2.31917745e-03
  3.58054283e-02 -3.28278760e-06  4.16430488e-06 -2.75512849e-04
 -2.87232907e-06 -4.89947051e-04  3.45351523e-04  6.87896162e-06
 -1.10226637e-05 -8.52535389e-06  2.38093180e-03 -4.64177985e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[450.0, 490.0]","[ 1.31520886e-04 -2.01302574e-05  2.18606985e-06  3.76566502e-05
  3.27201460e-06  2.68100157e-05  3.21525247e-06 -2.63449055e-03
  6.63465127e-02 -4.88207298e-06  5.93601246e-06 -1.05914081e-03
 -5.28282450e-06 -8.69369239e-04  7.43667229e-04  1.27171186e-05
 -1.56756985e-05 -1.41303385e-05  9.67738512e-05 -7.08501939e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[490.0, 530.0]","[ 9.31122717e-05 -1.40368501e-05  1.86144339e-06  2.33749471e-05
  1.91269644e-06  2.18962157e-05  3.20275534e-06 -1.65179155e-03
  5.78823533e-02 -3.16667320e-06  4.58379834e-06 -5.79485291e-04
 -4.75471092e-06 -7.81368993e-04  6.82714460e-04  9.05484899e-06
 -8.11807917e-06 -1.16200886e-05  1.79099385e-03 -4.26358925e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[530.0, 570.0]","[ 6.53343282e-05 -1.09400358e-05  1.51863892e-06  1.51789983e-05
  1.22001398e-06  1.67775702e-05  2.93230374e-06 -1.04722911e-03
  5.05808027e-02 -2.40041508e-06  3.34790136e-06 -2.71001258e-04
 -4.23902987e-06 -4.11070672e-04  4.97299508e-04  6.82667310e-06
 -5.06551560e-06 -9.47463636e-06  1.78550166e-03 -2.35593593e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[570.0, 610.0]","[ 4.57903693e-05 -8.34224102e-06  1.34617870e-06  9.59105168e-06
  7.65275145e-07  1.37150506e-05  2.56377848e-06 -2.17175145e-04
  4.34397965e-02 -1.75250055e-06  2.58746636e-06 -2.48261137e-04
 -3.82143834e-06 -7.06717396e-04  4.37995425e-04  5.76221221e-06
 -3.33737701e-06 -8.37445841e-06  9.38559773e-04 -1.46704149e-05]"
"[70.0, 100.0]","[0.0, 0.25]","[610.0, 650.0]","[ 3.02712485e-05 -6.04334028e-06  1.13181636e-06  5.76408964e-06
  4.23795663e-07  9.84803705e-06  2.20095335e-06  2.95413522e-04
  3.93214566e-02 -1.24343324e-06  1.71005068e-06 -1.59959491e-04
 -3.15543661e-06 -3.65231484e-04  3.77478739e-04  3.53353569e-06
 -1.17857744e-06 -5.83057311e-06 -4.12986602e-04 -8.53521196e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[650.0, 700.0]","[ 2.77500489e-05 -4.91911789e-06  1.12222739e-06  4.33362111e-06
  2.68197649e-07  9.18069606e-06  2.31816560e-06  2.30487262e-04
  4.14376265e-02 -1.03082346e-06  1.49160783e-06 -1.65587818e-04
 -3.16552423e-06 -6.51573454e-04  3.01129813e-04  3.84083215e-06
 -2.31395539e-06 -5.41302938e-06  6.98552792e-04 -5.76085501e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.81112453e-05 -3.50190427e-06  8.42296963e-07  2.45686446e-06
  1.61206569e-07  6.10937232e-06  1.88373311e-06  3.10845637e-04
  3.67352014e-02 -5.55546704e-07  1.14545581e-06 -3.62325018e-05
 -2.51533703e-06 -3.03867790e-04  3.08594167e-04  2.56995040e-06
 -1.21377605e-06 -3.62333056e-06  1.15677026e-03 -2.42323247e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[750.0, 800.0]","[ 1.46782054e-05 -2.27910715e-06  6.36487455e-07  1.85633730e-06
  8.58214794e-08  4.97218071e-06  1.51315038e-06  5.12172752e-04
  3.14016106e-02 -4.86402448e-07  6.78486779e-07  1.23212398e-04
 -1.93784563e-06 -8.80592091e-05  2.24623881e-04  1.16892833e-06
 -1.06486295e-06 -2.45675466e-06 -3.25766924e-04 -2.94942681e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[800.0, 850.0]","[ 8.90488334e-06 -1.67386672e-06  4.82121365e-07  8.51385824e-07
  5.25990405e-08  2.91153169e-06  1.13740071e-06  2.86723425e-04
  2.62885428e-02 -2.36839265e-07  3.70964867e-07 -5.13372925e-05
 -1.55835117e-06 -2.18558359e-04  1.14079659e-04  1.65475515e-06
 -1.03664762e-06 -1.90886035e-06 -2.25524737e-04 -1.59202081e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[850.0, 900.0]","[ 5.47023075e-06 -1.08184033e-06  3.93325840e-07  4.76600949e-07
  2.22152208e-08  2.27424977e-06  9.79335456e-07  2.46768494e-04
  2.42998321e-02 -2.31380649e-07  3.39626066e-07 -4.27396148e-05
 -1.23033050e-06 -4.19746376e-05  6.15035890e-05  1.34286724e-06
  3.65900593e-08 -1.60589482e-06 -2.07089464e-04 -6.14350703e-07]"
"[70.0, 100.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 5.67431982e-06 -1.49870123e-06  5.77409704e-07  4.59726748e-07
  3.80860526e-08  2.40123683e-06  1.35357603e-06  5.93266076e-04
  4.17941110e-02 -1.67068433e-07  2.07150228e-07  6.07862339e-06
 -1.78271089e-06 -1.85186518e-04 -2.14569710e-05  1.49513353e-06
 -9.61784027e-08 -2.18214538e-06 -1.96425402e-04 -3.61127230e-07]"
"[70.0, 100.0]","[0.0, 0.25]","[1000.0, 1200]","[ 6.18343502e-06 -8.72547673e-07  5.96871427e-07  2.62624237e-07
  2.66510517e-08  2.15188915e-06  1.54150845e-06  6.29755832e-04
  5.57088090e-02 -7.15741624e-08  1.96575587e-07 -9.91495156e-05
 -1.98543748e-06 -1.38208603e-04  9.12523383e-05  8.15927183e-07
 -5.53102657e-07 -1.42374432e-06 -1.10233865e-03 -1.24684952e-06]"
"[70.0, 100.0]","[0.0, 0.25]","[1200, 1400]","[ 2.16930469e-06 -2.41352106e-07  2.45939080e-07  1.15686950e-07
  1.14803012e-08  5.00678915e-07  6.60030379e-07  2.42194560e-04
  3.57273551e-02 -8.59813865e-08  8.39761680e-08  6.00869023e-05
 -8.30904478e-07  3.44078315e-05  7.11447127e-05  4.31987321e-07
 -3.88273357e-08 -5.40308084e-07  2.76700894e-03 -8.49096691e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[250.0, 270.0]","[ 2.00591861e-06 -1.92238609e-06  1.34725429e-06  5.00882006e-06
  5.51074739e-06  9.36373459e-07  3.72172252e-07 -4.02495337e-04
  2.93034257e-02 -5.37517996e-06  2.83574653e-06 -7.37650786e-04
 -1.47193633e-06 -3.81111644e-05  2.97119760e-04  8.11834323e-06
 -1.58599943e-05 -3.93839350e-06  4.77311882e-03 -7.13005695e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[270.0, 290.0]","[ 4.16836854e-06 -5.68310455e-06  1.79677285e-06  1.10908839e-05
  6.60568306e-06  3.46305548e-06  6.53813507e-07 -8.40518820e-04
  4.37292980e-02 -6.73305239e-06  3.88971703e-06 -1.17083335e-03
 -2.09016409e-06 -2.38414497e-04  4.85260603e-04  1.02150121e-05
 -1.94324478e-05 -6.03459437e-06  1.96781544e-03 -1.67416397e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[290.0, 310.0]","[ 1.24743704e-05 -8.29481193e-06  1.61565975e-06  1.60480575e-05
  5.86475717e-06  5.60225440e-06  7.34289265e-07 -1.18498514e-03
  4.49989514e-02 -6.12033445e-06  3.96737800e-06 -1.11783493e-03
 -2.19901085e-06 -4.76702569e-04  4.70779144e-04  8.86642393e-06
 -1.73164919e-05 -6.35793173e-06 -1.45892663e-04 -2.29989829e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[310.0, 330.0]","[ 1.62977526e-05 -9.76153304e-06  1.43504527e-06  1.84340245e-05
  5.06154422e-06  6.57091848e-06  7.16028096e-07 -1.48523874e-03
  4.36669840e-02 -5.32085186e-06  3.66465623e-06 -9.18928837e-04
 -1.99199845e-06 -2.03182381e-04  5.75214639e-04  7.85405442e-06
 -1.65643791e-05 -5.60204068e-06 -8.49870511e-04 -3.03391648e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[330.0, 350.0]","[ 2.98020142e-05 -1.10744136e-05  1.15582349e-06  2.30914224e-05
  4.64203649e-06  8.74421524e-06  6.97625184e-07 -1.85300356e-03
  3.71205575e-02 -4.58548793e-06  3.63737654e-06 -8.53966250e-04
 -1.78698975e-06 -4.02472772e-04  4.67279543e-04  6.52813927e-06
 -1.57258552e-05 -4.98303765e-06  2.77945624e-03 -3.72648470e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[350.0, 370.0]","[ 5.12511805e-05 -1.28672720e-05  9.54970224e-07  2.83156983e-05
  4.17952345e-06  1.09337204e-05  7.22253558e-07 -2.55461756e-03
  3.83521858e-02 -3.97451632e-06  3.39651729e-06 -8.89430616e-04
 -1.70719407e-06 -3.41141696e-04  4.32036612e-04  5.11984538e-06
 -1.27477602e-05 -4.57485749e-06  9.72600790e-04 -4.37894078e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[370.0, 390.0]","[ 5.65053166e-05 -1.24763603e-05  9.88429156e-07  2.68189313e-05
  3.46416982e-06  1.21287187e-05  8.86716107e-07 -2.56337147e-03
  3.37553423e-02 -3.51085124e-06  3.30460279e-06 -6.89847288e-04
 -1.85495208e-06 -3.17019208e-04  3.44442872e-04  4.37931770e-06
 -9.50225324e-06 -5.44464416e-06  3.80081054e-03 -4.17894321e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[390.0, 410.0]","[ 6.16517266e-05 -1.10680921e-05  8.95056401e-07  2.47904845e-05
  2.89142373e-06  1.24284358e-05  1.04525167e-06 -1.94853547e-03
  3.18657566e-02 -2.99257166e-06  3.43323393e-06 -8.54435961e-04
 -1.95636862e-06 -4.55573197e-04  3.13349932e-04  5.08111266e-06
 -9.17603433e-06 -5.26009849e-06  8.07468273e-04 -4.22078407e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[410.0, 430.0]","[ 5.41281664e-05 -1.07209288e-05  1.03574340e-06  2.06566991e-05
  2.28660618e-06  1.19998333e-05  1.19512976e-06 -1.70481527e-03
  3.02337229e-02 -2.78079527e-06  3.11444203e-06 -5.02459229e-04
 -2.12997587e-06 -3.06855749e-04  3.64869468e-04  3.76061468e-06
 -7.24111700e-06 -6.38535324e-06  4.10472719e-04 -3.26781850e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[430.0, 450.0]","[ 5.70427452e-05 -9.70434402e-06  9.54066136e-07  1.84160809e-05
  1.78652454e-06  1.20705218e-05  1.20070175e-06 -1.63157202e-03
  2.73453356e-02 -2.46954641e-06  2.90967788e-06 -4.99933932e-04
 -2.18623198e-06 -2.92697225e-04  2.74155082e-04  4.60221974e-06
 -6.43120076e-06 -5.43699095e-06  1.30684357e-03 -3.07041635e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[450.0, 490.0]","[ 8.69810926e-05 -1.44785378e-05  1.57823982e-06  2.52253275e-05
  2.38095705e-06  1.96614471e-05  2.51089564e-06 -1.82960106e-03
  5.06214011e-02 -3.60328211e-06  4.59796094e-06 -6.13108776e-04
 -3.99359247e-06 -1.04295278e-03  5.32793081e-04  7.20022862e-06
 -8.59546362e-06 -9.78902243e-06  2.75815168e-03 -4.27322862e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[490.0, 530.0]","[ 6.32978127e-05 -1.01954102e-05  1.38165624e-06  1.62075389e-05
  1.38284860e-06  1.53384123e-05  2.42549586e-06 -1.34003124e-03
  4.66308866e-02 -2.35010427e-06  3.36502117e-06 -4.67283424e-04
 -3.57029728e-06 -5.78249031e-04  4.98730645e-04  5.76457862e-06
 -6.14474076e-06 -8.63459884e-06  1.09034970e-03 -2.74633059e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[530.0, 570.0]","[ 4.54820245e-05 -7.72229081e-06  1.19883274e-06  9.90292328e-06
  7.87754128e-07  1.26653368e-05  2.16920920e-06 -7.00461229e-04
  4.07835675e-02 -1.75947710e-06  2.60512218e-06 -2.26212140e-04
 -3.10233531e-06 -4.03574548e-04  3.23357447e-04  5.07913329e-06
 -3.86502832e-06 -6.71197318e-06  6.90796176e-04 -1.59651545e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[570.0, 610.0]","[ 3.08171772e-05 -5.92330668e-06  1.06540966e-06  6.27742967e-06
  5.49484534e-07  9.82182251e-06  2.00777299e-06  2.31981377e-05
  3.43397521e-02 -1.38317513e-06  2.15258652e-06 -2.15073692e-04
 -2.78900674e-06 -5.89129871e-04  2.70896819e-04  3.72813394e-06
 -2.49452433e-06 -5.17890106e-06  1.45329811e-03 -1.10867933e-05]"
"[100.0, 140.0]","[0.0, 0.25]","[610.0, 650.0]","[ 2.43420784e-05 -4.31612092e-06  7.86556938e-07  4.00262313e-06
  2.60060361e-07  7.31611858e-06  1.70936821e-06  3.01449788e-04
  2.95976349e-02 -7.33348997e-07  1.24054075e-06 -3.26126934e-04
 -2.36837314e-06 -4.44773904e-04  2.61056282e-04  2.61107372e-06
 -1.48350526e-06 -4.07508137e-06  1.32651283e-03 -5.72011373e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[650.0, 700.0]","[ 2.05327804e-05 -3.86506057e-06  8.47381804e-07  3.41828258e-06
  2.26898668e-07  6.76098214e-06  1.73732800e-06  2.17421985e-05
  3.34264186e-02 -6.70490010e-07  1.09878484e-06 -3.52839300e-05
 -2.43137638e-06 -2.46624501e-04  2.43397036e-04  2.90584675e-06
 -1.50735804e-06 -3.57998985e-06  5.33499853e-04 -4.44433426e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.27805557e-05 -2.26156756e-06  6.56294370e-07  2.06520502e-06
  1.56841182e-07  4.91847223e-06  1.52526063e-06  2.55102638e-04
  2.99099992e-02 -5.54979982e-07  8.30399533e-07 -3.08841694e-05
 -1.93560178e-06 -2.56429921e-04  1.93786257e-04  2.20384963e-06
 -7.20141370e-07 -2.43527783e-06  1.64503049e-03 -2.31601009e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[750.0, 800.0]","[ 8.57246197e-06 -1.55113381e-06  4.97637865e-07  1.35924512e-06
  9.05480906e-08  3.51222853e-06  1.20668655e-06  2.73047217e-04
  2.44555769e-02 -4.09737941e-07  4.85163214e-07  2.11938320e-05
 -1.47644428e-06 -2.67917820e-04  1.57060382e-04  1.83236356e-06
  2.05282784e-07 -2.08657621e-06  7.14735236e-04 -2.11749028e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[800.0, 850.0]","[ 5.73167371e-06 -1.82739342e-06  4.54031903e-07  6.76926480e-07
  7.01111452e-08  3.20108751e-06  9.86727601e-07  4.95299722e-04
  2.19810657e-02 -2.35453094e-07  4.13675745e-07 -2.01219262e-04
 -1.27749897e-06 -4.35106322e-05  1.28068112e-04  1.28531076e-06
 -1.02657826e-07 -1.59668011e-06  1.45295274e-03 -4.02059891e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[850.0, 900.0]","[ 4.03028988e-06 -7.42109913e-07  3.20397988e-07  5.16526232e-07
  3.16346798e-08  1.34337370e-06  7.91279711e-07  2.41083252e-04
  1.89403439e-02 -1.61487195e-07  2.53810314e-07 -2.75385094e-05
 -1.02004443e-06 -1.80392285e-04  5.28383828e-05  5.50346052e-07
  4.99698679e-09 -1.20876619e-06 -3.24177448e-05  3.85383548e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 5.19397949e-06 -1.16353597e-06  4.99586338e-07  2.05333089e-07
 -1.05885375e-08  2.31012767e-06  1.13774951e-06  3.95752046e-04
  3.13861495e-02 -2.19581477e-07  2.76757125e-07 -2.28121780e-04
 -1.48319999e-06 -1.12338666e-04  3.96531426e-05  4.42934408e-07
 -4.61294767e-08 -1.36465492e-06  2.19151169e-03 -4.98989070e-07]"
"[100.0, 140.0]","[0.0, 0.25]","[1000.0, 1200]","[ 4.48918911e-06 -1.19864720e-06  4.85632034e-07  4.10824261e-07
  5.06856204e-08  2.26216913e-06  1.26829642e-06  2.87598210e-04
  4.91270076e-02 -2.13054624e-07  2.76678340e-07  9.81545408e-05
 -1.60094787e-06 -2.22980890e-04  5.80898022e-05  1.57535212e-06
 -7.82838488e-09 -1.88511085e-06  2.26098459e-04 -1.06795848e-06]"
"[100.0, 140.0]","[0.0, 0.25]","[1200, 1400]","[ 2.05236360e-06 -2.22808035e-07  2.44423951e-07  3.60412799e-08
 -1.76391727e-08  6.75460046e-07  5.57922112e-07 -2.28196066e-04
  3.35438804e-02 -6.32542530e-08  6.44241001e-08  2.88501251e-04
 -7.36670399e-07 -4.88576539e-07 -3.65063182e-06  8.91999264e-08
 -4.38708606e-08 -4.94061111e-07 -3.87128714e-05 -8.44958717e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[250.0, 270.0]","[ 1.11103452e-06 -7.72252661e-08  9.63527878e-07  7.97883466e-07
  3.42117971e-06 -3.37661351e-07  3.11447756e-07 -1.33083645e-04
  2.11165725e-02 -3.59123899e-06  1.80597476e-06 -5.89404050e-04
 -1.08705461e-06 -2.73548152e-04  2.83200496e-04  5.73713890e-06
 -9.92341407e-06 -2.24035078e-06  1.99878769e-03 -3.76604365e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[270.0, 290.0]","[ 3.12356835e-06 -2.12550582e-06  1.21952836e-06  4.16655339e-06
  4.19686243e-06  1.06144175e-06  4.77518454e-07 -2.40326070e-04
  3.16700162e-02 -4.63187247e-06  3.04591660e-06 -6.04490179e-04
 -1.50456294e-06 -3.74439527e-04  4.25065015e-04  7.86448843e-06
 -1.27182964e-05 -4.60516235e-06 -9.23509374e-04 -7.30009924e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[290.0, 310.0]","[ 4.55801832e-06 -4.02004739e-06  1.20002355e-06  7.81129794e-06
  3.92075605e-06  2.55084156e-06  5.99060666e-07 -5.28613442e-04
  3.23832144e-02 -4.32372546e-06  2.88960262e-06 -7.94871444e-04
 -1.62622121e-06 -3.28438299e-04  3.43348683e-04  6.64786834e-06
 -1.06733979e-05 -4.80173292e-06  2.54874999e-03 -8.03992220e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[310.0, 330.0]","[ 6.26454560e-06 -4.88039176e-06  1.02248208e-06  9.46076741e-06
  3.22755816e-06  3.61188325e-06  5.63624988e-07 -7.32397880e-04
  3.18829816e-02 -3.54015294e-06  2.60549833e-06 -3.09181303e-04
 -1.48200817e-06 -2.15401048e-04  3.18034958e-04  4.93117795e-06
 -1.05304323e-05 -3.71088499e-06  1.22123524e-04 -1.13966548e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[330.0, 350.0]","[ 1.31482421e-05 -6.86284835e-06  9.09832139e-07  1.26111106e-05
  3.01929134e-06  5.23250496e-06  5.77148980e-07 -1.64335811e-03
  3.02571316e-02 -3.29441712e-06  2.56126569e-06 -6.15109103e-04
 -1.42327192e-06 -1.19009501e-04  2.85396434e-04  2.95719822e-06
 -8.17694811e-06 -3.17188857e-06  1.41518264e-03 -1.54586630e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[350.0, 370.0]","[ 2.32766762e-05 -8.14198842e-06  8.27362565e-07  1.51914030e-05
  2.63609918e-06  7.22159320e-06  6.46147171e-07 -1.44064046e-03
  2.87100262e-02 -2.93183055e-06  2.59904670e-06 -6.63013634e-04
 -1.47397547e-06 -3.12778631e-04  2.97295566e-04  2.90569595e-06
 -7.04769523e-06 -3.14484140e-06  1.41570630e-03 -2.03702446e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[370.0, 390.0]","[ 3.20922438e-05 -8.01121392e-06  7.25873435e-07  1.60138600e-05
  2.31391973e-06  7.55220536e-06  6.36471253e-07 -1.77914784e-03
  2.75370945e-02 -2.57789027e-06  2.37443221e-06 -3.74703170e-04
 -1.39115336e-06 -1.54935301e-04  3.24265356e-04  2.16779158e-06
 -5.14008773e-06 -3.56330854e-06  5.24310784e-04 -2.07359646e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[390.0, 410.0]","[ 3.35097410e-05 -7.38711886e-06  6.88803310e-07  1.48160944e-05
  1.84132476e-06  8.27450369e-06  7.97758143e-07 -1.23471998e-03
  2.56040345e-02 -2.08432871e-06  2.34556386e-06 -3.69756264e-04
 -1.53095167e-06 -6.88597362e-05  3.41854606e-04  2.43167175e-06
 -4.02354093e-06 -3.65950373e-06  1.36993751e-04 -2.03980165e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[410.0, 430.0]","[ 3.46903811e-05 -6.30953298e-06  6.29451852e-07  1.26666112e-05
  1.46377965e-06  7.48179767e-06  7.45134071e-07 -1.22021603e-03
  2.24920465e-02 -1.74484246e-06  2.16550034e-06 -2.96464984e-04
 -1.45741726e-06 -2.02831506e-04  1.84913076e-04  2.54335486e-06
 -4.61312772e-06 -3.12164786e-06  4.46222192e-04 -1.95230638e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.97125034e-05 -6.29958004e-06  7.12383035e-07  1.10175102e-05
  1.16410947e-06  7.75933999e-06  8.84681560e-07 -1.14167388e-03
  2.20217562e-02 -1.67717766e-06  1.95715640e-06 -4.14678229e-04
 -1.58602319e-06 -3.97210851e-04  1.85244887e-04  2.37566334e-06
 -2.56220555e-06 -4.00510261e-06 -1.05072489e-04 -1.32724810e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[450.0, 490.0]","[ 5.21057640e-05 -9.50643612e-06  1.18473099e-06  1.62052261e-05
  1.69694100e-06  1.27490737e-05  1.79809558e-06 -1.35494598e-03
  3.87612892e-02 -2.57549858e-06  3.15867665e-06 -1.63417790e-04
 -3.00362115e-06 -6.97885310e-04  4.02693458e-04  4.96330409e-06
 -5.58135076e-06 -6.14803445e-06  4.14160370e-04 -2.48476338e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[490.0, 530.0]","[ 4.19708517e-05 -7.45510699e-06  1.03844355e-06  1.10634381e-05
  9.66466046e-07  1.04041751e-05  1.65212338e-06 -9.35896454e-04
  3.55437286e-02 -1.83803534e-06  2.30782166e-06 -3.87861560e-04
 -2.61672695e-06 -2.91239571e-04  4.30380758e-04  4.00944571e-06
 -3.36336042e-06 -5.77281480e-06  1.99440791e-04 -1.47578500e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[530.0, 570.0]","[ 3.29269093e-05 -5.49746292e-06  8.79799207e-07  7.15209962e-06
  5.92186321e-07  8.79282573e-06  1.57144527e-06 -1.07715238e-04
  2.95150018e-02 -1.34525151e-06  2.02225648e-06 -2.30042550e-05
 -2.35980902e-06 -4.57668305e-04  2.92868951e-04  2.90841213e-06
 -2.00543293e-06 -4.49168903e-06  6.83995135e-04 -1.06353776e-05]"
"[140.0, 200.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.96240048e-05 -3.49874626e-06  7.38398831e-07  4.21016295e-06
  3.55005794e-07  6.11969910e-06  1.43448135e-06 -2.08025358e-04
  2.67359474e-02 -7.42351783e-07  1.12690486e-06 -2.09252241e-04
 -1.95986189e-06 -3.93637444e-04  2.24305968e-04  2.29208821e-06
 -5.90932853e-07 -3.69062559e-06 -6.91226555e-04 -4.81935867e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[610.0, 650.0]","[ 1.64722221e-05 -2.79210488e-06  5.82736157e-07  2.84229407e-06
  1.96105533e-07  4.73602813e-06  1.30560058e-06  3.78241002e-04
  2.59506124e-02 -6.10053795e-07  9.12861100e-07 -1.30455747e-04
 -1.66408232e-06 -3.19355640e-04  2.77166514e-04  2.15225624e-06
 -7.00004483e-07 -3.07760832e-06 -1.95797971e-03 -3.26899435e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[650.0, 700.0]","[ 1.43162196e-05 -2.84844488e-06  6.25828276e-07  2.41923976e-06
  1.77228807e-07  5.28164687e-06  1.39300486e-06  1.53546641e-04
  2.70584509e-02 -5.03413754e-07  8.57455273e-07 -4.05893967e-04
 -1.89168244e-06 -2.89535449e-04  1.70283835e-04  1.80700857e-06
 -6.79400870e-07 -2.41015034e-06 -2.82463574e-04 -2.10271259e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[700.0, 750.0]","[ 1.07589342e-05 -2.09889209e-06  5.62437987e-07  1.57331323e-06
  7.95216541e-08  3.73647622e-06  1.10890623e-06  3.65998744e-04
  2.51851986e-02 -4.23014476e-07  6.30359221e-07 -1.11304716e-04
 -1.58572252e-06 -2.30591611e-04  1.80606028e-04  1.47361468e-06
 -1.09551317e-07 -1.67523235e-06 -1.30110511e-03 -1.37078493e-06]"
"[140.0, 200.0]","[0.0, 0.25]","[750.0, 800.0]","[ 5.72717112e-06 -1.27638382e-06  4.17640348e-07  1.02004947e-06
  7.99705275e-08  2.69600143e-06  9.54901768e-07  1.09934934e-04
  2.09481691e-02 -2.60925890e-07  4.75654215e-07 -7.22564208e-05
 -1.19237321e-06 -1.19172591e-04  1.87063049e-04  1.00759188e-06
  2.22176722e-07 -1.52919585e-06 -6.80848408e-04 -5.96859043e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[800.0, 850.0]","[ 5.81744437e-06 -7.69702757e-07  3.03426466e-07  3.20259954e-07
 -1.67044696e-08  1.44603345e-06  7.16190675e-07 -1.58805503e-05
  1.85405719e-02 -1.75057120e-07  2.03436077e-07  1.81895341e-05
 -9.50556997e-07 -2.14261871e-05  5.50217932e-05  2.89504331e-07
 -5.03947344e-07 -9.98132609e-07  2.73693956e-04 -6.42589876e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[850.0, 900.0]","[ 2.99993566e-06 -6.44852203e-07  2.40256607e-07  3.10353218e-07
  2.39419786e-08  1.13830366e-06  5.82651436e-07  9.67785781e-05
  1.74974792e-02 -1.37264908e-07  2.40533423e-07  3.71751603e-05
 -7.07723445e-07 -9.77406820e-05  8.14450386e-05  6.23059056e-07
 -1.01514937e-07 -4.33032139e-07  1.49324439e-03 -3.55667177e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 3.90830371e-06 -6.04653051e-07  3.69184084e-07 -3.50822939e-08
 -1.44307510e-08  1.22569581e-06  9.09221476e-07  1.68082994e-04
  2.93191294e-02 -1.53888592e-07  1.31047246e-07  1.89800795e-05
 -1.17340180e-06 -1.12198509e-04  4.94725645e-05  4.12288280e-07
  3.04971042e-08 -8.95610820e-07 -6.42327850e-04 -1.11033882e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[1000.0, 1200]","[ 3.83366349e-06 -5.58012626e-07  3.97066108e-07 -6.07821498e-08
  4.34640117e-09  1.41129838e-06  1.02190516e-06  3.82053232e-04
  4.22257137e-02 -2.85212335e-08  2.35493926e-07 -8.79167430e-05
 -1.30360940e-06 -1.22802522e-04  7.54041238e-05  6.12600993e-07
 -3.66210208e-07 -7.08606166e-07  4.83946183e-04 -4.46043653e-07]"
"[140.0, 200.0]","[0.0, 0.25]","[1200, 1400]","[ 6.94105261e-07 -4.76870086e-08  1.68464961e-07 -8.15421813e-09
  1.57335000e-08  3.90449184e-07  4.66216104e-07  1.22703306e-04
  2.74707754e-02  6.68779204e-09  6.47446768e-08  1.39104908e-04
 -5.86643637e-07 -1.45644956e-04  8.51339460e-06  3.64793644e-07
  5.47247124e-08 -4.46303258e-08  6.19888438e-04 -4.82362808e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[250.0, 270.0]","[ 8.37246445e-07  6.68886094e-07  5.35328970e-07 -6.89084841e-07
  1.58827807e-06 -5.49168258e-07  1.99399825e-07  8.83929395e-05
  1.27170683e-02 -1.89657614e-06  9.82589972e-07 -2.14082202e-04
 -6.38897886e-07 -1.69787060e-06  1.98521997e-04  3.03626164e-06
 -4.04643258e-06 -6.01561705e-07 -2.91638806e-04 -2.13210667e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[270.0, 290.0]","[ 6.27622842e-07  2.25648292e-07  7.13498480e-07  1.19205423e-07
  2.09263015e-06 -3.24764145e-07  3.21079101e-07  1.67692016e-04
  1.75329939e-02 -2.41771953e-06  1.64488260e-06 -3.86379396e-04
 -9.39174964e-07 -1.94919424e-04  2.41804484e-04  3.99653461e-06
 -5.46503977e-06 -1.44447372e-06  1.07740187e-03 -8.81507611e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[290.0, 310.0]","[ 9.67199183e-07 -6.17596669e-07  7.31292848e-07  1.07581028e-06
  1.62097363e-06  3.81421612e-07  3.41937656e-07 -3.22066713e-04
  1.99477234e-02 -2.09982495e-06  1.51723361e-06 -6.02778508e-04
 -1.03679037e-06 -1.52815075e-04  2.55035366e-04  3.59196318e-06
 -4.97450710e-06 -2.27603688e-06  1.89543288e-03 -1.70410658e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[310.0, 330.0]","[ 2.25990168e-06 -1.71423547e-06  5.84910009e-07  3.33715540e-06
  1.57046003e-06  1.26657980e-06  3.65644742e-07 -5.39238531e-04
  2.08121458e-02 -1.87070612e-06  1.45193667e-06 -2.00994079e-04
 -9.04629319e-07 -1.15608448e-04  2.02709995e-04  3.37244300e-06
 -4.63240284e-06 -2.13621612e-06  1.09818219e-03 -1.77626363e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[330.0, 350.0]","[ 3.24620084e-06 -2.62667314e-06  5.70301799e-07  4.94164097e-06
  1.43132792e-06  2.01875608e-06  3.41908002e-07 -5.69206292e-04
  1.84516007e-02 -1.79896878e-06  1.29832149e-06 -5.03081536e-04
 -8.73238279e-07 -1.97669940e-04  1.34515147e-04  6.02177898e-07
 -3.85157928e-06 -1.02545141e-06 -7.32228361e-04 -4.49729119e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[350.0, 370.0]","[ 6.95231000e-06 -3.97913862e-06  5.48438476e-07  5.43672510e-06
  1.33347416e-06  3.34641958e-06  4.04810340e-07 -4.60566344e-04
  1.76112776e-02 -1.40159052e-06  1.58298007e-06 -3.32490678e-04
 -9.17641528e-07 -1.67942104e-04  1.96547124e-04  6.89257055e-07
 -2.84768374e-06 -1.73827408e-06  7.59864026e-04 -4.67530031e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[370.0, 390.0]","[ 1.16981216e-05 -3.62739429e-06  4.14828414e-07  6.19828790e-06
  1.04092402e-06  3.44345556e-06  3.91092092e-07 -6.64243313e-04
  1.51183492e-02 -1.34555636e-06  1.31692733e-06 -2.69092161e-04
 -8.20489653e-07 -1.25549161e-04  1.40363521e-04  5.46577104e-07
 -1.29686397e-06 -1.12290923e-06  1.77734661e-03 -5.97813217e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[390.0, 410.0]","[ 1.19817884e-05 -3.20701230e-06  3.89873268e-07  5.89680875e-06
  8.69713056e-07  3.63365908e-06  4.35622661e-07 -5.35404885e-04
  1.52662988e-02 -1.09522628e-06  1.20493593e-06 -6.16726308e-05
 -8.31951583e-07 -1.81423494e-04  1.76282430e-04  6.72634730e-07
 -1.66245972e-06 -1.20350996e-06  1.66842541e-03 -6.24756529e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[410.0, 430.0]","[ 1.26377556e-05 -3.62574082e-06  4.20774280e-07  5.24173156e-06
  6.78272333e-07  3.59868443e-06  4.70606790e-07 -4.48802311e-04
  1.49812294e-02 -1.08361998e-06  1.08758739e-06 -3.66916968e-04
 -8.43981158e-07 -1.15468350e-04  1.38195566e-04  8.17428407e-07
 -1.00166562e-06 -1.41405379e-06  2.48331695e-04 -6.08377287e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[430.0, 450.0]","[ 1.06683195e-05 -2.81435722e-06  3.91988470e-07  4.24756895e-06
  5.60979602e-07  3.57102161e-06  5.13606877e-07 -4.74853807e-04
  1.43508921e-02 -8.87392358e-07  1.07266855e-06 -4.31741500e-04
 -8.69223381e-07 -3.25695589e-04  1.61912245e-04  1.05257950e-06
 -7.12445741e-07 -1.59916478e-06  1.81473837e-03 -4.43754622e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[450.0, 490.0]","[ 2.12531411e-05 -4.63637706e-06  7.22410624e-07  7.63473436e-06
  9.00251399e-07  5.73210717e-06  9.83675374e-07 -8.65394836e-04
  2.70739307e-02 -1.43984244e-06  1.63866837e-06 -5.84231065e-04
 -1.62081690e-06 -2.60583724e-04  3.05790150e-04  1.41827083e-06
 -1.20335485e-06 -2.70010510e-06  1.19241744e-03 -8.31673730e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[490.0, 530.0]","[ 1.98811733e-05 -3.54023215e-06  5.48287081e-07  5.15474518e-06
  4.85876673e-07  5.46787018e-06  1.00258670e-06 -4.47538733e-04
  2.45962465e-02 -9.71812575e-07  1.28262714e-06 -3.89781643e-05
 -1.49554310e-06 -3.52475421e-05  2.31442217e-04  1.69429096e-06
 -1.10094203e-06 -2.66138441e-06  2.56190024e-04 -5.35121223e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[530.0, 570.0]","[ 1.31786867e-05 -2.85092788e-06  5.41615727e-07  3.23094954e-06
  3.26864826e-07  4.13911641e-06  9.88668845e-07 -5.88487528e-04
  2.19613837e-02 -7.70428689e-07  1.04171154e-06 -1.01313380e-04
 -1.42490465e-06 -2.67330711e-04  1.70978519e-04  1.25071181e-06
 -5.84718587e-07 -1.89058316e-06  1.79929922e-03 -3.47235310e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[570.0, 610.0]","[ 1.18020037e-05 -2.38703420e-06  4.96659371e-07  2.44652659e-06
  1.73839207e-07  3.47018351e-06  7.96872875e-07 -3.28467523e-05
  1.97853030e-02 -6.86749951e-07  6.42966708e-07 -1.05285683e-04
 -1.23432606e-06 -2.92280976e-04  1.47039218e-04  8.32025620e-07
 -2.88522135e-07 -2.47473051e-06 -1.91524939e-04 -1.94292148e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[610.0, 650.0]","[ 8.19516683e-06 -1.89409676e-06  3.94633639e-07  1.56574100e-06
  1.24411456e-07  2.92478221e-06  7.91785986e-07  1.05205575e-04
  1.75043916e-02 -3.81828640e-07  5.71802040e-07  2.88166834e-05
 -1.08441295e-06 -2.67387421e-04  1.61036820e-04  1.22848166e-06
 -3.00350513e-07 -1.38395769e-06  1.59771933e-03 -9.51807891e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[650.0, 700.0]","[ 8.84649349e-06 -1.78370984e-06  3.70916430e-07  1.33339164e-06
  1.15073052e-07  2.72470795e-06  8.28641798e-07 -3.55327098e-05
  1.97637896e-02 -3.77477978e-07  4.98744538e-07 -2.34041129e-05
 -1.12802454e-06 -1.19252215e-04  1.19140668e-04  1.02961654e-06
 -7.99264240e-07 -1.35161739e-06 -5.31950731e-05 -1.71025677e-06]"
"[200.0, 290.0]","[0.0, 0.25]","[700.0, 750.0]","[ 7.37862960e-06 -1.03677728e-06  2.99310740e-07  8.30717554e-07
  4.45224778e-08  1.98036335e-06  6.35111909e-07  1.30956144e-04
  1.82080778e-02 -1.87200131e-07  3.64925901e-07 -3.47568395e-05
 -8.76462145e-07 -1.23470921e-04  1.07952732e-04  2.41139904e-07
 -5.14566170e-07 -1.02950768e-06  1.48719860e-03 -6.94424643e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[750.0, 800.0]","[ 3.81234059e-06 -8.02538514e-07  2.41103878e-07  2.92002049e-07
 -5.92060052e-09  1.44354511e-06  5.87244004e-07  1.98457930e-04
  1.51993060e-02 -1.25747532e-07  2.33967857e-07 -2.96714595e-05
 -7.87588701e-07 -6.40773799e-05  8.63499085e-05  7.26641430e-07
  2.81117720e-07 -8.42379670e-07 -2.15031796e-04  1.82924891e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[800.0, 850.0]","[ 3.05073693e-06 -7.40718790e-07  2.39920729e-07  2.66806324e-07
  9.66922139e-09  1.27347829e-06  4.80470029e-07  2.18639467e-04
  1.26711664e-02 -8.35400418e-08  1.55940087e-07 -5.22146402e-05
 -6.67857430e-07 -1.32869605e-04  1.25760200e-05  5.97304540e-08
  2.11141202e-08 -7.39870180e-07  1.60524862e-03 -5.51436009e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[850.0, 900.0]","[ 1.71038877e-06 -6.39276119e-07  1.98102479e-07  2.03522530e-07
  1.96056272e-08  9.79106364e-07  3.86624993e-07  1.52480475e-04
  1.22390547e-02 -1.00925763e-07  1.66835980e-07 -6.99436333e-06
 -5.29819845e-07 -4.00377529e-05  4.19691189e-05  6.03538511e-07
 -1.53329220e-07 -2.11187327e-07 -1.69337492e-04 -3.94713671e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 3.42820879e-06 -7.86026290e-07  2.81433836e-07  2.81917177e-07
  8.03742268e-09  1.21949449e-06  6.10756414e-07  4.53126249e-04
  2.13543850e-02 -1.55901846e-07  2.13847560e-07  4.04741428e-05
 -8.13344721e-07 -2.18267042e-05  1.13887773e-04  1.15581811e-07
 -2.27800582e-07 -2.63631068e-07  2.07066674e-03 -1.39779944e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[1000.0, 1200]","[ 2.54974043e-06 -7.60372955e-07  2.95755948e-07 -1.43864620e-07
 -2.83476712e-08  1.12481931e-06  6.86330873e-07  3.50581871e-04
  2.99103718e-02 -8.29695997e-08  1.79061276e-07  4.07508303e-05
 -8.83431211e-07 -1.54198376e-04  1.34186863e-04  4.99731928e-07
 -2.28329506e-08 -4.67338752e-07 -1.08518835e-03  4.15887738e-07]"
"[200.0, 290.0]","[0.0, 0.25]","[1200, 1400]","[ 4.47117993e-07 -1.94921489e-07  1.30299561e-07 -3.20685947e-08
  1.70464092e-09  4.31324365e-07  3.48203708e-07  1.43752034e-05
  2.25878770e-02  3.58988856e-08  1.56838046e-08  2.10348424e-04
 -4.27990117e-07 -1.11530275e-04  3.26309095e-05  3.76482773e-07
  7.70890501e-08 -1.35187917e-07 -9.66219141e-04 -1.98599488e-08]"
"[290.0, 2500.0]","[0.0, 0.25]","[250.0, 270.0]","[ 3.48529422e-07  8.69628027e-07  2.96490798e-07 -1.08308503e-06
  6.82954653e-07 -6.04370509e-07  1.23434875e-07  1.77153898e-04
  7.80938750e-03 -8.90730834e-07  5.46350007e-07 -2.04710779e-04
 -3.76985804e-07 -6.95891532e-05  8.50826555e-05  1.28024980e-06
 -1.39986018e-06  1.02365893e-08  8.81297250e-05 -1.03166414e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[270.0, 290.0]","[ 2.75502088e-07  8.05832824e-07  3.76846009e-07 -8.19370354e-07
  7.53778361e-07 -7.21475032e-07  1.81391968e-07  1.17171776e-04
  1.37693138e-02 -1.01219116e-06  5.65958912e-07 -1.96470065e-04
 -5.14385190e-07 -1.14982846e-04  1.48970710e-04  2.12708776e-06
 -1.15002364e-06 -3.74015801e-07  1.68318494e-03 -3.89329713e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[290.0, 310.0]","[ 4.51393729e-07  4.26758015e-07  3.50185825e-07 -2.94089453e-07
  7.81602392e-07 -3.07408936e-07  2.51829679e-07  5.56383919e-06
  1.46643725e-02 -1.05650865e-06  7.82131856e-07 -2.36871577e-04
 -5.86131978e-07 -7.44132421e-05  1.36638873e-04  1.83860068e-06
 -2.20777075e-06 -5.84062795e-07  4.97441250e-04 -3.14192481e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[310.0, 330.0]","[ 3.36405947e-07 -5.85900938e-08  3.31978520e-07  9.05270882e-08
  6.12450107e-07 -2.57220141e-08  2.36514874e-07  4.57072537e-06
  1.56137432e-02 -9.02326706e-07  7.46998304e-07 -4.74981294e-05
 -5.61132376e-07 -9.78835859e-05  1.34864339e-04  2.12789012e-06
 -1.04379849e-06 -7.08722684e-07  3.82055070e-04  5.99409728e-09]"
"[290.0, 2500.0]","[0.0, 0.25]","[330.0, 350.0]","[ 9.86931801e-07 -5.85039016e-07  2.93705249e-07  8.80035389e-07
  5.59350639e-07  3.72753941e-07  2.03365144e-07  1.05393458e-05
  1.65570474e-02 -8.07750228e-07  6.85929684e-07 -1.94858526e-04
 -4.80659431e-07 -2.34510168e-04  2.18773390e-04 -9.59564301e-08
 -2.15969477e-06 -5.17275883e-07 -9.88588492e-05 -5.08477001e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[350.0, 370.0]","[ 1.17507226e-06 -9.60581417e-07  3.04586953e-07  1.31883437e-06
  4.72385489e-07  8.24914784e-07  2.25317723e-07 -5.00143137e-04
  1.55349627e-02 -7.68019040e-07  6.27468931e-07 -3.72492179e-04
 -5.14690085e-07 -4.12143134e-05  1.52962143e-04  3.81347144e-08
 -6.92637514e-07 -6.22418685e-07  1.25061116e-04 -5.42960072e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[370.0, 390.0]","[ 2.56881122e-06 -1.26213989e-06  2.73857469e-07  1.70084837e-06
  4.49844931e-07  1.39093893e-06  2.77013976e-07 -2.22248343e-04
  1.24918134e-02 -6.91132871e-07  7.52749042e-07 -8.56177757e-05
 -5.63449239e-07 -2.54411019e-04  7.62264045e-05  2.00552755e-07
 -4.22016257e-07 -3.36087826e-07  1.57262041e-03 -1.55077038e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[390.0, 410.0]","[ 3.15692037e-06 -1.35981765e-06  2.46561458e-07  1.87295467e-06
  3.90203800e-07  1.50537018e-06  2.66825308e-07 -2.80533934e-04
  1.33105664e-02 -6.28565890e-07  6.84758502e-07 -1.92094944e-04
 -5.21518914e-07 -8.39643994e-05  5.95555319e-05  3.05757014e-08
 -1.41886336e-07 -5.71343299e-07 -6.95504594e-04 -9.71794676e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[410.0, 430.0]","[ 3.45844002e-06 -1.22278047e-06  2.36619663e-07  1.72650090e-06
  3.33292531e-07  1.40128857e-06  2.93092697e-07 -1.76477930e-04
  1.17822652e-02 -5.42540276e-07  6.01281754e-07 -2.25354525e-04
 -5.37954267e-07 -8.82435569e-05  1.26267998e-04  3.03491608e-07
 -4.48467282e-07 -5.25846901e-07  8.31812658e-04 -1.73202187e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[430.0, 450.0]","[ 2.54311307e-06 -8.78612911e-07  2.00181226e-07  1.40096779e-06
  2.71242660e-07  1.15289690e-06  2.89346670e-07 -1.41423802e-04
  1.07777179e-02 -4.18935406e-07  4.76484151e-07 -3.85664198e-05
 -4.92893308e-07 -1.02950372e-04  1.00016660e-04  1.43137481e-07
 -2.52912850e-08 -5.89444034e-07  4.84895207e-04 -6.15471757e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[450.0, 490.0]","[ 6.73471747e-06 -1.75749758e-06  4.52410964e-07  2.25158293e-06
  3.62214614e-07  2.12842433e-06  5.84503775e-07 -2.36213429e-04
  2.37061167e-02 -8.05148725e-07  9.02056947e-07 -5.85220252e-05
 -1.04742146e-06 -2.87993227e-04  2.14605984e-04  3.55005416e-07
 -7.96781544e-07 -9.41782800e-07  5.38105588e-04 -2.20241940e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[490.0, 530.0]","[ 5.39670049e-06 -1.50908743e-06  3.96481710e-07  1.86153232e-06
  2.71727528e-07  2.15187040e-06  6.43586933e-07 -4.06089787e-04
  2.20551613e-02 -5.92399035e-07  7.94638740e-07 -1.63243667e-05
 -1.02435392e-06 -2.68422854e-04  1.05292711e-04  5.75142998e-07
 -1.52460536e-07 -9.03635215e-07  9.33567331e-04 -1.44858094e-06]"
"[290.0, 2500.0]","[0.0, 0.25]","[530.0, 570.0]","[ 5.02574525e-06 -1.23661012e-06  3.85836515e-07  1.16012084e-06
  1.43281774e-07  2.06697450e-06  6.10818525e-07 -3.02377358e-05
  2.01979620e-02 -4.17621770e-07  6.44954607e-07 -2.31263244e-04
 -9.43015327e-07 -2.26241062e-04  1.95868955e-04  3.84573064e-07
  6.76681065e-08 -1.01594686e-06  9.53132245e-04 -6.94668405e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[570.0, 610.0]","[ 3.86025960e-06 -9.08564117e-07  3.26652599e-07  8.36384881e-07
  8.73761958e-08  1.52310414e-06  6.38360842e-07  7.00532288e-05
  1.89536775e-02 -3.85030423e-07  5.32862884e-07  1.33652382e-05
 -8.97191356e-07 -1.44096626e-04  1.53384918e-04  5.21108515e-07
 -2.64588066e-07 -6.95395212e-07 -7.49817144e-05 -4.63741597e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[610.0, 650.0]","[ 3.95529388e-06 -7.13671415e-07  2.47866751e-07  5.25193120e-07
  4.45903575e-08  1.19755053e-06  5.15777654e-07  1.43619819e-04
  1.78431419e-02 -2.15350117e-07  3.54312966e-07 -2.11834926e-04
 -6.81548212e-07 -1.05799184e-04  1.25957962e-04  5.05470541e-07
 -2.08388591e-07 -4.69496520e-07 -1.32797677e-03 -7.16563669e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[650.0, 700.0]","[ 4.43523084e-06 -8.55788019e-07  2.82367282e-07  7.47984902e-07
  4.83166920e-08  1.55804259e-06  5.80095027e-07  1.54196334e-04
  2.09842241e-02 -2.28917426e-07  3.14411221e-07 -2.34155205e-04
 -8.26010731e-07 -1.84129276e-04  9.27979113e-05  3.32041365e-07
 -2.82562946e-07 -5.62062417e-07  7.61663876e-04 -6.82722041e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[700.0, 750.0]","[ 2.54158396e-06 -4.18836862e-07  2.36792170e-07  3.14879642e-07
  2.48972494e-08  8.09831517e-07  5.03081416e-07 -5.74482962e-05
  1.85321248e-02 -1.55505932e-07  2.51762724e-07 -7.16222830e-06
 -7.06445996e-07 -1.30885445e-04  1.35712382e-04  4.90435250e-07
  2.40368281e-07 -3.83440823e-07  2.55269193e-04 -2.14376844e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[750.0, 800.0]","[ 2.03195497e-06 -4.78123980e-07  2.34503368e-07  2.88332111e-07
  3.26116820e-09  8.02366688e-07  4.10514794e-07 -2.34591641e-05
  1.65021407e-02 -1.34789449e-07  1.14144393e-07  3.55901104e-05
 -6.27490414e-07 -3.38458693e-05  1.22254078e-04  3.82643760e-07
  7.00033697e-08 -3.07513674e-08 -3.84159164e-05 -3.75137240e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[800.0, 850.0]","[ 1.80230478e-06 -4.46541765e-07  1.64734718e-07  1.17239478e-07
  3.56615413e-09  6.43665203e-07  3.79042607e-07  1.05335258e-04
  1.54722025e-02 -5.95128640e-08  1.28781304e-07 -1.22913133e-04
 -5.07447280e-07 -4.06813971e-05  7.47215875e-05  3.84629524e-07
 -8.81650258e-08 -2.81823674e-07  4.25735148e-04 -2.26551125e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[850.0, 900.0]","[ 1.62755014e-06 -1.95958086e-07  1.33778154e-07  1.59287766e-07
  1.55723785e-09  6.06966510e-07  3.26277246e-07  1.26130641e-04
  1.38288555e-02 -4.36839499e-08  1.03032997e-07 -1.40061453e-04
 -4.09288953e-07 -6.44563504e-05  8.80255496e-05  9.51841008e-08
 -1.32017695e-07 -7.70585355e-08  7.34028927e-04 -1.03030198e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[900.0, 1000.0]","[ 2.07801717e-06 -3.29999739e-07  2.44200871e-07  1.10001890e-07
  5.56814013e-10  6.12207886e-07  5.42659030e-07  8.87666559e-05
  2.63731096e-02 -1.16210297e-07  1.52620152e-07  7.45368377e-05
 -7.52020906e-07 -1.46445620e-04  1.33013866e-04  4.47289981e-07
  2.74279620e-07 -2.13176678e-08  7.72193812e-05 -1.22715484e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[1000.0, 1200]","[ 1.52471195e-06 -3.05088232e-07  2.73391799e-07 -6.92333469e-09
 -1.18853475e-09  4.84201714e-07  6.20725305e-07  5.53977392e-05
  3.98477054e-02 -1.38515068e-07  1.33536302e-07 -2.01255203e-04
 -8.49578062e-07 -2.95872525e-04  1.74698354e-04  3.15996037e-07
  9.05232560e-08 -1.37449360e-07 -3.70246065e-04 -4.91681864e-07]"
"[290.0, 2500.0]","[0.0, 0.25]","[1200, 1400]","[ 1.18223837e-06 -2.06245329e-07  1.28444527e-07  1.20172814e-07
 -2.48402514e-09  3.20457265e-07  3.13501714e-07  2.72507629e-04
  2.92131941e-02 -2.24605391e-08  2.24869641e-08 -2.02815902e-04
 -4.09134977e-07 -8.65249829e-05  2.32763623e-05 -9.85013579e-08
  2.93796577e-08 -1.52985088e-07 -1.19804947e-03 -1.50887513e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[250.0, 270.0]","[ 2.61503413e-06 -9.45944448e-06  3.95934320e-06  1.80243100e-05
  1.61777098e-05  5.34253241e-06  1.17127243e-06 -1.48316945e-03
  9.23952714e-02 -1.58344494e-05  8.40135495e-06 -2.19635798e-03
 -4.20864834e-06 -4.49238253e-04  1.20632275e-03  2.22691094e-05
 -5.00967752e-05 -1.26766087e-05  3.81806282e-03 -2.40786043e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.73006100e-05 -1.64154562e-05  4.38709229e-06  3.41423009e-05
  1.84352435e-05  9.44644500e-06  1.37000519e-06 -2.31837745e-03
  1.14285114e-01 -1.80090875e-05  1.04359559e-05 -3.05403152e-03
 -4.98201194e-06 -7.10448846e-04  1.51151344e-03  2.91142147e-05
 -6.17587496e-05 -1.50830781e-05  3.68931691e-03 -6.39706910e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[290.0, 310.0]","[ 3.58300052e-05 -2.20158700e-05  3.69414669e-06  4.89167711e-05
  1.62732133e-05  1.51117608e-05  1.52230511e-06 -3.45342748e-03
  1.09435277e-01 -1.54059594e-05  9.78367799e-06 -2.74832815e-03
 -4.86177472e-06 -6.71342812e-04  1.32478112e-03  2.45685631e-05
 -5.47114705e-05 -1.68477028e-05  3.39514440e-03 -9.03022351e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[310.0, 330.0]","[ 6.20281952e-05 -2.60099705e-05  2.91975131e-06  5.64702592e-05
  1.32959280e-05  1.78695786e-05  1.34503477e-06 -4.51288583e-03
  9.78773188e-02 -1.23691072e-05  8.66444380e-06 -2.53160830e-03
 -4.00919171e-06 -8.05952957e-04  1.12089495e-03  2.18286772e-05
 -4.74684675e-05 -1.46836969e-05  4.04581110e-03 -1.06776463e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[330.0, 350.0]","[ 9.47321338e-05 -2.85652924e-05  2.28563281e-06  6.34035055e-05
  1.10258428e-05  2.23517321e-05  1.35954664e-06 -5.79352595e-03
  9.10807425e-02 -1.00966546e-05  7.87930877e-06 -2.31146550e-03
 -3.59530385e-06 -1.12344409e-03  1.01488808e-03  1.76661364e-05
 -3.87660333e-05 -1.52072508e-05  3.03218961e-03 -1.16930738e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.53146406e-04 -3.30416247e-05  1.94192071e-06  7.97582556e-05
  1.06356976e-05  2.80450000e-05  1.45267188e-06 -7.15798389e-03
  7.82988062e-02 -8.94575234e-06  7.73616481e-06 -1.91706594e-03
 -3.30435340e-06 -5.79484970e-04  7.07280769e-04  1.74097866e-05
 -3.95789396e-05 -1.26918958e-05  5.09347935e-04 -1.52359520e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.72677535e-04 -3.03284248e-05  1.76518919e-06  7.53298065e-05
  8.73289426e-06  2.96952848e-05  1.73477230e-06 -5.98121431e-03
  6.74526421e-02 -7.49137616e-06  7.61999028e-06 -1.49047146e-03
 -3.60007237e-06 -6.69876993e-04  6.21418021e-04  1.53887556e-05
 -3.44272792e-05 -1.31312520e-05  3.91155828e-03 -1.42365516e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.65342240e-04 -2.65546712e-05  1.80618040e-06  6.29590022e-05
  6.57824592e-06  2.82661774e-05  1.95395019e-06 -5.31510417e-03
  6.12944856e-02 -6.44092549e-06  6.72752566e-06 -1.10692185e-03
 -3.79269724e-06 -7.29279032e-04  6.71537579e-04  1.39432214e-05
 -2.83569765e-05 -1.27094028e-05  4.38271271e-04 -1.26268907e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.46656549e-04 -2.34245597e-05  1.79143050e-06  5.16195905e-05
  5.11918109e-06  2.69133590e-05  2.21391925e-06 -4.47783917e-03
  5.17416440e-02 -5.48955577e-06  6.31813647e-06 -9.38970037e-04
 -3.95508491e-06 -5.93782863e-04  4.69397414e-04  1.20345408e-05
 -2.08001817e-05 -1.21504665e-05  3.36724647e-03 -9.69821381e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.20604576e-04 -1.83395604e-05  1.56052796e-06  4.02077358e-05
  3.93192034e-06  2.34732334e-05  2.24336506e-06 -3.24148961e-03
  5.06002811e-02 -4.22381318e-06  5.15350989e-06 -6.12007936e-04
 -3.85499657e-06 -8.37496635e-04  5.93996697e-04  1.03390134e-05
 -1.57488858e-05 -1.04102186e-05 -1.57397270e-03 -7.66115324e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[450.0, 490.0]","[ 1.89563611e-04 -2.85272978e-05  2.71075328e-06  5.36764997e-05
  4.71038164e-06  3.92270860e-05  4.24466695e-06 -3.32082518e-03
  8.07628321e-02 -6.47738864e-06  8.51339484e-06 -1.21706413e-03
 -6.69344389e-06 -1.36660400e-03  9.51360453e-04  1.74433558e-05
 -2.32198452e-05 -2.03191719e-05 -1.33347530e-03 -1.04747403e-04]"
"[0.0, 20.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.23550900e-04 -1.89073537e-05  2.25206294e-06  3.09635846e-05
  2.54255614e-06  2.81066828e-05  3.78184086e-06 -1.99385967e-03
  6.61463076e-02 -4.23285510e-06  5.78471385e-06 -6.47136954e-04
 -5.69224570e-06 -9.36810779e-04  6.49288614e-04  1.31681234e-05
 -1.35949420e-05 -1.48686506e-05  1.83924432e-03 -5.98772211e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[530.0, 570.0]","[ 7.90974100e-05 -1.30554195e-05  1.78407595e-06  1.69466902e-05
  1.25875908e-06  2.19505982e-05  3.40559306e-06 -5.40956924e-04
  5.53151249e-02 -2.69152282e-06  4.11985653e-06 -2.93219502e-04
 -4.87011702e-06 -6.49901890e-04  5.21086888e-04  8.60113839e-06
 -7.38328421e-06 -1.24983092e-05  8.42948664e-04 -3.19192482e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[570.0, 610.0]","[ 5.42701288e-05 -9.35722013e-06  1.40993630e-06  1.02103569e-05
  6.99558804e-07  1.55808522e-05  2.74063709e-06 -9.85807820e-04
  4.72322001e-02 -1.87011076e-06  2.59792036e-06  1.12466909e-04
 -3.96506805e-06 -5.78380903e-04  4.08539718e-04  6.02945201e-06
 -5.17058237e-06 -8.34976955e-06 -1.42297810e-04 -2.07801001e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[610.0, 650.0]","[ 3.38616816e-05 -6.05937643e-06  1.07323832e-06  5.97341939e-06
  3.82293862e-07  1.07294109e-05  2.19490124e-06  4.64899293e-05
  3.98140441e-02 -1.24323192e-06  1.79209761e-06 -3.18377943e-04
 -3.08666954e-06 -4.74673911e-04  3.48121778e-04  5.15628310e-06
 -2.73931055e-06 -6.38591020e-06  2.20110098e-03 -1.01449896e-05]"
"[0.0, 20.0]","[0.25, 0.5]","[650.0, 700.0]","[ 2.82139162e-05 -5.82188495e-06  1.12500671e-06  4.79111930e-06
  3.01143578e-07  9.66935996e-06  2.24444899e-06  2.93846175e-04
  3.96161119e-02 -1.13029735e-06  1.70317411e-06 -2.06828423e-04
 -3.19036053e-06 -4.66814647e-04  2.36897129e-04  4.51418701e-06
 -1.97470731e-06 -5.72165081e-06  1.00854972e-03 -7.79662493e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.66411652e-05 -3.68928863e-06  7.84121118e-07  2.46748836e-06
  1.56763815e-07  6.26659916e-06  1.60242942e-06  8.62018697e-05
  3.26912625e-02 -6.75088832e-07  9.46759889e-07  4.92397849e-06
 -2.20817395e-06 -2.19363272e-04  5.94203430e-05  2.30298464e-06
 -8.19922594e-07 -3.18601704e-06  1.28122243e-03 -3.58040932e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.10548441e-05 -2.31689825e-06  5.58346615e-07  1.52727107e-06
  7.94838585e-08  4.15751528e-06  1.25179782e-06  4.56615043e-04
  2.67779040e-02 -4.04516641e-07  5.71409000e-07 -1.15959336e-04
 -1.64214732e-06 -2.68504417e-04  1.76444927e-04  1.14149387e-06
 -5.11547315e-07 -2.68001721e-06  7.46838644e-04 -1.63372762e-06]"
"[0.0, 20.0]","[0.25, 0.5]","[800.0, 850.0]","[ 5.82891736e-06 -1.22246286e-06  4.14452540e-07  5.71885998e-07
  3.34180891e-08  2.55888662e-06  9.87983744e-07  4.14701126e-04
  2.13934158e-02 -1.23347169e-07  3.15976727e-07 -1.59715998e-04
 -1.24373956e-06  2.74037976e-05  1.20468759e-04  9.97532071e-07
 -3.47405448e-07 -1.08704173e-06  5.93583169e-04 -8.52875300e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[850.0, 900.0]","[ 4.09167390e-06 -6.49490318e-07  2.59782766e-07  4.14487582e-07
 -1.41154001e-08  1.69478951e-06  7.47230687e-07  3.03776723e-04
  1.86904737e-02  4.56603428e-09  1.86108400e-07 -2.01372006e-04
 -8.79327396e-07 -1.75315040e-04  6.61296009e-05  9.84335795e-07
 -3.83935269e-09 -1.10321539e-06  1.27188759e-03 -6.49435469e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 4.58941046e-06 -8.91356341e-07  3.96954500e-07  3.05905705e-07
  1.32269371e-08  2.00276145e-06  1.03441488e-06  1.71272398e-04
  2.88620222e-02 -1.28483968e-07  2.63937114e-07  6.36455791e-05
 -1.27355625e-06 -1.98988404e-04  7.48479563e-05  8.88726277e-07
  3.17616235e-08 -1.44108847e-06  1.56325450e-03  1.27680517e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[1000.0, 1200]","[ 3.38597888e-06 -6.43243987e-07  4.25727997e-07 -5.39110163e-08
 -3.81144172e-09  1.48152414e-06  9.44418083e-07  4.23499238e-04
  3.61464587e-02 -1.76896073e-07  3.13400868e-07 -1.81031933e-04
 -1.20813376e-06 -3.81600515e-04  1.29739269e-04  4.18082459e-07
  9.54070992e-08 -7.48119953e-07 -1.57385586e-03 -5.73872333e-07]"
"[0.0, 20.0]","[0.25, 0.5]","[1200, 1400]","[ 1.28504048e-06 -2.19752296e-07  1.53731383e-07  6.90171061e-08
 -3.32903233e-09  3.68270495e-07  3.40964692e-07  1.53595607e-04
  2.16862511e-02 -6.60509838e-08  5.62016195e-08  6.39718493e-06
 -4.40877024e-07  1.32944004e-04  5.16169300e-05  1.91508104e-07
  4.71813347e-08 -2.32282963e-07 -1.14521144e-03 -6.71292888e-07]"
"[20.0, 40.0]","[0.25, 0.5]","[250.0, 270.0]","[ 4.52466259e-06 -9.50969894e-06  4.28840143e-06  1.90307996e-05
  1.74699616e-05  4.77349262e-06  1.13636151e-06 -1.74147439e-03
  9.76454193e-02 -1.72430535e-05  8.60297283e-06 -2.42380077e-03
 -4.46451822e-06 -7.23933365e-04  1.24986608e-03  2.61892058e-05
 -5.25241050e-05 -1.43602856e-05  4.68619506e-03 -2.68166157e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.87717803e-05 -1.95260587e-05  5.07489078e-06  4.01974628e-05
  2.14363599e-05  1.16401968e-05  1.69942797e-06 -2.86756690e-03
  1.28180289e-01 -2.10147438e-05  1.24497532e-05 -3.26931069e-03
 -5.86563103e-06 -9.41955553e-04  1.65549455e-03  3.17562467e-05
 -6.97478214e-05 -1.89526246e-05  5.80080576e-03 -6.86207870e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[290.0, 310.0]","[ 4.20066158e-05 -2.65425871e-05  4.40105997e-06  5.57458986e-05
  1.87899866e-05  1.72988233e-05  1.77837283e-06 -4.55089850e-03
  1.28435569e-01 -1.82052824e-05  1.17599183e-05 -2.61637421e-03
 -5.63073369e-06 -1.00866378e-03  1.37478445e-03  2.89635835e-05
 -6.39849212e-05 -1.78971401e-05  7.04083291e-03 -1.04224837e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[310.0, 330.0]","[ 6.77035174e-05 -3.03668550e-05  3.47626120e-06  6.36643365e-05
  1.54137810e-05  2.12493963e-05  1.70841150e-06 -5.66113833e-03
  1.18281097e-01 -1.47604691e-05  1.04777738e-05 -2.67437166e-03
 -4.89380443e-06 -9.52948862e-04  1.24418103e-03  2.53871968e-05
 -5.54757944e-05 -1.69273279e-05  6.92070207e-03 -1.21756480e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[330.0, 350.0]","[ 1.11163137e-04 -3.52319392e-05  2.88700846e-06  7.84262823e-05
  1.37034823e-05  2.72617207e-05  1.72114184e-06 -7.01415961e-03
  1.06549551e-01 -1.23850654e-05  9.50162195e-06 -2.41913799e-03
 -4.43100058e-06 -6.31626880e-04  1.08707147e-03  2.36893801e-05
 -4.81608582e-05 -1.89461589e-05  5.17908052e-03 -1.45843684e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.85257144e-04 -4.15481064e-05  2.51119870e-06  9.69758946e-05
  1.29891875e-05  3.53500365e-05  1.87502032e-06 -9.12355868e-03
  1.02605583e-01 -1.13101972e-05  9.77897786e-06 -1.95196432e-03
 -4.31121829e-06 -6.75485220e-04  9.73032337e-04  2.06271392e-05
 -4.64615475e-05 -1.73357113e-05  4.93252022e-03 -1.77855859e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[370.0, 390.0]","[ 2.15905301e-04 -3.94225897e-05  2.32847794e-06  9.48143640e-05
  1.09808812e-05  3.72022860e-05  2.15004003e-06 -8.12433649e-03
  8.88206152e-02 -9.84694681e-06  9.43791962e-06 -2.09517430e-03
 -4.34764285e-06 -7.81455839e-04  9.55262082e-04  1.91625598e-05
 -4.19510056e-05 -1.69565889e-05  5.41119920e-03 -1.77608383e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[390.0, 410.0]","[ 2.10963749e-04 -3.48650140e-05  2.30478444e-06  8.24419048e-05
  8.69555416e-06  3.54121860e-05  2.43966562e-06 -6.59520724e-03
  7.94835176e-02 -8.28936500e-06  8.45551048e-06 -1.54466407e-03
 -4.66441136e-06 -9.18786896e-04  8.25804602e-04  1.71240100e-05
 -3.44247356e-05 -1.56833256e-05  1.47628502e-03 -1.56656513e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.87438679e-04 -2.88932628e-05  2.15154550e-06  6.51997764e-05
  6.55788923e-06  3.17995207e-05  2.67846205e-06 -5.70346798e-03
  7.34612522e-02 -7.01882454e-06  7.57701685e-06 -1.35304653e-03
 -4.73276237e-06 -8.26906347e-04  8.17377231e-04  1.61476377e-05
 -2.83181671e-05 -1.45663292e-05  2.56850532e-03 -1.29803320e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.62132331e-04 -2.53461904e-05  2.22188157e-06  5.23494698e-05
  5.00319435e-06  3.11608240e-05  2.94551165e-06 -3.90872613e-03
  6.92786934e-02 -5.91456656e-06  6.90612674e-06 -1.07476924e-03
 -5.12002905e-06 -8.83674831e-04  8.05233828e-04  1.45598025e-05
 -2.14766045e-05 -1.57940675e-05 -8.79290194e-04 -1.02419924e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[450.0, 490.0]","[ 2.57517066e-04 -3.99757099e-05  3.91188853e-06  7.51149748e-05
  6.66635041e-06  5.40226089e-05  5.85600756e-06 -5.45988317e-03
  1.17197051e-01 -9.01210294e-06  1.15329272e-05 -1.75138542e-03
 -9.48510733e-06 -1.16414682e-03  1.34259795e-03  2.18626001e-05
 -2.93741935e-05 -2.75222164e-05  6.14018289e-03 -1.37312796e-04]"
"[20.0, 40.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.74983178e-04 -2.69625098e-05  3.19097607e-06  4.46945048e-05
  3.70129112e-06  4.12616309e-05  5.55842859e-06 -2.83224170e-03
  9.71154897e-02 -5.92728627e-06  8.25642187e-06 -1.14485930e-03
 -8.59834207e-06 -1.26998731e-03  1.06159907e-03  1.84530526e-05
 -1.69188044e-05 -2.27471777e-05  4.61207013e-03 -8.25909954e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.13997832e-04 -1.93024724e-05  2.61149206e-06  2.51093828e-05
  1.94396549e-06  2.98032126e-05  4.86400210e-06 -1.18134056e-03
  8.15240224e-02 -4.06250189e-06  5.75720032e-06 -2.31243913e-04
 -6.94805253e-06 -9.69993493e-04  6.78220655e-04  1.38987669e-05
 -1.14142394e-05 -1.77075918e-05  4.47357667e-03 -4.74739782e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[570.0, 610.0]","[ 8.02671197e-05 -1.40477984e-05  2.02206726e-06  1.56157223e-05
  1.02794587e-06  2.40578282e-05  4.20925376e-06 -7.29695976e-06
  6.92908232e-02 -2.82914749e-06  4.33464838e-06 -3.61925766e-04
 -5.87330881e-06 -1.25275814e-03  7.26206666e-04  9.47796153e-06
 -6.09734715e-06 -1.38585216e-05  1.25320196e-03 -2.83124540e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[610.0, 650.0]","[ 5.42075756e-05 -9.94645564e-06  1.66968957e-06  9.67212783e-06
  6.15734556e-07  1.70905514e-05  3.49493810e-06 -6.86518768e-04
  5.98715542e-02 -1.92935981e-06  2.95405798e-06 -1.71686234e-04
 -4.72980282e-06 -5.11968955e-04  3.76175522e-04  7.50208029e-06
 -4.10465893e-06 -1.01929090e-05  4.16627800e-03 -1.52736749e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[650.0, 700.0]","[ 4.26670228e-05 -9.09350910e-06  1.82906794e-06  7.08843946e-06
  4.26373356e-07  1.60701176e-05  3.63439505e-06  3.26241379e-04
  6.52828584e-02 -1.62268687e-06  2.53058610e-06 -4.82445387e-05
 -5.00944106e-06 -4.34047821e-04  4.70439662e-04  5.65795635e-06
 -2.52785408e-06 -8.99067667e-06  1.00531905e-03 -1.10726623e-05]"
"[20.0, 40.0]","[0.25, 0.5]","[700.0, 750.0]","[ 3.08111338e-05 -6.09810640e-06  1.21288831e-06  4.30314311e-06
  2.61798478e-07  1.12743054e-05  2.83820905e-06  6.14659660e-04
  5.49452688e-02 -1.07385400e-06  1.81747878e-06  2.74090554e-05
 -3.68888822e-06 -2.67487035e-04  1.93898578e-04  4.38537442e-06
 -2.27998131e-06 -5.66475100e-06 -6.18824331e-04 -6.55008630e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.79204493e-05 -3.82592763e-06  9.14689453e-07  2.17868514e-06
  1.30829926e-07  6.86608197e-06  2.15295415e-06  1.14163525e-03
  4.50673127e-02 -6.38922397e-07  9.07201642e-07 -1.47063090e-05
 -2.86325330e-06 -3.44808899e-04  3.09132710e-04  2.93016426e-06
 -1.85774454e-07 -4.80721545e-06 -3.05735250e-05 -2.89225579e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.14165341e-05 -2.49883745e-06  7.33871929e-07  1.18473839e-06
  8.80245353e-08  4.94334426e-06  1.72592807e-06  6.63960205e-04
  3.83184414e-02 -3.93543209e-07  7.82880723e-07 -1.51410745e-04
 -2.25517338e-06 -2.58080321e-04  9.99443329e-05  1.59397255e-06
 -6.15605644e-07 -3.25314386e-06 -5.31498663e-04 -1.75536850e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[850.0, 900.0]","[ 7.60924236e-06 -2.01706215e-06  6.01563698e-07  1.08357995e-06
  6.41387355e-08  3.82378132e-06  1.42976316e-06  4.86216499e-04
  3.34319659e-02 -3.85265871e-07  5.60297951e-07  7.45132495e-05
 -1.80206045e-06 -7.87999544e-05  6.40631985e-05  1.84208301e-06
 -3.83159539e-07 -1.59109790e-06  8.53686817e-04 -1.17391417e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 9.55402181e-06 -2.13668308e-06  7.65277990e-07  8.45294864e-07
 -8.64386640e-09  4.27480591e-06  1.90404494e-06  2.97617035e-04
  5.13554653e-02 -2.64976418e-07  5.04109737e-07  5.11220537e-05
 -2.41693453e-06 -1.44183379e-04  5.73832595e-05  1.99832759e-06
  1.57177593e-07 -2.25140138e-06 -7.32057940e-04 -1.36906888e-06]"
"[20.0, 40.0]","[0.25, 0.5]","[1000.0, 1200]","[ 7.39639556e-06 -1.39481153e-06  7.24030112e-07  6.36551577e-07
  1.21419331e-08  3.17124600e-06  1.95619112e-06  5.80404678e-04
  7.29654956e-02 -1.21233562e-07  5.40505096e-07  1.59358751e-04
 -2.38860562e-06  2.78639679e-05  7.25612598e-05  1.46334137e-06
 -1.67665044e-07 -2.28497143e-06 -2.35635768e-04 -7.11423296e-07]"
"[20.0, 40.0]","[0.25, 0.5]","[1200, 1400]","[ 2.16239432e-06 -5.79584515e-07  3.40960894e-07  1.26368083e-07
  4.98032449e-09  1.38225508e-06  8.33113080e-07  4.44977681e-04
  4.30276479e-02 -8.11536457e-08  2.60620510e-07  8.52183527e-05
 -1.08937528e-06  2.39637251e-05 -2.76674919e-05  5.59491117e-07
 -6.96627022e-08 -7.53734465e-07 -3.04452797e-04 -1.47509282e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[250.0, 270.0]","[ 4.05981424e-06 -7.61363521e-06  3.54064072e-06  1.57933202e-05
  1.46069835e-05  3.95037307e-06  9.97893548e-07 -6.65270381e-04
  8.13110090e-02 -1.44849318e-05  7.67407150e-06 -2.35892466e-03
 -3.74712898e-06 -8.03593792e-04  1.17901036e-03  2.06461028e-05
 -4.27794169e-05 -1.08540964e-05  7.45554040e-03 -2.19757077e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[270.0, 290.0]","[ 1.53263812e-05 -1.62501460e-05  4.25271460e-06  3.39581024e-05
  1.76651625e-05  9.25355401e-06  1.37260108e-06 -2.86128311e-03
  1.10617540e-01 -1.71759403e-05  9.91180942e-06 -2.47207988e-03
 -4.78025833e-06 -1.02790202e-03  1.38632860e-03  2.73509532e-05
 -5.53252707e-05 -1.47154594e-05  4.10519429e-03 -5.69722350e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[290.0, 310.0]","[ 3.09223077e-05 -2.18891315e-05  3.75958308e-06  4.51080118e-05
  1.57626759e-05  1.40657841e-05  1.51896362e-06 -4.08355774e-03
  1.10321084e-01 -1.54110641e-05  9.68312115e-06 -2.77762810e-03
 -4.76837706e-06 -8.70114116e-04  1.16702807e-03  2.43462782e-05
 -5.34172510e-05 -1.60047700e-05  7.77263993e-03 -8.33817891e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[310.0, 330.0]","[ 5.74136145e-05 -2.65313853e-05  3.10870060e-06  5.57735530e-05
  1.34373488e-05  1.86893701e-05  1.55877869e-06 -4.86453163e-03
  1.04464722e-01 -1.27761442e-05  9.00672713e-06 -2.42513345e-03
 -4.37482931e-06 -7.76680580e-04  1.22994497e-03  2.29371559e-05
 -4.71796188e-05 -1.53727282e-05  6.84534015e-03 -1.08033869e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[330.0, 350.0]","[ 9.57353961e-05 -3.04013203e-05  2.53739873e-06  6.66442161e-05
  1.19004741e-05  2.40990404e-05  1.59158733e-06 -5.94011415e-03
  9.72157108e-02 -1.10015084e-05  8.60511228e-06 -2.04617813e-03
 -4.09075087e-06 -9.05640902e-04  9.31718364e-04  2.11517346e-05
 -4.32882656e-05 -1.63311960e-05  4.19289359e-03 -1.27087271e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.67653423e-04 -3.63979095e-05  2.22330098e-06  8.70666677e-05
  1.16319481e-05  3.16341259e-05  1.66832039e-06 -7.46509871e-03
  8.54739394e-02 -1.00749172e-05  8.70602030e-06 -1.42257188e-03
 -3.99693826e-06 -7.31412065e-04  8.80123330e-04  1.78591486e-05
 -4.11788037e-05 -1.47016832e-05  6.04798331e-03 -1.56516653e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.86454578e-04 -3.56668430e-05  2.19749939e-06  8.28378327e-05
  9.70170336e-06  3.26822845e-05  1.92843460e-06 -7.15806885e-03
  8.02610835e-02 -8.92384444e-06  8.12475186e-06 -1.65664486e-03
 -4.09136326e-06 -8.80675104e-04  7.95381708e-04  1.65676342e-05
 -3.60578773e-05 -1.43912326e-05  7.92148229e-03 -1.51583882e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.83847831e-04 -3.19145392e-05  2.21614132e-06  7.12867634e-05
  7.71667087e-06  3.16033302e-05  2.25009950e-06 -6.41401299e-03
  7.59612979e-02 -7.83073063e-06  7.91117376e-06 -1.44246328e-03
 -4.32846871e-06 -7.26138432e-04  7.64766659e-04  1.50623358e-05
 -3.04021112e-05 -1.53145434e-05  2.56267737e-03 -1.33521112e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.67098186e-04 -2.60477179e-05  1.98369052e-06  5.90041662e-05
  5.97967921e-06  3.05068578e-05  2.54567212e-06 -4.65155715e-03
  6.76059032e-02 -6.27772758e-06  7.18924004e-06 -1.42682444e-03
 -4.62443184e-06 -6.42742058e-04  7.61415064e-04  1.34709503e-05
 -2.34050706e-05 -1.30812449e-05  6.64981426e-04 -1.10837037e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.44280640e-04 -2.27613666e-05  2.06875484e-06  4.79132870e-05
  4.74133996e-06  2.87165020e-05  2.78201831e-06 -3.58191682e-03
  5.95052551e-02 -5.43206480e-06  6.74221436e-06 -7.57967946e-04
 -4.64620954e-06 -9.00997127e-04  6.38516617e-04  1.32329069e-05
 -1.86850068e-05 -1.42012890e-05  6.91958548e-04 -9.04529066e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[450.0, 490.0]","[ 2.25505563e-04 -3.53138423e-05  3.64229612e-06  6.45944324e-05
  5.88459348e-06  4.86675820e-05  5.60163455e-06 -4.84826815e-03
  1.08153990e-01 -8.15853362e-06  1.05167129e-05 -1.37355667e-03
 -8.95981050e-06 -1.47795042e-03  1.29233241e-03  2.07173290e-05
 -2.47282408e-05 -2.65325419e-05  4.07630083e-03 -1.20292535e-04]"
"[40.0, 70.0]","[0.25, 0.5]","[490.0, 530.0]","[ 1.63455598e-04 -2.61832180e-05  3.06214723e-06  4.01906343e-05
  3.07499863e-06  3.99269828e-05  5.43106658e-06 -2.58505825e-03
  9.46626897e-02 -5.79615365e-06  8.16804234e-06 -1.33262367e-03
 -8.20602381e-06 -1.26815403e-03  1.04578741e-03  1.77778518e-05
 -1.61758172e-05 -2.18711738e-05  3.20015075e-03 -7.66159774e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.16043679e-04 -1.87697079e-05  2.46933003e-06  2.53220308e-05
  1.84053301e-06  3.04836715e-05  4.78009132e-06 -1.07960184e-03
  7.85407577e-02 -4.02717408e-06  5.69800441e-06 -4.03375433e-04
 -6.92545972e-06 -1.04066144e-03  6.99174471e-04  1.37962957e-05
 -9.94541478e-06 -1.68805540e-05  4.86458221e-03 -4.54737597e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[570.0, 610.0]","[ 7.63944255e-05 -1.33957869e-05  2.15377904e-06  1.65416939e-05
  1.31512716e-06  2.26438297e-05  4.24152069e-06  2.93998332e-05
  7.16064342e-02 -2.77827238e-06  4.34988125e-06 -1.27414428e-04
 -5.77496119e-06 -9.37862466e-04  6.61290119e-04  9.38655736e-06
 -4.51894902e-06 -1.31725656e-05 -7.48413968e-04 -2.52587014e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[610.0, 650.0]","[ 5.67746870e-05 -1.00543294e-05  1.62553497e-06  1.01413954e-05
  6.55056237e-07  1.74171533e-05  3.62722202e-06  6.66496089e-06
  6.37041557e-02 -1.96748279e-06  2.89667010e-06 -9.59159571e-05
 -4.86725487e-06 -3.79157084e-04  5.38763758e-04  7.32488629e-06
 -4.29648588e-06 -1.00771465e-05  1.56445373e-03 -1.67037292e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[650.0, 700.0]","[ 4.50391834e-05 -8.71155320e-06  1.68266141e-06  7.33738178e-06
  4.75409743e-07  1.59785860e-05  3.85000569e-06  4.73389158e-04
  6.90391909e-02 -1.65029385e-06  2.52288224e-06 -2.63158464e-04
 -5.00788011e-06 -6.65038550e-04  5.65345411e-04  7.44435348e-06
 -3.39190478e-06 -9.62535110e-06  1.46525385e-03 -1.17433130e-05]"
"[40.0, 70.0]","[0.25, 0.5]","[700.0, 750.0]","[ 3.11498959e-05 -5.98964358e-06  1.28788923e-06  4.39461151e-06
  2.52655037e-07  1.05550185e-05  2.94403570e-06  2.83624412e-04
  5.80013002e-02 -1.10950709e-06  1.63094599e-06 -1.47000404e-04
 -3.89747363e-06 -3.87308511e-04  2.78117770e-04  4.61162606e-06
 -1.18638783e-06 -6.56727288e-06  1.67563521e-03 -6.34466706e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[750.0, 800.0]","[ 2.08166241e-05 -3.93127155e-06  9.78148230e-07  2.65358346e-06
  1.42723927e-07  7.46802185e-06  2.20055168e-06  8.17387376e-04
  4.86785308e-02 -5.85103090e-07  1.14369775e-06 -1.91220545e-04
 -2.86072992e-06 -5.06217830e-04  3.43732995e-04  2.64486042e-06
 -2.20715413e-06 -4.34519257e-06 -1.67119382e-03 -5.45822269e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.34963023e-05 -2.81629267e-06  8.60190537e-07  1.78915612e-06
  7.06782369e-08  5.45966176e-06  1.91257121e-06  6.99666499e-04
  4.21785216e-02 -6.79270389e-07  8.98618322e-07 -1.99577127e-04
 -2.55159328e-06 -9.94900670e-05  1.41600089e-04  2.29528937e-06
 -7.88127872e-07 -3.19444969e-06  3.70377876e-04 -1.78809375e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[850.0, 900.0]","[ 7.95951096e-06 -1.89793677e-06  5.91338432e-07  8.61526272e-07
  4.99826387e-08  3.92366260e-06  1.49701424e-06 -1.24917153e-04
  3.66380311e-02 -2.73042364e-07  5.60898942e-07  1.15311432e-04
 -1.83409444e-06 -3.48124973e-05 -1.90783863e-05  1.80871438e-06
 -4.08844607e-07 -2.19599898e-06 -1.13474964e-04 -6.91746080e-07]"
"[40.0, 70.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 1.21554727e-05 -2.85625835e-06  9.10863786e-07  1.28378722e-06
  4.22572572e-08  5.57999127e-06  2.24716320e-06  6.90996152e-04
  6.05713917e-02 -3.93188585e-07  6.38478544e-07 -4.84757349e-05
 -2.90010087e-06 -4.06643178e-04  1.21118933e-04  1.87202665e-06
 -1.19405737e-07 -2.92253930e-06  1.85501587e-03 -2.06839734e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[1000.0, 1200]","[ 8.91036860e-06 -1.79566035e-06  9.29503039e-07  8.94712041e-07
  3.43836045e-08  3.80805928e-06  2.23464227e-06  1.05728354e-03
  8.60646266e-02 -2.87385932e-07  3.98524859e-07 -1.67706039e-04
 -2.86045153e-06  1.05056153e-05  1.62919962e-04  1.20949522e-06
  2.87036479e-07 -2.70506045e-06 -1.97649869e-03 -1.69845588e-06]"
"[40.0, 70.0]","[0.25, 0.5]","[1200, 1400]","[ 3.02546919e-06 -4.40896592e-07  4.00148736e-07  1.83774584e-07
  5.76769671e-09  9.65155976e-07  9.23873409e-07  7.83335563e-04
  5.35911210e-02 -2.77808394e-08  7.42846562e-08 -1.16046274e-04
 -1.20724658e-06  3.18316327e-06  1.24540540e-04  5.36293418e-07
  7.80095694e-09 -9.57716944e-07  1.50746057e-03 -1.70057996e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.98824306e-06 -3.81884684e-06  1.91471906e-06  8.27986478e-06
  7.72781482e-06  2.46960389e-06  6.01937337e-07 -3.23137289e-04
  4.42743825e-02 -7.62592677e-06  4.17584606e-06 -1.17884658e-03
 -2.12689664e-06 -2.06917349e-04  6.03464684e-04  1.13596576e-05
 -2.25580194e-05 -5.82884511e-06  1.12039192e-03 -1.10738855e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[270.0, 290.0]","[ 6.83699533e-06 -7.90123056e-06  2.33096483e-06  1.65159428e-05
  9.52098524e-06  4.40222674e-06  7.85083109e-07 -1.77663475e-03
  6.47168747e-02 -9.46015846e-06  5.46454438e-06 -1.68390214e-03
 -2.69729584e-06 -5.12271515e-04  7.78967381e-04  1.33456576e-05
 -2.99308211e-05 -6.58852551e-06  2.56252674e-03 -2.67365516e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.62073111e-05 -1.16174689e-05  2.05527199e-06  2.38814822e-05
  8.51907075e-06  7.54367371e-06  8.73533950e-07 -2.12063717e-03
  5.99306437e-02 -8.39980999e-06  5.31132751e-06 -1.20775931e-03
 -2.66573648e-06 -5.14295785e-04  6.60354828e-04  1.32716909e-05
 -2.78023714e-05 -8.20720293e-06  1.16508152e-04 -4.25660417e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[310.0, 330.0]","[ 3.09177796e-05 -1.44966351e-05  1.77973043e-06  2.98064917e-05
  7.44008359e-06  1.07545291e-05  9.41597234e-07 -2.43152398e-03
  5.80012207e-02 -7.28481077e-06  5.39782706e-06 -1.28387535e-03
 -2.63351364e-06 -4.14100833e-04  6.60980306e-04  1.20243956e-05
 -2.54505589e-05 -8.15856447e-06  2.71367009e-03 -5.53975292e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[330.0, 350.0]","[ 5.11379609e-05 -1.65800464e-05  1.42641120e-06  3.52182065e-05
  6.44631783e-06  1.29056843e-05  8.57662705e-07 -3.49192973e-03
  5.60663357e-02 -6.14829715e-06  4.81378201e-06 -9.74517118e-04
 -2.25150978e-06 -3.82248927e-04  5.98788719e-04  1.03944542e-05
 -2.26459118e-05 -8.93848376e-06  3.22510081e-04 -6.27682743e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[350.0, 370.0]","[ 8.06799211e-05 -1.96753793e-05  1.33790171e-06  4.31439626e-05
  6.05484479e-06  1.62213459e-05  9.39093271e-07 -3.87007162e-03
  5.09015810e-02 -5.69713396e-06  4.68894626e-06 -1.07904113e-03
 -2.19136867e-06 -4.98144295e-04  5.15521025e-04  8.75124808e-06
 -2.01078243e-05 -8.04322483e-06  3.67162210e-03 -7.29672274e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[370.0, 390.0]","[ 9.32658607e-05 -1.82936535e-05  1.19780511e-06  4.28629428e-05
  5.27711149e-06  1.77477504e-05  1.15129393e-06 -3.75408266e-03
  4.85871802e-02 -4.89079939e-06  4.78130798e-06 -5.24490571e-04
 -2.35751535e-06 -6.99766128e-04  5.45019078e-04  8.12393440e-06
 -1.73386007e-05 -6.79725996e-06  1.12637468e-03 -7.36190933e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[390.0, 410.0]","[ 9.32046433e-05 -1.68534508e-05  1.21408310e-06  3.67506518e-05
  4.06114985e-06  1.69775414e-05  1.24182160e-06 -3.30783971e-03
  4.39714755e-02 -4.17867314e-06  4.28088215e-06 -1.09574690e-03
 -2.44542558e-06 -4.21974958e-04  4.80005035e-04  8.22254320e-06
 -1.42504834e-05 -7.92922846e-06  1.43374866e-03 -6.64663511e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[410.0, 430.0]","[ 8.18968840e-05 -1.34789108e-05  1.13689164e-06  3.01704781e-05
  3.17528880e-06  1.56876974e-05  1.48081805e-06 -2.44621366e-03
  3.85209914e-02 -3.38541377e-06  3.98155679e-06 -4.55253661e-04
 -2.45761534e-06 -4.06494074e-04  4.47854506e-04  7.48505246e-06
 -1.10035708e-05 -7.86000333e-06  2.86038664e-03 -5.45544886e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[430.0, 450.0]","[ 8.06489567e-05 -1.30935321e-05  1.15536029e-06  2.58096565e-05
  2.48914550e-06  1.64780092e-05  1.60481886e-06 -1.74554198e-03
  3.42790241e-02 -3.19540800e-06  3.84098653e-06 -2.93787874e-04
 -2.83826949e-06 -6.06302702e-04  3.13464692e-04  6.94859960e-06
 -1.00518498e-05 -7.47696883e-06  1.86217155e-03 -5.14960425e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[450.0, 490.0]","[ 1.26339224e-04 -2.05945199e-05  2.16241521e-06  3.66624769e-05
  3.36111765e-06  2.78494692e-05  3.17197165e-06 -2.35592659e-03
  6.30604521e-02 -4.68817857e-06  6.18256745e-06 -9.34157740e-04
 -5.23060453e-06 -1.03714935e-03  7.17680258e-04  1.06890085e-05
 -1.31468860e-05 -1.41764011e-05  3.11599345e-03 -6.52040180e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[490.0, 530.0]","[ 8.84882246e-05 -1.46635607e-05  1.79943678e-06  2.29298404e-05
  1.97817909e-06  2.18197026e-05  3.12457076e-06 -1.68600083e-03
  5.98383181e-02 -3.25270623e-06  4.29280751e-06 -6.46609062e-04
 -4.56103102e-06 -6.63512295e-04  6.60112703e-04  9.24632511e-06
 -9.55882080e-06 -1.18733534e-05 -8.38852237e-04 -4.01165190e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[530.0, 570.0]","[ 6.29682604e-05 -1.04456184e-05  1.43127386e-06  1.39666617e-05
  1.04397780e-06  1.69958491e-05  2.75211302e-06 -8.28005081e-04
  4.83008557e-02 -2.14737727e-06  3.24184170e-06 -6.12310163e-04
 -3.95244456e-06 -5.39794774e-04  5.30918148e-04  7.70790825e-06
 -5.02031813e-06 -8.86873354e-06  2.59065395e-03 -2.45042920e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[570.0, 610.0]","[ 4.26650435e-05 -8.08778478e-06  1.28972703e-06  8.95093342e-06
  6.61226789e-07  1.30938116e-05  2.48576557e-06 -1.94853000e-04
  4.43508120e-02 -1.64528927e-06  2.37715151e-06 -4.45958534e-04
 -3.45458330e-06 -5.25253018e-04  4.06257638e-04  4.84452422e-06
 -1.71942813e-06 -7.62343061e-06  4.11566078e-04 -1.45147292e-05]"
"[70.0, 100.0]","[0.25, 0.5]","[610.0, 650.0]","[ 3.08599868e-05 -6.00535247e-06  1.04659202e-06  6.23346027e-06
  4.56706644e-07  9.78882788e-06  2.17978797e-06  8.84307689e-05
  3.74698618e-02 -1.29632140e-06  1.68432020e-06 -3.84072571e-04
 -3.00842448e-06 -6.62887131e-04  3.71635152e-04  3.64609362e-06
 -2.03301517e-06 -5.64610568e-06  2.02853264e-04 -9.73375661e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[650.0, 700.0]","[ 2.82440442e-05 -5.47231739e-06  1.03861905e-06  4.53526219e-06
  2.50502991e-07  9.29849998e-06  2.14114424e-06  1.11842966e-04
  4.19770441e-02 -1.06832087e-06  1.55882187e-06 -3.29000082e-04
 -2.94375175e-06 -4.39040545e-04  2.24712617e-04  3.22964715e-06
 -1.31854159e-06 -5.76149720e-06  4.13883364e-04 -5.30474315e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.69514454e-05 -3.65566668e-06  8.16971142e-07  2.82322286e-06
  2.10242798e-07  6.71994066e-06  1.81853787e-06  7.51507823e-04
  3.70589978e-02 -6.78220967e-07  1.19607207e-06  1.48132427e-06
 -2.34648909e-06 -4.33943518e-04  3.45662634e-04  2.88356868e-06
 -8.05091382e-07 -3.83436577e-06  4.42421334e-04 -3.50350919e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[750.0, 800.0]","[ 1.06837537e-05 -2.88617599e-06  6.79925068e-07  1.26070447e-06
  8.08759046e-08  5.10578587e-06  1.51196926e-06  4.23642877e-04
  2.97930326e-02 -5.16869931e-07  7.35752769e-07 -9.08854340e-05
 -2.02526698e-06 -3.04609014e-04  1.22497695e-04  2.10060766e-06
 -8.48700817e-07 -3.04611043e-06  4.14357358e-04 -2.16191826e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[800.0, 850.0]","[ 7.88558843e-06 -2.16594657e-06  5.45413639e-07  9.21898458e-07
  5.21231048e-08  3.44880569e-06  1.19068036e-06  4.06931615e-04
  2.58521398e-02 -3.80899343e-07  4.68730193e-07 -9.07155559e-05
 -1.57073393e-06 -2.34114063e-04  1.65214085e-04  1.21534962e-06
 -2.83188178e-07 -2.19234098e-06  1.51549862e-03 -4.13718754e-07]"
"[70.0, 100.0]","[0.25, 0.5]","[850.0, 900.0]","[ 5.14187417e-06 -1.14443849e-06  3.87217018e-07  5.30093550e-07
  3.75792656e-08  2.30075857e-06  9.48259812e-07  4.64569707e-04
  2.49600207e-02 -1.79151498e-07  3.92429924e-07 -1.13521183e-05
 -1.19740865e-06 -1.15241744e-04  6.14866504e-05  4.26881629e-07
 -6.90300587e-08 -1.49886678e-06 -7.15773101e-05 -7.18022142e-07]"
"[70.0, 100.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 7.26500016e-06 -1.54314756e-06  5.67098507e-07  7.46280143e-07
  3.19106520e-08  3.12346484e-06  1.37359110e-06  1.49704796e-04
  4.00494425e-02 -2.50147582e-07  4.22598474e-07  1.65609370e-04
 -1.74502044e-06 -2.09711020e-04  4.10466071e-05  1.43095872e-06
  4.43941919e-08 -1.52353768e-06  2.04533599e-03 -1.09771274e-06]"
"[70.0, 100.0]","[0.25, 0.5]","[1000.0, 1200]","[ 4.77753471e-06 -1.02361618e-06  5.98352837e-07  1.25428803e-07
  1.34762446e-09  2.54952796e-06  1.45336393e-06  1.30259003e-04
  6.01909434e-02 -1.48825367e-07  3.95990933e-07  1.08653588e-04
 -1.83978114e-06 -1.67849439e-04  1.63875705e-04  1.34971454e-06
  4.19998429e-07 -1.89760065e-06 -7.78636792e-04 -8.35142878e-07]"
"[70.0, 100.0]","[0.25, 0.5]","[1200, 1400]","[ 2.40073733e-06 -4.69995492e-07  2.58024849e-07  1.62830979e-07
  1.47909592e-08  8.07516997e-07  6.90931731e-07  3.85661914e-04
  3.90297668e-02 -2.84555889e-08  1.23223724e-07 -2.13506954e-04
 -8.44939984e-07  5.06419526e-06  7.59286745e-05  3.79125864e-07
  5.73983915e-08 -7.72563250e-07 -6.85578200e-04 -9.84728309e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.62519472e-06 -2.12328794e-06  1.40637316e-06  4.48074479e-06
  5.27195885e-06  8.69900913e-07  4.07495769e-07 -4.83095857e-04
  3.07923457e-02 -5.43060662e-06  2.89771794e-06 -8.09657617e-04
 -1.56298593e-06 -1.73157406e-04  3.92707248e-04  7.86676921e-06
 -1.52877937e-05 -3.10459955e-06  3.70079513e-03 -7.83016065e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[270.0, 290.0]","[ 4.73846430e-06 -4.59630125e-06  1.63888947e-06  1.08023928e-05
  6.71219187e-06  2.20716118e-06  5.65900129e-07 -5.19502358e-04
  4.67516179e-02 -6.50983034e-06  3.86577617e-06 -1.04855808e-03
 -1.90514342e-06 -5.11107843e-04  5.94476037e-04  9.48296596e-06
 -2.03798094e-05 -5.53682499e-06 -1.44464569e-04 -1.57136848e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.04904146e-05 -7.32688456e-06  1.57627421e-06  1.58591122e-05
  6.06355336e-06  4.71069103e-06  6.40623323e-07 -1.05612051e-03
  4.28748388e-02 -6.01411340e-06  3.79664159e-06 -8.88760223e-04
 -2.01750427e-06 -3.12304979e-04  4.83298048e-04  9.48064730e-06
 -1.88485390e-05 -6.39883724e-06 -4.47156382e-04 -2.48693179e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[310.0, 330.0]","[ 1.71489098e-05 -9.13121573e-06  1.36936572e-06  1.86135574e-05
  5.09501246e-06  6.74548470e-06  7.43319929e-07 -1.77103937e-03
  4.38195657e-02 -5.21785881e-06  3.77933064e-06 -1.03885952e-03
 -2.01960330e-06 -1.81781143e-04  5.06690469e-04  7.68446433e-06
 -1.61616451e-05 -5.78138101e-06  7.17341179e-04 -2.80076323e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[330.0, 350.0]","[ 2.98567619e-05 -1.05758881e-05  1.09777486e-06  2.27209993e-05
  4.53404027e-06  8.41056634e-06  6.74689175e-07 -2.66838283e-03
  4.41165347e-02 -4.39959022e-06  3.38494738e-06 -1.14608441e-03
 -1.76968660e-06 -3.78694858e-04  4.42784785e-04  6.50532646e-06
 -1.55918483e-05 -4.78922522e-06  1.24235436e-03 -3.62757845e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[350.0, 370.0]","[ 4.82806629e-05 -1.26209422e-05  9.74810443e-07  2.78340054e-05
  4.18671714e-06  1.09062729e-05  7.46535114e-07 -2.27521851e-03
  3.67286623e-02 -3.94992871e-06  3.45516703e-06 -9.37999914e-04
 -1.75682654e-06 -2.70750700e-04  3.47246861e-04  4.97512102e-06
 -1.14277793e-05 -5.58340209e-06  1.71013078e-03 -4.09529688e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[370.0, 390.0]","[ 5.49469127e-05 -1.17960325e-05  9.36764623e-07  2.66717315e-05
  3.58780229e-06  1.16926253e-05  8.91838809e-07 -2.40390723e-03
  3.62363356e-02 -3.46802741e-06  3.34607511e-06 -7.30844474e-04
 -1.82136593e-06 -4.38370723e-04  4.26969173e-04  4.46385485e-06
 -1.11925256e-05 -4.53970835e-06  3.32363176e-03 -4.43297753e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[390.0, 410.0]","[ 5.90311991e-05 -1.16503883e-05  9.35200759e-07  2.47863315e-05
  2.89833691e-06  1.21956486e-05  1.01024430e-06 -2.22045239e-03
  3.45687831e-02 -3.10462224e-06  3.13766154e-06 -7.88883317e-04
 -1.94830921e-06 -3.51615165e-04  3.83418774e-04  4.44847012e-06
 -8.44740008e-06 -5.44670315e-06 -7.65889696e-04 -3.90681332e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[410.0, 430.0]","[ 5.57295930e-05 -1.00042547e-05  9.02630042e-07  2.07095402e-05
  2.35457089e-06  1.19248967e-05  1.13020368e-06 -1.90178804e-03
  3.23244043e-02 -2.72185863e-06  3.31214260e-06 -7.60656000e-04
 -1.95278620e-06 -2.14780811e-04  3.54722104e-04  4.71724064e-06
 -8.12712638e-06 -6.06156113e-06  9.85633447e-04 -3.55110441e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[430.0, 450.0]","[ 5.15021421e-05 -9.33667696e-06  8.77594481e-07  1.71797196e-05
  1.77321914e-06  1.13037691e-05  1.18702131e-06 -1.83942364e-03
  3.08506582e-02 -2.29420811e-06  2.63948933e-06 -2.25535241e-04
 -1.98333478e-06 -4.38047452e-04  3.51201836e-04  4.36309849e-06
 -6.20160755e-06 -5.86419599e-06  1.18687324e-03 -2.75627707e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[450.0, 490.0]","[ 8.75024904e-05 -1.37552584e-05  1.51663320e-06  2.55274409e-05
  2.40479904e-06  1.95426839e-05  2.42263728e-06 -1.68763316e-03
  5.09312423e-02 -3.54687284e-06  4.66918294e-06 -4.29376273e-04
 -3.88938499e-06 -5.95816717e-04  6.40273701e-04  6.90844355e-06
 -8.23508312e-06 -1.03575049e-05  1.08288543e-03 -3.91325633e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[490.0, 530.0]","[ 6.25092877e-05 -1.08302116e-05  1.38184800e-06  1.66313492e-05
  1.39991925e-06  1.63377308e-05  2.38266914e-06 -6.45090263e-04
  4.54867744e-02 -2.52947420e-06  3.42496655e-06 -2.93829437e-04
 -3.59742663e-06 -7.33693521e-04  5.24357653e-04  6.11770659e-06
 -6.09198803e-06 -8.73467645e-06  1.03032751e-03 -2.65822259e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[530.0, 570.0]","[ 4.46104895e-05 -8.93462501e-06  1.24368834e-06  1.09321016e-05
  9.31117045e-07  1.30839434e-05  2.22873638e-06 -5.11641540e-04
  3.85073598e-02 -1.91225729e-06  2.66087796e-06  3.77569919e-05
 -3.25514782e-06 -2.98329591e-04  4.06700504e-04  5.39065420e-06
 -3.49933291e-06 -7.85250890e-06  7.88604126e-04 -1.79057483e-05]"
"[100.0, 140.0]","[0.25, 0.5]","[570.0, 610.0]","[ 3.33966442e-05 -6.15265680e-06  9.68873394e-07  7.15365701e-06
  5.79069475e-07  1.03352700e-05  1.98395398e-06  2.49237197e-05
  3.48250149e-02 -1.36856526e-06  2.13477598e-06 -8.53833496e-05
 -2.79780498e-06 -5.41471051e-04  3.25655202e-04  3.79592355e-06
 -2.39458180e-06 -5.49958445e-06 -3.85559384e-04 -8.98948649e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[610.0, 650.0]","[ 2.32022436e-05 -4.27263891e-06  7.77662042e-07  3.94720338e-06
  2.65952026e-07  7.51597542e-06  1.67959703e-06 -1.09357029e-04
  3.16846051e-02 -8.49151766e-07  1.46634657e-06 -5.57523293e-05
 -2.21801194e-06 -3.18367939e-04  2.23040979e-04  3.13939093e-06
 -1.63198521e-06 -4.53422488e-06  1.03979680e-03 -5.86632204e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[650.0, 700.0]","[ 1.66533717e-05 -3.83913081e-06  7.92985262e-07  2.90110816e-06
  2.32563042e-07  6.71651145e-06  1.73599658e-06  1.77852435e-05
  3.48335697e-02 -8.24637993e-07  1.23365051e-06 -2.21301022e-04
 -2.23527589e-06 -4.13202913e-04  1.73832490e-04  3.02559858e-06
 -8.38144243e-07 -3.56286271e-06  4.92751702e-04 -4.15620635e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[700.0, 750.0]","[ 1.32281207e-05 -2.52242863e-06  6.21690822e-07  1.71557150e-06
  9.87218745e-08  4.82887783e-06  1.37414293e-06  3.01959820e-04
  3.11617423e-02 -4.36417040e-07  7.40557119e-07 -1.14124769e-04
 -1.83142367e-06 -3.71526096e-04  2.38310989e-04  2.00396104e-06
 -8.20937520e-07 -2.53000376e-06 -5.82117739e-04 -2.34830116e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[750.0, 800.0]","[ 8.71209531e-06 -2.04527080e-06  5.18684966e-07  1.12443245e-06
  5.01465355e-08  3.88407813e-06  1.12527406e-06  1.35736606e-04
  2.70532097e-02 -4.27667151e-07  6.06361498e-07 -3.58647131e-05
 -1.45845021e-06 -7.79811412e-05  1.24994096e-04  1.34130727e-06
 -1.49039522e-07 -2.37963428e-06  7.42332106e-05 -6.73679620e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[800.0, 850.0]","[ 7.57344389e-06 -1.54308928e-06  3.99570781e-07  1.07280995e-06
  5.13484382e-08  2.97982250e-06  9.51753414e-07  2.69816740e-04
  2.29071380e-02 -2.36253628e-07  4.71620508e-07 -7.21287403e-05
 -1.23958463e-06 -1.91339451e-04  7.57541451e-05  1.12037047e-06
 -6.03877725e-07 -1.48305968e-06  1.15660423e-03 -1.07042670e-06]"
"[100.0, 140.0]","[0.25, 0.5]","[850.0, 900.0]","[ 4.27509737e-06 -1.31955621e-06  3.32578261e-07  5.06010306e-07
  2.86724910e-08  2.01197051e-06  7.69892703e-07  4.99905801e-04
  1.99512676e-02 -2.06058133e-07  2.93360111e-07 -2.36464464e-04
 -1.04881052e-06 -7.53317888e-05  4.05762096e-05  7.20467722e-07
 -2.24428986e-07 -9.75361922e-07 -2.28121564e-04 -5.16383129e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 4.97234122e-06 -1.15459535e-06  4.77582299e-07  5.11963790e-07
  3.66714828e-08  2.35054544e-06  1.15646423e-06  3.45260307e-04
  3.37817644e-02 -2.99517699e-07  4.01595733e-07  1.48323897e-04
 -1.48571764e-06 -1.29420182e-04  1.07911195e-04  4.34050700e-07
 -4.00934490e-07 -1.04284117e-06  2.29493779e-05 -2.99586660e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[1000.0, 1200]","[ 3.25838995e-06 -7.91308670e-07  4.96465703e-07  1.94465212e-07
  3.64350818e-08  2.37731933e-06  1.24118763e-06  3.05464758e-04
  4.92400057e-02 -8.38299224e-08  3.40395620e-07  1.52372395e-04
 -1.55030280e-06 -1.58070580e-04  2.65856667e-05  8.81320947e-07
 -2.15709274e-07 -1.03958588e-06 -7.68262939e-04 -9.07326318e-07]"
"[100.0, 140.0]","[0.25, 0.5]","[1200, 1400]","[ 1.56212574e-06  3.87821820e-08  2.08550569e-07 -1.70886282e-08
 -1.07558018e-08  5.38148918e-07  5.79054405e-07  3.09954874e-04
  3.11349184e-02  1.54003812e-09  5.64218732e-08  1.83965641e-05
 -6.96223152e-07  9.13064635e-05  7.20772188e-05  2.72496290e-07
  1.23028107e-08 -4.79248145e-07  7.47448658e-04 -4.81886892e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[250.0, 270.0]","[ 1.43197762e-06 -2.12016163e-07  9.25216141e-07  1.20196352e-06
  3.46567639e-06 -6.51481542e-08  3.02083332e-07 -2.79505518e-04
  2.22397042e-02 -3.60896815e-06  1.99391692e-06 -6.60780452e-04
 -1.06138146e-06 -5.45609541e-05  2.35036618e-04  5.55249766e-06
 -1.02922129e-05 -2.05571296e-06  3.14240656e-04 -4.16613657e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[270.0, 290.0]","[ 2.30394252e-06 -2.38364318e-06  1.25912028e-06  4.95730447e-06
  4.39854456e-06  1.03221297e-06  4.73167394e-07 -4.19245948e-04
  3.17370391e-02 -4.67054310e-06  2.81723205e-06 -5.90624077e-04
 -1.52453554e-06 -2.83437390e-04  3.91741553e-04  8.20666678e-06
 -1.16462048e-05 -3.80223561e-06  9.13728425e-04 -6.56833508e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[290.0, 310.0]","[ 4.77763301e-06 -3.92681110e-06  1.20234713e-06  6.97531275e-06
  3.67805363e-06  2.72900198e-06  5.55654485e-07 -4.00967861e-04
  3.30853114e-02 -4.12652940e-06  2.84881202e-06 -8.79634469e-04
 -1.66199807e-06 -3.27868804e-04  4.10994963e-04  7.14713648e-06
 -1.13433837e-05 -4.53071780e-06  1.48801997e-03 -9.17509049e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[310.0, 330.0]","[ 8.33020925e-06 -5.60400582e-06  1.10589512e-06  1.04655773e-05
  3.41230978e-06  4.39604531e-06  6.50661504e-07 -7.43993730e-04
  3.20587061e-02 -3.81931413e-06  2.86090148e-06 -7.02266391e-04
 -1.70048090e-06 -2.15883986e-04  4.53322645e-04  5.11572927e-06
 -1.02999692e-05 -4.32977601e-06  1.38959961e-03 -1.22925922e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[330.0, 350.0]","[ 1.36170769e-05 -6.91796572e-06  9.29116773e-07  1.23988389e-05
  2.93111195e-06  5.71461528e-06  6.07123928e-07 -1.39176167e-03
  3.14095255e-02 -3.28122862e-06  2.71723708e-06 -6.43256155e-04
 -1.49646585e-06 -3.00003914e-04  2.72802603e-04  3.13657283e-06
 -9.01149315e-06 -2.96365789e-06  2.01584211e-03 -1.58299896e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[350.0, 370.0]","[ 2.18663086e-05 -7.31811064e-06  7.61674878e-07  1.50086485e-05
  2.65852379e-06  6.24640782e-06  5.62312758e-07 -1.52200393e-03
  2.79156060e-02 -2.70931844e-06  2.32084112e-06 -7.06141985e-04
 -1.29934273e-06 -2.49291211e-04  2.24812035e-04  2.64377135e-06
 -6.82123207e-06 -2.65208973e-06  1.90459249e-03 -1.96653555e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[370.0, 390.0]","[ 3.10698645e-05 -7.85305119e-06  7.34603391e-07  1.56101857e-05
  2.31990025e-06  8.06109314e-06  7.19655290e-07 -1.81100955e-03
  2.64201616e-02 -2.58934375e-06  2.63732400e-06 -5.44285711e-04
 -1.56392158e-06 -1.24931821e-04  2.33225589e-04  2.55563801e-06
 -6.14631063e-06 -3.23034016e-06  8.45561863e-04 -2.35954692e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[390.0, 410.0]","[ 3.31748638e-05 -7.52538413e-06  7.17175121e-07  1.48268267e-05
  1.87317767e-06  8.40226309e-06  8.00270874e-07 -1.35938470e-03
  2.53991669e-02 -2.14205830e-06  2.32584682e-06 -4.94322965e-04
 -1.51668481e-06 -3.08779631e-04  2.49836681e-04  2.43865949e-06
 -5.32103898e-06 -3.46064449e-06  1.23882176e-03 -2.21740765e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[410.0, 430.0]","[ 3.48708938e-05 -6.21202165e-06  6.17694903e-07  1.27298080e-05
  1.45104242e-06  7.50839624e-06  7.72627496e-07 -1.34707469e-03
  2.31670881e-02 -1.79177655e-06  2.05782237e-06 -4.46340798e-04
 -1.43183415e-06 -3.08203214e-04  2.21843565e-04  2.62614315e-06
 -5.39551450e-06 -2.80993361e-06  6.00779118e-04 -2.19144122e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[430.0, 450.0]","[ 3.29305995e-05 -5.89979019e-06  5.92041881e-07  1.11529543e-05
  1.16589982e-06  6.93136942e-06  8.24465098e-07 -1.18160429e-03
  2.41422653e-02 -1.62630694e-06  1.85089817e-06 -3.51512126e-04
 -1.48388704e-06 -2.33031211e-04  2.70843158e-04  2.40486886e-06
 -3.28478593e-06 -2.98096022e-06  3.66765611e-04 -1.71438729e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[450.0, 490.0]","[ 5.44175767e-05 -9.56235763e-06  1.13214600e-06  1.62405316e-05
  1.59494294e-06  1.22252434e-05  1.63623987e-06 -1.33396398e-03
  3.81025073e-02 -2.45051840e-06  2.90609358e-06 -1.47281158e-04
 -2.73262056e-06 -5.76063037e-04  3.89914875e-04  4.62895217e-06
 -5.62298782e-06 -5.67071058e-06  4.47546446e-04 -2.47725573e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[490.0, 530.0]","[ 4.09434513e-05 -7.35076183e-06  1.00250152e-06  1.04598449e-05
  9.76467064e-07  1.06306666e-05  1.73126309e-06 -6.38204309e-04
  3.60307083e-02 -1.85674207e-06  2.48055381e-06 -4.58823618e-04
 -2.64227834e-06 -3.76654379e-04  3.85022292e-04  3.58412457e-06
 -3.58160640e-06 -4.88558496e-06 -9.85627802e-04 -1.51395770e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[530.0, 570.0]","[ 3.08226455e-05 -5.73056767e-06  8.67840978e-07  7.48749984e-06
  6.23079972e-07  8.54758730e-06  1.59967397e-06 -5.45132872e-04
  3.05147235e-02 -1.44050672e-06  1.83245251e-06 -2.42942441e-04
 -2.47919803e-06 -2.15148805e-04  2.77915155e-04  2.88742420e-06
 -1.79450755e-06 -4.14738103e-06  3.30699189e-04 -1.08980438e-05]"
"[140.0, 200.0]","[0.25, 0.5]","[570.0, 610.0]","[ 1.91983945e-05 -4.19384437e-06  7.40307337e-07  4.26366072e-06
  3.53050831e-07  6.54915036e-06  1.46976148e-06 -8.47897287e-05
  2.74829171e-02 -8.74615764e-07  1.27710269e-06 -4.26186949e-04
 -1.99030155e-06 -1.70463402e-04  2.93356626e-04  2.57888837e-06
 -1.20037854e-06 -3.66359474e-06  1.16884202e-03 -6.19457942e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[610.0, 650.0]","[ 1.61124967e-05 -3.66872865e-06  6.05889946e-07  3.08932625e-06
  2.59167489e-07  5.47684251e-06  1.28404615e-06  1.28784486e-04
  2.44841355e-02 -7.00403214e-07  1.07697011e-06 -1.15822956e-04
 -1.75521506e-06 -2.35202361e-04  2.14411370e-04  2.02255450e-06
 -8.74781912e-07 -2.96650099e-06  2.24242676e-03 -3.00141481e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[650.0, 700.0]","[ 1.47668534e-05 -3.15600664e-06  6.45335108e-07  2.84634371e-06
  1.86346226e-07  5.71967957e-06  1.33061498e-06  9.14873651e-05
  2.85122110e-02 -6.67126515e-07  1.03953833e-06 -6.87531231e-05
 -1.78148803e-06 -2.25026765e-04  2.03197361e-04  2.13725690e-06
 -7.47332232e-07 -2.48168700e-06  6.19558498e-04 -2.97876119e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[700.0, 750.0]","[ 9.70070438e-06 -2.47126400e-06  5.37730632e-07  1.45889736e-06
  1.07234565e-07  4.00577688e-06  1.07428472e-06  4.14288642e-05
  2.36752811e-02 -4.59162123e-07  6.61383576e-07  8.27070494e-05
 -1.48756966e-06 -9.05473304e-05  1.42938768e-04  1.14681077e-06
 -6.02670176e-08 -2.31604028e-06  2.16771932e-03 -1.30492240e-06]"
"[140.0, 200.0]","[0.25, 0.5]","[750.0, 800.0]","[ 7.49433708e-06 -1.86754516e-06  4.16023017e-07  1.03219380e-06
  6.75716477e-08  3.24417678e-06  9.08131921e-07  4.19760756e-04
  2.23179615e-02 -2.87723993e-07  4.43909291e-07  3.68598448e-05
 -1.19847034e-06 -2.10255801e-04  1.49867994e-04  1.35708097e-06
 -3.81487173e-07 -1.87892887e-06 -3.57895590e-04 -8.57640129e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[800.0, 850.0]","[ 5.81628673e-06 -1.43347282e-06  3.12666929e-07  7.32613642e-07
  1.93528584e-08  2.33602823e-06  7.30819954e-07  1.88303658e-04
  1.95149887e-02 -2.27087528e-07  2.92318368e-07  3.34805607e-06
 -9.81729618e-07 -4.86230079e-05  1.33041206e-04  1.01731126e-06
 -3.52087251e-07 -1.36557354e-06  2.71933140e-04 -3.56198329e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[850.0, 900.0]","[ 3.22427419e-06 -8.09546473e-07  2.96702109e-07  5.49812763e-07
  2.39495549e-08  1.34557706e-06  5.55912667e-07  1.21481071e-04
  1.71559578e-02 -2.05911775e-07  1.92392727e-07 -8.95873277e-05
 -7.98907850e-07 -4.40990001e-05  1.94786245e-05  2.11406728e-07
  5.68228619e-07 -4.19525738e-07  1.54895975e-04  1.13240406e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 4.33206218e-06 -7.38354847e-07  3.34796395e-07  3.92867503e-07
  2.50874594e-08  1.69504602e-06  9.26360189e-07 -1.30516263e-04
  3.02618013e-02 -7.85029780e-08  2.17391622e-07  1.57540479e-04
 -1.17459461e-06 -1.37585894e-04  7.39461458e-05  6.17095949e-07
  6.80366569e-08 -9.45369882e-07  2.70830852e-04 -7.41805664e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[1000.0, 1200]","[ 2.92793205e-06 -1.38068326e-06  4.84105445e-07  3.50460454e-07
  4.09428804e-08  1.94709021e-06  1.05161519e-06  2.58972085e-04
  4.20573712e-02 -2.14674547e-07  2.33069570e-07  7.58505551e-05
 -1.39392849e-06 -2.47330731e-04  5.30851866e-05  6.88077117e-07
  4.59611637e-08 -1.46132182e-06  5.96409784e-04 -5.28147680e-07]"
"[140.0, 200.0]","[0.25, 0.5]","[1200, 1400]","[ 1.32117806e-06 -1.81268362e-07  1.80701467e-07 -9.73246446e-09
 -6.35068491e-09  3.82812061e-07  4.65827500e-07  2.74253978e-04
  2.81380091e-02 -5.94137545e-08  3.33554105e-08  3.15924720e-05
 -5.63840814e-07 -1.20072461e-04  9.94206416e-05  1.28989187e-08
  2.68917077e-08 -3.29091410e-07 -5.90433464e-04 -3.29151054e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[250.0, 270.0]","[ 3.68421361e-07  3.58309301e-07  5.72729465e-07 -3.80494326e-07
  1.60744821e-06 -2.07971535e-07  2.28912299e-07  4.01277367e-05
  1.18766254e-02 -1.91658928e-06  9.33676278e-07 -1.97256144e-04
 -6.81860457e-07 -1.48359856e-04  1.98872361e-04  2.83245380e-06
 -3.75639068e-06 -1.47589699e-06  1.86860314e-04 -1.24495260e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[270.0, 290.0]","[ 9.65160264e-07  1.66385678e-07  6.84662884e-07  2.31564368e-07
  1.98893168e-06 -1.93773031e-07  3.43400386e-07  1.80299858e-04
  1.86296507e-02 -2.34573253e-06  1.52756526e-06 -4.61707584e-04
 -9.36892870e-07 -2.18988799e-04  2.45697629e-04  4.24759245e-06
 -5.03817522e-06 -1.89640284e-06  7.92000352e-04 -1.20832015e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[290.0, 310.0]","[ 1.93285125e-06 -7.65671541e-07  6.23198183e-07  1.71722093e-06
  1.75429331e-06  6.47628653e-07  3.46135762e-07 -7.38661440e-05
  1.87344811e-02 -2.08124531e-06  1.60618956e-06 -3.82933149e-04
 -9.47869599e-07 -1.01283676e-04  2.12570167e-04  4.30696337e-06
 -5.25597850e-06 -2.38356183e-06  1.26914888e-03 -1.69180797e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[310.0, 330.0]","[ 1.32586653e-06 -1.41359801e-06  6.13424357e-07  2.48915054e-06
  1.39031150e-06  7.86190680e-07  3.87911765e-07 -2.52696104e-04
  2.00217284e-02 -1.80103872e-06  1.30527083e-06 -4.18406814e-04
 -9.35822341e-07 -1.42316896e-04  1.96947990e-04  3.00503266e-06
 -4.44776917e-06 -1.96594001e-06  1.14965416e-03 -2.33335949e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[330.0, 350.0]","[ 3.43149309e-06 -2.90459204e-06  5.98599065e-07  4.73412383e-06
  1.41241186e-06  2.43537794e-06  3.89672516e-07 -3.73572105e-04
  1.87282240e-02 -1.77838409e-06  1.41213263e-06 -2.55212310e-04
 -9.64269522e-07 -5.60711546e-05  2.00004364e-04  6.77413506e-07
 -3.99808597e-06 -1.09761741e-06 -7.73223992e-04 -3.23972101e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[350.0, 370.0]","[ 7.79189814e-06 -3.49626887e-06  4.93403530e-07  5.94950818e-06
  1.28959070e-06  3.41463488e-06  4.04090925e-07 -6.74873023e-04
  1.87058103e-02 -1.58738845e-06  1.47525668e-06 -3.76193033e-04
 -9.15096550e-07 -1.27096667e-04  1.93883276e-04  7.33641021e-07
 -3.22352133e-06 -1.66332220e-06  1.87231672e-03 -5.58991903e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.04505459e-05 -3.45945523e-06  4.32748710e-07  6.04925912e-06
  1.07265514e-06  3.50593299e-06  3.75318858e-07 -7.66539959e-04
  1.64485244e-02 -1.35221346e-06  1.34422782e-06 -3.09131731e-04
 -8.32227260e-07 -1.54100184e-04  1.68822373e-04  1.00260975e-06
 -1.91292586e-06 -1.95112383e-06  1.66374279e-04 -7.18817986e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[390.0, 410.0]","[ 1.13682667e-05 -3.45602754e-06  4.19310368e-07  6.02710346e-06
  9.38807569e-07  3.47867279e-06  4.18758974e-07 -5.09540209e-04
  1.53277850e-02 -1.22045934e-06  1.23611160e-06 -1.84204574e-04
 -8.00760655e-07 -2.16635645e-04  1.43061679e-04  9.69556651e-07
 -1.40566653e-06 -1.87551811e-06 -2.02627932e-04 -5.95492662e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[410.0, 430.0]","[ 1.30735028e-05 -3.41488490e-06  4.16798342e-07  5.23477924e-06
  6.64375292e-07  3.55902877e-06  4.27374236e-07 -6.27765754e-04
  1.52835280e-02 -1.03585041e-06  1.14079289e-06 -3.24903797e-04
 -8.32873051e-07 -1.72548818e-04  1.21045507e-04  6.84605347e-07
 -1.13403517e-06 -1.62737594e-06  4.98524486e-04 -5.54531314e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[430.0, 450.0]","[ 1.11739757e-05 -2.67651463e-06  3.81873855e-07  4.39266041e-06
  5.17728361e-07  3.42554764e-06  4.79293687e-07 -4.76021822e-04
  1.56178570e-02 -7.83948193e-07  1.03131196e-06 -1.32428926e-04
 -8.80484416e-07 -1.17501347e-04  1.43131267e-04  6.12029145e-07
 -5.02830955e-07 -1.79085250e-06  7.49495235e-04 -4.29162891e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[450.0, 490.0]","[ 2.37066330e-05 -5.02221006e-06  7.17135397e-07  7.60898270e-06
  8.54444906e-07  6.29968076e-06  9.60148765e-07 -1.02315297e-03
  2.65547329e-02 -1.49824042e-06  1.85316780e-06 -9.29382304e-05
 -1.66754508e-06 -3.49542057e-04  3.04307752e-04  1.11789259e-06
 -1.71119304e-06 -3.08339432e-06 -1.12006848e-03 -8.34076914e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[490.0, 530.0]","[ 2.06383094e-05 -4.35128128e-06  6.48919015e-07  5.47935070e-06
  5.18517531e-07  6.10509527e-06  1.01127885e-06 -5.73938868e-04
  2.43191252e-02 -1.15914931e-06  1.42714223e-06 -7.65974649e-05
 -1.62775111e-06 -3.41618198e-04  2.19565124e-04  1.51802981e-06
 -1.10382987e-06 -2.58388484e-06 -7.98170358e-05 -5.89933191e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[530.0, 570.0]","[ 1.69655245e-05 -2.92867554e-06  5.14353877e-07  3.70680735e-06
  3.01292586e-07  4.42383897e-06  9.23385333e-07  1.05814545e-05
  2.08810588e-02 -7.39524867e-07  9.58268685e-07 -2.35498848e-04
 -1.38309001e-06 -4.34878471e-04  2.46413108e-04  1.51800051e-06
 -1.13530831e-06 -2.20168604e-06 -1.50312731e-03 -3.73314454e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[570.0, 610.0]","[ 1.28138416e-05 -2.51729713e-06  4.60263763e-07  2.81319866e-06
  2.21406384e-07  4.30455057e-06  8.53639817e-07 -7.11719477e-05
  2.03050731e-02 -6.35939430e-07  8.83538021e-07 -1.65127109e-05
 -1.23033550e-06 -3.27619162e-04  2.28430776e-04  1.14214890e-06
 -9.30494639e-07 -1.66990040e-06 -2.76258584e-04 -3.92660520e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[610.0, 650.0]","[ 8.55595349e-06 -1.79065672e-06  3.61865487e-07  1.75615870e-06
  1.45982881e-07  2.91554017e-06  7.88659273e-07  1.54148818e-05
  1.96851901e-02 -4.38609635e-07  5.95803753e-07  7.01944260e-06
 -1.04250390e-06 -1.20303569e-04  2.16602168e-04  1.41030443e-06
 -5.68293706e-09 -1.45702972e-06  5.48907658e-04 -1.64593687e-06]"
"[200.0, 290.0]","[0.25, 0.5]","[650.0, 700.0]","[ 7.97438525e-06 -1.69573864e-06  3.90396487e-07  1.05522239e-06
  6.00189050e-08  3.08722834e-06  7.86633038e-07 -5.08299346e-05
  2.05865229e-02 -3.39839787e-07  4.41983055e-07 -7.55087066e-05
 -1.09239994e-06 -1.77198190e-04  1.84288018e-04  1.36837762e-06
  9.14469295e-08 -1.52226639e-06  6.26081321e-04 -6.05157964e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[700.0, 750.0]","[ 6.59883744e-06 -1.32003554e-06  3.17683354e-07  8.23295831e-07
  2.73705871e-08  2.17839420e-06  6.87070456e-07  2.43755837e-04
  1.78945163e-02 -2.72199638e-07  3.58797073e-07 -8.26854737e-05
 -9.67245542e-07 -6.03506007e-05  1.21782310e-04  6.59764056e-07
 -2.98256069e-07 -1.09446535e-06  7.93847336e-04 -5.77918681e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[750.0, 800.0]","[ 3.75159868e-06 -6.70184398e-07  2.50488497e-07  4.11213070e-07
  2.85785755e-08  1.56050401e-06  5.81987679e-07  1.25494005e-04
  1.51170039e-02 -1.28884596e-07  2.64757875e-07 -3.89168460e-05
 -6.98651776e-07 -4.99428117e-05  8.92782525e-05  4.81362035e-07
  6.59362264e-08 -4.61127746e-07  3.64366603e-04 -5.87777561e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[800.0, 850.0]","[ 2.63589787e-06 -5.80135988e-07  2.01021367e-07  2.96047049e-07
 -1.02462127e-09  1.15443214e-06  4.76753739e-07  6.17137771e-05
  1.38177738e-02 -5.78484084e-08  1.33660243e-07  1.01642701e-05
 -5.87407670e-07 -1.36873434e-04  5.53834205e-05  3.27497757e-07
  2.07238842e-07 -7.21673190e-07  7.22505749e-04  5.39525504e-08]"
"[200.0, 290.0]","[0.25, 0.5]","[850.0, 900.0]","[ 2.42644731e-06 -6.38129593e-07  1.67632112e-07  3.52295335e-07
  1.88058928e-08  9.16379975e-07  3.64525860e-07  9.13042690e-05
  1.15708003e-02 -8.79619989e-08  1.25932006e-07 -4.93659535e-05
 -4.91430051e-07 -8.12431887e-05  2.43887240e-05  3.14444459e-07
 -3.16575556e-08 -2.95989204e-07  8.63109017e-04 -2.17964857e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 2.81571942e-06 -7.36138113e-07  2.35939804e-07  3.27288290e-07
  1.61058942e-09  1.23019257e-06  6.23998398e-07  3.59179653e-04
  2.15269186e-02 -1.00116390e-07  1.26747594e-07 -2.28784053e-05
 -8.02855185e-07 -5.95298426e-05  1.48883359e-04  6.18251035e-07
 -3.60909145e-08 -5.72780121e-07 -6.75724660e-04 -3.56295719e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[1000.0, 1200]","[ 1.82206075e-06 -4.27000582e-07  3.00627508e-07  2.31460662e-07
  3.06261766e-08  1.10991235e-06  7.27912032e-07  2.39955846e-04
  3.48256444e-02 -2.29880957e-08  1.15440155e-07  2.27359635e-04
 -9.18194128e-07  1.04875508e-05  2.81924160e-05  2.26854407e-07
 -1.79328345e-08 -6.26893870e-07  6.24242302e-04 -2.55932049e-07]"
"[200.0, 290.0]","[0.25, 0.5]","[1200, 1400]","[ 1.33486467e-06 -8.80819066e-08  1.38490847e-07  6.39505354e-08
 -7.72976919e-09  2.41884155e-07  2.94099011e-07  2.96697696e-04
  2.11514278e-02 -9.83103879e-09 -2.96676577e-08 -1.69346782e-04
 -4.04355661e-07 -1.35564611e-04  8.58516748e-05  4.16900541e-07
 -2.32108053e-08 -2.27408807e-07  2.74217985e-04 -4.14926864e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[250.0, 270.0]","[ 9.87131307e-07  6.98795107e-07  2.47323447e-07 -9.85196148e-07
  6.96541317e-07 -5.17398036e-07  1.08985248e-07  2.08066921e-04
  9.30171880e-03 -8.49647575e-07  5.51256207e-07 -1.71698461e-04
 -3.27337030e-07 -7.70456412e-05  8.08572102e-05  1.45238987e-06
 -1.40711438e-06 -3.45711059e-08 -2.72976287e-04 -1.14757222e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[270.0, 290.0]","[ 4.37649639e-07  7.66409519e-07  3.92790586e-07 -8.74650173e-07
  9.49660479e-07 -6.02607414e-07  1.92449829e-07  1.02802590e-04
  1.36274968e-02 -1.18621378e-06  7.83188495e-07 -2.82682768e-04
 -5.61453840e-07 -6.92754361e-05  1.68166934e-04  1.49932776e-06
 -2.29298284e-06 -5.69377306e-07 -1.16635675e-03 -6.56207435e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[290.0, 310.0]","[ 2.49494601e-07  6.80580648e-07  3.54650696e-07 -5.73966546e-07
  7.78574374e-07 -5.64354110e-07  2.06507609e-07  2.36394929e-04
  1.44880140e-02 -1.03361247e-06  7.59607859e-07 -6.87289996e-05
 -5.21651852e-07 -2.67064702e-04  1.72643279e-04  2.56708472e-06
 -2.09740002e-06 -5.31206082e-07  1.03149676e-03 -2.98405453e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[310.0, 330.0]","[ 5.32116162e-07  2.13182388e-07  3.06764320e-07 -2.42487645e-08
  6.11010706e-07 -2.41082850e-07  2.67050426e-07  1.51905645e-04
  1.50535224e-02 -8.70300544e-07  7.02183809e-07 -3.36985930e-04
 -5.57305701e-07 -9.11529923e-05  1.36303319e-04  2.21145944e-06
 -1.74561787e-06 -5.74396396e-07 -5.64955228e-04 -3.30959648e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[330.0, 350.0]","[ 3.16200824e-07 -6.51537910e-07  3.98921179e-07  9.59628298e-07
  6.28550069e-07  4.62074742e-07  2.52606670e-07  1.13410546e-04
  1.47510532e-02 -9.73492253e-07  7.33788645e-07 -1.90113333e-04
 -6.57435594e-07 -1.28034877e-04  1.30549828e-04 -2.33357524e-07
 -1.64327036e-06 -7.49853610e-07  5.38788356e-04 -5.65110878e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[350.0, 370.0]","[ 1.32233622e-06 -1.05857456e-06  2.93157067e-07  1.46496269e-06
  5.11259113e-07  8.77059295e-07  2.12440609e-07 -2.18761715e-04
  1.43647072e-02 -7.67443671e-07  6.29929388e-07 -1.78278239e-04
 -5.19268985e-07 -5.64341929e-05  1.25539354e-04 -1.72255503e-07
 -8.16244409e-07 -4.95011615e-07  1.00865567e-03 -6.07089067e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[370.0, 390.0]","[ 1.70579091e-06 -1.22385149e-06  3.15163121e-07  1.43536362e-06
  4.33301978e-07  1.09512513e-06  2.72200503e-07 -8.89022006e-05
  1.39433660e-02 -7.30775000e-07  6.94318834e-07 -1.97277526e-04
 -5.83254337e-07 -1.25415434e-04  1.39510460e-04 -9.45141128e-08
 -1.38747060e-07 -8.50106571e-07  8.66411511e-04 -8.29359816e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[390.0, 410.0]","[ 2.81715665e-06 -1.31046409e-06  2.74769175e-07  1.87602719e-06
  4.21240715e-07  1.29366951e-06  2.46487843e-07 -1.58285920e-04
  1.33364156e-02 -6.71851587e-07  6.40248171e-07 -9.92460246e-05
 -5.24193710e-07 -6.49337992e-05  1.09418206e-04  1.80264975e-08
 -4.33316257e-07 -7.08957949e-07  5.84803331e-04 -1.34505832e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[410.0, 430.0]","[ 3.62091601e-06 -1.48814232e-06  2.53799141e-07  2.00977816e-06
  3.58756519e-07  1.44555561e-06  2.94255436e-07 -1.82547919e-04
  1.21834131e-02 -5.93115009e-07  6.14151328e-07  3.30270629e-05
 -5.38700051e-07 -1.70331662e-04  7.95713142e-05  4.44536678e-07
 -1.67374561e-07 -8.64098874e-07  2.18200015e-04 -1.51312901e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[430.0, 450.0]","[ 3.40745998e-06 -1.27621076e-06  2.55232718e-07  1.53708200e-06
  2.58599167e-07  1.18268082e-06  2.49186648e-07 -2.99393889e-04
  1.19761858e-02 -5.47436947e-07  5.16448418e-07 -9.03666620e-06
 -5.01804203e-07 -1.15117599e-04  6.15597175e-05 -1.95791190e-07
 -3.59812334e-07 -3.12438006e-07  1.18309998e-03 -9.69247484e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[450.0, 490.0]","[ 7.47820888e-06 -2.33439836e-06  4.76048309e-07  2.79166193e-06
  3.57039591e-07  2.77748881e-06  6.48275634e-07 -3.28402735e-04
  2.49441793e-02 -8.29300735e-07  8.97822610e-07 -2.54579964e-04
 -1.16077224e-06 -2.69632193e-04  1.79646884e-04  5.06819056e-07
 -1.43534777e-07 -1.22318493e-06 -5.60531258e-04 -1.52952411e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[490.0, 530.0]","[ 6.60247489e-06 -1.90409828e-06  4.06267702e-07  2.12803080e-06
  2.77554261e-07  2.45194403e-06  6.62676217e-07 -1.61748317e-04
  2.22959121e-02 -6.55574102e-07  8.85228536e-07 -1.67847727e-04
 -1.01595590e-06 -2.58904155e-04  1.98757805e-04  6.71712882e-07
 -1.75042923e-07 -9.16396914e-07  1.48363520e-03 -1.19495012e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[530.0, 570.0]","[ 6.29662165e-06 -1.42028781e-06  3.24940966e-07  1.50863814e-06
  1.48525685e-07  2.02276683e-06  5.74727343e-07 -8.73779985e-05
  2.05971687e-02 -3.64476702e-07  5.46434299e-07  6.94138951e-07
 -8.95738073e-07 -4.85558239e-05  1.51605418e-04  7.91742792e-07
 -3.12929844e-07 -9.27114039e-07 -2.19969986e-04 -1.63084343e-06]"
"[290.0, 2500.0]","[0.25, 0.5]","[570.0, 610.0]","[ 4.32704603e-06 -1.11500947e-06  3.43370261e-07  7.96379559e-07
  8.30118812e-08  1.65143934e-06  5.50282629e-07 -2.56007581e-04
  1.95140112e-02 -3.42726599e-07  4.13306296e-07  4.21099909e-05
 -8.35616043e-07 -9.64596385e-05  1.36577611e-04  1.21952032e-07
 -3.04112573e-07 -9.06833029e-07 -9.15641258e-05 -9.30075294e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[610.0, 650.0]","[ 3.56057481e-06 -8.45421993e-07  2.73017355e-07  5.03011479e-07
  4.14625751e-08  1.37791146e-06  5.31934345e-07 -2.62475237e-04
  1.83094759e-02 -2.51203964e-07  3.18347786e-07 -7.64136629e-06
 -7.84104049e-07 -2.69937613e-04  1.33574509e-04  3.86646564e-07
  1.55117996e-07 -3.85833893e-07  1.58162993e-03 -4.60366591e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[650.0, 700.0]","[ 4.08704542e-06 -6.36183636e-07  2.55164343e-07  5.19297155e-07
  2.32925864e-08  1.37987513e-06  6.08275752e-07 -1.28586194e-04
  2.15829100e-02 -2.25641579e-07  3.53089898e-07  7.92844632e-05
 -8.45724432e-07 -1.41083296e-04  1.49445054e-04  4.68954875e-07
 -3.52335810e-07 -8.20070260e-07 -1.24245613e-04 -3.50739886e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[700.0, 750.0]","[ 2.56351545e-06 -4.94322167e-07  2.19966164e-07  3.45116854e-07
  5.11077874e-08  9.86486258e-07  4.88665466e-07 -1.11573812e-04
  2.19312521e-02 -1.90852677e-07  2.61460331e-07 -7.10202610e-05
 -6.58838271e-07 -1.45415936e-04  1.28754465e-04  5.78489864e-07
  1.07589680e-07 -4.88618324e-07 -2.64726579e-03 -1.34386400e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[750.0, 800.0]","[ 2.34891018e-06 -5.44218401e-07  2.22243542e-07  2.30433670e-07
  3.00523585e-08  9.90593093e-07  4.56475063e-07  1.07416138e-04
  1.82235271e-02 -1.83291024e-07  2.21773767e-07  5.33575922e-05
 -6.27752352e-07 -3.12982992e-05  8.56446197e-05  3.15475206e-07
 -2.42555660e-07 -3.78425545e-07  1.02803270e-03 -3.61181065e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[800.0, 850.0]","[ 1.70114026e-06 -4.63166638e-07  1.83289609e-07  3.17758393e-07
  2.80855194e-08  7.50390978e-07  3.40368429e-07  1.80994116e-05
  1.66101381e-02 -9.89903985e-08  1.34923822e-07  8.47762181e-05
 -4.59460026e-07 -1.56332518e-04  4.60016904e-05  2.49733259e-07
  6.63207547e-08  1.21786514e-07  1.38235241e-03 -9.42694790e-08]"
"[290.0, 2500.0]","[0.25, 0.5]","[850.0, 900.0]","[ 8.64502129e-07 -3.65341732e-07  1.67627170e-07  2.13513300e-07
  2.36279953e-08  5.33200901e-07  3.37353706e-07  5.64116791e-05
  1.39165329e-02 -4.23555063e-08  6.92647881e-08  3.10290349e-05
 -4.54620333e-07 -1.41475177e-04  1.85165919e-05  3.34912914e-07
  1.52359450e-07 -1.35864559e-07  8.94254903e-05  2.15301930e-07]"
"[290.0, 2500.0]","[0.25, 0.5]","[900.0, 1000.0]","[ 1.93695097e-06 -1.27912258e-07  1.97589013e-07  1.49708425e-07
  2.20624656e-08  5.63423223e-07  4.99305802e-07  1.49514176e-04
  2.49786682e-02 -4.43281921e-08  1.65424035e-07 -1.13307903e-04
 -6.31512804e-07 -2.16953997e-04  3.04098719e-05  1.68988049e-07
 -1.72211226e-07 -1.62740094e-07  1.38249774e-03 -5.51188989e-08]"
"[290.0, 2500.0]","[0.25, 0.5]","[1000.0, 1200]","[ 1.74013934e-06 -1.85195199e-07  2.49018943e-07  2.31748958e-07
  4.39061583e-08  6.42133270e-07  6.00202869e-07  4.88273562e-04
  3.88282293e-02 -9.44466138e-08  1.04141213e-07 -2.95574511e-05
 -7.82897233e-07 -1.01501539e-04  1.81672231e-04  1.14576943e-07
  3.76996442e-08 -4.82401626e-07 -1.45743234e-03 -2.68955824e-08]"
"[290.0, 2500.0]","[0.25, 0.5]","[1200, 1400]","[ 9.17231678e-07 -1.92897237e-07  1.39965791e-07  1.34121469e-07
  1.26910847e-08  4.30449623e-07  3.45795757e-07  1.11796153e-04
  2.90590062e-02 -1.07243882e-08  8.45209306e-08  2.18099040e-04
 -4.46568636e-07 -7.97966731e-05  6.86551636e-05  6.93648571e-08
 -1.12825084e-08 -1.12440165e-07 -8.07827258e-04 -1.43569594e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[250.0, 270.0]","[ 3.30888499e-06 -8.26192592e-06  3.89719589e-06  1.62015970e-05
  1.58823281e-05  4.18867470e-06  1.00910833e-06 -1.27940575e-03
  8.20025245e-02 -1.56100267e-05  8.46557759e-06 -2.24467007e-03
 -4.01778230e-06 -5.66549654e-04  1.16187341e-03  2.23641456e-05
 -4.94507205e-05 -1.24461798e-05  5.04948923e-03 -2.43292414e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.50659255e-05 -1.66231300e-05  4.37266839e-06  3.39664331e-05
  1.84048145e-05  9.25909807e-06  1.34501489e-06 -2.37862091e-03
  1.15515897e-01 -1.79971995e-05  1.01041741e-05 -3.21221841e-03
 -4.91078134e-06 -8.73933747e-04  1.57020473e-03  2.76776825e-05
 -6.02260261e-05 -1.49897818e-05  8.00729094e-03 -6.11544763e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.41162272e-05 -2.37560436e-05  3.72720110e-06  4.74205158e-05
  1.55987881e-05  1.53640566e-05  1.58053028e-06 -3.79000022e-03
  1.10033012e-01 -1.51867848e-05  9.75041910e-06 -2.56808054e-03
 -4.79750887e-06 -6.80905542e-04  1.24266400e-03  2.41222756e-05
 -5.19217217e-05 -1.53860331e-05  3.98715362e-03 -8.73569437e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[310.0, 330.0]","[ 5.93127872e-05 -2.63723489e-05  2.94545724e-06  5.56745941e-05
  1.30703699e-05  1.83818388e-05  1.42518764e-06 -5.15792039e-03
  1.01498192e-01 -1.24433283e-05  8.73036948e-06 -2.84653103e-03
 -4.04620217e-06 -3.66819582e-04  1.17395086e-03  2.23284955e-05
 -4.54012765e-05 -1.55160878e-05  2.50226902e-03 -1.07531916e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[330.0, 350.0]","[ 9.29630031e-05 -2.87627537e-05  2.26266338e-06  6.43527956e-05
  1.13319065e-05  2.22673563e-05  1.34379058e-06 -5.76321630e-03
  9.08435281e-02 -1.01770508e-05  7.88085401e-06 -2.55483672e-03
 -3.44798601e-06 -8.84463179e-04  1.05547544e-03  1.76687519e-05
 -3.80350434e-05 -1.52569786e-05  1.94811927e-03 -1.16530013e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.51000467e-04 -3.30920524e-05  1.92774117e-06  7.83050086e-05
  1.03518274e-05  2.77640862e-05  1.36711032e-06 -6.62615163e-03
  7.64647019e-02 -8.92647701e-06  7.44797204e-06 -1.98923681e-03
 -3.29601920e-06 -7.32883075e-04  7.02897016e-04  1.66804523e-05
 -3.88142245e-05 -1.37896667e-05  5.12806181e-03 -1.49141639e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.71336718e-04 -3.13955517e-05  1.80470433e-06  7.55367689e-05
  8.80825600e-06  3.02713614e-05  1.71518575e-06 -6.97831434e-03
  7.28754601e-02 -7.75651584e-06  7.60179849e-06 -8.79114404e-04
 -3.58891394e-06 -9.62675142e-04  7.18662057e-04  1.47899667e-05
 -3.39427076e-05 -1.30155588e-05  1.13614091e-03 -1.42239801e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.64355351e-04 -2.74386765e-05  1.68160325e-06  6.35008459e-05
  6.60338163e-06  2.89536227e-05  1.90817684e-06 -5.56862878e-03
  6.53166285e-02 -6.41929160e-06  6.68013968e-06 -1.97556563e-03
 -3.53201013e-06 -2.82607400e-04  6.59585849e-04  1.39697311e-05
 -2.82306567e-05 -1.22965039e-05  3.67523071e-04 -1.24733368e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.48037963e-04 -2.34479442e-05  1.65844584e-06  5.28072620e-05
  5.26012119e-06  2.74795314e-05  2.05899901e-06 -3.60512608e-03
  5.64061194e-02 -5.45835565e-06  6.07209544e-06 -1.10336263e-03
 -3.80054799e-06 -7.80950880e-04  7.18515673e-04  1.18581245e-05
 -2.08739234e-05 -1.36260106e-05 -8.76439787e-04 -1.01933978e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.21774377e-04 -1.86268031e-05  1.41841254e-06  4.01188306e-05
  3.73400886e-06  2.40982983e-05  2.09660929e-06 -3.16947863e-03
  4.79661444e-02 -4.09988147e-06  5.11979799e-06 -7.93433661e-04
 -3.55429976e-06 -5.42557469e-04  5.07631653e-04  1.08966035e-05
 -1.67275530e-05 -1.20459080e-05  1.93475833e-03 -7.95264939e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.93079151e-04 -2.99249651e-05  2.55858921e-06  5.50918726e-05
  4.82052419e-06  4.05585537e-05  4.08794691e-06 -4.67960697e-03
  8.23694884e-02 -6.36855419e-06  8.48111523e-06 -7.79342602e-04
 -6.55974337e-06 -1.50815230e-03  7.92535152e-04  1.66360175e-05
 -2.45599016e-05 -2.05425172e-05  2.92025728e-03 -1.09044297e-04]"
"[0.0, 20.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.21894745e-04 -2.02738556e-05  2.10866991e-06  3.14431751e-05
  2.42908235e-06  3.01058486e-05  3.76332062e-06 -2.28970571e-03
  6.61436456e-02 -4.04398293e-06  5.63583145e-06 -6.15027182e-04
 -5.53731681e-06 -9.44230503e-04  6.27583704e-04  1.30528880e-05
 -1.30408760e-05 -1.51527560e-05  5.53672064e-03 -6.14746897e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[530.0, 570.0]","[ 8.09113658e-05 -1.44599185e-05  1.67749831e-06  1.78164932e-05
  1.27977142e-06  2.19852576e-05  3.09388967e-06 -1.01462361e-03
  5.64349298e-02 -2.73440469e-06  3.64836238e-06 -2.50589067e-05
 -4.54052604e-06 -6.32893187e-04  5.95800813e-04  9.64456168e-06
 -8.02823873e-06 -1.15606871e-05  8.85637882e-04 -3.68599190e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[570.0, 610.0]","[ 5.17432049e-05 -9.73211271e-06  1.26963149e-06  1.07752935e-05
  7.64719488e-07  1.55872515e-05  2.55981571e-06 -5.22397789e-04
  4.67399968e-02 -1.90462285e-06  2.67900134e-06 -6.94958679e-05
 -3.54562390e-06 -4.57479839e-04  4.12525340e-04  6.22725003e-06
 -4.31751815e-06 -8.96966329e-06  2.08217294e-03 -2.09191413e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[610.0, 650.0]","[ 3.57018223e-05 -7.31976991e-06  9.95808645e-07  6.65306901e-06
  4.19966202e-07  1.27178759e-05  2.17196272e-06 -4.24937274e-04
  3.74043668e-02 -1.19879001e-06  1.99170771e-06 -2.16540622e-05
 -2.94074076e-06 -1.32247885e-04  2.15517412e-04  4.91298060e-06
 -2.81495297e-06 -7.00084086e-06  2.90412414e-03 -1.22028966e-05]"
"[0.0, 20.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.63873050e-05 -5.84052372e-06  9.60940976e-07  4.57273993e-06
  3.03055611e-07  9.79290549e-06  2.10212325e-06  2.75864396e-04
  4.00918925e-02 -9.64441413e-07  1.27462741e-06 -6.20239672e-05
 -2.75101299e-06 -2.21768949e-04  2.57643649e-04  3.62398394e-06
 -1.08664929e-06 -5.07048651e-06  1.34620141e-03 -7.60750374e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[700.0, 750.0]","[ 1.61661790e-05 -4.51218358e-06  7.10407094e-07  2.81574118e-06
  1.54440238e-07  7.65328001e-06  1.68315399e-06  5.00968775e-04
  3.06330179e-02 -5.98761665e-07  8.61813225e-07 -2.94338019e-04
 -2.21471060e-06 -3.44867810e-04  6.34212283e-05  3.09369230e-06
 -1.03848576e-06 -3.83283742e-06  2.27163102e-03 -4.77737443e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[750.0, 800.0]","[ 9.80808778e-06 -3.15054652e-06  5.39908311e-07  1.48884125e-06
  9.04627701e-08  5.17770185e-06  1.25734991e-06  2.71767574e-04
  2.68374672e-02 -3.89235658e-07  7.80144089e-07 -1.29951430e-04
 -1.65011840e-06 -3.38920341e-04  1.38982678e-04  1.22359128e-06
  6.59071401e-10 -2.95665778e-06 -1.50365334e-03 -1.76043758e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[800.0, 850.0]","[ 7.14261420e-06 -2.20899166e-06  3.97536648e-07  1.09654035e-06
  3.79383552e-08  3.44207872e-06  8.57608039e-07 -1.50778510e-04
  2.27699470e-02 -2.79497160e-07  4.47773783e-07 -3.69599525e-05
 -1.11147931e-06 -1.47479780e-04  6.63735525e-06  1.30038884e-06
 -3.06886889e-07 -1.72113119e-06 -2.88102152e-04 -1.28978980e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[850.0, 900.0]","[ 3.17367089e-06 -1.17426895e-06  2.72698774e-07  4.60563028e-07
  2.40996026e-08  1.95448588e-06  7.21510589e-07  2.82183207e-04
  1.74434171e-02 -1.75801336e-07  1.58543015e-07 -9.18058061e-05
 -9.20795079e-07  5.34434614e-05  6.39376102e-05  1.18947623e-06
  1.94797690e-07 -9.33927287e-07  5.30584282e-04 -8.48099775e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 5.35539446e-06 -1.30654487e-06  3.59462621e-07  3.19701550e-07
 -2.45894156e-08  2.45969693e-06  9.38607307e-07  1.12623340e-04
  2.96423297e-02 -1.38686017e-07  1.83889970e-07  9.54783601e-05
 -1.16632021e-06 -1.08902355e-04  8.80792328e-05  1.08935942e-06
 -4.15428045e-07 -1.19330327e-06 -2.42810940e-04 -1.01716178e-06]"
"[0.0, 20.0]","[0.5, 0.75]","[1000.0, 1200]","[ 3.42100489e-06 -7.82058448e-07  3.35380298e-07  1.40415248e-07
 -5.37881293e-09  1.71744757e-06  9.45665020e-07  2.97325461e-04
  3.56061223e-02 -7.20274037e-08  2.06337726e-07  8.13703962e-05
 -1.13193714e-06  7.26700499e-06  2.28400848e-05  4.25402196e-07
  2.73191003e-07 -8.55837725e-07 -3.83427182e-04 -8.17446095e-07]"
"[0.0, 20.0]","[0.5, 0.75]","[1200, 1400]","[ 9.09334729e-07 -3.62577259e-07  1.44150419e-07  1.48865078e-07
  5.43551089e-09  5.57250044e-07  4.00048561e-07  2.26347695e-04
  2.09707800e-02  2.31568261e-08  4.20853312e-08  6.63814529e-05
 -5.05972848e-07 -7.07009511e-05  6.37232935e-05  2.42677097e-07
 -4.64700627e-08 -2.03435463e-07 -1.17610920e-03 -6.10892495e-07]"
"[20.0, 40.0]","[0.5, 0.75]","[250.0, 270.0]","[ 2.03328003e-06 -1.03644382e-05  4.29387991e-06  1.87899434e-05
  1.75658675e-05  5.38522537e-06  1.19843055e-06 -1.19806567e-03
  9.63786552e-02 -1.73713742e-05  9.18129130e-06 -2.38034004e-03
 -4.54206601e-06 -8.55336958e-04  1.33115419e-03  2.48032520e-05
 -5.39594425e-05 -1.32155432e-05  2.35199922e-03 -2.51382645e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.65853221e-05 -1.92213061e-05  4.99340762e-06  3.98405698e-05
  2.12227295e-05  1.08237264e-05  1.62790982e-06 -3.17581870e-03
  1.31033672e-01 -2.08308143e-05  1.21131580e-05 -3.37561541e-03
 -5.68050791e-06 -1.02050506e-03  1.59657341e-03  2.99976781e-05
 -6.90600590e-05 -1.78662156e-05  7.84616221e-03 -7.04976276e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[290.0, 310.0]","[ 4.13111232e-05 -2.67471764e-05  4.35287293e-06  5.59383358e-05
  1.84745505e-05  1.69512690e-05  1.73616458e-06 -4.23449418e-03
  1.25997913e-01 -1.78137898e-05  1.10589418e-05 -3.25430676e-03
 -5.48850515e-06 -1.19679398e-03  1.57529684e-03  2.73844068e-05
 -6.12835900e-05 -1.71313006e-05  6.13384214e-03 -9.91157536e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[310.0, 330.0]","[ 6.71423048e-05 -3.06928044e-05  3.50067153e-06  6.50582538e-05
  1.55117546e-05  2.13203676e-05  1.68317873e-06 -5.85324385e-03
  1.16056577e-01 -1.46816339e-05  1.01488502e-05 -2.30601931e-03
 -4.84797023e-06 -1.07021515e-03  1.26289740e-03  2.59577804e-05
 -5.37713263e-05 -1.79080548e-05  4.64557761e-03 -1.23049822e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[330.0, 350.0]","[ 1.12756866e-04 -3.50599276e-05  2.79975408e-06  7.81042598e-05
  1.35753638e-05  2.81708484e-05  1.78777435e-06 -6.97538287e-03
  1.08126752e-01 -1.22578196e-05  9.71279725e-06 -1.82673941e-03
 -4.55195165e-06 -9.19816889e-04  1.14404728e-03  2.24813551e-05
 -4.71515275e-05 -1.86448221e-05  4.58958064e-03 -1.47035495e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.85277072e-04 -4.16306501e-05  2.45576485e-06  9.76016765e-05
  1.29223086e-05  3.45801585e-05  1.71164243e-06 -8.48177979e-03
  9.66444776e-02 -1.11180649e-05  9.21278809e-06 -1.95775699e-03
 -4.08922381e-06 -8.97142504e-04  9.61956917e-04  2.03897361e-05
 -4.60768941e-05 -1.71086730e-05  6.56211318e-03 -1.80418041e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[370.0, 390.0]","[ 2.15389974e-04 -4.00636253e-05  2.33576329e-06  9.48150161e-05
  1.08785389e-05  3.87266056e-05  2.16774248e-06 -7.72926998e-03
  8.62954816e-02 -9.79092223e-06  9.49319937e-06 -1.91300297e-03
 -4.63404211e-06 -7.70450489e-04  8.50373019e-04  1.94318797e-05
 -4.21140711e-05 -1.78856833e-05  1.31435652e-03 -1.79619958e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[390.0, 410.0]","[ 2.05115817e-04 -3.53892767e-05  2.29055508e-06  8.09640648e-05
  8.62144028e-06  3.70476841e-05  2.45443605e-06 -6.72567989e-03
  7.62056568e-02 -8.24687460e-06  8.77309015e-06 -1.87362242e-03
 -4.74676853e-06 -1.29773058e-03  8.17502177e-04  1.79513606e-05
 -3.41483782e-05 -1.49742389e-05  6.40601429e-03 -1.56961736e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.91045906e-04 -3.04361107e-05  2.18967726e-06  6.74788053e-05
  6.67434043e-06  3.54303718e-05  2.69741507e-06 -5.54943955e-03
  7.26602644e-02 -6.93247435e-06  8.10520218e-06 -1.52629109e-03
 -4.93344920e-06 -9.81744912e-04  8.55224127e-04  1.52928738e-05
 -2.85391746e-05 -1.59553309e-05  4.71880900e-03 -1.29975889e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.61801196e-04 -2.55594500e-05  2.07382709e-06  5.20659443e-05
  4.95174879e-06  3.14867446e-05  2.71194418e-06 -4.39183794e-03
  6.75359862e-02 -5.81067443e-06  6.83071588e-06 -8.80470671e-04
 -4.65373793e-06 -4.65451619e-04  7.74922488e-04  1.45561962e-05
 -2.33448255e-05 -1.49558160e-05  2.55486753e-03 -1.05941302e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[450.0, 490.0]","[ 2.51645261e-04 -4.01342836e-05  3.65961598e-06  7.32851005e-05
  6.33691674e-06  5.48425798e-05  5.60718180e-06 -5.30843432e-03
  1.15352116e-01 -8.65105713e-06  1.12463327e-05 -1.52126806e-03
 -8.90101844e-06 -1.73419125e-03  1.14589788e-03  2.32428609e-05
 -2.97096825e-05 -2.75252300e-05  3.96834598e-03 -1.42503376e-04]"
"[20.0, 40.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.75736084e-04 -2.79697318e-05  2.94809727e-06  4.46836139e-05
  3.56837112e-06  4.08892523e-05  5.13557163e-06 -2.62707862e-03
  9.62654391e-02 -5.80825472e-06  8.05838479e-06 -6.89976594e-04
 -7.60317265e-06 -1.32089842e-03  1.08702830e-03  1.80315197e-05
 -1.98848236e-05 -2.18606717e-05  5.09549191e-03 -9.11146239e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.17982386e-04 -2.06042175e-05  2.42971962e-06  2.76746386e-05
  2.15700209e-06  3.39588401e-05  4.81540935e-06 -7.60067254e-04
  7.91547781e-02 -4.13961648e-06  6.36757557e-06 -1.16248268e-04
 -6.72909856e-06 -1.17199631e-03  7.59551422e-04  1.39557458e-05
 -9.82891068e-06 -1.90219050e-05  3.57008559e-03 -5.30422161e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[570.0, 610.0]","[ 8.08105791e-05 -1.44618482e-05  1.86472953e-06  1.59416986e-05
  9.71655412e-07  2.46821809e-05  4.00386105e-06 -7.10649268e-04
  7.21800060e-02 -2.64906099e-06  4.29284647e-06 -3.79264571e-04
 -5.50357238e-06 -8.82607512e-04  6.64223500e-04  9.24486859e-06
 -6.84589742e-06 -1.25149018e-05 -2.45239843e-03 -3.14936593e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[610.0, 650.0]","[ 5.13455051e-05 -1.10060796e-05  1.64075831e-06  1.01654252e-05
  7.29137514e-07  1.83340692e-05  3.41590940e-06 -6.50645674e-04
  6.11977994e-02 -1.86428382e-06  2.82560245e-06 -4.52746361e-04
 -4.64475596e-06 -8.86492907e-04  3.25654087e-04  6.96244426e-06
 -3.45027551e-06 -9.41162872e-06  1.65180925e-03 -1.87615589e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[650.0, 700.0]","[ 4.61880856e-05 -1.01970319e-05  1.54905022e-06  7.69997812e-06
  4.21674232e-07  1.68238845e-05  3.32037523e-06 -8.73489361e-05
  6.46687835e-02 -1.54015421e-06  2.23521534e-06 -4.96941260e-04
 -4.55305602e-06 -4.85827790e-04  3.85542916e-04  6.21102749e-06
 -3.90000767e-06 -9.03656374e-06  2.12845562e-03 -1.50834075e-05]"
"[20.0, 40.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.83132273e-05 -6.90083364e-06  1.19585202e-06  4.19291251e-06
  1.93138682e-07  1.18575205e-05  2.68830775e-06  7.35422155e-04
  5.57154357e-02 -9.85174796e-07  1.46537260e-06 -5.04340471e-05
 -3.62145098e-06 -4.50037348e-04  2.63717210e-04  3.93537166e-06
 -1.37231656e-06 -6.10567576e-06 -6.78150676e-04 -7.13354664e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.55683854e-05 -4.59567230e-06  9.48888125e-07  2.50366076e-06
  1.95902347e-07  8.01649617e-06  2.06199404e-06  5.93695586e-04
  4.63371140e-02 -7.09235394e-07  1.21939880e-06 -1.55326401e-04
 -2.68935106e-06 -4.61376437e-04  2.87738867e-04  2.48714490e-06
 -8.62852614e-07 -4.20960971e-06  2.06101934e-03 -2.95425633e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.06305580e-05 -3.26320569e-06  6.99163871e-07  1.16619736e-06
  5.93265325e-08  5.90868977e-06  1.66849436e-06  5.00765343e-04
  3.63748911e-02 -3.44229846e-07  6.13438534e-07  1.43106886e-04
 -2.09429846e-06 -5.04709351e-04  7.44194311e-05  2.04010766e-06
 -6.98889305e-07 -2.84780110e-06  1.50733036e-03 -2.27095373e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[850.0, 900.0]","[ 6.64481715e-06 -2.24198502e-06  5.69497657e-07  7.59804966e-07
  6.54691356e-08  3.99484240e-06  1.28888189e-06  2.20668446e-04
  3.40217150e-02 -2.63770519e-07  5.05375629e-07 -5.38008194e-05
 -1.60570160e-06 -2.19876385e-04  2.33120972e-05  1.31886632e-06
 -2.87922915e-07 -2.43765249e-06  3.92616301e-04 -5.47261265e-07]"
"[20.0, 40.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 9.14549434e-06 -2.82823416e-06  7.54616752e-07  9.58707370e-07
  8.86249983e-09  4.97990799e-06  1.84580711e-06  2.42186155e-04
  5.63540957e-02 -3.66590703e-07  5.41659086e-07 -3.25103664e-05
 -2.31027165e-06 -1.35608328e-04  1.36947093e-04  1.95410090e-06
 -7.08003588e-08 -2.29847673e-06  1.57462437e-03 -1.82385598e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[1000.0, 1200]","[ 9.05547187e-06 -2.37445405e-06  7.36333049e-07  6.07502098e-07
 -9.32095602e-10  4.27137493e-06  1.86261453e-06  1.01732901e-03
  7.42445097e-02 -2.67907826e-07  4.45312583e-07  1.88673619e-04
 -2.32628104e-06 -4.83518683e-04  1.69415472e-04  1.32164685e-06
 -7.56506118e-07 -1.71355267e-06  3.20914939e-03 -2.01299182e-06]"
"[20.0, 40.0]","[0.5, 0.75]","[1200, 1400]","[ 1.73147163e-06 -4.40071648e-07  2.87277056e-07 -1.16694573e-07
 -7.64752507e-09  1.04229064e-06  7.60275698e-07  4.56252147e-05
  4.46285821e-02 -5.53158065e-08  1.26827700e-07 -9.37101347e-05
 -9.44086996e-07  1.80205869e-04  4.20090897e-05  5.51582010e-07
  2.15141369e-07 -6.29060369e-07 -7.72840169e-04 -9.10800713e-07]"
"[40.0, 70.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.15006811e-06 -7.95030343e-06  3.52152221e-06  1.44741146e-05
  1.44058433e-05  3.80003112e-06  9.96314917e-07 -1.21968236e-03
  8.43946254e-02 -1.41763508e-05  7.85209478e-06 -2.57025435e-03
 -3.71945308e-06 -3.76209616e-04  1.09854578e-03  2.08801467e-05
 -4.13700308e-05 -1.13921234e-05  2.19996781e-03 -1.81522316e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.45411742e-05 -1.60659659e-05  4.24511759e-06  3.35642725e-05
  1.79456542e-05  8.85823368e-06  1.36960231e-06 -2.89304576e-03
  1.12973589e-01 -1.72091499e-05  9.79422258e-06 -2.28901172e-03
 -4.77413308e-06 -8.43512514e-04  1.41529727e-03  2.70065171e-05
 -5.57533684e-05 -1.57708401e-05  8.58917011e-03 -5.40556419e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.53599348e-05 -2.35404450e-05  3.83541507e-06  4.70139994e-05
  1.56190113e-05  1.51804016e-05  1.62235753e-06 -4.35510397e-03
  1.12628769e-01 -1.52934163e-05  9.57881058e-06 -1.63791127e-03
 -4.94001145e-06 -1.08715750e-03  1.25794197e-03  2.48926214e-05
 -5.32245061e-05 -1.44126186e-05  4.81233460e-03 -8.66289928e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[310.0, 330.0]","[ 5.83358128e-05 -2.73344456e-05  3.17815737e-06  5.57867328e-05
  1.35345180e-05  1.88844869e-05  1.52441910e-06 -4.85696469e-03
  1.01256392e-01 -1.31788120e-05  9.10929326e-06 -1.94792586e-03
 -4.38559354e-06 -8.44966149e-04  1.17786448e-03  2.18912207e-05
 -4.67263740e-05 -1.47816593e-05  6.66457859e-03 -1.02839679e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[330.0, 350.0]","[ 9.97393482e-05 -3.07729973e-05  2.46561977e-06  6.65358523e-05
  1.17059804e-05  2.47979528e-05  1.59380196e-06 -6.00478753e-03
  9.82405448e-02 -1.09093482e-05  8.82201242e-06 -2.09144378e-03
 -4.08946357e-06 -9.96038213e-04  1.03147133e-03  1.92954600e-05
 -4.20178419e-05 -1.61005064e-05  4.43630913e-03 -1.23224794e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[350.0, 370.0]","[ 1.62801802e-04 -3.71191566e-05  2.27048754e-06  8.59391028e-05
  1.15573633e-05  3.16795426e-05  1.65046631e-06 -7.07808124e-03
  8.90058220e-02 -1.01674931e-05  8.65772705e-06 -2.22940943e-03
 -3.88116360e-06 -5.57411664e-04  1.00597558e-03  1.81132346e-05
 -4.06054590e-05 -1.53615126e-05  3.92235051e-03 -1.56734853e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.87226032e-04 -3.59885842e-05  2.19016197e-06  8.35588675e-05
  9.85336837e-06  3.33286855e-05  1.95558769e-06 -6.99861445e-03
  8.03474367e-02 -9.03376352e-06  8.51389486e-06 -1.87537403e-03
 -4.15493516e-06 -7.51108498e-04  7.50170881e-04  1.67545926e-05
 -3.69582778e-05 -1.44818880e-05  4.12570241e-03 -1.55466925e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.82874217e-04 -3.15824191e-05  2.05314066e-06  7.12246428e-05
  7.61482730e-06  3.36722490e-05  2.37375095e-06 -6.18931352e-03
  7.35678416e-02 -7.45835749e-06  8.14539002e-06 -1.71123558e-03
 -4.23416044e-06 -9.98617818e-04  7.61138256e-04  1.46187455e-05
 -2.99992997e-05 -1.52587509e-05  5.53909051e-03 -1.34605983e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.67868655e-04 -2.68834175e-05  1.91688107e-06  5.95909638e-05
  6.00611944e-06  3.17715404e-05  2.60166964e-06 -4.79464939e-03
  6.85639753e-02 -6.31337511e-06  7.55870385e-06 -7.49433791e-04
 -4.53616608e-06 -9.00410280e-04  7.34324735e-04  1.33964498e-05
 -2.41431882e-05 -1.54989816e-05  3.58308042e-03 -1.12802816e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.45286224e-04 -2.29722958e-05  1.91153235e-06  4.59202782e-05
  4.34621101e-06  2.81855304e-05  2.66380243e-06 -3.89952871e-03
  6.32405642e-02 -5.46539162e-06  6.55304289e-06 -9.02170816e-04
 -4.51286094e-06 -5.89907146e-04  7.52188467e-04  1.24165074e-05
 -1.88636414e-05 -1.47536947e-05  4.50193095e-03 -9.10322067e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[450.0, 490.0]","[ 2.34222750e-04 -3.74281330e-05  3.54103077e-06  6.81449579e-05
  5.90437588e-06  5.05544203e-05  5.45306333e-06 -5.40509790e-03
  1.10383228e-01 -8.09413594e-06  1.03653030e-05 -1.12935158e-03
 -8.71331144e-06 -1.22365174e-03  1.10444030e-03  2.04474539e-05
 -2.49345010e-05 -2.62958296e-05  1.79910275e-03 -1.28532081e-04]"
"[40.0, 70.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.63766990e-04 -2.85569003e-05  2.99029439e-06  4.24869016e-05
  3.44156529e-06  4.11846661e-05  5.09727027e-06 -3.22900629e-03
  9.37307043e-02 -5.74769201e-06  7.96681362e-06 -8.27943260e-04
 -7.62151100e-06 -1.40072343e-03  9.97598852e-04  1.68905887e-05
 -1.72285879e-05 -2.14974881e-05  3.47764213e-03 -8.29330609e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.18968144e-04 -1.99090745e-05  2.28954745e-06  2.69235380e-05
  1.92396951e-06  3.10527745e-05  4.38643840e-06 -1.46247145e-03
  7.98178096e-02 -3.91907157e-06  5.69904275e-06 -5.35204110e-04
 -6.38749304e-06 -1.16437590e-03  6.85328541e-04  1.19030745e-05
 -1.17322899e-05 -1.67469074e-05  3.41065308e-03 -5.27527058e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[570.0, 610.0]","[ 7.83019402e-05 -1.55823104e-05  1.99734917e-06  1.66129682e-05
  1.19404751e-06  2.51774085e-05  4.01634786e-06 -4.53426153e-04
  6.86273399e-02 -2.86142634e-06  4.19391743e-06 -3.35297213e-04
 -5.63846806e-06 -7.52923643e-04  6.48398643e-04  9.64008742e-06
 -6.76273994e-06 -1.27321965e-05  3.84672581e-04 -2.93006189e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[610.0, 650.0]","[ 5.95127789e-05 -1.17833893e-05  1.60386021e-06  1.12663564e-05
  6.94379844e-07  1.90473404e-05  3.38108634e-06 -2.03509782e-05
  6.15869145e-02 -2.21802909e-06  3.24597094e-06 -6.61568370e-04
 -4.64717188e-06 -7.69906394e-04  5.49174588e-04  6.80556196e-06
 -4.47149535e-06 -9.37885954e-06  1.63724822e-03 -2.02429946e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[650.0, 700.0]","[ 4.49613183e-05 -9.50166982e-06  1.51330746e-06  7.23561750e-06
  4.22412209e-07  1.72808953e-05  3.50729507e-06  2.35841623e-04
  6.61557682e-02 -1.52818875e-06  2.39303902e-06 -4.42000437e-04
 -4.60820183e-06 -5.63519462e-04  4.36594036e-04  6.05748553e-06
 -3.40350496e-06 -8.91702369e-06  3.59890355e-04 -1.26988183e-05]"
"[40.0, 70.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.81455155e-05 -7.04761682e-06  1.21886765e-06  4.49087099e-06
  2.52874660e-07  1.25352319e-05  2.82700706e-06  2.45972917e-04
  5.84880053e-02 -1.10955084e-06  1.61394001e-06 -1.18334075e-04
 -3.63799848e-06 -3.67415200e-04  3.19462336e-04  5.01095654e-06
 -1.21077402e-06 -6.24145365e-06 -6.99535449e-04 -7.70840433e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[750.0, 800.0]","[ 2.03253923e-05 -4.01546331e-06  8.69092587e-07  2.37932618e-06
  1.27943578e-07  7.89495449e-06  2.14139129e-06  1.65698282e-04
  5.06188006e-02 -6.33757682e-07  1.20470078e-06  6.31178166e-05
 -2.80198683e-06 -1.10521659e-04  2.81088382e-04  2.85522895e-06
 -1.66309821e-06 -4.05260793e-06 -1.13100089e-03 -3.88627904e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[800.0, 850.0]","[ 1.14256462e-05 -3.27870902e-06  7.22612042e-07  1.47373606e-06
  6.34383652e-08  6.14900038e-06  1.81539119e-06  5.44802751e-04
  4.29310328e-02 -4.39700431e-07  7.34071142e-07 -2.39396377e-04
 -2.24077328e-06 -1.18345829e-04  1.33096090e-04  2.60579616e-06
 -3.37085558e-07 -3.55866606e-06  4.66564754e-04 -1.72000874e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[850.0, 900.0]","[ 9.10453297e-06 -2.56883584e-06  5.74754080e-07  1.18960185e-06
  6.41033800e-08  4.78518824e-06  1.45579409e-06  4.75959780e-04
  3.62861624e-02 -3.77247029e-07  5.62701878e-07  4.71823865e-05
 -1.80892049e-06 -1.67791565e-04  1.54104765e-04  1.77984823e-06
 -4.73738481e-07 -2.18780885e-06  1.55580733e-03 -2.60052426e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 9.60904458e-06 -3.24327649e-06  8.10111190e-07  1.26748506e-06
  7.86906842e-08  6.00147058e-06  2.08514528e-06  4.09883545e-04
  6.51089537e-02 -3.45708671e-07  6.75168073e-07  6.74675184e-05
 -2.61490890e-06 -3.50822004e-05  2.01689896e-04  1.62896569e-06
 -2.50833339e-07 -2.89830279e-06 -1.57858627e-03 -2.51943537e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[1000.0, 1200]","[ 8.73595130e-06 -2.83258284e-06  9.07270631e-07  5.75538898e-07
  2.63683165e-10  5.11220625e-06  2.28883105e-06  6.23958694e-04
  8.33109104e-02 -2.55130629e-07  4.24698944e-07 -2.83499171e-04
 -2.84942312e-06 -4.05279817e-04  8.28361130e-05  2.05205975e-06
 -1.06694880e-06 -3.12329028e-06  2.95780834e-04 -2.57752530e-06]"
"[40.0, 70.0]","[0.5, 0.75]","[1200, 1400]","[ 2.71215638e-06 -4.95029599e-07  3.32904903e-07  6.45051159e-08
  7.70036578e-10  1.50145725e-06  8.91679876e-07 -3.46182612e-04
  5.39349434e-02 -7.29010790e-08  1.38669843e-07  4.38259319e-06
 -1.08153280e-06  2.27637465e-05 -5.04709233e-05  4.30277545e-07
 -6.10735387e-08 -8.59086136e-07  2.09527670e-03 -1.30583292e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.43843975e-06 -4.16901282e-06  1.90392179e-06  7.59118474e-06
  7.69146747e-06  2.25170871e-06  6.09506067e-07 -4.51689076e-04
  4.28002741e-02 -7.65698816e-06  4.30124308e-06 -1.03095992e-03
 -2.11432126e-06 -3.03519429e-04  4.70428165e-04  1.05265661e-05
 -2.21273288e-05 -6.58865665e-06  2.11620488e-03 -9.39818163e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[270.0, 290.0]","[ 6.80585140e-06 -8.97686488e-06  2.35474097e-06  1.69917723e-05
  9.48298073e-06  5.16099083e-06  8.11932925e-07 -1.63258050e-03
  6.28334459e-02 -9.39152726e-06  5.47832660e-06 -1.44594306e-03
 -2.72919224e-06 -5.21976096e-04  7.21212237e-04  1.58455430e-05
 -2.94224174e-05 -8.27435622e-06  1.61750890e-03 -2.74341588e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[290.0, 310.0]","[ 2.05534833e-05 -1.26927568e-05  2.14827738e-06  2.49940896e-05
  8.51755825e-06  8.70785425e-06  9.34825178e-07 -1.76791223e-03
  6.20132920e-02 -8.63128346e-06  5.57643831e-06 -1.32784198e-03
 -2.87803542e-06 -7.44396876e-04  7.93305754e-04  1.36728568e-05
 -2.90107482e-05 -8.44498725e-06  3.98852571e-03 -4.49012863e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[310.0, 330.0]","[ 3.12012813e-05 -1.37157794e-05  1.70020711e-06  2.88765223e-05
  7.08959871e-06  1.03756953e-05  9.04290064e-07 -2.40885507e-03
  5.62101127e-02 -6.95965936e-06  5.09675591e-06 -1.57002236e-03
 -2.52354628e-06 -5.56784908e-04  5.81712420e-04  1.10665695e-05
 -2.47604927e-05 -7.58238129e-06  7.60293015e-03 -5.36024831e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[330.0, 350.0]","[ 5.13939052e-05 -1.70907921e-05  1.48637241e-06  3.60917444e-05
  6.51566253e-06  1.31542477e-05  8.71444710e-07 -2.58138514e-03
  5.16351202e-02 -6.22837835e-06  4.80549572e-06 -1.19158434e-03
 -2.31929952e-06 -5.85549128e-04  5.82045349e-04  1.05918306e-05
 -2.22133082e-05 -7.51202303e-06  8.80385939e-04 -6.24216589e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[350.0, 370.0]","[ 7.59008420e-05 -1.88143113e-05  1.26106021e-06  4.26555740e-05
  6.11115208e-06  1.61161159e-05  9.66912580e-07 -3.79952804e-03
  4.82891085e-02 -5.47515928e-06  4.67361558e-06 -8.73331402e-04
 -2.25181182e-06 -3.55516879e-04  4.44553932e-04  8.24895939e-06
 -1.88645734e-05 -7.99860049e-06  1.31975758e-03 -7.02638771e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[370.0, 390.0]","[ 9.25063957e-05 -1.85959205e-05  1.21305950e-06  4.19485819e-05
  5.04352512e-06  1.80224043e-05  1.12247267e-06 -3.65861445e-03
  4.52111341e-02 -4.80947832e-06  4.75206917e-06 -8.33262050e-04
 -2.29187165e-06 -3.22407498e-04  4.04807382e-04  7.89805836e-06
 -1.76474028e-05 -9.04150220e-06  1.72584826e-03 -7.52019045e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[390.0, 410.0]","[ 9.20806991e-05 -1.64064712e-05  1.19083445e-06  3.75508075e-05
  4.21828420e-06  1.68934644e-05  1.21402991e-06 -3.03824797e-03
  4.23783972e-02 -4.08134637e-06  4.17824755e-06 -1.08678905e-03
 -2.36449842e-06 -4.49338482e-04  4.40478793e-04  7.11341757e-06
 -1.39825254e-05 -6.91335456e-06  9.21071675e-04 -6.47590872e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[410.0, 430.0]","[ 8.64336646e-05 -1.45766551e-05  1.14131508e-06  3.21795925e-05
  3.34696143e-06  1.68256744e-05  1.45885788e-06 -2.50057779e-03
  3.80073506e-02 -3.38938828e-06  3.98356601e-06 -5.77321764e-04
 -2.52097250e-06 -3.97693358e-04  4.17373983e-04  7.45936709e-06
 -1.20237912e-05 -7.60786201e-06  3.23036821e-03 -5.79712792e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[430.0, 450.0]","[ 8.05131804e-05 -1.24165090e-05  1.03072738e-06  2.62025088e-05
  2.52253964e-06  1.60280470e-05  1.52007388e-06 -2.04113127e-03
  3.58548747e-02 -2.99852709e-06  3.88761906e-06 -3.21166777e-04
 -2.59215267e-06 -5.70475819e-04  3.79121902e-04  5.71454733e-06
 -1.06800019e-05 -7.90068812e-06  2.28305178e-03 -4.67118218e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[450.0, 490.0]","[ 1.23210369e-04 -2.06154791e-05  2.01614150e-06  3.54442142e-05
  3.23136165e-06  2.84606410e-05  3.16511241e-06 -3.81917611e-03
  6.62656560e-02 -4.77724642e-06  6.48627116e-06 -9.63389590e-04
 -4.92418642e-06 -1.01150701e-03  7.31437257e-04  1.12881010e-05
 -1.51894405e-05 -1.33445601e-05  2.24454903e-03 -6.92456666e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[490.0, 530.0]","[ 9.31822333e-05 -1.55020227e-05  1.70104529e-06  2.32622724e-05
  1.80994275e-06  2.25155214e-05  2.88514798e-06 -1.54929977e-03
  5.72120289e-02 -3.34714592e-06  4.30411235e-06 -2.93146491e-04
 -4.34866036e-06 -8.61705902e-04  5.48279811e-04  8.48486106e-06
 -9.76313338e-06 -1.11140282e-05  2.11841115e-03 -4.48273694e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[530.0, 570.0]","[ 6.05968784e-05 -1.08880253e-05  1.40056146e-06  1.41607620e-05
  1.07690112e-06  1.80388763e-05  2.80097842e-06 -6.39853532e-04
  5.02050936e-02 -2.08758837e-06  3.33886051e-06 -6.98774146e-05
 -3.84522423e-06 -5.82205768e-04  5.51579086e-04  7.48580275e-06
 -4.43243472e-06 -9.42414067e-06  1.91096634e-04 -2.63311667e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[570.0, 610.0]","[ 4.51787607e-05 -9.22301849e-06  1.20443963e-06  1.01939711e-05
  7.55136919e-07  1.50539892e-05  2.47442479e-06 -1.23600184e-04
  4.24464107e-02 -1.74443735e-06  2.72956038e-06 -7.46545949e-05
 -3.45811011e-06 -4.85265315e-04  4.70356739e-04  5.90124673e-06
 -4.21755989e-06 -7.12770080e-06  2.11161435e-03 -1.89626567e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[610.0, 650.0]","[ 3.45851975e-05 -6.64750959e-06  9.86254536e-07  6.10599432e-06
  3.59053055e-07  1.08660093e-05  2.00524398e-06 -2.14947259e-04
  3.85654310e-02 -1.18870989e-06  1.70132655e-06  8.29084438e-06
 -2.88386056e-06 -4.75740108e-04  2.38769666e-04  3.98452098e-06
 -3.41290712e-06 -5.26452708e-06  1.04921446e-03 -1.13203978e-05]"
"[70.0, 100.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.62443161e-05 -6.08873765e-06  9.94955807e-07  4.47081098e-06
  2.88172703e-07  1.06583348e-05  2.19631647e-06  1.23317791e-04
  4.10620872e-02 -1.04830769e-06  1.68938469e-06 -2.46371931e-04
 -2.86358226e-06 -5.22560633e-04  2.85170618e-04  3.76721711e-06
 -7.07796252e-07 -5.61459427e-06  3.18681097e-04 -7.06837654e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[700.0, 750.0]","[ 1.72410900e-05 -4.18739534e-06  7.59410989e-07  2.59140269e-06
  1.24841505e-07  7.55520319e-06  1.81005970e-06  3.48683386e-04
  3.53021400e-02 -5.72545041e-07  1.12227511e-06 -3.91369895e-05
 -2.29992005e-06 -4.40766763e-04  2.01043422e-04  2.60053323e-06
 -1.94943329e-07 -3.72970765e-06  9.54920981e-04 -4.37399744e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.15804188e-05 -2.97753728e-06  6.27628194e-07  1.12748694e-06
  3.08611938e-08  5.78145964e-06  1.40824218e-06  5.97532926e-04
  2.84594044e-02 -3.78097736e-07  7.66505255e-07  7.77704042e-05
 -1.87419665e-06 -2.45309906e-04  1.63355637e-04  1.49343664e-06
 -1.16687806e-06 -3.09635761e-06  1.85010755e-03 -2.99477190e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[800.0, 850.0]","[ 7.78653943e-06 -2.33294673e-06  4.90740307e-07  1.21903281e-06
  5.92193164e-08  4.18736106e-06  1.20000147e-06  4.98785005e-04
  2.69074872e-02 -2.63200516e-07  3.74491923e-07 -5.81203245e-05
 -1.56469578e-06 -2.53279761e-04  1.15766586e-04  1.72125446e-06
 -3.52404344e-07 -2.19877013e-06  2.42409582e-04 -1.02229505e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[850.0, 900.0]","[ 5.72787533e-06 -1.50409142e-06  3.40126964e-07  7.30715259e-07
  3.34690098e-08  3.08638010e-06  9.18909286e-07  1.81118156e-04
  2.51877963e-02 -1.46726999e-07  4.09584455e-07  1.97730281e-05
 -1.07427298e-06 -1.75358784e-04  8.98312244e-05  8.35046868e-07
 -1.87321716e-08 -1.14863617e-06 -4.31961706e-04 -1.09299472e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 5.20719430e-06 -1.76486707e-06  5.22499255e-07  3.25126493e-07
  5.18186498e-09  3.27465077e-06  1.35525744e-06  5.34712882e-04
  3.98114721e-02 -2.02222078e-07  3.76324708e-07  5.57816489e-05
 -1.66723613e-06 -2.89727361e-04  6.48561869e-05  1.16839562e-06
 -4.00068541e-08 -1.45587891e-06  2.33690533e-03 -1.00368936e-06]"
"[70.0, 100.0]","[0.5, 0.75]","[1000.0, 1200]","[ 3.73699993e-06 -1.78660024e-06  6.23347648e-07  1.32041286e-08
 -1.82044038e-08  2.79731275e-06  1.46117943e-06  3.82276396e-04
  5.62706244e-02 -2.45680307e-07  1.54790954e-07 -3.83378082e-05
 -1.84903803e-06 -8.83984307e-05  6.71898580e-05  1.01508909e-06
  2.40770284e-08 -1.49238606e-06  9.61845342e-04 -5.74465008e-07]"
"[70.0, 100.0]","[0.5, 0.75]","[1200, 1400]","[ 1.68136601e-06 -3.86188194e-07  2.24504097e-07  6.19761960e-08
 -3.83048553e-10  8.38746100e-07  6.50570623e-07  3.66567149e-04
  3.76625480e-02 -5.09676473e-09  2.78537652e-08  2.97373099e-05
 -7.85726999e-07 -5.79328952e-06 -2.83688268e-05  2.87370813e-07
 -9.13482239e-08 -5.57622027e-07  2.69302537e-04 -1.02607906e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[250.0, 270.0]","[ 7.12214640e-07 -1.96951911e-06  1.32773217e-06  4.29888529e-06
  5.44464593e-06  6.57706069e-07  3.96925602e-07 -5.02615200e-04
  2.97890146e-02 -5.46577097e-06  3.16081325e-06 -7.08496741e-04
 -1.41399116e-06 -1.69891216e-04  2.92224421e-04  7.49866500e-06
 -1.64639948e-05 -3.52688637e-06  1.38143670e-03 -6.23826740e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[270.0, 290.0]","[ 4.88793835e-06 -5.56747852e-06  1.71805243e-06  1.11498497e-05
  6.59965208e-06  3.14572388e-06  6.16730309e-07 -8.15443798e-04
  4.49719629e-02 -6.67429342e-06  3.80449194e-06 -8.62206763e-04
 -2.02730907e-06 -3.21943850e-04  5.02931917e-04  1.06822172e-05
 -1.91771447e-05 -6.26145407e-06  1.86042453e-03 -1.81416173e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[290.0, 310.0]","[ 1.22154362e-05 -7.19684270e-06  1.50266772e-06  1.46859206e-05
  5.72052453e-06  5.04996557e-06  7.11021542e-07 -1.53922996e-03
  4.61338820e-02 -5.91048300e-06  4.06097117e-06 -1.09837451e-03
 -2.09275323e-06 -7.21623270e-05  5.09000411e-04  9.51453292e-06
 -1.86692343e-05 -5.47875682e-06  1.87704542e-03 -2.42508601e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[310.0, 330.0]","[ 1.86954833e-05 -9.70323415e-06  1.38809367e-06  1.89565782e-05
  5.09777272e-06  6.89819947e-06  7.21081926e-07 -1.56735537e-03
  4.28993260e-02 -5.31186784e-06  3.70635175e-06 -8.46594767e-04
 -2.00971212e-06 -2.21138794e-04  4.19652403e-04  7.72391159e-06
 -1.71444926e-05 -5.16707741e-06  1.85173774e-03 -3.16565243e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[330.0, 350.0]","[ 2.89167272e-05 -1.13245167e-05  1.18860500e-06  2.24452023e-05
  4.41506203e-06  8.66549928e-06  7.12792476e-07 -2.03453652e-03
  4.21473991e-02 -4.52985318e-06  3.47551296e-06 -1.05589807e-03
 -1.76809204e-06 -2.76926672e-04  4.58823228e-04  6.77647038e-06
 -1.43153972e-05 -4.73730419e-06  2.41441736e-03 -3.62983521e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[350.0, 370.0]","[ 4.86567609e-05 -1.27851145e-05  9.71795730e-07  2.69420190e-05
  4.02852951e-06  1.10655689e-05  7.35706773e-07 -2.65940275e-03
  3.92723671e-02 -4.00652380e-06  3.45888537e-06 -9.96507843e-04
 -1.75925809e-06 -4.42171045e-04  4.19373925e-04  5.36471609e-06
 -1.25757777e-05 -5.14036232e-06  2.88443612e-03 -4.29550916e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[370.0, 390.0]","[ 5.86456253e-05 -1.25296033e-05  9.20817681e-07  2.75751246e-05
  3.55520077e-06  1.19402520e-05  8.75145944e-07 -2.66283271e-03
  3.50921523e-02 -3.57174066e-06  3.38782615e-06 -4.51697278e-04
 -1.81948501e-06 -2.73611690e-04  3.55313212e-04  4.77956349e-06
 -1.11018137e-05 -4.93872140e-06  1.72100691e-03 -4.52903360e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[390.0, 410.0]","[ 5.75406633e-05 -1.14179799e-05  9.01526172e-07  2.42773361e-05
  2.92750114e-06  1.19773439e-05  9.76137149e-07 -2.09917089e-03
  3.14992197e-02 -3.02284642e-06  3.21478434e-06 -4.45950117e-04
 -1.86550982e-06 -1.09288590e-04  3.07979170e-04  4.52717508e-06
 -9.01040270e-06 -5.22800398e-06  2.13745360e-03 -3.93868402e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[410.0, 430.0]","[ 5.45007906e-05 -1.00266124e-05  8.39515771e-07  2.10208473e-05
  2.31209337e-06  1.13548648e-05  1.05620743e-06 -2.00116176e-03
  3.23993686e-02 -2.58256611e-06  2.89671763e-06 -6.21864210e-04
 -1.80815578e-06 -4.49641219e-04  3.15258846e-04  4.68140115e-06
 -7.99209060e-06 -4.84103385e-06 -3.26736843e-04 -3.57876078e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[430.0, 450.0]","[ 5.09959697e-05 -9.05502544e-06  8.18098782e-07  1.74727912e-05
  1.77035106e-06  1.09256434e-05  1.14099693e-06 -1.63395931e-03
  2.87816765e-02 -2.29124863e-06  2.63614920e-06 -3.70560082e-04
 -1.99077388e-06 -3.44246827e-04  2.60433406e-04  4.33325476e-06
 -5.54593902e-06 -5.47952128e-06  1.39088900e-03 -2.95172868e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[450.0, 490.0]","[ 8.62617639e-05 -1.46225330e-05  1.49452131e-06  2.54026154e-05
  2.30474441e-06  2.02245885e-05  2.32336590e-06 -2.19976306e-03
  5.06270967e-02 -3.39061786e-06  4.41440521e-06 -8.02974704e-04
 -3.72028796e-06 -5.46770604e-04  5.11976955e-04  7.74574016e-06
 -9.69948971e-06 -1.01296753e-05  2.73440896e-03 -4.35938308e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[490.0, 530.0]","[ 6.42308038e-05 -1.17859089e-05  1.35177280e-06  1.71649754e-05
  1.47808185e-06  1.72503847e-05  2.31747079e-06 -8.31065643e-04
  4.43604018e-02 -2.51872037e-06  3.46117838e-06 -6.58055752e-04
 -3.46093410e-06 -5.66333022e-04  5.62411976e-04  6.08031881e-06
 -6.70312169e-06 -8.23050861e-06 -2.62968474e-04 -2.99032539e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[530.0, 570.0]","[ 4.79482135e-05 -8.69797008e-06  1.09869016e-06  1.14066100e-05
  8.73556476e-07  1.34574293e-05  1.99034701e-06 -3.68488982e-04
  3.95433341e-02 -1.88541562e-06  2.47163071e-06 -4.31354066e-04
 -2.92246931e-06 -5.32960159e-04  4.38498794e-04  5.06433867e-06
 -3.80351612e-06 -6.11888718e-06  2.06702252e-04 -1.90870362e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[570.0, 610.0]","[ 3.37521190e-05 -6.72272003e-06  9.19096114e-07  7.16632056e-06
  5.28015950e-07  1.07272031e-05  1.86962864e-06 -1.29282548e-04
  3.56985371e-02 -1.25632133e-06  1.83631509e-06 -2.52772017e-04
 -2.76511439e-06 -1.77276837e-04  3.15126337e-04  4.26510729e-06
 -2.71864701e-06 -4.79510025e-06 -1.67987008e-03 -1.21877424e-05]"
"[100.0, 140.0]","[0.5, 0.75]","[610.0, 650.0]","[ 2.25199339e-05 -4.97535448e-06  7.51437948e-07  4.54662529e-06
  3.08573946e-07  8.52545239e-06  1.54847306e-06 -2.31797630e-04
  2.88866845e-02 -9.20525886e-07  1.41013772e-06 -2.55941939e-04
 -2.09889892e-06 -4.85172776e-04  1.96687895e-04  2.71320880e-06
 -1.25306873e-06 -4.04038052e-06  5.11178554e-04 -6.71747948e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.07076889e-05 -4.92518191e-06  8.02714407e-07  3.89750646e-06
  2.26818090e-07  8.39859925e-06  1.72578897e-06  3.18576044e-04
  3.16528102e-02 -8.39434593e-07  1.28603983e-06 -2.61949429e-04
 -2.34003286e-06 -2.21033422e-04  2.54359314e-04  2.78323186e-06
 -1.52259836e-06 -3.92950290e-06  7.36807060e-04 -6.11947445e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[700.0, 750.0]","[ 1.22759399e-05 -2.90131226e-06  5.81293090e-07  1.71222302e-06
  9.93569740e-08  5.51036930e-06  1.40624319e-06  8.28107077e-05
  3.01734117e-02 -4.37155908e-07  8.96020632e-07 -1.64711356e-04
 -1.75137539e-06 -1.89159055e-06  1.85541462e-04  2.34940543e-06
 -3.39267473e-07 -2.96761926e-06 -1.43894337e-03 -3.23504803e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[750.0, 800.0]","[ 9.39281577e-06 -2.00665334e-06  4.30224738e-07  1.18453942e-06
  5.47349262e-08  3.62793332e-06  1.14237561e-06  8.97749317e-05
  2.48346206e-02 -2.95084498e-07  5.52797414e-07  7.66584105e-05
 -1.47651290e-06 -1.61671760e-04  1.09467259e-04  1.24387117e-06
 -8.44520610e-07 -1.86019418e-06 -7.26496059e-04 -2.07246398e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[800.0, 850.0]","[ 5.32197761e-06 -1.67100616e-06  3.95308703e-07  5.84510069e-07
  2.49435540e-08  3.07751715e-06  9.09442280e-07  3.90340117e-04
  2.23221917e-02 -2.03564328e-07  3.30711285e-07 -5.55991810e-07
 -1.15105911e-06 -1.24707923e-04  6.97325965e-05  1.10077922e-06
  2.38359378e-08 -1.42056987e-06 -5.02154729e-05 -8.92158846e-07]"
"[100.0, 140.0]","[0.5, 0.75]","[850.0, 900.0]","[ 4.96293986e-06 -1.22384642e-06  3.06626035e-07  5.93360802e-07
  3.44581044e-08  2.14942058e-06  7.11690402e-07  1.46007535e-04
  1.91790229e-02 -1.46050167e-07  2.68774417e-07  1.24835597e-04
 -9.03388038e-07 -8.65111206e-05  2.83276571e-05  5.19752830e-07
 -1.44603370e-07 -9.37790909e-07  7.57531341e-04 -1.16212698e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 5.05380233e-06 -1.54659942e-06  4.38826705e-07  6.10439916e-07
  5.89014271e-08  2.83978060e-06  1.10609770e-06  3.55266377e-04
  3.27155450e-02 -2.13615538e-07  3.35293911e-07 -4.32826866e-05
 -1.37130002e-06 -2.68295404e-05  6.64769426e-05  8.39701679e-07
  3.17141633e-07 -1.17334948e-06  1.41053163e-03 -1.22792844e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[1000.0, 1200]","[ 4.63927964e-06 -1.11174322e-06  4.75044659e-07  3.90523415e-07
  2.81111855e-08  2.27239113e-06  1.19078269e-06  3.54910869e-04
  4.83239588e-02 -1.52476934e-07  2.43765114e-07 -7.75132593e-05
 -1.50271439e-06 -1.01811165e-04  9.53642429e-05  3.20126137e-07
 -2.87164472e-07 -1.12619514e-06  2.17784311e-03 -1.01577624e-06]"
"[100.0, 140.0]","[0.5, 0.75]","[1200, 1400]","[ 1.74889533e-06 -4.92536268e-07  1.95972236e-07  2.71156583e-07
  2.84405989e-08  8.28668853e-07  5.58281230e-07  2.51996276e-06
  3.09702726e-02 -1.05882456e-07  1.20903045e-07 -3.75212321e-05
 -7.05422832e-07  7.15951945e-05 -3.78263988e-05  3.26362228e-07
 -1.79639617e-08 -4.56972569e-07  2.49094081e-03 -1.37003949e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[250.0, 270.0]","[ 1.37763344e-06 -1.47095324e-08  9.77419425e-07  1.11631429e-06
  3.36499994e-06 -1.23804135e-07  3.50317801e-07 -1.90143637e-04
  2.00263593e-02 -3.56473108e-06  1.94475947e-06 -4.68971177e-04
 -1.14621716e-06 -2.74071426e-04  2.40647353e-04  4.96949572e-06
 -9.37681704e-06 -2.24695742e-06  3.05508151e-03 -3.34152244e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[270.0, 290.0]","[ 1.84053662e-06 -1.99745544e-06  1.25302837e-06  4.31490029e-06
  4.34176137e-06  8.67122960e-07  4.59154040e-07 -2.84875354e-04
  2.84955784e-02 -4.50111103e-06  2.85339514e-06 -6.19337737e-04
 -1.50075666e-06 -4.53896648e-04  3.07530480e-04  7.49445379e-06
 -1.25441813e-05 -3.68519146e-06  1.77114069e-03 -5.24975617e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[290.0, 310.0]","[ 4.34897349e-06 -4.02994870e-06  1.19986477e-06  7.25798504e-06
  3.71612006e-06  2.23944301e-06  5.67649211e-07 -6.81422494e-04
  3.37945976e-02 -4.17246156e-06  2.65543173e-06 -7.04764510e-04
 -1.58882857e-06 -4.21936404e-05  3.39317328e-04  7.10851620e-06
 -1.13181049e-05 -3.95834573e-06  1.44108913e-03 -8.90411545e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[310.0, 330.0]","[ 8.18126792e-06 -5.14437090e-06  1.00686002e-06  9.87022373e-06
  3.20234013e-06  3.69307848e-06  5.56388116e-07 -1.14726964e-03
  3.44165144e-02 -3.51960993e-06  2.55501483e-06 -5.52149321e-04
 -1.47541963e-06 -2.01427124e-04  3.96259671e-04  5.83250011e-06
 -1.03767623e-05 -3.86007190e-06  1.84085677e-03 -1.39033211e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[330.0, 350.0]","[ 1.43623622e-05 -6.62366450e-06  8.76362364e-07  1.22661997e-05
  2.76709975e-06  5.06913865e-06  5.17009877e-07 -1.30524349e-03
  2.86019622e-02 -3.07022029e-06  2.32598027e-06 -6.51026392e-04
 -1.37052425e-06 -4.70960851e-04  3.14108740e-04  2.86567445e-06
 -9.48429759e-06 -2.78664108e-06  3.91448398e-03 -1.76988313e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[350.0, 370.0]","[ 2.54812477e-05 -7.88456684e-06  7.55264114e-07  1.50759223e-05
  2.59006566e-06  7.62781447e-06  6.41481975e-07 -1.35287530e-03
  2.75658491e-02 -2.82884870e-06  2.72949327e-06 -7.57822497e-04
 -1.44118062e-06 -3.01223471e-04  3.28539004e-04  3.29412901e-06
 -7.62224874e-06 -3.24809824e-06  2.00083205e-04 -2.13830015e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[370.0, 390.0]","[ 3.23922226e-05 -7.94536859e-06  6.92920998e-07  1.60432742e-05
  2.21203216e-06  7.55224184e-06  6.27569921e-07 -1.43597333e-03
  2.61512692e-02 -2.45442993e-06  2.30918312e-06 -4.97322487e-04
 -1.29650283e-06 -1.88917271e-04  2.53137060e-04  2.54392450e-06
 -5.53753126e-06 -3.26675774e-06  1.82491990e-03 -2.25354891e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[390.0, 410.0]","[ 3.15917541e-05 -7.08908653e-06  6.74739002e-07  1.47188570e-05
  1.93990390e-06  7.46485119e-06  6.65909627e-07 -1.68528312e-03
  2.69037595e-02 -2.11008629e-06  2.13735476e-06 -2.92824348e-04
 -1.35624704e-06 -2.00088299e-04  2.87285862e-04  2.20649373e-06
 -4.18520237e-06 -3.73730999e-06  9.46299048e-04 -2.02850821e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[410.0, 430.0]","[ 3.04873072e-05 -6.50324884e-06  6.39971877e-07  1.21487579e-05
  1.45545334e-06  7.67107982e-06  8.06458146e-07 -1.10140402e-03
  2.31766473e-02 -1.85917779e-06  2.17557310e-06 -3.84994104e-04
 -1.47011528e-06 -3.81069329e-04  2.25028647e-04  2.07946541e-06
 -3.51546195e-06 -3.42155398e-06  1.01604040e-03 -1.73686873e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[430.0, 450.0]","[ 2.71162150e-05 -5.45078769e-06  6.26019849e-07  9.81697219e-06
  1.06999444e-06  6.86829120e-06  8.38355444e-07 -1.10455599e-03
  2.22021007e-02 -1.48799495e-06  1.78235061e-06 -2.68297944e-04
 -1.37230966e-06 -4.44506583e-04  2.51296897e-04  1.85765903e-06
 -2.49537062e-06 -3.05470212e-06  2.17679649e-03 -1.47343340e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[450.0, 490.0]","[ 5.18284579e-05 -9.84217954e-06  1.11323418e-06  1.61723395e-05
  1.60876921e-06  1.26475829e-05  1.69135821e-06 -1.31035304e-03
  3.95626607e-02 -2.52256638e-06  3.03239730e-06 -3.97762366e-04
 -2.69497641e-06 -6.51358081e-04  3.57197073e-04  4.55873543e-06
 -4.93783361e-06 -5.85512530e-06  2.78357490e-03 -2.29226442e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[490.0, 530.0]","[ 4.11532467e-05 -7.41946986e-06  9.87254086e-07  1.04768992e-05
  9.71815236e-07  1.12616673e-05  1.63135712e-06 -6.52095400e-04
  3.40966023e-02 -1.83898968e-06  2.54146235e-06 -1.39981023e-04
 -2.46793444e-06 -3.58860270e-04  4.00196571e-04  3.94278866e-06
 -3.22217790e-06 -4.99545043e-06  1.55338397e-03 -1.59158060e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[530.0, 570.0]","[ 2.98370749e-05 -5.70963973e-06  8.12479335e-07  6.47327230e-06
  4.86516654e-07  8.80773261e-06  1.50155325e-06 -5.50635043e-04
  2.97487110e-02 -1.27467677e-06  1.80977036e-06 -3.25560989e-04
 -2.12056235e-06 -4.27153399e-04  2.40169249e-04  3.29952015e-06
 -1.91187088e-06 -3.66071227e-06 -4.88804142e-04 -1.04264857e-05]"
"[140.0, 200.0]","[0.5, 0.75]","[570.0, 610.0]","[ 2.17010871e-05 -5.05243433e-06  7.46750342e-07  5.05343713e-06
  3.92184248e-07  7.77817322e-06  1.44057938e-06 -3.50386778e-04
  2.67706804e-02 -9.45261756e-07  1.33018225e-06 -2.30391449e-04
 -1.99558837e-06 -4.41797755e-04  1.82403209e-04  2.37553196e-06
 -1.13332620e-06 -3.48769430e-06 -4.43232996e-04 -5.60295320e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[610.0, 650.0]","[ 1.77021385e-05 -3.85159017e-06  5.72896689e-07  3.65818984e-06
  2.42964469e-07  5.90361799e-06  1.25547336e-06 -7.63077202e-05
  2.45896727e-02 -6.63507853e-07  9.34796087e-07 -1.91671505e-04
 -1.69284495e-06 -1.50384445e-04  2.25328189e-04  2.16673318e-06
 -8.12038869e-07 -2.41631382e-06 -4.47658498e-04 -5.37323788e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[650.0, 700.0]","[ 1.52987312e-05 -3.53296121e-06  5.82428105e-07  3.03182835e-06
  2.01323351e-07  5.61641272e-06  1.30763496e-06  8.20166110e-06
  2.70857407e-02 -6.14878156e-07  8.06121820e-07 -3.34810644e-05
 -1.76525492e-06 -3.19249213e-04  1.90812921e-04  1.77592729e-06
 -7.99547716e-07 -2.72625060e-06  3.96288653e-04 -3.47062951e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[700.0, 750.0]","[ 9.81569984e-06 -2.35251632e-06  4.76191313e-07  1.52945393e-06
  6.19871893e-08  4.35173490e-06  1.05304161e-06  2.48057027e-04
  2.29680742e-02 -4.07066510e-07  5.55666704e-07 -4.23978106e-05
 -1.40986614e-06 -3.47237008e-04  1.54175399e-04  1.19839628e-06
 -5.97608346e-07 -2.21355952e-06  1.22437452e-03 -1.68348183e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[750.0, 800.0]","[ 7.36972060e-06 -1.82091707e-06  3.54890667e-07  1.00822908e-06
  5.17165959e-08  3.16439142e-06  8.56727556e-07  2.74875526e-04
  2.05206328e-02 -2.39606483e-07  3.21353391e-07 -1.25478512e-04
 -1.11830758e-06 -2.86035181e-04  6.53841718e-05  5.27821819e-07
 -7.29854391e-08 -1.37254842e-06  9.76308061e-04 -1.16744707e-06]"
"[140.0, 200.0]","[0.5, 0.75]","[800.0, 850.0]","[ 3.64829460e-06 -1.46805954e-06  3.37701356e-07  6.23189006e-07
  6.70233326e-08  2.45589981e-06  6.70546782e-07 -8.06686837e-05
  1.84112032e-02 -2.11760840e-07  3.60593846e-07  1.38238909e-05
 -8.57311537e-07 -2.05385194e-04  1.25439804e-04  3.35312263e-07
  1.47586174e-08 -7.08236596e-07  7.33320352e-04 -1.82228561e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[850.0, 900.0]","[ 2.52138384e-06 -1.05085676e-06  2.39959562e-07  4.45826705e-07
  3.92328101e-08  1.73964969e-06  5.88466101e-07  3.22831383e-04
  1.65939160e-02 -1.45826672e-07  2.32813886e-07 -6.88705793e-05
 -7.14343575e-07 -1.39996776e-04  1.38264719e-04  7.78514217e-07
  2.33943548e-07 -9.57803103e-07  2.73412563e-04 -4.46379615e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 3.21513404e-06 -1.20736003e-06  3.69686188e-07  2.30070144e-07
  2.77400709e-08  2.17431616e-06  8.25502816e-07  3.29391053e-04
  3.07454790e-02 -1.49845718e-07  1.81230961e-07 -9.56840146e-05
 -1.03209071e-06 -1.08652252e-04  1.15225432e-04  9.47678215e-07
  1.08425753e-07 -9.46981079e-07  1.43563942e-03  1.39178492e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[1000.0, 1200]","[ 3.26850770e-06 -8.69833146e-07  3.69057866e-07  3.47984036e-08
  7.41505696e-10  1.81547888e-06  1.01721520e-06  4.39289191e-04
  4.03641567e-02 -8.50703919e-08  1.65804401e-07 -2.84415218e-05
 -1.23535975e-06 -3.15915164e-04  5.01533668e-05  5.16766018e-07
 -2.65880663e-07 -8.36709903e-07 -1.13205843e-03 -9.36229662e-07]"
"[140.0, 200.0]","[0.5, 0.75]","[1200, 1400]","[ 1.41213846e-06 -6.81016289e-09  1.37849838e-07  2.18306941e-07
  2.22044998e-08  4.56036841e-07  4.43929731e-07  6.51566207e-04
  2.84121252e-02  7.98101337e-09  8.22139670e-08  1.10852099e-04
 -5.27332206e-07 -7.98340673e-06  5.37804886e-05  3.41941327e-07
 -2.61124787e-07 -6.47612056e-07  7.26886521e-04 -6.63622758e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[250.0, 270.0]","[ 8.61713958e-07  7.06009010e-07  5.19003146e-07 -6.99085743e-07
  1.63904691e-06 -4.45762879e-07  2.18452060e-07  2.49027678e-04
  1.19234974e-02 -1.87460841e-06  1.19365224e-06 -2.45458484e-04
 -6.65871597e-07 -7.45871410e-05  1.75914785e-04  3.59549291e-06
 -4.99176476e-06 -8.59043494e-07 -1.89862940e-04 -2.16840520e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[270.0, 290.0]","[ 8.14595991e-07 -2.12563672e-07  7.13249646e-07  6.72086167e-07
  1.92000587e-06 -3.31168844e-08  3.03703226e-07 -2.32865485e-04
  1.86314188e-02 -2.32343328e-06  1.40182892e-06 -3.06219949e-04
 -9.24829139e-07 -1.49470881e-04  1.82157699e-04  4.93161144e-06
 -5.50542170e-06 -1.68856146e-06  4.16376963e-04 -8.34151215e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[290.0, 310.0]","[ 6.01132638e-07 -4.62364866e-07  6.62302541e-07  1.27534243e-06
  1.74060153e-06  9.47851848e-08  3.38737039e-07 -9.06919381e-06
  1.99263003e-02 -2.10042660e-06  1.53294342e-06 -4.78069053e-04
 -9.49749754e-07 -1.15593376e-04  2.15144271e-04  4.38178410e-06
 -5.63328721e-06 -2.02442317e-06 -5.39428483e-05 -1.31971033e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[310.0, 330.0]","[ 1.65181502e-06 -1.33559447e-06  6.16406737e-07  2.92900868e-06
  1.53189090e-06  7.99432389e-07  3.85262533e-07 -1.23536352e-04
  1.91304363e-02 -1.84681448e-06  1.42229025e-06 -4.01537440e-04
 -9.46429670e-07 -1.56506034e-04  2.43050091e-04  3.34120032e-06
 -5.11207179e-06 -1.90311241e-06  1.02663858e-03 -1.77666505e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[330.0, 350.0]","[ 3.20986528e-06 -2.90249678e-06  5.70295437e-07  4.53643899e-06
  1.38102625e-06  2.60875564e-06  3.81431447e-07 -6.68630436e-04
  1.80351983e-02 -1.73546814e-06  1.48244366e-06 -2.30558991e-04
 -9.30927661e-07 -2.13940249e-04  1.78482727e-04  3.60447149e-07
 -3.66959673e-06 -1.36199968e-06  1.12535325e-03 -3.03615189e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[350.0, 370.0]","[ 7.38495516e-06 -3.59040872e-06  4.98867945e-07  5.89038788e-06
  1.21415320e-06  3.31399031e-06  3.73920710e-07 -7.70400619e-04
  1.93424169e-02 -1.52568010e-06  1.39984981e-06 -4.28015822e-04
 -8.60175056e-07 -1.74063213e-04  2.06084482e-04  6.98910528e-07
 -2.60964281e-06 -1.03084552e-06  1.23531351e-03 -4.99702227e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[370.0, 390.0]","[ 1.07451333e-05 -3.46401733e-06  3.92610323e-07  6.33290865e-06
  1.12285881e-06  3.40564849e-06  3.81015729e-07 -8.05584806e-04
  1.72181410e-02 -1.32084540e-06  1.31323241e-06 -3.33002377e-04
 -8.43730512e-07 -8.30838305e-05  1.47434105e-04  6.30958851e-07
 -1.40047162e-06 -1.25470731e-06  1.00747006e-03 -5.64324075e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.24984721e-05 -3.45323877e-06  4.02275499e-07  5.84265992e-06
  8.76292768e-07  3.59435857e-06  4.10285016e-07 -5.16992297e-04
  1.54187775e-02 -1.18479119e-06  1.18946904e-06 -2.76783852e-04
 -8.15988831e-07 -1.70910301e-04  1.73284398e-04  7.17814279e-07
 -1.39500051e-06 -1.05635027e-06  8.46097233e-04 -5.89190075e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[410.0, 430.0]","[ 1.20155077e-05 -2.86322089e-06  3.45537954e-07  5.42100917e-06
  7.50688653e-07  3.43804924e-06  4.67676248e-07 -4.36597463e-04
  1.47410676e-02 -9.26866434e-07  1.09192970e-06 -2.46516044e-04
 -8.21522423e-07 -1.18775167e-04  1.44482205e-04  8.56863553e-07
 -8.92805250e-07 -1.48496061e-06  1.20998466e-03 -5.39794633e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[430.0, 450.0]","[ 1.25410752e-05 -3.16128790e-06  3.98896628e-07  5.13192678e-06
  6.34536437e-07  3.62847692e-06  4.65250884e-07 -2.70244116e-04
  1.33330919e-02 -8.92359242e-07  1.02220310e-06 -2.60210456e-04
 -8.57131306e-07 -1.30521455e-04  1.57864486e-04  7.43014982e-07
 -1.21434665e-06 -1.65579262e-06  4.20839624e-04 -5.15364013e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[450.0, 490.0]","[ 2.14495133e-05 -4.59623114e-06  6.68057075e-07  6.79287098e-06
  8.09052014e-07  5.58502715e-06  9.32783203e-07 -5.03096073e-04
  2.59583231e-02 -1.25627504e-06  1.58689308e-06 -3.78639459e-04
 -1.57550316e-06 -4.00731130e-04  2.88780392e-04  1.69659347e-06
 -2.17987342e-06 -2.01483209e-06 -5.26808487e-04 -8.46599993e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[490.0, 530.0]","[ 1.81322198e-05 -4.25700737e-06  6.27470391e-07  5.19307135e-06
  5.55851570e-07  5.74056113e-06  9.95940362e-07 -5.07778588e-04
  2.36460722e-02 -1.11431973e-06  1.37781618e-06 -1.45493578e-04
 -1.55230694e-06 -3.02165698e-04  2.15593439e-04  1.34990742e-06
 -1.13439422e-06 -2.90481197e-06 -1.11632128e-04 -5.74628221e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[530.0, 570.0]","[ 1.30416490e-05 -3.22160752e-06  5.39622465e-07  3.31395428e-06
  3.19478679e-07  4.90559616e-06  9.26408293e-07 -1.68254446e-04
  1.92689371e-02 -7.86968410e-07  1.04292628e-06 -1.30604436e-04
 -1.42173405e-06 -2.97947785e-04  2.30003227e-04  1.56676320e-06
 -1.12822093e-06 -2.32870769e-06  7.81511981e-04 -4.16166622e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[570.0, 610.0]","[ 1.15386297e-05 -2.55615296e-06  4.17251990e-07  2.60565428e-06
  2.25868666e-07  4.05906090e-06  9.10731309e-07 -1.43414691e-04
  1.82565033e-02 -5.91626191e-07  7.78724167e-07 -2.02913737e-04
 -1.28059936e-06 -2.72173761e-04  1.50365613e-04  1.07196141e-06
 -6.53030977e-07 -1.71620282e-06  5.26981952e-04 -3.05621946e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[610.0, 650.0]","[ 7.98621189e-06 -1.76902796e-06  3.53153458e-07  1.51955416e-06
  1.33201004e-07  2.95035589e-06  7.63461241e-07  2.21087754e-04
  1.77126306e-02 -3.51757595e-07  5.64333872e-07 -4.20817390e-05
 -1.02357592e-06 -2.68166179e-04  1.94912595e-04  1.00000113e-06
 -6.88723917e-07 -9.96767061e-07 -3.34772176e-04 -1.73386938e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[650.0, 700.0]","[ 7.68382314e-06 -1.64899873e-06  3.57829549e-07  1.04595004e-06
  3.92697137e-08  2.77206017e-06  8.42647426e-07  3.76099580e-05
  1.95769455e-02 -3.56092915e-07  4.59703045e-07 -4.75460487e-05
 -1.13291417e-06 -2.87544780e-05  6.64264008e-05  1.31712829e-06
 -2.79000142e-07 -1.65986826e-06  8.39846462e-04 -1.67716708e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[700.0, 750.0]","[ 5.52388738e-06 -1.18475337e-06  2.68792823e-07  7.29712494e-07
  4.31744988e-08  2.22668430e-06  6.78106232e-07  3.22414471e-04
  1.77761957e-02 -2.13004073e-07  3.89448369e-07 -1.68004506e-04
 -8.64407409e-07 -3.02377485e-05  1.45816054e-04  6.74044914e-07
  6.93112384e-08 -7.91231200e-07 -7.72081891e-04 -1.15243226e-06]"
"[200.0, 290.0]","[0.5, 0.75]","[750.0, 800.0]","[ 4.18609528e-06 -1.25065684e-06  2.74062596e-07  4.32870819e-07
  4.56460613e-09  1.90647240e-06  5.85203981e-07  3.34114839e-04
  1.58078303e-02 -2.01015653e-07  2.22567522e-07 -1.38985078e-04
 -8.18105617e-07 -6.45034316e-05  1.11499869e-04  5.42617115e-07
 -1.51774822e-07 -9.44808566e-07  2.21418676e-04 -9.01756121e-08]"
"[200.0, 290.0]","[0.5, 0.75]","[800.0, 850.0]","[ 2.64723316e-06 -5.39568854e-07  1.77300159e-07  2.15843445e-07
  1.24847699e-08  1.11186407e-06  4.56589081e-07  1.23715971e-04
  1.30955268e-02 -6.88687439e-08  1.64582899e-07 -3.46047408e-05
 -6.07295946e-07 -1.04078399e-04  8.92778084e-05  4.63264686e-08
  5.64905288e-08 -4.42982050e-07 -5.03002715e-04 -5.53449498e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[850.0, 900.0]","[ 2.21611277e-06 -5.18762900e-07  1.48695734e-07  2.00539633e-07
  1.77879980e-08  8.65661718e-07  3.64847072e-07  2.66538993e-04
  1.17658294e-02 -6.15331737e-08  1.48681283e-07  3.61997551e-05
 -4.71744783e-07 -1.73078939e-04  5.73915705e-05  1.83719414e-07
 -3.55524133e-07 -3.41099787e-07  2.34849247e-04 -1.46890806e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 2.69364843e-06 -7.74259609e-07  2.24970597e-07  1.36030200e-07
  5.79936221e-09  1.27758030e-06  5.58731731e-07 -1.66169807e-05
  2.19040713e-02 -4.23802356e-08  1.20870732e-07  7.94274691e-06
 -7.03730336e-07 -3.00422552e-06  1.41284295e-04  5.61895435e-07
 -8.11339729e-08 -5.99728058e-07 -1.59795078e-03 -2.12005362e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[1000.0, 1200]","[ 2.31400434e-06 -5.70225632e-07  2.69756081e-07  4.65569121e-08
 -3.27969993e-09  1.21099532e-06  6.30150697e-07  4.29421818e-04
  3.12649735e-02 -6.11950685e-08  1.14986871e-07 -7.02791377e-05
 -7.83159726e-07  2.80317642e-05  7.30535984e-05  2.23461294e-07
 -4.69678549e-07 -7.09734599e-07  3.66533655e-04 -8.79838447e-07]"
"[200.0, 290.0]","[0.5, 0.75]","[1200, 1400]","[ 6.73311083e-07 -2.07972733e-07  9.69381163e-08  8.32383556e-08
  1.31901327e-08  4.06722597e-07  3.03134126e-07  2.14125570e-04
  2.18511692e-02  1.42055327e-08  7.25412779e-08 -1.72119061e-04
 -3.57050224e-07 -3.49231702e-06  7.43684377e-05  1.50554479e-07
 -7.06567522e-09 -1.55236167e-07 -5.54034667e-04 -5.68874789e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[250.0, 270.0]","[ 5.95383757e-07  9.14348079e-07  2.47958455e-07 -1.16794538e-06
  6.65754626e-07 -6.15899738e-07  1.20574039e-07  3.54156610e-06
  8.62267410e-03 -8.12911193e-07  5.29036725e-07 -1.43546169e-04
 -3.25917091e-07  2.29953823e-05  8.18270179e-05  7.51200431e-07
 -1.03074973e-06 -3.66266089e-08 -8.19535147e-05 -1.02492487e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[270.0, 290.0]","[ 5.22998867e-07  7.63251805e-07  3.55830576e-07 -8.99875792e-07
  8.58018462e-07 -8.93445339e-07  1.90158560e-07  3.54699263e-05
  1.16077475e-02 -1.12031660e-06  7.14483501e-07 -2.46882797e-04
 -4.36435795e-07 -7.49268737e-05  1.34056141e-04  1.84581170e-06
 -1.72550037e-06 -3.80018298e-07  1.96053844e-04 -3.40699412e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[290.0, 310.0]","[ 3.54824519e-07  6.34009978e-07  3.54969580e-07 -6.28148001e-07
  7.60779810e-07 -6.42097368e-07  1.84636086e-07  3.26048817e-04
  1.50653802e-02 -9.73366570e-07  7.46151629e-07 -2.13913054e-04
 -5.12128798e-07 -1.44794423e-04  1.65853042e-04  2.09031441e-06
 -1.88205912e-06 -5.27160789e-07 -2.16915414e-04 -2.72592130e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[310.0, 330.0]","[ 4.67115845e-07  7.93743568e-09  3.34567363e-07  9.96667369e-08
  6.59859719e-07  1.00216039e-09  2.33364863e-07  1.32001866e-04
  1.62851619e-02 -9.46540473e-07  8.05063490e-07 -1.64929922e-04
 -5.61024157e-07 -1.97304068e-04  1.56346407e-04  2.32637027e-06
 -1.55693637e-06 -7.11137126e-07 -1.10767003e-03 -1.08234592e-09]"
"[290.0, 2500.0]","[0.5, 0.75]","[330.0, 350.0]","[ 5.85965979e-07 -6.35448093e-07  3.32138733e-07  7.93729352e-07
  5.06450659e-07  4.64511235e-07  2.54693800e-07 -2.49156365e-04
  1.51985926e-02 -8.13014721e-07  6.44103317e-07 -1.12936343e-04
 -5.68496257e-07 -1.25379267e-04  5.38180883e-05 -9.44856754e-08
 -1.57998740e-06 -2.78471280e-07 -3.29632018e-04 -7.65105076e-08]"
"[290.0, 2500.0]","[0.5, 0.75]","[350.0, 370.0]","[ 8.89077365e-07 -1.06305973e-06  3.37565216e-07  1.50871196e-06
  5.11809002e-07  1.05314373e-06  2.38720706e-07 -1.52826605e-04
  1.38678193e-02 -8.20666251e-07  6.80530294e-07 -2.37906220e-04
 -5.77687353e-07 -1.91053592e-04  1.15802596e-04  8.35906885e-08
 -1.00622951e-06 -3.05645986e-07  2.27610316e-03 -8.07530473e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[370.0, 390.0]","[ 2.09223335e-06 -8.79474980e-07  2.49735987e-07  1.27571634e-06
  4.21025791e-07  8.32678388e-07  2.39470391e-07 -4.59616260e-05
  1.52107660e-02 -6.49594003e-07  6.67760326e-07 -1.10581296e-04
 -4.96041284e-07 -2.05624478e-04  1.41628264e-04 -8.83955632e-08
 -5.00661351e-07  3.23247338e-08 -8.03976959e-04 -1.21544774e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[390.0, 410.0]","[ 1.82325093e-06 -1.10136949e-06  2.31965109e-07  1.40230462e-06
  3.68910710e-07  1.18118650e-06  2.61646853e-07 -1.36701651e-04
  1.36575331e-02 -5.79502542e-07  6.55471075e-07 -1.39876900e-04
 -4.76220721e-07 -1.57860764e-04  1.01225852e-04  3.59363158e-07
 -1.40534613e-07 -1.53937324e-07  1.23012700e-04 -7.17050826e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[410.0, 430.0]","[ 2.69840809e-06 -1.25468517e-06  2.54923024e-07  1.63356239e-06
  3.15691171e-07  1.44002813e-06  3.16039946e-07 -2.68925775e-04
  1.30805435e-02 -5.71071649e-07  6.58893671e-07 -3.01073470e-04
 -5.59667841e-07  1.78630056e-05  9.55441374e-05  1.70784981e-07
 -5.12823125e-08 -5.24592742e-07  2.24167069e-04 -8.32171872e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[430.0, 450.0]","[ 3.58034891e-06 -1.08372656e-06  2.38390851e-07  1.64133344e-06
  2.68720685e-07  1.35818790e-06  2.78364091e-07 -6.94404717e-05
  1.13858596e-02 -4.90430722e-07  5.55279457e-07 -2.92994719e-04
 -5.26073764e-07 -1.65701946e-04  8.02254899e-05 -3.37133423e-08
  8.60277179e-08 -3.55276486e-07 -6.88862718e-04 -1.02528029e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[450.0, 490.0]","[ 6.75319883e-06 -2.01777313e-06  4.16506537e-07  2.28329819e-06
  3.30546526e-07  2.53385230e-06  5.93301816e-07 -1.81984371e-04
  2.08618087e-02 -7.65524648e-07  9.74189106e-07  2.97875508e-05
 -9.89033160e-07 -4.31518350e-04  1.41215589e-04  2.19887449e-07
 -3.05651002e-07 -1.14054502e-06  1.32318824e-03 -1.76900406e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[490.0, 530.0]","[ 4.89088256e-06 -1.78310087e-06  4.25542520e-07  1.47951209e-06
  2.17001344e-07  2.48105786e-06  6.51495078e-07 -3.98741569e-04
  2.17018773e-02 -6.52814545e-07  8.13428221e-07 -2.47586195e-04
 -1.03539332e-06 -1.70893731e-04  1.41181439e-04  5.29139041e-07
  3.34538089e-08 -9.19044381e-07  5.78484383e-04 -1.37684186e-06]"
"[290.0, 2500.0]","[0.5, 0.75]","[530.0, 570.0]","[ 4.94552941e-06 -1.31825145e-06  3.63372786e-07  1.21842275e-06
  1.53954799e-07  1.92759642e-06  5.76153472e-07 -4.10119030e-04
  2.11602112e-02 -4.20858497e-07  5.51762596e-07  1.02949445e-04
 -9.46859549e-07 -4.21363842e-05  1.79548667e-04  7.84630065e-07
 -2.16913999e-07 -5.81969693e-07 -4.19387063e-04 -9.83943420e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[570.0, 610.0]","[ 4.77176710e-06 -1.30644586e-06  3.40398832e-07  9.29256570e-07
  8.79409865e-08  1.77660725e-06  5.83097959e-07  3.32647876e-05
  1.91538829e-02 -4.46794555e-07  5.83004720e-07 -1.55765325e-04
 -9.21072714e-07 -2.57466855e-04  2.20440381e-04  6.13596004e-07
  1.08228093e-08 -6.86908621e-07  4.85634449e-04 -6.59181375e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[610.0, 650.0]","[ 3.32510477e-06 -9.03025165e-07  2.86202915e-07  5.42346687e-07
  5.81260324e-08  1.43461184e-06  5.34555774e-07 -3.83863277e-05
  1.86720037e-02 -2.35582165e-07  3.60241368e-07 -2.99304479e-04
 -7.53041862e-07 -3.19845267e-04  1.26331251e-04  4.04184874e-07
 -9.97822288e-08 -5.97355992e-07 -3.87006956e-04 -6.84900329e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[650.0, 700.0]","[ 2.43482902e-06 -8.70479510e-07  3.01727942e-07  4.19821499e-07
  2.95507539e-08  1.30078085e-06  5.90457501e-07 -1.25084172e-04
  2.15524224e-02 -2.09550025e-07  1.62343204e-07 -9.22519320e-05
 -8.41883647e-07 -3.08262602e-04  1.17364803e-04  8.65973756e-07
  3.37441249e-09 -5.73148807e-07 -4.88853159e-04 -5.70385908e-08]"
"[290.0, 2500.0]","[0.5, 0.75]","[700.0, 750.0]","[ 2.85714571e-06 -4.77572910e-07  2.43291062e-07  2.63484553e-07
  6.04571904e-09  1.00240926e-06  5.10565223e-07 -2.09581715e-04
  2.00795814e-02 -1.70483846e-07  2.00938185e-07  4.10110456e-05
 -7.20014130e-07 -2.48205939e-04  1.28194452e-04  8.56154805e-08
  3.95388992e-08 -3.11107946e-07 -8.54254138e-04 -1.61208973e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[750.0, 800.0]","[ 1.55246827e-06 -3.81550376e-07  1.87307919e-07  2.16611551e-07
  2.53045902e-08  7.08388074e-07  4.09087174e-07 -7.83644499e-05
  1.83811969e-02 -7.38359601e-08  1.59331028e-07 -1.49653656e-04
 -5.38317481e-07 -4.29892121e-05  9.99807321e-05  3.57782414e-07
  2.36446042e-07 -2.01903380e-07 -5.29908105e-04 -4.02846855e-08]"
"[290.0, 2500.0]","[0.5, 0.75]","[800.0, 850.0]","[ 2.17331800e-06 -3.59028201e-07  1.54517147e-07  3.07748929e-07
  2.67798332e-08  6.92946882e-07  3.32800400e-07  9.47727421e-05
  1.73168547e-02 -9.08983531e-08  1.62902328e-07 -6.84835109e-05
 -4.63013579e-07 -1.18524706e-04  5.67148375e-05  1.67651776e-07
  9.71571312e-09 -4.38126475e-07 -3.45690402e-04 -3.19550264e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[850.0, 900.0]","[ 1.33870038e-06 -3.32791385e-07  1.19380264e-07  1.48822266e-08
  8.30065600e-09  4.81180840e-07  2.89279152e-07  3.83606486e-04
  1.51375478e-02 -7.79846093e-08  5.54012991e-08 -1.34514789e-05
 -3.84865589e-07 -1.14881155e-04  7.65162356e-05 -3.62879375e-08
 -3.08645719e-08 -7.25615103e-08  9.21572163e-04 -3.39629841e-07]"
"[290.0, 2500.0]","[0.5, 0.75]","[900.0, 1000.0]","[ 1.24387956e-06 -3.81913771e-07  2.19953428e-07  1.65631799e-07
  2.54395241e-08  5.17554818e-07  4.38219077e-07  3.77108394e-05
  2.60248117e-02 -6.88778497e-08  1.35611287e-07  4.17375477e-06
 -5.63824984e-07 -8.44022845e-05  6.54941436e-05  1.41724263e-07
  1.73345817e-07 -1.37074907e-07  2.33793435e-04  6.86370644e-08]"
"[290.0, 2500.0]","[0.5, 0.75]","[1000.0, 1200]","[ 1.21489674e-06 -3.45455978e-07  2.36775788e-07 -4.39622416e-08
 -4.23936722e-09  7.32197710e-07  5.52267968e-07  3.12380727e-04
  4.03365400e-02 -4.62922366e-08  7.51735972e-08  1.91517806e-05
 -7.09312414e-07 -1.09217476e-04  1.43332246e-04  4.26582180e-08
  1.49863022e-07  5.17656665e-08  6.68536962e-04  9.21095445e-10]"
"[290.0, 2500.0]","[0.5, 0.75]","[1200, 1400]","[ 4.60540001e-07 -9.72876889e-08  1.24735160e-07  6.77456137e-08
  1.73043471e-08  1.44490362e-07  3.04715427e-07  2.43365846e-04
  2.97384660e-02 -2.86379969e-08  3.40152776e-08  1.77598119e-05
 -3.84138263e-07 -1.46948649e-04  1.33997360e-04  3.87158871e-08
 -4.48186205e-08  3.35892071e-08 -6.13674360e-05 -1.03671209e-07]"
"[0.0, 20.0]","[0.75, 1.0]","[250.0, 270.0]","[ 4.51220583e-06 -7.64991643e-06  3.84794550e-06  1.68824479e-05
  1.56154890e-05  3.72737082e-06  9.83158456e-07 -1.26133493e-03
  8.56071842e-02 -1.54508990e-05  8.02279813e-06 -2.49232202e-03
 -3.93839747e-06 -6.76706287e-04  1.19267053e-03  2.23417824e-05
 -4.85932259e-05 -1.14410117e-05  3.97396985e-03 -2.58575008e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.78463277e-05 -1.73234825e-05  4.52652810e-06  3.54878426e-05
  1.85153421e-05  1.02777926e-05  1.44875122e-06 -3.16419494e-03
  1.20947605e-01 -1.82161534e-05  1.05522628e-05 -2.62605149e-03
 -5.15878023e-06 -8.52533045e-04  1.52930094e-03  2.96573282e-05
 -6.11234739e-05 -1.59553418e-05  3.07259583e-03 -6.54369959e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[290.0, 310.0]","[ 3.43069551e-05 -2.43072982e-05  3.85318449e-06  4.73916240e-05
  1.59236746e-05  1.55829946e-05  1.59695568e-06 -4.20077681e-03
  1.09281862e-01 -1.56987801e-05  9.90594210e-06 -2.99780186e-03
 -4.88027862e-06 -7.78733400e-04  1.26991905e-03  2.49847279e-05
 -5.44040622e-05 -1.47479305e-05  6.09148722e-03 -9.21082035e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[310.0, 330.0]","[ 5.80178947e-05 -2.66810200e-05  2.97819172e-06  5.60332019e-05
  1.31940333e-05  1.86583614e-05  1.48927773e-06 -4.55267581e-03
  9.61220640e-02 -1.24532481e-05  8.74667794e-06 -2.15861436e-03
 -4.15238137e-06 -8.20112336e-04  1.06102940e-03  2.23064052e-05
 -4.56730986e-05 -1.50038191e-05  7.51929431e-03 -1.06084937e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[330.0, 350.0]","[ 9.43362381e-05 -2.84472200e-05  2.21024978e-06  6.40647389e-05
  1.11445989e-05  2.22729621e-05  1.31901605e-06 -6.16493145e-03
  8.72429998e-02 -9.98019383e-06  7.84754576e-06 -2.13556089e-03
 -3.50565492e-06 -6.24104724e-04  7.95532857e-04  1.83851265e-05
 -4.00465820e-05 -1.54958497e-05  2.16767284e-03 -1.22493807e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.55643450e-04 -3.42862898e-05  1.94661173e-06  8.12537763e-05
  1.06047116e-05  2.92950745e-05  1.41799651e-06 -6.75142320e-03
  7.50715879e-02 -8.99136927e-06  7.50782044e-06 -1.79083701e-03
 -3.26395065e-06 -6.59974576e-04  7.74428023e-04  1.66720566e-05
 -3.79199692e-05 -1.44623166e-05  3.20308863e-03 -1.49861634e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.71789829e-04 -3.18161371e-05  1.75502475e-06  7.53435461e-05
  8.59138934e-06  2.97871717e-05  1.56824583e-06 -6.68237512e-03
  6.82143616e-02 -7.64438716e-06  7.18507477e-06 -1.78686633e-03
 -3.17074448e-06 -5.69257972e-04  6.65537121e-04  1.52670745e-05
 -3.36067045e-05 -1.30019908e-05  3.34126945e-03 -1.45511209e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.64927867e-04 -2.90065928e-05  1.77327461e-06  6.59678415e-05
  6.98040173e-06  3.03029381e-05  1.93345577e-06 -5.75919077e-03
  6.33742532e-02 -6.64915928e-06  7.06943359e-06 -1.15106001e-03
 -3.68397631e-06 -4.66529207e-04  5.87382492e-04  1.36418670e-05
 -2.66034656e-05 -1.34535248e-05  3.17782833e-03 -1.26025381e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.48098717e-04 -2.27697234e-05  1.44433578e-06  5.26681984e-05
  5.09748957e-06  2.62428301e-05  1.86905939e-06 -4.53581501e-03
  5.51062546e-02 -4.95329945e-06  5.51379927e-06 -7.24659077e-04
 -3.40402788e-06 -7.64418384e-04  6.08217514e-04  1.20638875e-05
 -2.28697488e-05 -1.19536927e-05  2.51627439e-03 -1.05805868e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[430.0, 450.0]","[ 1.28046909e-04 -2.04141007e-05  1.44068866e-06  4.23141601e-05
  3.90931783e-06  2.58957311e-05  2.18431414e-06 -3.16687178e-03
  4.69447160e-02 -4.42499074e-06  5.36760316e-06 -6.21891354e-04
 -3.69621116e-06 -5.68614351e-04  6.23595569e-04  1.05500108e-05
 -1.63308547e-05 -1.21106457e-05  2.35551557e-04 -8.27032517e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.91519514e-04 -3.09702498e-05  2.47631864e-06  5.74159965e-05
  4.91594317e-06  4.17087837e-05  3.91422704e-06 -3.79616977e-03
  8.23385322e-02 -6.43414864e-06  8.24743646e-06 -1.27134618e-03
 -6.34791201e-06 -6.71419514e-04  1.08463467e-03  1.73928774e-05
 -2.21007129e-05 -1.90400225e-05 -1.77296243e-03 -1.16982272e-04]"
"[0.0, 20.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.25627806e-04 -2.30649228e-05  2.11052684e-06  3.32496319e-05
  2.50220863e-06  3.35407293e-05  3.65378392e-06 -2.59697579e-03
  6.68132493e-02 -4.27537775e-06  5.73311940e-06 -7.21283217e-04
 -5.52203981e-06 -6.88123548e-04  6.26644479e-04  1.21886168e-05
 -1.16806439e-05 -1.60764394e-05  3.29494134e-03 -6.60263770e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[530.0, 570.0]","[ 8.61260702e-05 -1.55218208e-05  1.39490046e-06  1.96788733e-05
  1.39857964e-06  2.46524027e-05  2.88877930e-06 -1.22176901e-03
  5.28339468e-02 -2.45183225e-06  3.97179354e-06 -2.07104582e-04
 -3.87217409e-06 -6.03971984e-04  3.99375604e-04  9.29541191e-06
 -8.97797442e-06 -1.15842682e-05  1.04966755e-03 -4.10185783e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[570.0, 610.0]","[ 5.31412718e-05 -1.10510023e-05  1.12583330e-06  1.13803137e-05
  7.93144578e-07  1.76912193e-05  2.31250766e-06 -6.05843365e-04
  4.33524712e-02 -1.64387907e-06  2.61898280e-06 -2.30922124e-04
 -3.19541306e-06 -4.65862512e-04  2.91077302e-04  6.25908130e-06
 -4.75289933e-06 -8.05159273e-06  2.08882923e-03 -2.44307313e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[610.0, 650.0]","[ 3.56931338e-05 -7.85815575e-06  8.98120503e-07  7.39562138e-06
  4.83011455e-07  1.35037937e-05  2.08681040e-06 -4.48702621e-04
  4.04298936e-02 -1.11321950e-06  1.76128103e-06  6.06377387e-05
 -2.73704533e-06 -4.17296168e-04  3.19298393e-04  3.68346254e-06
 -3.61999458e-06 -6.01010809e-06  6.72272637e-04 -1.51304920e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[650.0, 700.0]","[ 2.82075820e-05 -7.07629426e-06  8.67173651e-07  5.44883022e-06
  2.78196596e-07  1.22981728e-05  2.01196268e-06 -1.96697785e-04
  3.98541030e-02 -8.94818941e-07  1.51493683e-06 -7.34868800e-05
 -2.57958052e-06 -2.87558926e-04  2.20846612e-04  3.21058578e-06
 -2.04204435e-06 -5.60173546e-06  2.55687287e-03 -1.15787426e-05]"
"[0.0, 20.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.88088883e-05 -5.28483723e-06  6.42788676e-07  3.08890535e-06
  1.53065186e-07  8.32016821e-06  1.51829155e-06  3.16081523e-04
  3.39389889e-02 -6.08369391e-07  9.74609827e-07 -3.41847177e-05
 -1.99621943e-06 -2.71456121e-04  2.92698370e-04  2.49568133e-06
 -8.50440164e-07 -3.60185761e-06  1.40876563e-03 -6.40609900e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.04147576e-05 -3.67784407e-06  4.68387802e-07  1.75035025e-06
  9.81036173e-08  6.26195459e-06  1.16436856e-06  1.27370125e-04
  2.67341382e-02 -4.02878867e-07  6.79795676e-07  3.19697790e-05
 -1.43642166e-06 -1.10821513e-04  1.28426273e-04  1.45880984e-06
 -5.07781483e-07 -2.51035591e-06  2.71711679e-03 -3.76986062e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[800.0, 850.0]","[ 6.65919590e-06 -2.20934038e-06  3.14714815e-07  9.29548504e-07
  6.05045174e-08  4.06565934e-06  8.31878914e-07  1.75453027e-04
  2.24562678e-02 -1.48207250e-07  4.21665865e-07 -6.71534518e-05
 -9.94654609e-07 -1.00827523e-04  5.94327200e-05  7.64807406e-07
 -3.35292034e-07 -1.67040709e-06 -5.10300966e-04 -1.66755109e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[850.0, 900.0]","[ 4.22059511e-06 -1.83693883e-06  2.78212645e-07  7.03782147e-07
  3.33940833e-08  2.91042227e-06  6.35883233e-07  2.33502238e-04
  1.84245823e-02 -1.21204865e-07  2.17240929e-07 -3.20420214e-05
 -8.23799062e-07  3.73462573e-05 -2.04948065e-05  8.87420876e-07
 -1.86194602e-07 -9.58167837e-07  6.60657939e-04 -1.71182454e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 6.27950661e-06 -1.83058260e-06  2.72606360e-07  6.15257434e-07
  1.93526273e-08  3.30756840e-06  8.38274806e-07  2.04804419e-04
  2.97674678e-02 -1.53380034e-07  2.37942733e-07  2.78245871e-05
 -1.03245849e-06 -1.38066058e-04  7.09701855e-05  7.25717087e-07
 -4.45865559e-07 -1.30093876e-06  4.51964580e-04 -2.49023810e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[1000.0, 1200]","[ 2.93217754e-06 -1.69924938e-06  2.83884669e-07  2.96250772e-07
  1.21900484e-08  2.84878878e-06  9.08851950e-07  8.53020879e-06
  3.86748625e-02 -5.32488523e-08  1.49379573e-07 -9.04869221e-05
 -1.05362901e-06  3.42304478e-05  3.51413614e-05  8.83915714e-07
 -1.86446677e-07 -1.24340659e-06 -6.81309022e-04 -1.02661901e-06]"
"[0.0, 20.0]","[0.75, 1.0]","[1200, 1400]","[ 4.97738042e-07 -4.96649153e-07  1.22576509e-07 -6.50641395e-09
  8.18166488e-09  9.41823280e-07  3.59495940e-07  1.57216266e-04
  2.09166702e-02 -2.73099926e-08  5.83685358e-08  9.07346511e-05
 -4.31456931e-07 -2.81211760e-06  4.25153349e-05  8.29872694e-08
  1.02837857e-07 -4.85095096e-07 -3.34481021e-04 -5.48008695e-07]"
"[20.0, 40.0]","[0.75, 1.0]","[250.0, 270.0]","[ 3.27674986e-06 -8.99143937e-06  4.23559916e-06  2.01046615e-05
  1.78889283e-05  4.61365993e-06  1.17978916e-06 -1.38525473e-03
  9.73356858e-02 -1.73631280e-05  9.00457221e-06 -2.39689744e-03
 -4.37674990e-06 -7.15488852e-04  1.15824260e-03  2.49234544e-05
 -5.32354469e-05 -1.31033903e-05  3.38732411e-03 -2.51547010e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.85996382e-05 -2.00746647e-05  5.13773603e-06  4.25553451e-05
  2.14752568e-05  1.15124206e-05  1.63554845e-06 -3.30588274e-03
  1.30203762e-01 -2.07408591e-05  1.14124744e-05 -3.26986428e-03
 -5.86626882e-06 -1.14471896e-03  1.53238536e-03  3.12181921e-05
 -6.61634886e-05 -1.79860796e-05  3.28265837e-03 -7.30565080e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[290.0, 310.0]","[ 4.06848742e-05 -2.64685427e-05  4.16843338e-06  5.50120109e-05
  1.83489580e-05  1.61634150e-05  1.60607595e-06 -4.43429492e-03
  1.31375491e-01 -1.75814772e-05  1.06946407e-05 -3.11081925e-03
 -5.12206761e-06 -9.17118375e-04  1.43484416e-03  2.83822195e-05
 -6.24296894e-05 -1.56002962e-05  3.56550371e-03 -1.01110848e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[310.0, 330.0]","[ 6.86179451e-05 -3.11271810e-05  3.51295259e-06  6.56586008e-05
  1.56140388e-05  2.18629038e-05  1.72968873e-06 -5.68159565e-03
  1.20613246e-01 -1.48356587e-05  1.03270252e-05 -2.55116338e-03
 -4.93891776e-06 -6.76108515e-04  1.23142462e-03  2.59065753e-05
 -5.46780475e-05 -1.79648906e-05  1.39253386e-03 -1.24828019e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[330.0, 350.0]","[ 1.11978406e-04 -3.37667275e-05  2.61169377e-06  7.67300213e-05
  1.34349044e-05  2.69271299e-05  1.62047631e-06 -6.83728078e-03
  1.04868399e-01 -1.19167554e-05  9.51676663e-06 -1.99699597e-03
 -4.22047510e-06 -1.20976973e-03  1.07938039e-03  2.07484315e-05
 -4.68231812e-05 -1.90870885e-05  2.29584700e-03 -1.44561136e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.87524278e-04 -4.08467978e-05  2.33439693e-06  9.78828349e-05
  1.29599770e-05  3.45312737e-05  1.65410211e-06 -8.20350886e-03
  9.50692345e-02 -1.09147347e-05  9.12035932e-06 -2.27134164e-03
 -3.86201539e-06 -9.99562997e-04  9.10159395e-04  2.04351680e-05
 -4.74632726e-05 -1.67714644e-05  2.65776591e-03 -1.84396536e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[370.0, 390.0]","[ 2.14171077e-04 -4.02714511e-05  2.24331912e-06  9.52117193e-05
  1.09908750e-05  3.77985789e-05  2.02793433e-06 -8.10140939e-03
  8.50669367e-02 -9.73012641e-06  9.11338843e-06 -1.54573819e-03
 -4.25548119e-06 -7.91632504e-04  8.19457353e-04  1.91366070e-05
 -4.29693424e-05 -1.76936242e-05  1.30186266e-03 -1.81277688e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[390.0, 410.0]","[ 2.10666173e-04 -3.56416008e-05  2.16301444e-06  8.27075197e-05
  8.73184509e-06  3.79674631e-05  2.38491151e-06 -7.18978328e-03
  8.09018565e-02 -8.10760228e-06  8.63941171e-06 -1.45071819e-03
 -4.66503475e-06 -8.11513953e-04  8.79081920e-04  1.73947678e-05
 -3.48689235e-05 -1.68192562e-05  4.54079190e-03 -1.61617248e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.93673865e-04 -3.20542917e-05  2.15575418e-06  6.88686947e-05
  6.75719955e-06  3.58052725e-05  2.58713654e-06 -5.45586535e-03
  6.91430073e-02 -7.34274263e-06  8.22852472e-06 -1.06001675e-03
 -4.74373968e-06 -8.04199186e-04  7.95400433e-04  1.57934279e-05
 -2.84104575e-05 -1.43979421e-05  1.35929822e-03 -1.37337347e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[430.0, 450.0]","[ 1.59225834e-04 -2.56160202e-05  1.88907500e-06  5.13545282e-05
  4.79823961e-06  3.32513966e-05  2.87361140e-06 -3.97802560e-03
  6.47870972e-02 -5.45416515e-06  6.96532700e-06 -9.40504593e-04
 -4.79856513e-06 -8.70074970e-04  6.90778940e-04  1.47345739e-05
 -2.19105660e-05 -1.67126996e-05  2.98102058e-03 -1.07387774e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[450.0, 490.0]","[ 2.56715914e-04 -4.21382598e-05  3.40766571e-06  7.56906901e-05
  6.45278453e-06  5.71132740e-05  5.35126291e-06 -6.23933103e-03
  1.17636267e-01 -8.65692696e-06  1.10535337e-05 -1.78456330e-03
 -8.52057455e-06 -1.54393730e-03  1.20649389e-03  2.36946876e-05
 -2.96944001e-05 -2.70272612e-05  2.26975128e-03 -1.53026036e-04]"
"[20.0, 40.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.78224449e-04 -3.04038926e-05  2.64779378e-06  4.61850538e-05
  3.56038308e-06  4.55070385e-05  5.01530374e-06 -3.38951027e-03
  9.50487925e-02 -5.62472332e-06  8.01261562e-06 -1.04548259e-03
 -7.17887085e-06 -1.00184723e-03  8.62158014e-04  1.78896970e-05
 -1.90741067e-05 -2.24301277e-05  1.08958383e-03 -9.86505200e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.20938548e-04 -2.31791971e-05  2.25378105e-06  2.91274595e-05
  2.05743174e-06  3.65883335e-05  4.47083557e-06 -2.25929812e-03
  7.97587457e-02 -3.84937690e-06  5.65972284e-06 -5.91130531e-04
 -6.38575074e-06 -9.34570699e-04  7.94261252e-04  1.36368977e-05
 -1.15611475e-05 -1.77103513e-05  4.96243663e-03 -6.06482694e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[570.0, 610.0]","[ 8.20264826e-05 -1.70491609e-05  1.76834506e-06  1.77138968e-05
  1.10381218e-06  2.69653095e-05  3.64665756e-06 -1.19627490e-03
  6.75397454e-02 -2.70775189e-06  4.12216979e-06 -3.20801532e-04
 -5.01152376e-06 -6.73772335e-04  4.39759536e-04  9.14526278e-06
 -7.16761646e-06 -1.31999689e-05  2.56553723e-03 -3.80033875e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[610.0, 650.0]","[ 5.31839648e-05 -1.31256736e-05  1.44764099e-06  1.11349657e-05
  6.90561286e-07  2.07428816e-05  3.10981233e-06 -4.91247517e-04
  5.82429607e-02 -1.82626183e-06  2.74582515e-06 -2.37606509e-04
 -4.12634082e-06 -8.93610931e-04  3.08182339e-04  6.76015250e-06
 -3.01558430e-06 -9.46968997e-06  1.46527120e-03 -2.15446969e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[650.0, 700.0]","[ 4.41066541e-05 -1.16047224e-05  1.41820228e-06  7.90404395e-06
  4.73245395e-07  1.90381452e-05  3.14118299e-06 -2.88112098e-04
  6.36012738e-02 -1.56416363e-06  2.50203926e-06 -6.36758198e-05
 -4.10665789e-06 -5.08330655e-04  3.29421264e-04  5.78870678e-06
 -3.55354035e-06 -8.47934757e-06 -3.94294057e-04 -1.72130557e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[700.0, 750.0]","[ 2.76701526e-05 -7.70209664e-06  1.03185321e-06  4.15753033e-06
  2.30126148e-07  1.31059970e-05  2.36631077e-06  8.12882665e-05
  5.48245769e-02 -8.88946595e-07  1.45347598e-06 -8.20017515e-05
 -3.06199720e-06 -4.09449436e-04  2.29052735e-04  4.85247874e-06
 -2.13851098e-06 -5.74264950e-06 -2.66648888e-04 -1.24089591e-05]"
"[20.0, 40.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.70639636e-05 -5.36598213e-06  7.37529291e-07  2.54087183e-06
  1.29504671e-07  9.66116001e-06  1.86830554e-06  4.97004327e-04
  4.47183204e-02 -6.23117130e-07  9.26354009e-07 -2.48864871e-04
 -2.28208664e-06 -2.42127272e-04  2.40659887e-04  2.59192401e-06
 -9.30875068e-07 -3.84724125e-06  6.00363008e-04 -6.42463588e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.21548163e-05 -3.76564098e-06  5.30975806e-07  1.94016226e-06
  8.80182377e-08  6.74147894e-06  1.46198541e-06  7.56237657e-04
  3.89731474e-02 -4.24237311e-07  6.20363162e-07 -9.43817997e-05
 -1.75836724e-06 -2.47029858e-04  2.01406447e-04  2.15938995e-06
 -8.54477049e-07 -2.57215619e-06 -1.68889781e-03 -4.93182601e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[850.0, 900.0]","[ 8.11649927e-06 -2.84674342e-06  4.05637025e-07  1.24114789e-06
  9.81951231e-08  4.89956757e-06  1.11116367e-06  3.97978021e-04
  3.18508258e-02 -3.14291143e-07  5.88579564e-07 -4.70682635e-05
 -1.28984776e-06 -1.03776969e-04  1.14808042e-04  1.87179360e-06
 -6.68912788e-07 -2.04981971e-06  1.05609554e-03 -3.23903668e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 7.60041582e-06 -3.61799430e-06  6.40513508e-07  1.22275678e-06
  6.97514412e-08  6.62530293e-06  1.64687873e-06  3.14098512e-04
  5.42202377e-02 -3.12141692e-07  5.17934621e-07  1.23567645e-04
 -1.94624278e-06 -2.19841494e-04  1.22107766e-04  1.55434904e-06
  2.51677365e-07 -2.35755302e-06  9.67364215e-04 -2.95047686e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[1000.0, 1200]","[ 6.88392361e-06 -3.04125816e-06  6.22394274e-07  7.88659441e-07
  2.76216043e-08  5.57626235e-06  1.66634355e-06  2.92558849e-04
  7.09317506e-02 -2.53274684e-07  4.09038725e-07  1.88075732e-04
 -2.02787115e-06  7.23385347e-05  2.80973969e-05  1.24359559e-06
 -3.90104521e-07 -1.96280080e-06  2.35576498e-03 -2.95780114e-06]"
"[20.0, 40.0]","[0.75, 1.0]","[1200, 1400]","[ 1.39186888e-06 -1.04880207e-06  2.59785985e-07  1.59467338e-07
  1.55263634e-08  1.91780558e-06  7.35940288e-07  2.29477695e-04
  4.25354610e-02 -8.99461129e-08  1.50585408e-07 -4.12716476e-05
 -8.60283060e-07  1.50865575e-05  5.93039291e-05  4.33964008e-07
 -3.54726320e-08 -1.08895621e-06  2.23369412e-03 -1.46637582e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[250.0, 270.0]","[ 4.31415804e-06 -7.44563749e-06  3.51937779e-06  1.60635300e-05
  1.47658316e-05  3.92165273e-06  9.98945645e-07 -7.41677308e-04
  7.99343152e-02 -1.43537550e-05  7.51921174e-06 -1.81378804e-03
 -3.78261761e-06 -6.79369903e-04  1.11642090e-03  2.17593004e-05
 -4.44133579e-05 -1.16884142e-05  5.25260732e-03 -2.10444703e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[270.0, 290.0]","[ 1.53982517e-05 -1.55255013e-05  4.28333038e-06  3.26891551e-05
  1.80538494e-05  9.16496020e-06  1.36196835e-06 -1.85626633e-03
  1.10631782e-01 -1.76268031e-05  1.03136934e-05 -2.67470517e-03
 -4.92903126e-06 -1.15208943e-03  1.46712611e-03  2.63693726e-05
 -5.91278215e-05 -1.46582206e-05  1.15903110e-03 -5.93358795e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[290.0, 310.0]","[ 3.54766968e-05 -2.35024180e-05  3.84856579e-06  4.73090028e-05
  1.57070326e-05  1.49641367e-05  1.55370746e-06 -3.72947184e-03
  1.10200849e-01 -1.54313169e-05  9.78724817e-06 -2.80371154e-03
 -4.87606893e-06 -1.22248979e-03  1.25843789e-03  2.33761863e-05
 -5.21080565e-05 -1.54805196e-05  7.17380531e-03 -8.56382208e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[310.0, 330.0]","[ 5.85813978e-05 -2.68770192e-05  3.08302947e-06  5.61427862e-05
  1.34990534e-05  1.92355611e-05  1.58751130e-06 -5.37533492e-03
  1.06849489e-01 -1.29165357e-05  9.16111452e-06 -2.08111801e-03
 -4.43591637e-06 -8.37621902e-04  1.16212992e-03  2.23977933e-05
 -4.78061058e-05 -1.53629555e-05  8.81076785e-04 -1.07480390e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[330.0, 350.0]","[ 9.40822455e-05 -3.03071214e-05  2.48232350e-06  6.66312859e-05
  1.19923735e-05  2.34287963e-05  1.45597816e-06 -6.20068435e-03
  9.79448730e-02 -1.09607364e-05  8.48363472e-06 -2.17879239e-03
 -3.80917176e-06 -8.46237718e-04  9.18506685e-04  2.04466314e-05
 -4.06353884e-05 -1.66925098e-05  6.18385175e-03 -1.21839395e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.53773534e-04 -3.56341791e-05  2.15395972e-06  8.36933990e-05
  1.15185637e-05  3.03941807e-05  1.59431652e-06 -7.40002419e-03
  8.84924322e-02 -9.84873000e-06  8.49546320e-06 -1.69984052e-03
 -3.68211857e-06 -6.01060344e-04  8.10171115e-04  1.68031864e-05
 -3.88830534e-05 -1.54731655e-05  3.64541582e-03 -1.50449223e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.83257949e-04 -3.67976490e-05  2.18553398e-06  8.32403059e-05
  9.78663778e-06  3.49892254e-05  2.04807202e-06 -7.01435994e-03
  7.83448027e-02 -9.05463929e-06  8.61685690e-06 -1.99817232e-03
 -4.12546901e-06 -1.05896625e-03  7.72242136e-04  1.62905497e-05
 -3.57971293e-05 -1.41709365e-05  2.91492007e-03 -1.50897650e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.84344386e-04 -3.28365452e-05  2.08949838e-06  7.34659230e-05
  7.84932303e-06  3.36259998e-05  2.14700040e-06 -6.23073190e-03
  7.64923195e-02 -7.74986502e-06  7.94502382e-06 -1.42864460e-03
 -4.26249503e-06 -8.11696987e-04  8.40375187e-04  1.46261296e-05
 -2.92925901e-05 -1.49568271e-05  4.17744918e-03 -1.33819620e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.73131895e-04 -2.90591256e-05  1.99368808e-06  6.12533651e-05
  5.95702778e-06  3.31343853e-05  2.44928795e-06 -5.47116848e-03
  6.91908299e-02 -6.56449163e-06  7.24295711e-06 -1.27975065e-03
 -4.40595030e-06 -7.81981208e-04  7.36627541e-04  1.37897635e-05
 -2.51833255e-05 -1.51804723e-05  3.56995988e-03 -1.19568663e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[430.0, 450.0]","[ 1.51993108e-04 -2.45246726e-05  1.78868080e-06  5.02629691e-05
  4.67324137e-06  3.19169952e-05  2.68201800e-06 -4.00970023e-03
  6.43376401e-02 -5.51353662e-06  6.88848569e-06 -6.44071567e-04
 -4.44854000e-06 -7.44645109e-04  7.82156490e-04  1.20687622e-05
 -1.88143574e-05 -1.39166428e-05 -3.07596709e-04 -9.67374039e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[450.0, 490.0]","[ 2.38911489e-04 -3.86577990e-05  3.18218575e-06  6.91257034e-05
  5.84769857e-06  5.35120400e-05  5.12999246e-06 -5.17613801e-03
  1.06723788e-01 -8.45782262e-06  1.07932112e-05 -1.48296352e-03
 -8.25919480e-06 -1.82453094e-03  1.13539641e-03  2.07296418e-05
 -2.73492877e-05 -2.67066783e-05  6.23464405e-03 -1.41798623e-04]"
"[40.0, 70.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.62383274e-04 -2.81297300e-05  2.69167299e-06  4.29630294e-05
  3.36367444e-06  4.13800057e-05  4.71251061e-06 -3.38819323e-03
  9.49383587e-02 -5.35665961e-06  7.36958073e-06 -6.42712788e-04
 -6.80242477e-06 -1.36701481e-03  8.77306917e-04  1.49030040e-05
 -1.50260404e-05 -2.15054384e-05  2.12674963e-03 -8.34398371e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.17496687e-04 -2.17557712e-05  2.15356334e-06  2.64931620e-05
  1.75391032e-06  3.51634337e-05  4.33119470e-06 -1.52038332e-03
  8.01650550e-02 -3.73593105e-06  5.38090224e-06 -3.37358648e-04
 -6.23524915e-06 -8.27871135e-04  6.53526895e-04  1.27177522e-05
 -9.34175076e-06 -1.65525913e-05  4.34347522e-03 -5.32302974e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[570.0, 610.0]","[ 7.98052543e-05 -1.69094323e-05  1.71794181e-06  1.68739442e-05
  1.09185200e-06  2.70962519e-05  3.74131267e-06 -1.39129934e-03
  7.21781788e-02 -2.68365780e-06  3.98316236e-06 -2.16640273e-05
 -5.13895795e-06 -7.93596005e-04  6.18650291e-04  9.29794324e-06
 -6.02813993e-06 -1.33809104e-05  2.10058466e-03 -3.35998862e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[610.0, 650.0]","[ 5.73752270e-05 -1.28162968e-05  1.38192490e-06  1.03497893e-05
  5.79702757e-07  2.14772118e-05  3.12383683e-06  1.47839127e-04
  6.03162654e-02 -1.91089875e-06  3.02540180e-06 -3.24948377e-04
 -4.11731130e-06 -8.07336547e-04  3.24845463e-04  6.52024833e-06
 -5.34120213e-06 -9.48476870e-06  1.66037396e-03 -2.34417804e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[650.0, 700.0]","[ 4.85126601e-05 -1.15079138e-05  1.37644502e-06  8.56251218e-06
  4.31347661e-07  1.94237131e-05  3.25635929e-06 -1.56374135e-05
  6.72630671e-02 -1.56931032e-06  2.58319785e-06 -2.15276550e-04
 -4.31263232e-06 -8.27199821e-04  6.17152255e-04  5.65626194e-06
 -3.78801376e-06 -9.01615263e-06 -9.39342736e-04 -1.97722594e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[700.0, 750.0]","[ 3.17034739e-05 -8.85691809e-06  1.11740638e-06  5.77173225e-06
  3.23870836e-07  1.46444081e-05  2.64651531e-06  4.24651481e-04
  5.84009049e-02 -1.15535091e-06  1.60191658e-06 -2.45419890e-04
 -3.43282343e-06 -4.52675191e-04  3.28258911e-04  3.71608044e-06
 -1.95723731e-06 -6.42629973e-06 -9.97832711e-04 -1.20706704e-05]"
"[40.0, 70.0]","[0.75, 1.0]","[750.0, 800.0]","[ 2.11949522e-05 -6.63952150e-06  8.50897957e-07  3.77213461e-06
  1.88005804e-07  1.12178587e-05  2.08745904e-06  2.55462931e-04
  5.01783220e-02 -7.74720345e-07  1.32024590e-06 -3.98796566e-05
 -2.64248312e-06 -5.87059583e-04  2.29659893e-04  3.03444211e-06
 -9.35041851e-07 -4.85023201e-06 -6.35026751e-04 -6.59986447e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.30229080e-05 -4.39875204e-06  6.33015193e-07  1.86827369e-06
  1.01547064e-07  7.56536629e-06  1.52431873e-06  4.86906802e-04
  4.20867599e-02 -4.22687834e-07  7.73109691e-07 -1.56939349e-04
 -1.92002738e-06 -7.59985987e-05  1.42286881e-04  2.23104473e-06
 -1.99101137e-07 -3.12261730e-06  8.56128214e-04 -3.63814759e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[850.0, 900.0]","[ 9.14572882e-06 -3.31905102e-06  4.90910662e-07  1.26565325e-06
  5.38296587e-08  5.77526426e-06  1.26203384e-06  1.97850597e-04
  3.74391753e-02 -3.43242329e-07  4.94083368e-07  2.52179932e-05
 -1.58728835e-06 -1.36047022e-04  8.21789622e-05  1.22554890e-06
 -7.74513039e-07 -2.31204788e-06 -4.43741514e-04 -2.90929208e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 1.03353905e-05 -4.02910917e-06  6.93488370e-07  1.46429301e-06
  6.19216521e-08  7.31639819e-06  1.78910295e-06  2.38454300e-04
  6.19045574e-02 -3.83835795e-07  6.93900223e-07  3.53926448e-05
 -2.15599127e-06 -3.67267701e-05  6.95268054e-05  1.74257828e-06
 -5.66498640e-07 -2.32603361e-06  7.15855423e-05 -3.62021156e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[1000.0, 1200]","[ 7.47054907e-06 -3.36338400e-06  7.35364142e-07  5.31649710e-07
 -2.95220482e-08  6.28985660e-06  1.99373185e-06  9.92495127e-04
  8.30067473e-02 -1.82601948e-07  3.08057675e-07 -3.44173117e-04
 -2.40187009e-06  9.14742482e-05  3.75558187e-05  1.64259891e-06
 -2.29577617e-07 -2.29280295e-06  2.79466762e-03 -4.10176711e-06]"
"[40.0, 70.0]","[0.75, 1.0]","[1200, 1400]","[ 2.54473275e-06 -1.29917655e-06  3.44420273e-07  3.21675369e-07
  3.09869779e-08  2.26343352e-06  8.63486247e-07  4.39502846e-04
  5.14688529e-02 -1.19475043e-07  1.58664072e-07 -3.69135068e-06
 -1.06521081e-06  2.01494991e-04 -4.00842749e-05  5.71984143e-07
 -9.08461328e-08 -1.22025777e-06 -1.52857107e-04 -1.86581669e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[250.0, 270.0]","[ 2.48159912e-06 -3.74067552e-06  1.89684967e-06  8.17098355e-06
  7.72170892e-06  1.10112188e-06  5.02182380e-07 -3.56579417e-04
  4.28989610e-02 -7.69990300e-06  3.62358191e-06 -1.37606988e-03
 -1.94692598e-06 -2.46960056e-04  5.97703213e-04  1.23480947e-05
 -2.28193398e-05 -5.26548338e-06  4.61898933e-04 -1.02309105e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[270.0, 290.0]","[ 8.46779641e-06 -8.37986165e-06  2.33885511e-06  1.80356407e-05
  9.56082747e-06  4.74914058e-06  8.07280101e-07 -1.23209145e-03
  5.68650922e-02 -9.21003892e-06  5.42643557e-06 -1.57249279e-03
 -2.73335597e-06 -5.02450805e-04  7.55368402e-04  1.45387018e-05
 -2.74912066e-05 -7.27865368e-06  4.04595504e-03 -2.66436019e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.78324197e-05 -1.10317239e-05  1.98990272e-06  2.38518205e-05
  8.43052517e-06  6.93939139e-06  8.01540729e-07 -1.57141600e-03
  6.14059154e-02 -8.19562087e-06  5.18615451e-06 -1.59965021e-03
 -2.51791580e-06 -5.82583995e-04  8.01656100e-04  1.21669561e-05
 -2.71313920e-05 -6.37865280e-06  1.17184294e-03 -4.13272469e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[310.0, 330.0]","[ 2.89183314e-05 -1.38892305e-05  1.71050040e-06  2.89350217e-05
  7.41305937e-06  9.84454162e-06  8.60888459e-07 -2.60475407e-03
  5.58158075e-02 -7.21329467e-06  5.25185500e-06 -1.36970325e-03
 -2.42480023e-06 -4.29937781e-04  5.16675598e-04  1.13861589e-05
 -2.55926492e-05 -7.48601976e-06  4.88301225e-03 -5.35304808e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[330.0, 350.0]","[ 4.86968176e-05 -1.61316788e-05  1.38837734e-06  3.41667453e-05
  6.29091593e-06  1.25240611e-05  8.23126338e-07 -3.21684244e-03
  5.31646890e-02 -5.99075649e-06  4.70519183e-06 -9.90737248e-04
 -2.17386089e-06 -4.19120431e-04  6.06990426e-04  9.73234197e-06
 -2.13584443e-05 -7.93030013e-06  3.51615563e-03 -5.83047214e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[350.0, 370.0]","[ 8.40534682e-05 -1.95089077e-05  1.19543050e-06  4.40404002e-05
  6.05757095e-06  1.69278538e-05  8.95037266e-07 -4.21540129e-03
  5.05789066e-02 -5.49434645e-06  4.82822912e-06 -9.17213479e-04
 -2.17936143e-06 -4.15959010e-04  5.56326374e-04  8.59018580e-06
 -2.03001413e-05 -8.76194069e-06  2.95006802e-03 -7.51295359e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[370.0, 390.0]","[ 9.65387159e-05 -1.90806665e-05  1.17268626e-06  4.39792968e-05
  5.29820560e-06  1.81176739e-05  1.04374994e-06 -3.95536897e-03
  4.57858939e-02 -4.80686750e-06  4.55155937e-06 -1.16099368e-03
 -2.30661761e-06 -2.41403003e-04  4.64328685e-04  7.78292259e-06
 -1.82696306e-05 -7.78227720e-06  3.45765986e-03 -7.54610665e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[390.0, 410.0]","[ 9.08188460e-05 -1.66399452e-05  1.12797644e-06  3.82149284e-05
  4.32436219e-06  1.83872591e-05  1.31224397e-06 -2.95914678e-03
  3.99048896e-02 -4.11051763e-06  4.54085959e-06 -5.21008146e-04
 -2.32074246e-06 -5.27988732e-04  3.58149190e-04  7.07078722e-06
 -1.40166575e-05 -8.31607651e-06  1.76295692e-03 -6.61131368e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[410.0, 430.0]","[ 8.56694757e-05 -1.54912521e-05  1.14223741e-06  3.12882646e-05
  3.23500593e-06  1.69257510e-05  1.40497471e-06 -2.97964794e-03
  3.89503901e-02 -3.60432002e-06  3.84184974e-06 -6.78686759e-04
 -2.40710143e-06 -5.69240037e-04  3.74474345e-04  7.06619424e-06
 -1.17151434e-05 -8.03667995e-06  2.51006128e-03 -5.66175335e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[430.0, 450.0]","[ 7.69693104e-05 -1.41894504e-05  1.16186926e-06  2.55832013e-05
  2.42812046e-06  1.63629961e-05  1.44483787e-06 -2.09008714e-03
  3.61571546e-02 -3.17971861e-06  3.70959709e-06 -4.64478360e-04
 -2.43738483e-06 -4.35915861e-04  3.94950063e-04  6.58962314e-06
 -1.02758778e-05 -8.28812103e-06  2.74438754e-03 -4.89929232e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[450.0, 490.0]","[ 1.29059839e-04 -2.16817656e-05  1.87412697e-06  3.76469130e-05
  3.28678375e-06  3.00649704e-05  3.00755074e-06 -2.84982964e-03
  6.59993009e-02 -4.69847247e-06  6.25830421e-06 -6.95902753e-04
 -4.77047096e-06 -1.11134239e-03  7.79289816e-04  1.03827516e-05
 -1.55848532e-05 -1.33206891e-05  1.75961656e-03 -7.37057032e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[490.0, 530.0]","[ 9.02490145e-05 -1.66942538e-05  1.58025176e-06  2.34221365e-05
  1.85998660e-06  2.46191356e-05  2.92704395e-06 -2.37146211e-03
  5.74766269e-02 -3.20022847e-06  4.52095820e-06 -8.87501415e-04
 -4.35539437e-06 -4.99214688e-04  5.73254227e-04  8.46565576e-06
 -9.49075016e-06 -1.17104184e-05  1.00945250e-03 -4.62077523e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[530.0, 570.0]","[ 6.45170143e-05 -1.25381319e-05  1.32644311e-06  1.59759308e-05
  1.20697650e-06  2.00442754e-05  2.53000809e-06 -1.21785642e-03
  5.13823659e-02 -2.33540936e-06  3.45600649e-06 -2.88379270e-04
 -3.63123188e-06 -5.94024861e-04  4.73965178e-04  6.63037293e-06
 -4.79631342e-06 -9.30625785e-06  3.64022694e-04 -2.98196326e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[570.0, 610.0]","[ 4.56358853e-05 -9.70565516e-06  1.08166571e-06  9.67135289e-06
  6.56815728e-07  1.59560030e-05  2.28957125e-06 -5.60664488e-04
  4.32260693e-02 -1.53298556e-06  2.30545890e-06 -2.46149434e-04
 -3.13943133e-06 -5.54747955e-04  3.60697827e-04  5.33636001e-06
 -3.03675702e-06 -7.70498493e-06 -1.65094855e-04 -1.77997220e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[610.0, 650.0]","[ 3.12523434e-05 -7.26368542e-06  8.42823642e-07  6.04785088e-06
  3.70540064e-07  1.25161644e-05  1.92523785e-06 -4.53931529e-04
  3.99393043e-02 -9.93854974e-07  1.69261049e-06 -1.84241657e-04
 -2.49972359e-06 -4.00931400e-04  3.29527773e-04  4.12928604e-06
 -3.26114765e-06 -4.91220921e-06 -1.00396235e-03 -1.25994749e-05]"
"[70.0, 100.0]","[0.75, 1.0]","[650.0, 700.0]","[ 2.78611297e-05 -6.65965504e-06  8.68524544e-07  4.96680038e-06
  2.91574829e-07  1.11357558e-05  1.96285258e-06 -5.34964258e-05
  4.13000983e-02 -9.58267149e-07  1.42675299e-06 -2.47982602e-04
 -2.67368921e-06 -2.93333551e-04  1.21792007e-04  3.00676635e-06
 -1.46094579e-06 -4.92313046e-06  2.65717669e-03 -9.43570919e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.68004856e-05 -5.27729026e-06  7.26391369e-07  2.82819416e-06
  1.78195026e-07  8.67658024e-06  1.65457640e-06 -5.95369326e-05
  3.55819878e-02 -5.93165069e-07  9.95332953e-07 -1.20546634e-04
 -2.10360342e-06 -3.20872135e-04  1.28309762e-04  2.62586325e-06
 -6.78215689e-07 -4.48361054e-06  2.62035178e-03 -5.66576903e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.17000683e-05 -3.54754690e-06  4.93892436e-07  1.69598959e-06
  7.64329463e-08  5.96395858e-06  1.27193284e-06 -1.55214296e-04
  3.24920351e-02 -4.32155835e-07  5.82542749e-07  1.36696949e-04
 -1.55867735e-06  2.51990320e-05  1.03291707e-04  1.81627745e-06
 -7.26174669e-07 -2.67046677e-06 -4.83692571e-05 -3.95572532e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[800.0, 850.0]","[ 8.51580769e-06 -2.71859042e-06  3.98399966e-07  1.13859527e-06
  3.83104544e-08  4.62769613e-06  9.99356423e-07  3.03707513e-05
  2.69745530e-02 -3.49427859e-07  3.90446965e-07 -1.21534049e-04
 -1.26388956e-06  2.30832676e-05  2.15082236e-05  9.64315224e-07
 -5.99484931e-07 -1.62174247e-06  3.08490818e-04 -2.46753618e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[850.0, 900.0]","[ 5.68626648e-06 -1.75893329e-06  2.85199555e-07  4.71062980e-07
 -5.48590907e-09  3.16684863e-06  8.21871397e-07  3.49267459e-04
  2.35592113e-02 -8.04691806e-08  2.74805452e-07  2.28683385e-05
 -9.77176153e-07 -1.17319648e-04  8.83387718e-05  7.30781971e-07
 -1.29848756e-07 -1.18293119e-06  7.32389705e-05 -1.34137103e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 5.78414996e-06 -2.50755574e-06  4.43417805e-07  7.93920161e-07
  4.87653699e-08  4.35175812e-06  1.17646468e-06  1.28042130e-04
  3.96761854e-02 -2.37406909e-07  3.70142459e-07  1.36324691e-05
 -1.41873892e-06 -4.12220065e-05  6.80630850e-05  1.33034046e-06
 -1.05440805e-07 -1.61035716e-06 -4.63811713e-05 -1.55154832e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[1000.0, 1200]","[ 4.87658257e-06 -2.31841380e-06  4.87727838e-07  3.55032326e-07
  4.76167734e-09  4.03706971e-06  1.29040694e-06  1.41792365e-04
  5.75402301e-02 -1.10895867e-07  2.29394650e-07  1.08257836e-04
 -1.59496905e-06 -2.51828453e-05  1.00018673e-04  1.38137908e-06
 -2.85481783e-07 -1.37363895e-06  2.08249864e-03 -2.48092649e-06]"
"[70.0, 100.0]","[0.75, 1.0]","[1200, 1400]","[ 1.12948730e-06 -8.12734121e-07  2.34233996e-07  7.05968635e-08
  1.59875014e-08  1.31777419e-06  5.94524207e-07  2.12736263e-04
  3.60687794e-02 -4.44754547e-08  1.31348075e-07  7.63184135e-05
 -7.13486762e-07  8.07949778e-05 -3.81441648e-06  3.90926959e-07
  1.59263477e-07 -6.06189182e-07  1.42068472e-03 -1.39710373e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.66072411e-06 -2.09218189e-06  1.42070900e-06  4.84375655e-06
  5.46756632e-06  9.40960450e-07  3.85501491e-07 -5.74080216e-04
  3.19007436e-02 -5.55106931e-06  3.21690926e-06 -8.76475208e-04
 -1.53369270e-06 -3.82739947e-05  3.52273351e-04  8.33565631e-06
 -1.67650364e-05 -4.17996861e-06  6.99580844e-04 -6.82721501e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[270.0, 290.0]","[ 5.23755818e-06 -5.25881675e-06  1.66362818e-06  1.09459318e-05
  6.74114824e-06  2.59303348e-06  5.84318703e-07 -1.00697155e-03
  4.43987973e-02 -6.69001455e-06  3.65509577e-06 -9.27892733e-04
 -1.95283244e-06 -2.35047413e-04  4.02998081e-04  1.05211114e-05
 -2.03700322e-05 -6.35650346e-06  1.13143653e-03 -1.62723224e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[290.0, 310.0]","[ 1.02595565e-05 -6.70813880e-06  1.47112223e-06  1.50139958e-05
  5.84900675e-06  4.61633961e-06  6.36946424e-07 -9.76026074e-04
  4.39009290e-02 -5.73762623e-06  3.92600887e-06 -9.68006858e-04
 -1.96677442e-06 -5.65161710e-04  5.11217314e-04  9.15341207e-06
 -1.80615667e-05 -6.13515178e-06  7.00985031e-04 -2.26309905e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[310.0, 330.0]","[ 1.72329418e-05 -9.47788318e-06  1.30327340e-06  1.87580345e-05
  5.09268816e-06  6.34809255e-06  6.39287876e-07 -1.47514258e-03
  4.41885638e-02 -5.14860708e-06  3.55668852e-06 -1.21557801e-03
 -1.78835530e-06 -2.47084728e-04  5.37053698e-04  6.89936419e-06
 -1.57994940e-05 -4.94629240e-06  1.00484029e-03 -2.78805022e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[330.0, 350.0]","[ 2.88016515e-05 -1.15485088e-05  1.15744966e-06  2.20441074e-05
  4.38376269e-06  8.98483769e-06  7.23127755e-07 -2.20063634e-03
  4.18389512e-02 -4.57201688e-06  3.56677002e-06 -1.08227835e-03
 -1.82425240e-06 -2.33335837e-04  4.99287509e-04  6.78735004e-06
 -1.50668117e-05 -4.90301800e-06  6.95474677e-04 -3.46908353e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[350.0, 370.0]","[ 4.93907967e-05 -1.29210524e-05  9.44847381e-07  2.82377859e-05
  4.18170137e-06  1.12552427e-05  7.25236467e-07 -2.75950131e-03
  3.94022020e-02 -3.95474546e-06  3.42968689e-06 -8.47447283e-04
 -1.69548493e-06 -7.20142311e-05  4.27904445e-04  5.28463270e-06
 -1.21299540e-05 -5.29040775e-06  1.92333821e-03 -4.37297601e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[370.0, 390.0]","[ 5.85998356e-05 -1.33196491e-05  9.83685152e-07  2.84752186e-05
  3.65334278e-06  1.27861747e-05  8.59791081e-07 -2.50218988e-03
  3.72673977e-02 -3.63897545e-06  3.35843388e-06 -7.18744304e-04
 -1.88237475e-06 -3.28849623e-04  3.74579821e-04  4.57893481e-06
 -1.11650470e-05 -5.18698849e-06 -1.60663470e-03 -4.58124747e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[390.0, 410.0]","[ 5.76842130e-05 -1.15757841e-05  8.52877523e-07  2.47994531e-05
  2.94996719e-06  1.17585551e-05  9.47557741e-07 -1.95664131e-03
  3.25744366e-02 -3.01416437e-06  3.18891078e-06 -4.41142238e-04
 -1.66627547e-06 -4.01128087e-04  3.67458898e-04  4.50767149e-06
 -8.85272285e-06 -4.69604378e-06  9.29163111e-04 -4.13596068e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[410.0, 430.0]","[ 5.52705235e-05 -1.06993499e-05  8.56826043e-07  2.11619999e-05
  2.28012215e-06  1.26470758e-05  1.11830849e-06 -1.70055102e-03
  3.11488685e-02 -2.62832294e-06  3.01003304e-06 -5.26442011e-04
 -1.94278511e-06 -4.12900268e-04  4.14228288e-04  4.55739164e-06
 -6.31038422e-06 -5.36868107e-06  1.57017442e-03 -3.44471499e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[430.0, 450.0]","[ 5.34190778e-05 -9.51113907e-06  7.78869541e-07  1.72727702e-05
  1.69110311e-06  1.15805240e-05  1.09367637e-06 -1.79651288e-03
  2.99653093e-02 -2.26222020e-06  2.73078500e-06 -3.80310475e-04
 -1.93296816e-06 -3.81190736e-04  3.04239191e-04  4.26624927e-06
 -7.04192944e-06 -5.54810249e-06  2.18847512e-04 -3.21763039e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[450.0, 490.0]","[ 8.48644813e-05 -1.51753630e-05  1.41180118e-06  2.62664626e-05
  2.44628540e-06  2.05090056e-05  2.26328219e-06 -2.45878829e-03
  5.29859741e-02 -3.33545535e-06  4.48109052e-06 -7.96187899e-04
 -3.54086415e-06 -6.99037252e-04  5.30106839e-04  7.38472564e-06
 -9.50520876e-06 -9.04993273e-06  2.79528873e-03 -4.86669285e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[490.0, 530.0]","[ 6.24724078e-05 -1.20240380e-05  1.21588008e-06  1.72775822e-05
  1.46258180e-06  1.76187003e-05  2.18988898e-06 -1.42281564e-03
  4.66118650e-02 -2.42380043e-06  3.12478714e-06 -6.80615355e-04
 -3.26934561e-06 -6.10767713e-04  5.10385653e-04  6.27232739e-06
 -5.53193905e-06 -8.25387735e-06  2.55885526e-03 -2.97634086e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[530.0, 570.0]","[ 4.76846756e-05 -9.19004139e-06  9.90809982e-07  1.12414573e-05
  8.42497742e-07  1.35556605e-05  1.82027971e-06 -9.61966936e-04
  4.23493628e-02 -1.76900614e-06  2.46060554e-06 -1.88297915e-04
 -2.58714274e-06 -3.42985815e-04  3.07277272e-04  4.65394484e-06
 -4.26949949e-06 -6.26426247e-06  1.39995073e-03 -2.04684501e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[570.0, 610.0]","[ 3.37322899e-05 -6.99452000e-06  7.89877978e-07  6.90482469e-06
  4.97725588e-07  1.10452794e-05  1.70005553e-06 -8.04615238e-04
  3.52846947e-02 -1.15202768e-06  1.77660385e-06 -8.37840792e-05
 -2.35495845e-06 -3.99603126e-04  2.67762236e-04  3.76988040e-06
 -2.61128845e-06 -5.93773068e-06  2.47725208e-03 -1.37269063e-05]"
"[100.0, 140.0]","[0.75, 1.0]","[610.0, 650.0]","[ 2.50542823e-05 -5.83873618e-06  7.03852935e-07  4.31647557e-06
  2.68204401e-07  9.46694498e-06  1.47033644e-06 -5.21117585e-04
  3.21540818e-02 -8.46289211e-07  1.32835818e-06  6.81488282e-05
 -2.00979199e-06 -1.30200736e-04  2.20914632e-04  2.77860802e-06
 -1.58911635e-06 -4.41614956e-06  3.27337041e-03 -8.72239230e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[650.0, 700.0]","[ 1.76478607e-05 -4.84500446e-06  6.84572436e-07  3.38073300e-06
  2.31994565e-07  7.77589181e-06  1.51000658e-06 -2.80973371e-04
  3.63577902e-02 -7.02958823e-07  1.17255628e-06 -1.91830575e-04
 -1.90384112e-06 -2.19624614e-04  2.08327811e-04  2.55403178e-06
 -4.16787370e-07 -3.41234678e-06  9.38875240e-04 -5.42080123e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.32725932e-05 -3.62293717e-06  5.08018715e-07  2.13292089e-06
  1.05522619e-07  6.23528366e-06  1.35782234e-06 -3.86335314e-05
  3.08380822e-02 -4.70244844e-07  8.36677346e-07 -7.01211486e-05
 -1.65427729e-06 -1.53772159e-04  1.09235233e-04  2.10125791e-06
 -5.66953894e-07 -2.41738413e-06  7.53187068e-04 -4.29228214e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[750.0, 800.0]","[ 9.09056921e-06 -2.70506859e-06  4.19921890e-07  1.28627096e-06
  7.44604869e-08  4.80401718e-06  1.02993150e-06  4.58376742e-04
  2.63338561e-02 -3.41447661e-07  5.71063977e-07 -1.86278766e-04
 -1.28007978e-06 -3.91844574e-04  9.08557820e-05  1.20333514e-06
 -3.98076967e-07 -1.53234434e-06  3.41445032e-04 -2.75634045e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[800.0, 850.0]","[ 5.27142005e-06 -2.23879843e-06  3.35114022e-07  8.43468371e-07
  4.17616076e-08  3.57847389e-06  8.24748567e-07  1.36194097e-05
  2.39674359e-02 -2.33981308e-07  3.89079777e-07  1.47037118e-05
 -9.98409920e-07 -3.02757942e-05  1.17893218e-04  1.00525526e-06
 -2.18811592e-07 -1.10849611e-06  2.43934513e-04 -1.84932336e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[850.0, 900.0]","[ 4.52585048e-06 -1.53498206e-06  2.55274898e-07  6.10602256e-07
  2.48132276e-08  2.78905339e-06  6.73991096e-07  8.74783151e-05
  2.01915268e-02 -1.33880109e-07  2.08774002e-07 -1.14008651e-04
 -8.14079119e-07 -2.50329065e-05  4.68743455e-05  6.19583918e-07
 -1.42025200e-07 -8.46959705e-07 -9.41008853e-04 -1.30810471e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 5.36084738e-06 -1.96165784e-06  3.40850690e-07  3.36766871e-07
 -3.12767468e-09  3.58911766e-06  9.41960359e-07  9.61489912e-05
  3.38059192e-02 -9.05956227e-08  2.85344150e-07  2.65317238e-05
 -1.11278383e-06 -2.16326470e-04  4.19575859e-05  7.26717295e-07
  4.57843028e-08 -1.53171109e-06 -5.71256020e-04 -9.73658804e-07]"
"[100.0, 140.0]","[0.75, 1.0]","[1000.0, 1200]","[ 4.49793882e-06 -2.13454293e-06  4.39374951e-07  4.01971644e-07
  1.30918443e-08  3.61071145e-06  1.09731157e-06  9.17579917e-05
  4.96514407e-02 -1.98198607e-07  2.98548896e-07  7.08873917e-05
 -1.38472641e-06  2.31269331e-04  7.81936162e-05  8.16379385e-07
 -1.67729749e-07 -1.09594000e-06 -1.27274619e-03 -2.40800256e-06]"
"[100.0, 140.0]","[0.75, 1.0]","[1200, 1400]","[ 8.39491767e-07 -5.05420724e-07  1.78470079e-07  8.35740660e-08
  2.22231187e-08  1.26757563e-06  4.94386677e-07  3.18605514e-04
  3.16153404e-02  1.31314474e-08  1.12823027e-07  1.06283477e-04
 -5.41698218e-07 -1.90323937e-04 -2.08149265e-05  2.32628414e-07
 -3.01451704e-08 -5.53595063e-07  1.55789611e-03 -6.91030861e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[250.0, 270.0]","[ 9.94756683e-07 -1.81839915e-07  9.92943133e-07  4.09443279e-07
  3.40594996e-06 -2.44774538e-07  2.99875086e-07 -3.94729618e-05
  2.34114126e-02 -3.65075964e-06  2.15970685e-06 -4.34505052e-04
 -1.12201965e-06 -1.08465041e-04  3.22800400e-04  6.22501654e-06
 -9.73759336e-06 -2.21330265e-06  1.31935808e-03 -3.56288135e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[270.0, 290.0]","[ 2.44852885e-06 -2.18362292e-06  1.23040379e-06  4.49490725e-06
  4.19149008e-06  1.01926853e-06  5.14473568e-07 -3.93704913e-04
  3.00244265e-02 -4.49033417e-06  2.61878180e-06 -6.71592517e-04
 -1.55051285e-06 -3.54279714e-04  2.98425780e-04  7.69139072e-06
 -1.24456083e-05 -4.71591389e-06  1.48867081e-03 -5.99091442e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[290.0, 310.0]","[ 3.68886091e-06 -3.64834553e-06  1.13145374e-06  7.63480543e-06
  3.98863318e-06  2.25440069e-06  5.52262907e-07 -8.93114865e-04
  3.17716119e-02 -4.26075773e-06  2.90697467e-06 -6.81329441e-04
 -1.54871165e-06 -1.47232440e-04  3.11195063e-04  7.32788387e-06
 -1.16630695e-05 -4.86808348e-06  3.28156567e-03 -9.53853822e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[310.0, 330.0]","[ 8.34734951e-06 -5.88677802e-06  1.07778744e-06  1.02754404e-05
  3.45611064e-06  4.52321260e-06  6.36470333e-07 -9.88980653e-04
  3.17563418e-02 -3.88786632e-06  2.98894274e-06 -5.35589725e-04
 -1.64832654e-06 -2.53112198e-04  3.57471176e-04  4.27914597e-06
 -1.10560374e-05 -3.70583491e-06 -5.34435579e-04 -1.25995388e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[330.0, 350.0]","[ 1.43450505e-05 -7.30881759e-06  9.30896973e-07  1.32089505e-05
  2.99091406e-06  5.82970827e-06  5.89371161e-07 -1.12789763e-03
  2.99099330e-02 -3.44207692e-06  2.63177095e-06 -5.53175494e-04
 -1.47513612e-06 -2.39031576e-04  3.49769319e-04  3.72933456e-06
 -9.58157119e-06 -2.83621794e-06  4.88184108e-04 -1.65298068e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[350.0, 370.0]","[ 2.56419909e-05 -8.21989480e-06  7.56340593e-07  1.58337690e-05
  2.66418982e-06  6.93840909e-06  5.50293869e-07 -1.36659914e-03
  2.86262908e-02 -2.72514952e-06  2.43678000e-06 -5.57789802e-04
 -1.27786370e-06 -1.62882292e-04  3.45356973e-04  2.75039316e-06
 -7.38917884e-06 -2.68803971e-06  1.61183622e-03 -2.04318088e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[370.0, 390.0]","[ 3.13555743e-05 -7.87969281e-06  6.88654662e-07  1.59425914e-05
  2.24741937e-06  7.82623220e-06  6.43096315e-07 -1.60627599e-03
  2.67263576e-02 -2.43112351e-06  2.41212289e-06 -3.53741090e-04
 -1.38284554e-06 -3.61444132e-04  2.77610026e-04  2.17459302e-06
 -4.73624981e-06 -3.24301614e-06 -7.12321826e-04 -2.18771027e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[390.0, 410.0]","[ 3.57641242e-05 -7.73071851e-06  6.36698768e-07  1.52583105e-05
  1.86936425e-06  8.35134653e-06  6.86449786e-07 -1.31167141e-03
  2.52377274e-02 -2.12570869e-06  2.28949635e-06 -4.62206336e-04
 -1.43573963e-06 -2.52158852e-04  2.67582772e-04  2.32031036e-06
 -5.22409936e-06 -2.84715910e-06  4.80779494e-04 -2.30596794e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[410.0, 430.0]","[ 3.31377093e-05 -7.11761734e-06  6.42508703e-07  1.30409446e-05
  1.47164799e-06  7.81359054e-06  7.61592314e-07 -1.05672568e-03
  2.21463955e-02 -1.89180261e-06  2.00440536e-06 -3.03781665e-04
 -1.32971383e-06 -1.20313642e-04  2.56412968e-04  2.43322943e-06
 -4.13897671e-06 -3.20979116e-06  7.80487562e-04 -1.97417709e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[430.0, 450.0]","[ 3.18923308e-05 -6.10397465e-06  5.60801090e-07  1.12738019e-05
  1.13637849e-06  7.69248651e-06  7.88508769e-07 -1.07862409e-03
  2.10636381e-02 -1.48496055e-06  1.81018527e-06 -1.08701837e-04
 -1.33928652e-06 -1.97748594e-04  1.51082890e-04  2.36222872e-06
 -2.99740920e-06 -3.42909392e-06  1.21045748e-03 -1.64511914e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[450.0, 490.0]","[ 5.37845035e-05 -1.05076533e-05  1.07678871e-06  1.70685873e-05
  1.67294838e-06  1.41192132e-05  1.67510670e-06 -1.24899643e-03
  4.06793329e-02 -2.56496040e-06  3.22188660e-06 -5.67848064e-04
 -2.74389002e-06 -6.26924191e-04  5.14434856e-04  4.03890919e-06
 -5.39399884e-06 -5.55084871e-06  3.22234781e-03 -2.48565932e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[490.0, 530.0]","[ 4.25214125e-05 -8.29957078e-06  8.76103468e-07  1.19549616e-05
  1.07710038e-06  1.20024671e-05  1.58351621e-06 -9.45541486e-04
  3.31987489e-02 -1.74237969e-06  2.61559310e-06 -6.27010840e-05
 -2.30056040e-06 -2.74775423e-04  2.60709556e-04  3.75804641e-06
 -2.98552068e-06 -5.24324985e-06  2.21822730e-04 -1.79776489e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[530.0, 570.0]","[ 3.24379396e-05 -6.68759138e-06  7.92086925e-07  7.70306522e-06
  5.67347289e-07  9.87764321e-06  1.46820064e-06 -4.52142081e-04
  3.17985050e-02 -1.37854608e-06  1.80294297e-06 -1.55611076e-04
 -2.21329245e-06 -3.82820505e-04  3.34707855e-04  3.39576137e-06
 -2.78347029e-06 -4.71742782e-06  7.35002183e-04 -1.41359180e-05]"
"[140.0, 200.0]","[0.75, 1.0]","[570.0, 610.0]","[ 2.39098099e-05 -5.05894938e-06  6.23314496e-07  5.20125163e-06
  3.58961139e-07  8.13209808e-06  1.32573665e-06 -2.73771000e-04
  2.72553379e-02 -9.31194873e-07  1.44276958e-06 -8.90380636e-05
 -1.75792481e-06 -2.95444106e-04  2.27065372e-04  1.91302823e-06
 -1.44957530e-06 -3.40382472e-06  7.52012573e-04 -8.21838238e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[610.0, 650.0]","[ 1.41974582e-05 -3.99238562e-06  5.50022939e-07  2.79941060e-06
  2.16151462e-07  6.15632890e-06  1.11535817e-06  1.04326334e-04
  2.37594334e-02 -6.27683031e-07  1.01202734e-06 -3.37168429e-04
 -1.43532143e-06 -3.56826634e-04  2.07062056e-04  2.59832888e-06
 -1.12100473e-06 -2.11712438e-06  9.11272360e-04 -5.68645789e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[650.0, 700.0]","[ 1.42872739e-05 -3.38961985e-06  5.21374031e-07  2.56453591e-06
  1.62508043e-07  6.18640217e-06  1.20833843e-06  3.17106446e-04
  2.74426909e-02 -4.70846335e-07  8.45252324e-07 -1.53319844e-04
 -1.53771330e-06 -2.44295810e-04  1.03286163e-04  1.29991213e-06
 -4.55697501e-07 -2.50283048e-06 -1.80586845e-04 -3.88495044e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[700.0, 750.0]","[ 1.10547656e-05 -2.57105248e-06  3.66399651e-07  1.70342714e-06
  8.00772559e-08  4.45207777e-06  9.92140517e-07  3.91885718e-04
  2.35277576e-02 -3.59265726e-07  5.77057569e-07 -6.91624051e-05
 -1.23531951e-06 -2.67101808e-04  9.76847158e-05  1.83851045e-06
 -8.31094089e-07 -1.42452661e-06 -1.05680874e-03 -4.20239733e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[750.0, 800.0]","[ 7.71089026e-06 -2.21205412e-06  3.36516382e-07  1.27747185e-06
  6.84576080e-08  3.78212441e-06  8.33962515e-07 -3.31569876e-04
  2.19443588e-02 -2.58030386e-07  5.38355661e-07 -5.04112811e-05
 -1.05234519e-06 -1.70563685e-04  8.32437912e-05  1.03218563e-06
 -4.05621691e-07 -1.33084845e-06 -6.39291792e-04 -2.73638668e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[800.0, 850.0]","[ 4.71368245e-06 -1.47779154e-06  2.38527431e-07  3.91548623e-07
  2.61662823e-08  2.61716206e-06  6.31649793e-07 -3.66498808e-05
  1.82717340e-02 -1.27805346e-07  1.49711618e-07  1.32022516e-04
 -7.96586497e-07 -6.03096902e-05  7.49548685e-05  5.62584847e-07
 -4.06339374e-07 -9.43854658e-07 -5.72670732e-04 -6.44873289e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[850.0, 900.0]","[ 2.97498219e-06 -9.77855309e-07  2.03418690e-07  1.61399734e-07
  1.21771273e-08  1.69967671e-06  5.09679077e-07  3.43830950e-04
  1.70952234e-02 -1.01191336e-07  1.78297312e-07 -1.06852721e-04
 -5.76320401e-07 -4.89603914e-05  1.35040084e-04  3.36598664e-07
 -3.35057592e-07 -9.36094074e-07  1.12375640e-03 -4.16613600e-07]"
"[140.0, 200.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 3.79178887e-06 -1.69154025e-06  3.21128266e-07  3.84874584e-07
  1.15569187e-08  2.78695957e-06  8.01977777e-07  2.40538259e-04
  3.04904142e-02 -1.70419984e-07  2.94671362e-07  5.69612837e-05
 -1.01720880e-06  1.20572013e-04  1.19293120e-04  8.68936056e-07
 -1.33429777e-07 -7.26737194e-07  2.49752676e-05 -1.48927912e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[1000.0, 1200]","[ 3.09788098e-06 -1.58173005e-06  3.33138507e-07  2.84634032e-07
  1.54670661e-08  3.00435870e-06  9.66467759e-07  5.44768168e-04
  4.21087273e-02 -7.08679146e-08  2.32553879e-07 -1.43566329e-04
 -1.14755562e-06 -1.59904686e-04  1.00502603e-04  6.62423798e-07
 -9.17665165e-08 -1.07263917e-06  8.03647290e-04 -1.11081649e-06]"
"[140.0, 200.0]","[0.75, 1.0]","[1200, 1400]","[ 1.03046423e-06 -5.30962726e-07  1.56270938e-07  1.01384202e-07
  4.72067819e-10  1.08749600e-06  4.19940910e-07  6.91273270e-05
  2.57895799e-02  1.87624470e-08  5.06989763e-09 -8.23025550e-05
 -5.21216656e-07  1.69059995e-05  2.79554048e-05  2.84317270e-07
 -1.25289664e-07 -3.69981455e-07  2.05820246e-05 -1.04959618e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[250.0, 270.0]","[ 5.52009829e-07  6.01604420e-07  4.98907600e-07 -3.29492377e-07
  1.66601777e-06 -4.83634117e-07  2.09068935e-07  8.41590368e-05
  1.36324386e-02 -1.87096067e-06  9.11067798e-07 -3.21713564e-04
 -6.23828146e-07 -9.35826842e-06  1.57274339e-04  3.01287056e-06
 -4.09357717e-06 -3.57902213e-07  2.99857233e-04 -2.10369727e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[270.0, 290.0]","[ 8.72075797e-07  2.27377594e-07  6.85451171e-07  2.16010559e-07
  2.00353980e-06 -1.42613931e-07  3.11009497e-07  8.21395079e-05
  1.82040694e-02 -2.25072615e-06  1.59306712e-06 -5.58794267e-04
 -9.01843691e-07 -1.77317786e-04  2.60945415e-04  4.41808371e-06
 -6.00950067e-06 -1.48437578e-06 -1.91674364e-03 -5.56501463e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[290.0, 310.0]","[ 7.27389478e-07 -8.54522892e-07  7.23348810e-07  1.32336980e-06
  1.76514328e-06  5.65518029e-07  3.94880366e-07 -3.26032623e-04
  2.07906014e-02 -2.22773746e-06  1.59001976e-06 -5.39885217e-04
 -1.05245480e-06 -6.09048409e-05  2.71258635e-04  4.04092195e-06
 -5.25790053e-06 -2.37830578e-06 -8.15483834e-05 -9.87188259e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[310.0, 330.0]","[ 1.72944049e-06 -1.62547360e-06  6.34451005e-07  2.92569344e-06
  1.48508742e-06  1.23142149e-06  3.78359509e-07 -4.46523168e-04
  2.00386544e-02 -1.87899311e-06  1.43602420e-06 -1.39205549e-04
 -9.77818403e-07 -1.17845701e-04  2.44923232e-04  3.21790314e-06
 -4.41925179e-06 -2.28735246e-06  1.31454680e-03 -2.83356119e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[330.0, 350.0]","[ 4.27141564e-06 -3.23737415e-06  5.95513961e-07  5.10869580e-06
  1.51289389e-06  2.96033081e-06  4.18765541e-07 -5.79544362e-04
  1.80668790e-02 -1.87496564e-06  1.65799702e-06 -3.00499975e-04
 -1.01545517e-06 -2.26179340e-04  2.16735985e-04  1.07815113e-06
 -4.94808351e-06 -1.46974257e-06  3.68159746e-04 -4.93891576e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[350.0, 370.0]","[ 8.32655161e-06 -3.80122421e-06  5.36860925e-07  6.00082310e-06
  1.22247153e-06  3.21797058e-06  3.50033100e-07 -5.34998073e-04
  1.63735980e-02 -1.62738707e-06  1.39760901e-06 -4.53320916e-04
 -8.75047492e-07 -9.89248493e-05  1.59300959e-04  9.41653340e-07
 -3.65311843e-06 -6.86355970e-07  5.60644790e-04 -6.18598047e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[370.0, 390.0]","[ 1.11640824e-05 -3.37277144e-06  4.06966746e-07  6.14627389e-06
  1.09132026e-06  3.51087690e-06  3.76643346e-07 -5.77673705e-04
  1.63407887e-02 -1.34961822e-06  1.34682774e-06 -2.09610398e-04
 -8.11665908e-07 -2.57071827e-04  1.45945197e-04  5.59833089e-07
 -1.89334962e-06 -1.17586930e-06  3.24797761e-03 -7.09167738e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[390.0, 410.0]","[ 1.29603026e-05 -4.04690491e-06  4.33016420e-07  6.59692549e-06
  9.05138289e-07  4.23777237e-06  4.40324371e-07 -6.45678991e-04
  1.66396288e-02 -1.26867122e-06  1.23437377e-06 -4.60907058e-04
 -8.60220001e-07 -1.28832803e-04  1.81387239e-04  9.80481914e-07
 -1.52983786e-06 -1.78246449e-06  2.54047479e-04 -7.30055874e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[410.0, 430.0]","[ 1.23466064e-05 -3.40527400e-06  4.08265721e-07  5.68852421e-06
  7.45088034e-07  3.82677741e-06  4.90759624e-07 -4.97003804e-04
  1.47905054e-02 -1.03972664e-06  1.13522391e-06 -2.40013047e-04
 -8.78868765e-07 -7.30419296e-05  1.17219349e-04  6.16710446e-07
 -1.16624838e-06 -1.23023788e-06  5.50744895e-04 -6.12468917e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[430.0, 450.0]","[ 1.26417188e-05 -2.64560214e-06  3.31622738e-07  5.03387530e-06
  6.29612979e-07  3.37741894e-06  4.71662486e-07 -4.22886815e-04
  1.31885427e-02 -8.32843457e-07  9.95138337e-07 -3.90008169e-05
 -8.19408339e-07 -1.71449302e-04  1.25341805e-04  7.81881538e-07
 -7.00956990e-07 -1.45946871e-06  2.79575348e-04 -5.51596883e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[450.0, 490.0]","[ 2.28625098e-05 -5.00082957e-06  6.60871715e-07  7.70581239e-06
  7.94510272e-07  7.15058240e-06  1.04122494e-06 -6.95767458e-04
  2.73249437e-02 -1.36032418e-06  1.73731339e-06 -5.78399264e-04
 -1.70381859e-06 -1.97981819e-04  2.25018390e-04  1.78636918e-06
 -1.92719190e-06 -2.82078814e-06  6.16258843e-04 -8.67460888e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[490.0, 530.0]","[ 1.94665941e-05 -3.94543363e-06  5.89647525e-07  4.96197750e-06
  4.38429586e-07  5.79671446e-06  9.39746753e-07 -4.13783727e-04
  2.24047443e-02 -9.92566706e-07  1.33923551e-06 -1.74181996e-04
 -1.39998673e-06 -3.65390449e-04  2.10599719e-04  1.64380596e-06
 -2.07439567e-06 -2.47707922e-06  2.58673811e-03 -7.24454401e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[530.0, 570.0]","[ 1.46857420e-05 -3.21615274e-06  4.76183835e-07  3.41618560e-06
  2.89230812e-07  4.92893802e-06  9.08635651e-07 -2.94939358e-04
  1.98077085e-02 -7.14359877e-07  9.90891512e-07 -1.56324378e-04
 -1.37168956e-06 -2.99610608e-04  1.66300330e-04  1.12280016e-06
 -1.18079404e-06 -2.36175591e-06  9.07035440e-04 -4.58660693e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[570.0, 610.0]","[ 1.22318403e-05 -2.67268467e-06  4.31979217e-07  2.45538226e-06
  1.56028334e-07  4.30560216e-06  8.16882797e-07 -2.83545896e-04
  1.87236596e-02 -5.58034565e-07  7.60211891e-07  3.68315563e-05
 -1.17578325e-06 -1.93694133e-04  1.42036210e-04  9.50631446e-07
 -7.80183804e-07 -1.83202347e-06 -1.33038944e-04 -3.15563846e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[610.0, 650.0]","[ 8.10896316e-06 -2.36026123e-06  3.68980195e-07  1.75450688e-06
  1.38357728e-07  3.61436662e-06  7.79392099e-07 -2.93372876e-04
  1.71442223e-02 -3.26744279e-07  5.11268056e-07  1.72809231e-04
 -1.06683121e-06 -1.05596754e-05  1.53639976e-04  1.00796130e-06
 -2.44862992e-07 -1.45513829e-06  1.18847187e-03 -1.94658130e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[650.0, 700.0]","[ 7.20345722e-06 -2.15466499e-06  3.70784419e-07  1.27217001e-06
  9.02965100e-08  3.36823342e-06  8.00551293e-07 -2.90361059e-04
  1.99217057e-02 -3.72583710e-07  5.79689234e-07 -4.03387773e-05
 -1.08436383e-06 -2.11916280e-04  9.65986793e-05  1.02732913e-06
 -6.12541026e-07 -1.56801996e-06  1.08938785e-03 -1.87766840e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[700.0, 750.0]","[ 5.83117511e-06 -1.42109088e-06  2.70847299e-07  1.07233954e-06
  4.83057926e-08  2.56401987e-06  6.20615322e-07  9.11127428e-05
  1.88008666e-02 -1.84158095e-07  3.72994585e-07 -5.11053739e-05
 -8.40287939e-07 -1.05946562e-04  8.19266817e-05  6.40995018e-07
 -2.82612627e-07 -1.07954633e-06 -1.61343877e-03 -1.79713885e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[750.0, 800.0]","[ 2.94398806e-06 -1.12761926e-06  2.12516351e-07  5.70578654e-07
  2.97166841e-08  1.95738102e-06  5.54396555e-07 -9.61262574e-05
  1.48403478e-02 -1.38359360e-07  2.38820344e-07 -6.50110752e-05
 -6.69047905e-07 -1.87657012e-04  8.29759092e-05  6.95616671e-07
 -1.34765209e-07 -3.18404229e-07  3.96770103e-04 -1.05057852e-06]"
"[200.0, 290.0]","[0.75, 1.0]","[800.0, 850.0]","[ 2.79023685e-06 -1.11806890e-06  1.77280515e-07  2.81266288e-07
  1.12958395e-08  1.88104323e-06  4.19429640e-07  1.10817404e-04
  1.33588657e-02 -1.18511628e-07  1.27577545e-07  1.26232448e-04
 -5.23590653e-07 -8.24713342e-05  7.10453164e-05  5.43385756e-07
 -1.85232308e-07 -7.30286523e-07  3.27876206e-04 -8.40878408e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[850.0, 900.0]","[ 1.89632655e-06 -7.53127106e-07  1.39991882e-07  2.45940412e-07
  1.72950742e-08  1.38370032e-06  3.84695256e-07 -6.43785600e-05
  1.29999912e-02 -7.46762752e-08  9.47725809e-08  7.74756541e-05
 -4.76224028e-07  7.76051518e-05  8.87509817e-05  4.03437759e-07
 -4.20709092e-08 -4.62607088e-07 -4.85786115e-04 -2.59704436e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 2.55316469e-06 -7.53665057e-07  2.03403864e-07  1.39191752e-07
  2.38644264e-08  1.48183504e-06  5.08344111e-07  3.92432028e-04
  2.17019181e-02 -6.67069896e-08  1.13457661e-07 -1.10076567e-04
 -6.50997121e-07 -7.01484265e-05  7.09260041e-05 -1.98485967e-09
 -2.15521455e-07 -3.31194695e-07 -1.71351497e-03 -5.33013165e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[1000.0, 1200]","[ 2.85502205e-06 -9.34458257e-07  2.12624607e-07  4.01526067e-07
  7.64450927e-09  1.64862359e-06  5.89749741e-07 -2.25462954e-05
  3.11825673e-02 -9.48825691e-08  3.70119922e-08  7.38969068e-05
 -7.55054485e-07 -1.72608975e-04  6.64713351e-06  3.32382367e-07
 -7.88474791e-08 -5.51826894e-07  1.18870991e-03 -7.49825342e-07]"
"[200.0, 290.0]","[0.75, 1.0]","[1200, 1400]","[ 7.95728075e-07 -4.23095059e-07  1.10897198e-07  1.04857029e-07
  1.15663722e-08  5.11000766e-07  2.70998453e-07  7.00850201e-05
  1.98251227e-02 -4.71669124e-08 -6.21701829e-08 -2.77476876e-05
 -3.57058557e-07  9.92564677e-05  7.82882835e-06  2.25205887e-07
  3.96679357e-08 -3.10891099e-08  1.07532128e-03 -1.57003770e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[250.0, 270.0]","[ 1.02369949e-07  8.31067376e-07  2.78130039e-07 -1.31179206e-06
  5.42349260e-07 -6.14016706e-07  1.39036187e-07 -3.66051456e-05
  8.72277812e-03 -7.46689056e-07  5.55441544e-07 -1.07081053e-04
 -3.75232239e-07  5.93367480e-05  7.75274891e-05  9.86460008e-07
 -1.10116496e-06 -2.00031786e-07  1.90466873e-03 -9.91367373e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[270.0, 290.0]","[ 2.83354822e-07  7.48130286e-07  3.82368655e-07 -8.31628950e-07
  8.41618882e-07 -6.03071557e-07  1.98673101e-07  2.21971857e-04
  1.41436004e-02 -1.04921059e-06  7.96121832e-07 -1.97518411e-04
 -5.38788367e-07 -1.34907770e-04  1.29363549e-04  1.54403929e-06
 -1.63250553e-06 -4.97219179e-07  1.35096649e-03 -4.24691517e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[290.0, 310.0]","[ 6.36770681e-07  4.77580106e-07  3.28126444e-07 -9.92330079e-07
  5.72970431e-07 -3.74752816e-07  2.23858592e-07  1.99442468e-04
  1.28554646e-02 -9.19527545e-07  7.56739295e-07 -2.11429645e-04
 -5.36186043e-07 -1.12397494e-04  1.70250400e-04  1.82174524e-06
 -1.55044138e-06 -6.41743229e-07  5.47753456e-04 -1.87262543e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[310.0, 330.0]","[ 1.14567254e-06  2.03569416e-07  3.27966988e-07  2.55135296e-07
  6.46392594e-07 -3.07530042e-07  2.27801055e-07 -4.55103661e-05
  1.74171988e-02 -8.91783502e-07  7.40335899e-07 -1.80185729e-04
 -5.50853941e-07 -6.97840132e-05  2.18139523e-04  2.21126928e-06
 -2.16269036e-06 -6.88282606e-07 -5.12958530e-04 -3.69358100e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[330.0, 350.0]","[ 4.09430451e-07 -3.07938793e-07  3.19964242e-07  4.44995967e-07
  5.16963202e-07  2.31033625e-07  2.32686413e-07 -2.09039939e-04
  1.45036007e-02 -8.12197344e-07  6.97585152e-07 -4.85870160e-05
 -5.43727975e-07 -1.38563505e-04  1.60848440e-04 -1.61045851e-07
 -2.06535110e-06 -5.76304351e-07  2.01408759e-03 -2.64249951e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[350.0, 370.0]","[ 1.45780292e-06 -9.19504440e-07  3.02366444e-07  1.49649411e-06
  4.99819939e-07  8.85051581e-07  2.46241867e-07  5.97400799e-05
  1.46286802e-02 -7.25338548e-07  6.67424761e-07 -2.32232329e-04
 -5.55074857e-07 -2.74419937e-04  2.02199324e-04 -5.78153295e-08
 -1.40091955e-06 -2.61094006e-07  9.26184212e-04 -4.52364252e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[370.0, 390.0]","[ 2.74103034e-06 -9.30104144e-07  2.67547790e-07  1.59616853e-06
  4.56188442e-07  1.02422520e-06  1.91243152e-07 -5.40679198e-04
  1.30402797e-02 -6.91257670e-07  8.05230129e-07 -7.97183778e-05
 -4.80612175e-07 -5.59660777e-07  6.48889724e-05 -3.09682072e-07
 -3.13259772e-07 -3.60590934e-07  1.16854479e-03 -1.57605837e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[390.0, 410.0]","[ 2.60343291e-06 -1.35514687e-06  2.65607224e-07  1.68815334e-06
  3.57151517e-07  1.31829637e-06  2.54867977e-07 -3.35182977e-04
  1.19449835e-02 -6.32261422e-07  6.31242638e-07 -6.51899319e-05
 -5.21752050e-07 -2.11495416e-04  5.91868118e-05  1.79689193e-07
  2.63719703e-08 -2.80695761e-07  5.20124550e-04 -6.84577272e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[410.0, 430.0]","[ 2.15303086e-06 -1.28651485e-06  2.66726804e-07  1.51511370e-06
  2.92713539e-07  1.45486058e-06  2.87674001e-07 -9.61847077e-05
  1.34141117e-02 -5.60611275e-07  5.75735712e-07 -1.52343043e-04
 -5.29838227e-07 -1.81400877e-04  1.28684372e-04  1.14509948e-07
  2.23462221e-07 -7.60482795e-07 -7.52097062e-04 -3.21044877e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[430.0, 450.0]","[ 2.82234536e-06 -9.80062568e-07  2.05986876e-07  1.41931503e-06
  2.52258726e-07  1.24253664e-06  2.73178451e-07 -1.44008977e-04
  1.11390772e-02 -4.46288103e-07  5.29273913e-07 -1.05327358e-04
 -4.62725901e-07 -2.72549133e-05  5.62074239e-05  2.00962387e-07
  2.23638410e-07 -7.47946325e-07  5.76641335e-04 -3.23590288e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[450.0, 490.0]","[ 6.75365489e-06 -1.99876836e-06  4.35219428e-07  2.48410293e-06
  3.81308004e-07  2.45548531e-06  5.76362768e-07 -4.61069545e-04
  2.21971397e-02 -7.60068822e-07  8.89278597e-07  9.32914980e-05
 -9.91779759e-07 -2.33876606e-04  1.32938286e-04 -3.88681695e-10
 -3.00178301e-07 -6.38577500e-07  1.31369374e-03 -1.55184279e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[490.0, 530.0]","[ 6.03189495e-06 -1.53603670e-06  3.67749796e-07  1.96915715e-06
  2.65113171e-07  2.01213820e-06  5.73561188e-07 -3.39282812e-04
  2.40516880e-02 -5.81325594e-07  6.61836632e-07 -7.21991653e-05
 -9.45609793e-07 -1.94163936e-04  2.09885369e-04  2.30500439e-07
 -1.48923526e-07 -9.24965493e-07 -1.91546484e-03 -1.55041236e-06]"
"[290.0, 2500.0]","[0.75, 1.0]","[530.0, 570.0]","[ 5.04649419e-06 -1.29917189e-06  3.34716875e-07  1.16434483e-06
  1.36300191e-07  1.67947335e-06  5.18656256e-07  6.12369896e-05
  1.98358190e-02 -4.52394492e-07  5.04531200e-07 -9.87374764e-05
 -8.23946312e-07 -1.97828802e-04  2.15508698e-04  6.10350274e-07
 -2.12465121e-07 -5.84438862e-07  3.80195817e-04 -9.05238842e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[570.0, 610.0]","[ 4.36313957e-06 -9.64475588e-07  2.74446817e-07  9.42263774e-07
  9.38087523e-08  1.70544765e-06  5.45855086e-07 -9.28979104e-05
  2.00074278e-02 -3.47789455e-07  5.00259316e-07  7.64369111e-05
 -7.59707959e-07 -1.45294075e-04  1.16441835e-04  4.69872719e-07
  1.20966483e-08 -4.42219164e-07  2.36361627e-04 -8.80904794e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[610.0, 650.0]","[ 3.56914498e-06 -8.55303066e-07  2.64918906e-07  8.17958893e-07
  1.05921454e-07  1.50722159e-06  4.69159506e-07 -2.79965271e-04
  1.82583501e-02 -2.94267070e-07  4.16482024e-07  2.65458195e-04
 -6.81161169e-07 -1.00395014e-04  1.40725549e-04  4.01045016e-07
 -1.78944240e-07 -6.40232824e-07  5.10355288e-05 -6.38140736e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[650.0, 700.0]","[ 3.46664683e-06 -8.82581486e-07  2.47802709e-07  5.09885857e-07
  4.70267296e-08  1.40654229e-06  5.83581830e-07  3.85671949e-04
  2.25345579e-02 -2.35779848e-07  3.31375276e-07 -4.87764999e-05
 -7.75267207e-07 -2.88516299e-04  2.48525504e-04  2.76661308e-07
 -4.35330236e-07 -4.21616706e-07 -6.19120503e-04 -7.84322440e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[700.0, 750.0]","[ 3.55808440e-06 -6.69038395e-07  2.10081313e-07  5.11579880e-07
  4.69867165e-08  1.16775340e-06  4.72985430e-07  4.04451434e-05
  2.09659850e-02 -1.62319778e-07  1.34970727e-07  8.96755566e-06
 -6.66612636e-07 -6.52740938e-05  1.52316441e-04  1.75894990e-07
 -9.64881397e-08 -3.44226909e-07 -7.80295741e-04 -4.10814752e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[750.0, 800.0]","[ 1.89015905e-06 -4.46606126e-07  1.66074428e-07  2.60819833e-07
  3.81033722e-08  8.30383905e-07  3.80159041e-07  1.21647110e-04
  1.72431427e-02 -1.10078756e-07  2.39731185e-07 -6.18032795e-05
 -5.05040441e-07 -7.52951277e-05  5.26860687e-05  4.20329547e-07
 -2.65568210e-08 -4.63541658e-08 -1.51513799e-05 -4.99262955e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[800.0, 850.0]","[ 1.62140283e-06 -3.75839817e-07  1.61579823e-07  1.34369006e-07
  1.31115841e-08  7.45203271e-07  3.17282149e-07  6.70313378e-05
  1.61311747e-02 -1.17904874e-07  5.82600502e-08  3.10029211e-05
 -4.45785373e-07 -1.53986004e-05  9.71049332e-05  3.01666426e-07
 -3.24642031e-08 -2.07169696e-07  6.90057852e-04 -1.93572854e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[850.0, 900.0]","[ 2.18139327e-06 -4.36956587e-07  1.25614269e-07  3.46302580e-07
 -4.85934371e-11  9.10216602e-07  3.20265745e-07 -1.73073275e-04
  1.50956659e-02 -7.45728763e-08  1.14553953e-07  2.03505648e-05
 -4.27664055e-07  3.29289594e-05  2.48323815e-05  9.91647051e-08
 -5.94680630e-08 -3.34280851e-07 -2.37171853e-05 -1.20883410e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[900.0, 1000.0]","[ 1.90270753e-06 -4.67953993e-07  2.03175534e-07 -4.82670544e-09
 -1.12522188e-08  9.85594237e-07  4.93444503e-07 -8.91908528e-05
  2.45821474e-02 -9.40896774e-08  2.25173528e-07 -6.12857291e-05
 -6.29232955e-07 -3.07913388e-04  9.68303050e-05  3.06032372e-08
 -1.64055800e-08 -3.81168849e-07  9.98198115e-04 -1.82136659e-08]"
"[290.0, 2500.0]","[0.75, 1.0]","[1000.0, 1200]","[ 1.05279210e-06 -2.32793306e-07  2.20665026e-07  1.54089762e-07
  2.40881440e-08  9.62597059e-07  5.85052523e-07 -1.06246487e-04
  4.08770424e-02 -5.60127742e-08  1.73308531e-07 -1.42470932e-04
 -6.78787337e-07 -1.04062173e-04  1.22873112e-04  2.86780089e-07
 -1.66057552e-08 -6.85125322e-07  7.49279065e-04 -3.67802308e-07]"
"[290.0, 2500.0]","[0.75, 1.0]","[1200, 1400]","[ 7.92638531e-07 -4.45551389e-07  1.54277764e-07 -3.74767090e-08
 -3.44428269e-08  6.45232765e-07  2.76587001e-07 -2.98428150e-04
  2.98903031e-02 -7.06034891e-08  7.88313736e-08  1.84764522e-04
 -4.00748156e-07 -2.04011442e-04  1.09126859e-04  1.83311656e-07
  7.25438768e-09 -1.84949193e-07 -4.77668002e-05 -1.92662848e-07]"


==> anc/SMEFT/Run3/ACoefs.json <==
[
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000049123,
            -0.0000079839,
            0.0000037766,
            0.0000156898,
            0.0000154486,
            0.000004502,
            0.0000010094,
            -0.0018482463,
            0.0913171055,
            -0.0000154614,
            0.0000083409,
            -0.0022610816,
            -0.0000039151,
            -0.0003640794,
            0.0011314937,
            0.0000235751,
            -0.0000493966,
            -0.0000113397,
            0.0010642225,
            -0.0000235145
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000173636,
            -0.0000168428,
            0.000004441,
            0.0000349241,
            0.0000192669,
            0.0000099121,
            0.000001368,
            -0.0028949816,
            0.1160485555,
            -0.0000188077,
            0.000011268,
            -0.0032480515,
            -0.0000050736,
            -0.0007562143,
            0.0014159923,
            0.0000267955,
            -0.0000631888,
            -0.0000170053,
            0.0019251558,
            -0.0000609483
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000333603,
            -0.000022875,
            0.0000037959,
            0.0000462212,
            0.0000158646,
            0.0000143435,
            0.0000015069,
            -0.0032275781,
            0.1149658583,
            -0.0000154626,
            0.0000098228,
            -0.0029100461,
            -0.0000047668,
            -0.0008823539,
            0.0014175619,
            0.0000247681,
            -0.0000546988,
            -0.0000145938,
            0.0055524875,
            -0.0000898891
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000562143,
            -0.0000257538,
            0.0000029316,
            0.0000537089,
            0.0000128777,
            0.000017859,
            0.0000014325,
            -0.0048763402,
            0.1009787853,
            -0.0000123819,
            0.0000087835,
            -0.0022172453,
            -0.0000040472,
            -0.000691978,
            0.0010591168,
            0.0000216887,
            -0.0000464545,
            -0.0000150186,
            0.0012908187,
            -0.000103624
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000935675,
            -0.0000283656,
            0.0000022662,
            0.0000647119,
            0.0000114568,
            0.000022466,
            0.0000014158,
            -0.0061766006,
            0.0901335328,
            -0.0000101819,
            0.0000081083,
            -0.0026391605,
            -0.0000036233,
            -0.0005279827,
            0.0008342716,
            0.0000186807,
            -0.0000398464,
            -0.0000145624,
            0.0016771105,
            -0.0001195898
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001537675,
            -0.0000338939,
            0.0000020327,
            0.000080131,
            0.0000106257,
            0.0000278534,
            0.0000014592,
            -0.006972874,
            0.083889983,
            -0.0000092211,
            0.0000076049,
            -0.0015859765,
            -0.0000034985,
            -0.0007011524,
            0.0009118849,
            0.0000174487,
            -0.0000391507,
            -0.0000129279,
            0.0019552153,
            -0.0001499804
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001735031,
            -0.0000301459,
            0.000001777,
            0.0000775492,
            0.0000091736,
            0.0000288376,
            0.000001685,
            -0.0063006086,
            0.0707008706,
            -0.0000076308,
            0.0000072163,
            -0.0015606307,
            -0.0000035223,
            -0.0007910902,
            0.0006816904,
            0.0000164906,
            -0.0000348016,
            -0.0000118968,
            0.001898207,
            -0.0001485787
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001635282,
            -0.0000282214,
            0.000001984,
            0.0000617017,
            0.0000065286,
            0.000028991,
            0.0000021244,
            -0.0053380001,
            0.0599075746,
            -0.0000070076,
            0.0000071479,
            -0.0009902676,
            -0.0000039254,
            -0.0008894069,
            0.0006055492,
            0.0000133647,
            -0.0000274038,
            -0.0000126574,
            0.0048615897,
            -0.0001215588
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001485824,
            -0.0000221572,
            0.0000016412,
            0.0000510192,
            0.0000051323,
            0.0000259352,
            0.0000022131,
            -0.0040643308,
            0.0545741128,
            -0.0000053117,
            0.0000063347,
            -0.0012137477,
            -0.0000038316,
            -0.0004480333,
            0.0005955845,
            0.000012481,
            -0.0000211312,
            -0.0000118229,
            -0.0009453387,
            -0.000099447
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001252228,
            -0.0000182316,
            0.0000015851,
            0.0000397362,
            0.0000037784,
            0.000022608,
            0.0000022093,
            -0.003258051,
            0.0491381028,
            -0.0000044097,
            0.0000053053,
            -0.0012267724,
            -0.0000037947,
            -0.0001753488,
            0.0005053365,
            0.0000100389,
            -0.0000174006,
            -0.0000136497,
            0.0010486136,
            -0.0000763168
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001925363,
            -0.0000288904,
            0.0000028828,
            0.000054815,
            0.0000048427,
            0.0000392968,
            0.0000044999,
            -0.0043186572,
            0.0835555152,
            -0.0000067884,
            0.0000087224,
            -0.0006534864,
            -0.0000069612,
            -0.0010401614,
            0.0008242975,
            0.0000179697,
            -0.0000219458,
            -0.0000201235,
            0.0040612651,
            -0.0001041049
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001266777,
            -0.0000191494,
            0.0000023202,
            0.0000306277,
            0.0000024898,
            0.0000284589,
            0.0000039679,
            -0.0016772527,
            0.0643084249,
            -0.0000043003,
            0.0000059364,
            -0.0005727808,
            -0.000006021,
            -0.0009638786,
            0.0008627741,
            0.0000133188,
            -0.0000140782,
            -0.0000154036,
            0.0019489207,
            -0.0000610915
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000775058,
            -0.0000125938,
            0.0000018304,
            0.000017831,
            0.0000013617,
            0.0000216886,
            0.0000035724,
            -0.0008930869,
            0.0540720875,
            -0.0000025489,
            0.0000040145,
            -0.0001971208,
            -0.0000050115,
            -0.0004660477,
            0.0005653998,
            0.0000098873,
            -0.0000051388,
            -0.0000128607,
            0.0011881711,
            -0.0000314655
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000525022,
            -0.0000088305,
            0.0000014403,
            0.0000097672,
            0.0000006635,
            0.0000153909,
            0.0000028422,
            0.000373863,
            0.0475840232,
            -0.0000018491,
            0.0000027924,
            -0.0003035163,
            -0.0000040317,
            -0.0004529194,
            0.0005631135,
            0.000006425,
            -0.0000045717,
            -0.000008368,
            -0.0018536648,
            -0.0000189284
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000357629,
            -0.0000072457,
            0.0000012309,
            0.0000064141,
            0.0000004092,
            0.0000114785,
            0.0000024667,
            0.0001324253,
            0.0395178831,
            -0.000001426,
            0.0000019822,
            -0.0002650945,
            -0.0000035029,
            -0.0003768708,
            0.0001785641,
            0.0000047877,
            -0.0000012056,
            -0.0000065634,
            -0.0002763982,
            -0.0000097226
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000281827,
            -0.0000047897,
            0.000001031,
            0.0000036086,
            0.0000002212,
            0.0000084855,
            0.0000023554,
            0.0004235236,
            0.0395440553,
            -0.0000009395,
            0.0000016215,
            -0.0002620173,
            -0.0000031119,
            -0.0005024348,
            0.0002904784,
            0.000004356,
            -0.0000020167,
            -0.0000055584,
            0.0005907586,
            -0.000005714
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000153149,
            -0.0000032486,
            0.0000008499,
            0.0000021758,
            0.0000001471,
            0.0000058638,
            0.0000018751,
            -0.0000788383,
            0.0337786847,
            -0.0000006911,
            0.0000010002,
            -0.0000504593,
            -0.0000024207,
            -0.0000872209,
            0.000204148,
            0.0000026782,
            -0.0000006385,
            -0.0000035249,
            -0.0002535659,
            -0.0000027651
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000114591,
            -0.0000023653,
            0.0000006047,
            0.0000014476,
            0.0000000821,
            0.0000042244,
            0.0000013399,
            0.000314368,
            0.0261312236,
            -0.0000005161,
            0.0000007993,
            -0.0000111476,
            -0.0000017554,
            -0.000121946,
            0.0001228101,
            0.0000026189,
            -0.0000009304,
            -0.0000023765,
            -0.0002723888,
            -0.0000018564
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000068681,
            -0.0000011436,
            0.000000422,
            0.0000007934,
            0.0000000617,
            0.0000025846,
            0.0000009944,
            0.000339448,
            0.0218407385,
            -0.0000002799,
            0.0000005343,
            -0.0000486401,
            -0.0000012607,
            -0.0000834304,
            0.0000882491,
            0.0000012971,
            -0.0000004311,
            -0.0000018084,
            0.0000875666,
            -0.0000007057
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000034229,
            -0.0000008978,
            0.0000003464,
            0.0000002128,
            0.0000000297,
            0.0000014506,
            0.0000007607,
            0.0001557984,
            0.0183205687,
            -0.0000001704,
            0.0000002703,
            0.0001457481,
            -0.0000009884,
            -0.0001057368,
            0.0000891188,
            0.0000007118,
            0.0000000135,
            -0.0000009112,
            -0.0013754158,
            0.0000002857
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000053379,
            -0.0000010196,
            0.0000004106,
            0.000000739,
            0.0000000495,
            0.0000017686,
            0.0000010018,
            0.0003777179,
            0.0292510545,
            -0.0000002518,
            0.0000002625,
            -0.0000298649,
            -0.0000013116,
            -0.0001254985,
            0.0000714075,
            0.0000018043,
            0.0000001541,
            -0.000000789,
            0.0004999733,
            -0.0000012469
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000036143,
            -0.0000005091,
            0.000000409,
            0.0000001781,
            0.0000000062,
            0.0000013928,
            0.0000009995,
            0.0005189249,
            0.0398986671,
            -0.0000000245,
            0.0000002791,
            -0.0001105722,
            -0.0000011862,
            -0.0000110324,
            0.0002117212,
            0.0000007361,
            0.0000001589,
            -0.0000008525,
            -0.0021420447,
            -0.0000006761
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.00000177,
            -0.0000001025,
            0.0000001525,
            0.0000001441,
            0.0000000113,
            0.0000002878,
            0.0000003697,
            -0.0002328176,
            0.0191573938,
            -0.000000065,
            0.0000001228,
            -0.0000569673,
            -0.0000004782,
            -0.0000442598,
            -0.0000949001,
            0.0000000749,
            -0.0000002777,
            -0.0000001062,
            0.0005842477,
            -0.0000007206
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000004472,
            -0.0000099668,
            0.0000041965,
            0.0000192934,
            0.0000177382,
            0.0000052778,
            0.0000011365,
            -0.0009563342,
            0.0951317949,
            -0.0000175928,
            0.0000091365,
            -0.0029585432,
            -0.0000043853,
            -0.0005569851,
            0.0012676116,
            0.000025434,
            -0.0000540385,
            -0.0000136662,
            0.0022870621,
            -0.0000244112
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000189602,
            -0.00001965,
            0.000005054,
            0.0000390532,
            0.0000208649,
            0.0000107948,
            0.0000015645,
            -0.0031133177,
            0.1308713487,
            -0.0000204277,
            0.0000116437,
            -0.0028877273,
            -0.000005645,
            -0.0010494408,
            0.0016287559,
            0.0000325366,
            -0.0000673129,
            -0.0000180113,
            0.0061259295,
            -0.0000659406
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000380764,
            -0.0000261415,
            0.0000043184,
            0.0000543484,
            0.000018232,
            0.0000171323,
            0.0000018593,
            -0.0046946407,
            0.1255791988,
            -0.0000175606,
            0.0000112891,
            -0.0032174592,
            -0.0000056051,
            -0.0009742253,
            0.0014482776,
            0.0000290424,
            -0.0000613626,
            -0.0000170561,
            0.0084622638,
            -0.0001002491
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000704941,
            -0.0000302016,
            0.0000034046,
            0.0000633966,
            0.0000152479,
            0.0000222773,
            0.0000017668,
            -0.0051179443,
            0.1163847447,
            -0.0000146036,
            0.0000107927,
            -0.0029051076,
            -0.000004944,
            -0.0010978934,
            0.0013282058,
            0.0000255997,
            -0.0000543485,
            -0.0000179849,
            0.0053535115,
            -0.0001223053
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001117825,
            -0.0000347772,
            0.0000028692,
            0.0000790472,
            0.0000140142,
            0.0000275231,
            0.0000017507,
            -0.0073690867,
            0.1076108982,
            -0.0000124578,
            0.0000098355,
            -0.0024848256,
            -0.0000045007,
            -0.0005627643,
            0.0011231562,
            0.0000229451,
            -0.0000467766,
            -0.0000190976,
            0.0066725343,
            -0.000143535
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001867674,
            -0.0000410583,
            0.0000024916,
            0.0000978148,
            0.0000130228,
            0.0000345352,
            0.0000018433,
            -0.0085880337,
            0.1012927794,
            -0.0000111989,
            0.0000095474,
            -0.0024536518,
            -0.0000042191,
            -0.0007787947,
            0.0011196818,
            0.0000210783,
            -0.0000467918,
            -0.0000162318,
            0.0028095787,
            -0.0001810196
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0002210132,
            -0.000040364,
            0.0000024068,
            0.0000969246,
            0.0000113876,
            0.0000376421,
            0.0000022396,
            -0.0078450518,
            0.0905543344,
            -0.0000102149,
            0.0000096479,
            -0.0020268198,
            -0.0000046084,
            -0.0008863757,
            0.0009404562,
            0.0000203766,
            -0.0000446215,
            -0.0000169056,
            0.0018134921,
            -0.0001843121
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0002106915,
            -0.00003349,
            0.0000022826,
            0.0000806871,
            0.0000086784,
            0.0000362544,
            0.0000025611,
            -0.0066762096,
            0.0786964255,
            -0.0000081984,
            0.0000087247,
            -0.0015091009,
            -0.0000048003,
            -0.00127556,
            0.0008652797,
            0.0000168895,
            -0.0000336935,
            -0.0000170985,
            0.0032303015,
            -0.0001540128
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001901911,
            -0.0000293006,
            0.0000022719,
            0.0000659396,
            0.0000066783,
            0.0000343039,
            0.0000028731,
            -0.0052345055,
            0.075820108,
            -0.000007175,
            0.0000082288,
            -0.0013923364,
            -0.0000051526,
            -0.0007846619,
            0.000831136,
            0.0000159026,
            -0.0000288294,
            -0.0000148391,
            -0.0000604995,
            -0.0001296444
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000163619,
            -0.0000229651,
            0.0000021025,
            0.0000507612,
            0.0000046987,
            0.0000295509,
            0.0000028771,
            -0.0043854419,
            0.0667456245,
            -0.0000057058,
            0.000006809,
            -0.0009611491,
            -0.0000048918,
            -0.0004952122,
            0.0007326418,
            0.0000126308,
            -0.0000204887,
            -0.0000148753,
            0.0017706892,
            -0.0000980039
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002600595,
            -0.0000371768,
            0.0000036976,
            0.0000714469,
            0.0000063444,
            0.0000527876,
            0.0000061334,
            -0.0050926708,
            0.11289369,
            -0.000008822,
            0.0000115875,
            -0.0013873392,
            -0.0000095827,
            -0.0014386361,
            0.001166691,
            0.0000241531,
            -0.0000318126,
            -0.0000280714,
            0.008373982,
            -0.0001408403
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001811543,
            -0.0000271038,
            0.000003308,
            0.0000445378,
            0.000003729,
            0.0000403612,
            0.0000056365,
            -0.0028130978,
            0.0938596524,
            -0.0000063212,
            0.0000085611,
            -0.0007125438,
            -0.0000084827,
            -0.0012337941,
            0.0010316292,
            0.0000201669,
            -0.00001945,
            -0.0000210637,
            0.0040875891,
            -0.0000842247
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001212682,
            -0.0000192999,
            0.0000027063,
            0.0000262071,
            0.00000197,
            0.000031153,
            0.0000050993,
            -0.0008718155,
            0.0780230996,
            -0.000004224,
            0.0000060422,
            -0.0006482835,
            -0.000007303,
            -0.0009786011,
            0.0007061861,
            0.0000140769,
            -0.0000111097,
            -0.0000170874,
            0.0035836461,
            -0.0000472643
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000818247,
            -0.0000130768,
            0.0000021838,
            0.0000162354,
            0.000001144,
            0.0000228282,
            0.0000042857,
            -0.000065369,
            0.0674935186,
            -0.0000028314,
            0.0000045363,
            -0.0002685271,
            -0.0000057498,
            -0.0010543615,
            0.0006473335,
            0.0000087965,
            -0.0000062226,
            -0.0000132314,
            0.0032306121,
            -0.0000270448
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000542305,
            -0.000009937,
            0.0000018496,
            0.0000092312,
            0.0000006437,
            0.0000168286,
            0.0000035478,
            0.0001566257,
            0.0585973358,
            -0.0000020072,
            0.0000030625,
            -0.0003223026,
            -0.0000050157,
            -0.0003490308,
            0.0005177193,
            0.0000069876,
            -0.0000034429,
            -0.0000099181,
            0.0019620212,
            -0.0000146231
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000472317,
            -0.0000079353,
            0.0000016496,
            0.0000072568,
            0.0000004118,
            0.0000146113,
            0.0000036786,
            0.0009044358,
            0.0610819386,
            -0.0000015382,
            0.0000023163,
            -0.0001402446,
            -0.000004942,
            -0.0005574209,
            0.0003850851,
            0.0000053034,
            -0.0000042012,
            -0.00000924,
            0.0028148524,
            -0.000011662
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000306339,
            -0.0000054701,
            0.0000012851,
            0.0000035296,
            0.0000001739,
            0.0000099809,
            0.0000029002,
            0.0005620346,
            0.0555534891,
            -0.0000010731,
            0.0000017313,
            -0.0000522842,
            -0.0000039086,
            -0.000535669,
            0.0003804214,
            0.0000051434,
            -0.0000016807,
            -0.0000066393,
            0.0007740049,
            -0.0000044405
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000203455,
            -0.000003972,
            0.0000009679,
            0.0000025668,
            0.0000001501,
            0.000007062,
            0.0000022491,
            0.0006176787,
            0.0430052873,
            -0.0000007603,
            0.0000009907,
            0.0000053758,
            -0.0000030028,
            -0.0003614348,
            0.0001442089,
            0.000003225,
            -0.000001226,
            -0.0000044289,
            0.0004105783,
            -0.0000020917
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000124172,
            -0.0000021692,
            0.0000007677,
            0.0000012943,
            0.0000000298,
            0.0000044843,
            0.0000017608,
            0.0002295894,
            0.0383822034,
            -0.0000004861,
            0.0000006822,
            -0.000063507,
            -0.0000023038,
            -0.0002803954,
            0.0001661429,
            0.0000020183,
            -0.0000008058,
            -0.0000024914,
            0.0006383908,
            -0.0000017115
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.000010482,
            -0.0000019974,
            0.00000062,
            0.0000011148,
            0.0000000298,
            0.000003555,
            0.0000013588,
            0.0005173079,
            0.0316895726,
            -0.0000003553,
            0.0000004474,
            0.0000217623,
            -0.000001922,
            -0.0001437956,
            0.0000729501,
            0.0000014894,
            -0.0000003732,
            -0.0000023784,
            -0.0007649542,
            -0.0000008735
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000089866,
            -0.0000018224,
            0.0000007916,
            0.0000005708,
            0.0000000114,
            0.0000035754,
            0.0000018565,
            0.0011129439,
            0.0520576588,
            -0.0000003422,
            0.0000006245,
            -0.0001368439,
            -0.0000023301,
            -0.0002678888,
            0.0002916581,
            0.0000014136,
            -0.0000001612,
            -0.0000016822,
            -0.0007007893,
            -0.0000009916
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000090455,
            -0.0000015224,
            0.0000007893,
            0.0000007969,
            0.0000000219,
            0.0000028545,
            0.0000019696,
            0.000669684,
            0.0688230882,
            -0.000000328,
            0.0000004422,
            0.0000032362,
            -0.0000025926,
            -0.000131715,
            0.0001578547,
            0.0000018869,
            -0.0000008245,
            -0.0000022164,
            0.0047413436,
            -0.000001776
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000021842,
            -0.0000004458,
            0.0000003375,
            0.0000001205,
            0.0000000219,
            0.0000011914,
            0.0000008684,
            -0.0001963652,
            0.0442836302,
            -0.0000001032,
            0.0000001652,
            -0.0000182833,
            -0.0000010676,
            -0.00002468,
            -0.000073687,
            0.0000006792,
            -0.0000000141,
            -0.0000004578,
            -0.0002312646,
            -0.0000008697
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000004799,
            -0.0000079745,
            0.0000035132,
            0.0000156071,
            0.000014376,
            0.0000036993,
            0.0000008985,
            -0.0013808125,
            0.0808476883,
            -0.0000142051,
            0.0000074305,
            -0.0022938007,
            -0.0000035403,
            -0.0006288732,
            0.0010793661,
            0.0000215977,
            -0.000043463,
            -0.0000110433,
            0.0056989314,
            -0.000020019
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000168112,
            -0.0000167125,
            0.0000042634,
            0.0000345142,
            0.0000181499,
            0.0000093476,
            0.0000013895,
            -0.002956722,
            0.1120283503,
            -0.0000177743,
            0.0000101762,
            -0.0028593066,
            -0.0000048869,
            -0.0009690636,
            0.001304017,
            0.0000278014,
            -0.0000577401,
            -0.0000150364,
            0.0049724985,
            -0.0000580138
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000333805,
            -0.0000235666,
            0.0000038618,
            0.0000466718,
            0.0000156109,
            0.0000140783,
            0.0000015128,
            -0.0040926627,
            0.1109765758,
            -0.0000153817,
            0.000009332,
            -0.0030195464,
            -0.0000047208,
            -0.0011272418,
            0.0012854616,
            0.0000245774,
            -0.0000507877,
            -0.000015673,
            0.0055850748,
            -0.0000829305
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000575323,
            -0.0000264683,
            0.0000030971,
            0.0000567166,
            0.0000137471,
            0.0000192372,
            0.0000016084,
            -0.0049316091,
            0.1039500075,
            -0.0000129976,
            0.0000092872,
            -0.0027845083,
            -0.0000044415,
            -0.0007778924,
            0.00125083,
            0.0000224684,
            -0.0000474859,
            -0.0000153871,
            0.0069504988,
            -0.0001036481
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000975266,
            -0.0000296311,
            0.0000024698,
            0.0000673946,
            0.0000120933,
            0.0000239137,
            0.0000015781,
            -0.0061551886,
            0.1007404146,
            -0.0000108879,
            0.0000087342,
            -0.0025504925,
            -0.0000040617,
            -0.0008735146,
            0.0010542578,
            0.0000195777,
            -0.0000424377,
            -0.0000154614,
            0.0018191771,
            -0.0001258895
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001628294,
            -0.0000360295,
            0.000002238,
            0.0000846571,
            0.0000113444,
            0.0000301715,
            0.0000016436,
            -0.0077214398,
            0.0949242357,
            -0.0000099986,
            0.0000084235,
            -0.0024924599,
            -0.0000039235,
            -0.000604936,
            0.0009916581,
            0.0000173406,
            -0.0000400861,
            -0.0000128747,
            0.0040013468,
            -0.0001530448
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001850438,
            -0.0000351705,
            0.0000022654,
            0.0000831243,
            0.0000099957,
            0.0000325283,
            0.0000020022,
            -0.0072464294,
            0.0826597499,
            -0.0000091713,
            0.000008517,
            -0.0011121923,
            -0.000004185,
            -0.0011072812,
            0.0008120348,
            0.0000165656,
            -0.0000357254,
            -0.0000160012,
            0.0020361645,
            -0.000150487
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001815243,
            -0.000029878,
            0.000002069,
            0.0000703545,
            0.0000078312,
            0.0000321367,
            0.0000023207,
            -0.006346631,
            0.0752039055,
            -0.0000077793,
            0.000008358,
            -0.0017750133,
            -0.0000044873,
            -0.0007570227,
            0.0007635884,
            0.0000147111,
            -0.0000304403,
            -0.0000152348,
            0.0006374285,
            -0.0001280248
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001672729,
            -0.0000270662,
            0.0000021984,
            0.0000584074,
            0.0000059879,
            0.0000316669,
            0.0000026902,
            -0.0051951101,
            0.0686861722,
            -0.0000068354,
            0.0000076017,
            -0.0012354828,
            -0.0000048835,
            -0.0008695124,
            0.0006674217,
            0.0000142905,
            -0.000024394,
            -0.0000161463,
            0.002633511,
            -0.0001089461
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001487028,
            -0.0000228378,
            0.0000020902,
            0.0000477937,
            0.0000045881,
            0.0000278727,
            0.0000027425,
            -0.003930363,
            0.0651599813,
            -0.0000058022,
            0.0000067232,
            -0.0008595727,
            -0.0000047025,
            -0.0007962721,
            0.0006494457,
            0.000013341,
            -0.0000198401,
            -0.000013759,
            -0.0000323755,
            -0.0000930916
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002368041,
            -0.000034885,
            0.0000037208,
            0.0000673743,
            0.0000062085,
            0.0000485244,
            0.0000057719,
            -0.0050575862,
            0.1082474279,
            -0.0000083591,
            0.0000110456,
            -0.0016685854,
            -0.0000091724,
            -0.0011809564,
            0.0010242851,
            0.000022424,
            -0.0000279975,
            -0.0000251786,
            0.0059645147,
            -0.0001263598
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001631495,
            -0.000025516,
            0.0000031768,
            0.0000410216,
            0.0000035968,
            0.0000379743,
            0.0000055315,
            -0.0027890572,
            0.0913169749,
            -0.0000058368,
            0.0000082568,
            -0.0010528108,
            -0.0000082117,
            -0.0014926233,
            0.0009929081,
            0.0000162952,
            -0.0000143099,
            -0.0000210623,
            0.0058918022,
            -0.0000718909
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001157628,
            -0.0000181402,
            0.0000025954,
            0.0000254073,
            0.0000019367,
            0.0000292481,
            0.0000047553,
            -0.0016332088,
            0.07996668,
            -0.0000040076,
            0.0000057109,
            -0.0001888993,
            -0.0000069734,
            -0.0012712314,
            0.000794033,
            0.0000122518,
            -0.0000103424,
            -0.0000172731,
            0.0017572852,
            -0.0000450982
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000803495,
            -0.0000137737,
            0.0000022309,
            0.0000158857,
            0.000001223,
            0.0000230149,
            0.0000043648,
            -0.0004712898,
            0.0704693601,
            -0.0000030085,
            0.0000042981,
            -0.0006848158,
            -0.0000061295,
            -0.0008195635,
            0.0005677548,
            0.0000092797,
            -0.0000059958,
            -0.0000134362,
            0.0043933268,
            -0.0000248241
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000555721,
            -0.0000093325,
            0.0000017651,
            0.0000099332,
            0.0000006708,
            0.0000162855,
            0.0000036149,
            0.0003088888,
            0.0621640592,
            -0.000002025,
            0.0000027849,
            0.0000055821,
            -0.0000051216,
            -0.0005274405,
            0.0005840495,
            0.0000075044,
            -0.000004825,
            -0.0000096276,
            0.0027023101,
            -0.0000178375
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000432318,
            -0.000008941,
            0.0000018951,
            0.0000075074,
            0.0000005541,
            0.0000152243,
            0.0000039419,
            0.0003953855,
            0.0676233095,
            -0.0000017852,
            0.000002644,
            -0.0003862527,
            -0.000005192,
            -0.0006413145,
            0.0004363272,
            0.0000068621,
            -0.0000032631,
            -0.0000094521,
            0.0002209453,
            -0.0000092183
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000300979,
            -0.0000057429,
            0.0000014165,
            0.0000042244,
            0.0000003182,
            0.0000105215,
            0.0000030768,
            0.0009030931,
            0.0574305207,
            -0.0000010844,
            0.0000018427,
            -0.0002676891,
            -0.0000040532,
            -0.0003624397,
            0.0004139703,
            0.0000042776,
            -0.0000025669,
            -0.0000068018,
            0.0028542841,
            -0.000005422
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000183215,
            -0.0000036216,
            0.0000011034,
            0.000002523,
            0.0000001463,
            0.0000067348,
            0.0000024096,
            0.0003721413,
            0.0474179173,
            -0.0000006541,
            0.0000010198,
            -0.0000460286,
            -0.0000032511,
            -0.0003611432,
            0.0003334706,
            0.0000038834,
            0.0000000328,
            -0.0000046261,
            0.0009786502,
            -0.0000027414
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000142959,
            -0.0000028976,
            0.0000008412,
            0.0000016408,
            0.0000000795,
            0.0000051518,
            0.0000018829,
            0.0007133292,
            0.0420059497,
            -0.0000005289,
            0.0000007579,
            0.0000487249,
            -0.0000025102,
            -0.000272391,
            0.0000899985,
            0.0000023209,
            -0.000000604,
            -0.0000026008,
            0.0009599436,
            -0.0000014374
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000096658,
            -0.000001879,
            0.0000006613,
            0.0000007825,
            0.0000000729,
            0.0000036943,
            0.0000015372,
            0.0010238051,
            0.0361618377,
            -0.0000002774,
            0.0000006178,
            -0.0000585753,
            -0.000001989,
            -0.0004597619,
            0.0001548921,
            0.0000017044,
            -0.0000003221,
            -0.0000017416,
            0.0002592561,
            -0.0000004303
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000124969,
            -0.0000021571,
            0.0000009375,
            0.0000009994,
            0.0000000376,
            0.0000045131,
            0.0000022591,
            0.0009545984,
            0.0602525847,
            -0.0000005253,
            0.0000008139,
            -0.0000494481,
            -0.0000028955,
            -0.000274408,
            0.0001286924,
            0.0000017527,
            -0.0000006269,
            -0.0000032364,
            -0.000378099,
            -0.0000003921
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000106444,
            -0.0000017245,
            0.0000009236,
            0.0000005505,
            -0.000000001,
            0.0000031686,
            0.0000023972,
            0.0000926527,
            0.0858506969,
            -0.0000003227,
            0.0000006735,
            0.000264726,
            -0.0000030694,
            0.0002632259,
            0.0001063823,
            0.0000019683,
            -0.0000005339,
            -0.0000024433,
            0.0012974783,
            -0.0000016204
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000003408,
            -0.0000003383,
            0.0000003698,
            0.000000035,
            0.0000000221,
            0.000001144,
            0.0000009805,
            0.0001917792,
            0.0525873551,
            -0.0000000436,
            0.0000001273,
            0.0000293685,
            -0.0000012598,
            0.0000233887,
            0.0000183133,
            0.0000005445,
            0.0000000629,
            -0.0000009889,
            0.0022863795,
            -0.000001045
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000020917,
            -0.0000042929,
            0.0000019492,
            0.000008192,
            0.0000079199,
            0.0000020465,
            0.0000005435,
            -0.0007558482,
            0.044998685,
            -0.0000078144,
            0.0000041193,
            -0.0011655535,
            -0.0000020491,
            -0.000193374,
            0.0005615458,
            0.0000112293,
            -0.0000224813,
            -0.0000056719,
            0.0036262201,
            -0.0000114899
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000097711,
            -0.000008567,
            0.0000023732,
            0.0000161179,
            0.0000093885,
            0.000004846,
            0.0000007372,
            -0.0013516277,
            0.0630379633,
            -0.0000095429,
            0.0000052566,
            -0.0014668829,
            -0.0000026819,
            -0.0004230552,
            0.0007505672,
            0.0000147238,
            -0.0000303182,
            -0.0000079416,
            0.0036924334,
            -0.0000294494
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000019429,
            -0.0000110499,
            0.0000019893,
            0.0000239997,
            0.0000083715,
            0.0000074766,
            0.0000008081,
            -0.0021036091,
            0.0583882156,
            -0.0000081637,
            0.0000052752,
            -0.0013859889,
            -0.0000026194,
            -0.0002081781,
            0.0005682294,
            0.0000131129,
            -0.0000282676,
            -0.000008852,
            0.0033077124,
            -0.00004539
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000298529,
            -0.0000137063,
            0.000001712,
            0.0000279883,
            0.0000071644,
            0.0000097168,
            0.0000008697,
            -0.0022039347,
            0.0554370047,
            -0.0000071167,
            0.0000051242,
            -0.0013943697,
            -0.0000024674,
            -0.0006345507,
            0.0006970177,
            0.0000117363,
            -0.0000253965,
            -0.0000076968,
            0.0052448517,
            -0.0000531988
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000486485,
            -0.0000169161,
            0.0000015749,
            0.0000345303,
            0.0000064027,
            0.0000130076,
            0.0000009003,
            -0.003222277,
            0.055026231,
            -0.0000063591,
            0.0000048382,
            -0.0011361483,
            -0.0000024147,
            -0.000347766,
            0.0005659738,
            0.0000104543,
            -0.0000209999,
            -0.0000080679,
            0.0020774855,
            -0.0000605588
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000790814,
            -0.0000187021,
            0.000001279,
            0.0000428839,
            0.0000061192,
            0.000016692,
            0.0000009779,
            -0.003877088,
            0.0510385969,
            -0.0000055619,
            0.0000048966,
            -0.0010986871,
            -0.0000022214,
            -0.0004168607,
            0.0005446179,
            0.0000085779,
            -0.0000199195,
            -0.0000086264,
            0.0009844187,
            -0.0000732779
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000922543,
            -0.000017937,
            0.0000012192,
            0.0000421104,
            0.0000052145,
            0.0000164683,
            0.0000010481,
            -0.0036378788,
            0.0475125195,
            -0.000004894,
            0.000004569,
            -0.0012708747,
            -0.0000021524,
            -0.0004616681,
            0.0005554541,
            0.0000080157,
            -0.0000174603,
            -0.000006888,
            0.0024942858,
            -0.0000742856
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000938495,
            -0.0000166472,
            0.0000012269,
            0.000038141,
            0.0000043623,
            0.000017377,
            0.0000013242,
            -0.0030580178,
            0.0426735563,
            -0.0000042275,
            0.0000045396,
            -0.000623019,
            -0.0000026182,
            -0.0003422531,
            0.0004404232,
            0.0000077208,
            -0.0000148499,
            -0.0000078354,
            0.0030415391,
            -0.0000669127
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000874391,
            -0.0000148062,
            0.0000012049,
            0.0000313766,
            0.0000032029,
            0.0000170442,
            0.000001546,
            -0.0028742807,
            0.039435328,
            -0.0000036637,
            0.0000042842,
            -0.0005601527,
            -0.0000026519,
            -0.0004635849,
            0.0004716721,
            0.0000076166,
            -0.0000127406,
            -0.0000083698,
            0.0016880174,
            -0.0000560139
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000779396,
            -0.0000134406,
            0.0000012034,
            0.0000252961,
            0.0000025296,
            0.0000166959,
            0.0000016681,
            -0.0023191775,
            0.0358054283,
            -0.0000032828,
            0.0000041643,
            -0.0002755128,
            -0.0000028723,
            -0.0004899471,
            0.0003453515,
            0.000006879,
            -0.0000110227,
            -0.0000085254,
            0.0023809318,
            -0.0000464178
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001315209,
            -0.0000201303,
            0.0000021861,
            0.0000376567,
            0.000003272,
            0.00002681,
            0.0000032153,
            -0.0026344905,
            0.0663465127,
            -0.0000048821,
            0.000005936,
            -0.0010591408,
            -0.0000052828,
            -0.0008693692,
            0.0007436672,
            0.0000127171,
            -0.0000156757,
            -0.0000141303,
            0.0000967739,
            -0.0000708502
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000931123,
            -0.0000140369,
            0.0000018614,
            0.0000233749,
            0.0000019127,
            0.0000218962,
            0.0000032028,
            -0.0016517916,
            0.0578823533,
            -0.0000031667,
            0.0000045838,
            -0.0005794853,
            -0.0000047547,
            -0.000781369,
            0.0006827145,
            0.0000090548,
            -0.0000081181,
            -0.0000116201,
            0.0017909938,
            -0.0000426359
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000653343,
            -0.00001094,
            0.0000015186,
            0.000015179,
            0.00000122,
            0.0000167776,
            0.0000029323,
            -0.0010472291,
            0.0505808027,
            -0.0000024004,
            0.0000033479,
            -0.0002710013,
            -0.000004239,
            -0.0004110707,
            0.0004972995,
            0.0000068267,
            -0.0000050655,
            -0.0000094746,
            0.0017855017,
            -0.0000235594
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000457904,
            -0.0000083422,
            0.0000013462,
            0.0000095911,
            0.0000007653,
            0.0000137151,
            0.0000025638,
            -0.0002171751,
            0.0434397965,
            -0.0000017525,
            0.0000025875,
            -0.0002482611,
            -0.0000038214,
            -0.0007067174,
            0.0004379954,
            0.0000057622,
            -0.0000033374,
            -0.0000083745,
            0.0009385598,
            -0.0000146704
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000302712,
            -0.0000060433,
            0.0000011318,
            0.0000057641,
            0.0000004238,
            0.000009848,
            0.000002201,
            0.0002954135,
            0.0393214566,
            -0.0000012434,
            0.0000017101,
            -0.0001599595,
            -0.0000031554,
            -0.0003652315,
            0.0003774787,
            0.0000035335,
            -0.0000011786,
            -0.0000058306,
            -0.0004129866,
            -0.0000085352
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.00002775,
            -0.0000049191,
            0.0000011222,
            0.0000043336,
            0.0000002682,
            0.0000091807,
            0.0000023182,
            0.0002304873,
            0.0414376265,
            -0.0000010308,
            0.0000014916,
            -0.0001655878,
            -0.0000031655,
            -0.0006515735,
            0.0003011298,
            0.0000038408,
            -0.000002314,
            -0.000005413,
            0.0006985528,
            -0.0000057609
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000181112,
            -0.0000035019,
            0.0000008423,
            0.0000024569,
            0.0000001612,
            0.0000061094,
            0.0000018837,
            0.0003108456,
            0.0367352014,
            -0.0000005555,
            0.0000011455,
            -0.0000362325,
            -0.0000025153,
            -0.0003038678,
            0.0003085942,
            0.00000257,
            -0.0000012138,
            -0.0000036233,
            0.0011567703,
            -0.0000024232
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000146782,
            -0.0000022791,
            0.0000006365,
            0.0000018563,
            0.0000000858,
            0.0000049722,
            0.0000015132,
            0.0005121728,
            0.0314016106,
            -0.0000004864,
            0.0000006785,
            0.0001232124,
            -0.0000019378,
            -0.0000880592,
            0.0002246239,
            0.0000011689,
            -0.0000010649,
            -0.0000024568,
            -0.0003257669,
            -0.0000029494
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000089049,
            -0.0000016739,
            0.0000004821,
            0.0000008514,
            0.0000000526,
            0.0000029115,
            0.0000011374,
            0.0002867234,
            0.0262885428,
            -0.0000002368,
            0.000000371,
            -0.0000513373,
            -0.0000015584,
            -0.0002185584,
            0.0001140797,
            0.0000016548,
            -0.0000010366,
            -0.0000019089,
            -0.0002255247,
            -0.000001592
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000054702,
            -0.0000010818,
            0.0000003933,
            0.0000004766,
            0.0000000222,
            0.0000022742,
            0.0000009793,
            0.0002467685,
            0.0242998321,
            -0.0000002314,
            0.0000003396,
            -0.0000427396,
            -0.0000012303,
            -0.0000419746,
            0.0000615036,
            0.0000013429,
            0.0000000366,
            -0.0000016059,
            -0.0002070895,
            -0.0000006144
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000056743,
            -0.0000014987,
            0.0000005774,
            0.0000004597,
            0.0000000381,
            0.0000024012,
            0.0000013536,
            0.0005932661,
            0.041794111,
            -0.0000001671,
            0.0000002072,
            0.0000060786,
            -0.0000017827,
            -0.0001851865,
            -0.000021457,
            0.0000014951,
            -0.0000000962,
            -0.0000021821,
            -0.0001964254,
            -0.0000003611
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000061834,
            -0.0000008725,
            0.0000005969,
            0.0000002626,
            0.0000000267,
            0.0000021519,
            0.0000015415,
            0.0006297558,
            0.055708809,
            -0.0000000716,
            0.0000001966,
            -0.0000991495,
            -0.0000019854,
            -0.0001382086,
            0.0000912523,
            0.0000008159,
            -0.0000005531,
            -0.0000014237,
            -0.0011023386,
            -0.0000012468
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000021693,
            -0.0000002414,
            0.0000002459,
            0.0000001157,
            0.0000000115,
            0.0000005007,
            0.00000066,
            0.0002421946,
            0.0357273551,
            -0.000000086,
            0.000000084,
            0.0000600869,
            -0.0000008309,
            0.0000344078,
            0.0000711447,
            0.000000432,
            -0.0000000388,
            -0.0000005403,
            0.0027670089,
            -0.0000008491
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000020059,
            -0.0000019224,
            0.0000013473,
            0.0000050088,
            0.0000055107,
            0.0000009364,
            0.0000003722,
            -0.0004024953,
            0.0293034257,
            -0.0000053752,
            0.0000028357,
            -0.0007376508,
            -0.0000014719,
            -0.0000381112,
            0.0002971198,
            0.0000081183,
            -0.00001586,
            -0.0000039384,
            0.0047731188,
            -0.0000071301
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000041684,
            -0.0000056831,
            0.0000017968,
            0.0000110909,
            0.0000066057,
            0.0000034631,
            0.0000006538,
            -0.0008405188,
            0.043729298,
            -0.0000067331,
            0.0000038897,
            -0.0011708334,
            -0.0000020902,
            -0.0002384145,
            0.0004852606,
            0.000010215,
            -0.0000194324,
            -0.0000060346,
            0.0019678154,
            -0.0000167416
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000124744,
            -0.0000082948,
            0.0000016157,
            0.0000160481,
            0.0000058648,
            0.0000056023,
            0.0000007343,
            -0.0011849851,
            0.0449989514,
            -0.0000061203,
            0.0000039674,
            -0.0011178349,
            -0.000002199,
            -0.0004767026,
            0.0004707791,
            0.0000088664,
            -0.0000173165,
            -0.0000063579,
            -0.0001458927,
            -0.000022999
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000162978,
            -0.0000097615,
            0.000001435,
            0.000018434,
            0.0000050615,
            0.0000065709,
            0.000000716,
            -0.0014852387,
            0.043666984,
            -0.0000053209,
            0.0000036647,
            -0.0009189288,
            -0.000001992,
            -0.0002031824,
            0.0005752146,
            0.0000078541,
            -0.0000165644,
            -0.000005602,
            -0.0008498705,
            -0.0000303392
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000029802,
            -0.0000110744,
            0.0000011558,
            0.0000230914,
            0.000004642,
            0.0000087442,
            0.0000006976,
            -0.0018530036,
            0.0371205575,
            -0.0000045855,
            0.0000036374,
            -0.0008539663,
            -0.000001787,
            -0.0004024728,
            0.0004672795,
            0.0000065281,
            -0.0000157259,
            -0.000004983,
            0.0027794562,
            -0.0000372648
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000512512,
            -0.0000128673,
            0.000000955,
            0.0000283157,
            0.0000041795,
            0.0000109337,
            0.0000007223,
            -0.0025546176,
            0.0383521858,
            -0.0000039745,
            0.0000033965,
            -0.0008894306,
            -0.0000017072,
            -0.0003411417,
            0.0004320366,
            0.0000051198,
            -0.0000127478,
            -0.0000045749,
            0.0009726008,
            -0.0000437894
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000565053,
            -0.0000124764,
            0.0000009884,
            0.0000268189,
            0.0000034642,
            0.0000121287,
            0.0000008867,
            -0.0025633715,
            0.0337553423,
            -0.0000035109,
            0.0000033046,
            -0.0006898473,
            -0.000001855,
            -0.0003170192,
            0.0003444429,
            0.0000043793,
            -0.0000095023,
            -0.0000054446,
            0.0038008105,
            -0.0000417894
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000616517,
            -0.0000110681,
            0.0000008951,
            0.0000247905,
            0.0000028914,
            0.0000124284,
            0.0000010453,
            -0.0019485355,
            0.0318657566,
            -0.0000029926,
            0.0000034332,
            -0.000854436,
            -0.0000019564,
            -0.0004555732,
            0.0003133499,
            0.0000050811,
            -0.000009176,
            -0.0000052601,
            0.0008074683,
            -0.0000422078
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000541282,
            -0.0000107209,
            0.0000010357,
            0.0000206567,
            0.0000022866,
            0.0000119998,
            0.0000011951,
            -0.0017048153,
            0.0302337229,
            -0.0000027808,
            0.0000031144,
            -0.0005024592,
            -0.00000213,
            -0.0003068557,
            0.0003648695,
            0.0000037606,
            -0.0000072411,
            -0.0000063854,
            0.0004104727,
            -0.0000326782
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000570427,
            -0.0000097043,
            0.0000009541,
            0.0000184161,
            0.0000017865,
            0.0000120705,
            0.0000012007,
            -0.001631572,
            0.0273453356,
            -0.0000024695,
            0.0000029097,
            -0.0004999339,
            -0.0000021862,
            -0.0002926972,
            0.0002741551,
            0.0000046022,
            -0.0000064312,
            -0.000005437,
            0.0013068436,
            -0.0000307042
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000869811,
            -0.0000144785,
            0.0000015782,
            0.0000252253,
            0.000002381,
            0.0000196614,
            0.0000025109,
            -0.0018296011,
            0.0506214011,
            -0.0000036033,
            0.000004598,
            -0.0006131088,
            -0.0000039936,
            -0.0010429528,
            0.0005327931,
            0.0000072002,
            -0.0000085955,
            -0.000009789,
            0.0027581517,
            -0.0000427323
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000632978,
            -0.0000101954,
            0.0000013817,
            0.0000162075,
            0.0000013828,
            0.0000153384,
            0.0000024255,
            -0.0013400312,
            0.0466308866,
            -0.0000023501,
            0.000003365,
            -0.0004672834,
            -0.0000035703,
            -0.000578249,
            0.0004987306,
            0.0000057646,
            -0.0000061447,
            -0.0000086346,
            0.0010903497,
            -0.0000274633
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.000045482,
            -0.0000077223,
            0.0000011988,
            0.0000099029,
            0.0000007878,
            0.0000126653,
            0.0000021692,
            -0.0007004612,
            0.0407835675,
            -0.0000017595,
            0.0000026051,
            -0.0002262121,
            -0.0000031023,
            -0.0004035745,
            0.0003233574,
            0.0000050791,
            -0.000003865,
            -0.000006712,
            0.0006907962,
            -0.0000159652
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000308172,
            -0.0000059233,
            0.0000010654,
            0.0000062774,
            0.0000005495,
            0.0000098218,
            0.0000020078,
            0.0000231981,
            0.0343397521,
            -0.0000013832,
            0.0000021526,
            -0.0002150737,
            -0.000002789,
            -0.0005891299,
            0.0002708968,
            0.0000037281,
            -0.0000024945,
            -0.0000051789,
            0.0014532981,
            -0.0000110868
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000243421,
            -0.0000043161,
            0.0000007866,
            0.0000040026,
            0.0000002601,
            0.0000073161,
            0.0000017094,
            0.0003014498,
            0.0295976349,
            -0.0000007333,
            0.0000012405,
            -0.0003261269,
            -0.0000023684,
            -0.0004447739,
            0.0002610563,
            0.0000026111,
            -0.0000014835,
            -0.0000040751,
            0.0013265128,
            -0.0000057201
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000205328,
            -0.0000038651,
            0.0000008474,
            0.0000034183,
            0.0000002269,
            0.000006761,
            0.0000017373,
            0.0000217422,
            0.0334264186,
            -0.0000006705,
            0.0000010988,
            -0.0000352839,
            -0.0000024314,
            -0.0002466245,
            0.000243397,
            0.0000029058,
            -0.0000015074,
            -0.00000358,
            0.0005334999,
            -0.0000044443
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000127806,
            -0.0000022616,
            0.0000006563,
            0.0000020652,
            0.0000001568,
            0.0000049185,
            0.0000015253,
            0.0002551026,
            0.0299099992,
            -0.000000555,
            0.0000008304,
            -0.0000308842,
            -0.0000019356,
            -0.0002564299,
            0.0001937863,
            0.0000022038,
            -0.0000007201,
            -0.0000024353,
            0.0016450305,
            -0.000002316
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000085725,
            -0.0000015511,
            0.0000004976,
            0.0000013592,
            0.0000000905,
            0.0000035122,
            0.0000012067,
            0.0002730472,
            0.0244555769,
            -0.0000004097,
            0.0000004852,
            0.0000211938,
            -0.0000014764,
            -0.0002679178,
            0.0001570604,
            0.0000018324,
            0.0000002053,
            -0.0000020866,
            0.0007147352,
            -0.0000021175
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000057317,
            -0.0000018274,
            0.000000454,
            0.0000006769,
            0.0000000701,
            0.0000032011,
            0.0000009867,
            0.0004952997,
            0.0219810657,
            -0.0000002355,
            0.0000004137,
            -0.0002012193,
            -0.0000012775,
            -0.0000435106,
            0.0001280681,
            0.0000012853,
            -0.0000001027,
            -0.0000015967,
            0.0014529527,
            -0.0000004021
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000040303,
            -0.0000007421,
            0.0000003204,
            0.0000005165,
            0.0000000316,
            0.0000013434,
            0.0000007913,
            0.0002410833,
            0.0189403439,
            -0.0000001615,
            0.0000002538,
            -0.0000275385,
            -0.00000102,
            -0.0001803923,
            0.0000528384,
            0.0000005503,
            0.000000005,
            -0.0000012088,
            -0.0000324177,
            0.0000003854
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000005194,
            -0.0000011635,
            0.0000004996,
            0.0000002053,
            -0.0000000106,
            0.0000023101,
            0.0000011377,
            0.000395752,
            0.0313861495,
            -0.0000002196,
            0.0000002768,
            -0.0002281218,
            -0.0000014832,
            -0.0001123387,
            0.0000396531,
            0.0000004429,
            -0.0000000461,
            -0.0000013647,
            0.0021915117,
            -0.000000499
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000044892,
            -0.0000011986,
            0.0000004856,
            0.0000004108,
            0.0000000507,
            0.0000022622,
            0.0000012683,
            0.0002875982,
            0.0491270076,
            -0.0000002131,
            0.0000002767,
            0.0000981545,
            -0.0000016009,
            -0.0002229809,
            0.0000580898,
            0.0000015754,
            -0.0000000078,
            -0.0000018851,
            0.0002260985,
            -0.000001068
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000020524,
            -0.0000002228,
            0.0000002444,
            0.000000036,
            -0.0000000176,
            0.0000006755,
            0.0000005579,
            -0.0002281961,
            0.0335438804,
            -0.0000000633,
            0.0000000644,
            0.0002885013,
            -0.0000007367,
            -0.0000004886,
            -0.0000036506,
            0.0000000892,
            -0.0000000439,
            -0.0000004941,
            -0.0000387129,
            -0.000000845
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000001111,
            -0.0000000772,
            0.0000009635,
            0.0000007979,
            0.0000034212,
            -0.0000003377,
            0.0000003114,
            -0.0001330836,
            0.0211165725,
            -0.0000035912,
            0.000001806,
            -0.000589404,
            -0.0000010871,
            -0.0002735482,
            0.0002832005,
            0.0000057371,
            -0.0000099234,
            -0.0000022404,
            0.0019987877,
            -0.000003766
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000031236,
            -0.0000021255,
            0.0000012195,
            0.0000041666,
            0.0000041969,
            0.0000010614,
            0.0000004775,
            -0.0002403261,
            0.0316700162,
            -0.0000046319,
            0.0000030459,
            -0.0006044902,
            -0.0000015046,
            -0.0003744395,
            0.000425065,
            0.0000078645,
            -0.0000127183,
            -0.0000046052,
            -0.0009235094,
            -0.0000073001
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000004558,
            -0.00000402,
            0.0000012,
            0.0000078113,
            0.0000039208,
            0.0000025508,
            0.0000005991,
            -0.0005286134,
            0.0323832144,
            -0.0000043237,
            0.0000028896,
            -0.0007948714,
            -0.0000016262,
            -0.0003284383,
            0.0003433487,
            0.0000066479,
            -0.0000106734,
            -0.0000048017,
            0.00254875,
            -0.0000080399
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000062645,
            -0.0000048804,
            0.0000010225,
            0.0000094608,
            0.0000032276,
            0.0000036119,
            0.0000005636,
            -0.0007323979,
            0.0318829816,
            -0.0000035402,
            0.0000026055,
            -0.0003091813,
            -0.000001482,
            -0.000215401,
            0.000318035,
            0.0000049312,
            -0.0000105304,
            -0.0000037109,
            0.0001221235,
            -0.0000113967
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000131482,
            -0.0000068628,
            0.0000009098,
            0.0000126111,
            0.0000030193,
            0.0000052325,
            0.0000005771,
            -0.0016433581,
            0.0302571316,
            -0.0000032944,
            0.0000025613,
            -0.0006151091,
            -0.0000014233,
            -0.0001190095,
            0.0002853964,
            0.0000029572,
            -0.0000081769,
            -0.0000031719,
            0.0014151826,
            -0.0000154587
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000232767,
            -0.000008142,
            0.0000008274,
            0.0000151914,
            0.0000026361,
            0.0000072216,
            0.0000006461,
            -0.0014406405,
            0.0287100262,
            -0.0000029318,
            0.000002599,
            -0.0006630136,
            -0.000001474,
            -0.0003127786,
            0.0002972956,
            0.0000029057,
            -0.0000070477,
            -0.0000031448,
            0.0014157063,
            -0.0000203702
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000320922,
            -0.0000080112,
            0.0000007259,
            0.0000160139,
            0.0000023139,
            0.0000075522,
            0.0000006365,
            -0.0017791478,
            0.0275370945,
            -0.0000025779,
            0.0000023744,
            -0.0003747032,
            -0.0000013912,
            -0.0001549353,
            0.0003242654,
            0.0000021678,
            -0.0000051401,
            -0.0000035633,
            0.0005243108,
            -0.000020736
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000335097,
            -0.0000073871,
            0.0000006888,
            0.0000148161,
            0.0000018413,
            0.0000082745,
            0.0000007978,
            -0.00123472,
            0.0256040345,
            -0.0000020843,
            0.0000023456,
            -0.0003697563,
            -0.000001531,
            -0.0000688597,
            0.0003418546,
            0.0000024317,
            -0.0000040235,
            -0.0000036595,
            0.0001369938,
            -0.000020398
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000346904,
            -0.0000063095,
            0.0000006295,
            0.0000126666,
            0.0000014638,
            0.0000074818,
            0.0000007451,
            -0.001220216,
            0.0224920465,
            -0.0000017448,
            0.0000021655,
            -0.000296465,
            -0.0000014574,
            -0.0002028315,
            0.0001849131,
            0.0000025434,
            -0.0000046131,
            -0.0000031216,
            0.0004462222,
            -0.0000195231
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000297125,
            -0.0000062996,
            0.0000007124,
            0.0000110175,
            0.0000011641,
            0.0000077593,
            0.0000008847,
            -0.0011416739,
            0.0220217562,
            -0.0000016772,
            0.0000019572,
            -0.0004146782,
            -0.000001586,
            -0.0003972109,
            0.0001852449,
            0.0000023757,
            -0.0000025622,
            -0.0000040051,
            -0.0001050725,
            -0.0000132725
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000521058,
            -0.0000095064,
            0.0000011847,
            0.0000162052,
            0.0000016969,
            0.0000127491,
            0.0000017981,
            -0.001354946,
            0.0387612892,
            -0.0000025755,
            0.0000031587,
            -0.0001634178,
            -0.0000030036,
            -0.0006978853,
            0.0004026935,
            0.0000049633,
            -0.0000055814,
            -0.000006148,
            0.0004141604,
            -0.0000248476
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000419709,
            -0.0000074551,
            0.0000010384,
            0.0000110634,
            0.0000009665,
            0.0000104042,
            0.0000016521,
            -0.0009358965,
            0.0355437286,
            -0.000001838,
            0.0000023078,
            -0.0003878616,
            -0.0000026167,
            -0.0002912396,
            0.0004303808,
            0.0000040094,
            -0.0000033634,
            -0.0000057728,
            0.0001994408,
            -0.0000147578
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000329269,
            -0.0000054975,
            0.0000008798,
            0.0000071521,
            0.0000005922,
            0.0000087928,
            0.0000015714,
            -0.0001077152,
            0.0295150018,
            -0.0000013453,
            0.0000020223,
            -0.0000230043,
            -0.0000023598,
            -0.0004576683,
            0.000292869,
            0.0000029084,
            -0.0000020054,
            -0.0000044917,
            0.0006839951,
            -0.0000106354
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000019624,
            -0.0000034987,
            0.0000007384,
            0.0000042102,
            0.000000355,
            0.0000061197,
            0.0000014345,
            -0.0002080254,
            0.0267359474,
            -0.0000007424,
            0.0000011269,
            -0.0002092522,
            -0.0000019599,
            -0.0003936374,
            0.000224306,
            0.0000022921,
            -0.0000005909,
            -0.0000036906,
            -0.0006912266,
            -0.0000048194
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000164722,
            -0.0000027921,
            0.0000005827,
            0.0000028423,
            0.0000001961,
            0.000004736,
            0.0000013056,
            0.000378241,
            0.0259506124,
            -0.0000006101,
            0.0000009129,
            -0.0001304557,
            -0.0000016641,
            -0.0003193556,
            0.0002771665,
            0.0000021523,
            -0.0000007,
            -0.0000030776,
            -0.0019579797,
            -0.000003269
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000143162,
            -0.0000028484,
            0.0000006258,
            0.0000024192,
            0.0000001772,
            0.0000052816,
            0.000001393,
            0.0001535466,
            0.0270584509,
            -0.0000005034,
            0.0000008575,
            -0.000405894,
            -0.0000018917,
            -0.0002895354,
            0.0001702838,
            0.000001807,
            -0.0000006794,
            -0.0000024102,
            -0.0002824636,
            -0.0000021027
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000107589,
            -0.0000020989,
            0.0000005624,
            0.0000015733,
            0.0000000795,
            0.0000037365,
            0.0000011089,
            0.0003659987,
            0.0251851986,
            -0.000000423,
            0.0000006304,
            -0.0001113047,
            -0.0000015857,
            -0.0002305916,
            0.000180606,
            0.0000014736,
            -0.0000001096,
            -0.0000016752,
            -0.0013011051,
            -0.0000013708
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000057272,
            -0.0000012764,
            0.0000004176,
            0.00000102,
            0.00000008,
            0.000002696,
            0.0000009549,
            0.0001099349,
            0.0209481691,
            -0.0000002609,
            0.0000004757,
            -0.0000722564,
            -0.0000011924,
            -0.0001191726,
            0.000187063,
            0.0000010076,
            0.0000002222,
            -0.0000015292,
            -0.0006808484,
            -0.0000005969
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000058174,
            -0.0000007697,
            0.0000003034,
            0.0000003203,
            -0.0000000167,
            0.000001446,
            0.0000007162,
            -0.0000158806,
            0.0185405719,
            -0.0000001751,
            0.0000002034,
            0.0000181895,
            -0.0000009506,
            -0.0000214262,
            0.0000550218,
            0.0000002895,
            -0.0000005039,
            -0.0000009981,
            0.000273694,
            -0.0000006426
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000029999,
            -0.0000006449,
            0.0000002403,
            0.0000003104,
            0.0000000239,
            0.0000011383,
            0.0000005827,
            0.0000967786,
            0.0174974792,
            -0.0000001373,
            0.0000002405,
            0.0000371752,
            -0.0000007077,
            -0.0000977407,
            0.000081445,
            0.0000006231,
            -0.0000001015,
            -0.000000433,
            0.0014932444,
            -0.0000003557
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000039083,
            -0.0000006047,
            0.0000003692,
            -0.0000000351,
            -0.0000000144,
            0.0000012257,
            0.0000009092,
            0.000168083,
            0.0293191294,
            -0.0000001539,
            0.000000131,
            0.0000189801,
            -0.0000011734,
            -0.0001121985,
            0.0000494726,
            0.0000004123,
            0.0000000305,
            -0.0000008956,
            -0.0006423279,
            -0.000000111
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000038337,
            -0.000000558,
            0.0000003971,
            -0.0000000608,
            0.0000000043,
            0.0000014113,
            0.0000010219,
            0.0003820532,
            0.0422257137,
            -0.0000000285,
            0.0000002355,
            -0.0000879167,
            -0.0000013036,
            -0.0001228025,
            0.0000754041,
            0.0000006126,
            -0.0000003662,
            -0.0000007086,
            0.0004839462,
            -0.000000446
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000006941,
            -0.0000000477,
            0.0000001685,
            -0.0000000082,
            0.0000000157,
            0.0000003904,
            0.0000004662,
            0.0001227033,
            0.0274707754,
            0.0000000067,
            0.0000000647,
            0.0001391049,
            -0.0000005866,
            -0.000145645,
            0.0000085134,
            0.0000003648,
            0.0000000547,
            -0.0000000446,
            0.0006198884,
            -0.0000004824
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000008372,
            0.0000006689,
            0.0000005353,
            -0.0000006891,
            0.0000015883,
            -0.0000005492,
            0.0000001994,
            0.0000883929,
            0.0127170683,
            -0.0000018966,
            0.0000009826,
            -0.0002140822,
            -0.0000006389,
            -0.0000016979,
            0.000198522,
            0.0000030363,
            -0.0000040464,
            -0.0000006016,
            -0.0002916388,
            -0.0000021321
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000006276,
            0.0000002256,
            0.0000007135,
            0.0000001192,
            0.0000020926,
            -0.0000003248,
            0.0000003211,
            0.000167692,
            0.0175329939,
            -0.0000024177,
            0.0000016449,
            -0.0003863794,
            -0.0000009392,
            -0.0001949194,
            0.0002418045,
            0.0000039965,
            -0.000005465,
            -0.0000014445,
            0.0010774019,
            -0.0000008815
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000009672,
            -0.0000006176,
            0.0000007313,
            0.0000010758,
            0.000001621,
            0.0000003814,
            0.0000003419,
            -0.0003220667,
            0.0199477234,
            -0.0000020998,
            0.0000015172,
            -0.0006027785,
            -0.0000010368,
            -0.0001528151,
            0.0002550354,
            0.000003592,
            -0.0000049745,
            -0.000002276,
            0.0018954329,
            -0.0000017041
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000022599,
            -0.0000017142,
            0.0000005849,
            0.0000033372,
            0.0000015705,
            0.0000012666,
            0.0000003656,
            -0.0005392385,
            0.0208121458,
            -0.0000018707,
            0.0000014519,
            -0.0002009941,
            -0.0000009046,
            -0.0001156084,
            0.00020271,
            0.0000033724,
            -0.0000046324,
            -0.0000021362,
            0.0010981822,
            -0.0000017763
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000032462,
            -0.0000026267,
            0.0000005703,
            0.0000049416,
            0.0000014313,
            0.0000020188,
            0.0000003419,
            -0.0005692063,
            0.0184516007,
            -0.000001799,
            0.0000012983,
            -0.0005030815,
            -0.0000008732,
            -0.0001976699,
            0.0001345151,
            0.0000006022,
            -0.0000038516,
            -0.0000010255,
            -0.0007322284,
            -0.0000044973
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000069523,
            -0.0000039791,
            0.0000005484,
            0.0000054367,
            0.0000013335,
            0.0000033464,
            0.0000004048,
            -0.0004605663,
            0.0176112776,
            -0.0000014016,
            0.000001583,
            -0.0003324907,
            -0.0000009176,
            -0.0001679421,
            0.0001965471,
            0.0000006893,
            -0.0000028477,
            -0.0000017383,
            0.000759864,
            -0.0000046753
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000116981,
            -0.0000036274,
            0.0000004148,
            0.0000061983,
            0.0000010409,
            0.0000034435,
            0.0000003911,
            -0.0006642433,
            0.0151183492,
            -0.0000013456,
            0.0000013169,
            -0.0002690922,
            -0.0000008205,
            -0.0001255492,
            0.0001403635,
            0.0000005466,
            -0.0000012969,
            -0.0000011229,
            0.0017773466,
            -0.0000059781
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000119818,
            -0.000003207,
            0.0000003899,
            0.0000058968,
            0.0000008697,
            0.0000036337,
            0.0000004356,
            -0.0005354049,
            0.0152662988,
            -0.0000010952,
            0.0000012049,
            -0.0000616726,
            -0.000000832,
            -0.0001814235,
            0.0001762824,
            0.0000006726,
            -0.0000016625,
            -0.0000012035,
            0.0016684254,
            -0.0000062476
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000126378,
            -0.0000036257,
            0.0000004208,
            0.0000052417,
            0.0000006783,
            0.0000035987,
            0.0000004706,
            -0.0004488023,
            0.0149812294,
            -0.0000010836,
            0.0000010876,
            -0.000366917,
            -0.000000844,
            -0.0001154683,
            0.0001381956,
            0.0000008174,
            -0.0000010017,
            -0.0000014141,
            0.0002483317,
            -0.0000060838
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000106683,
            -0.0000028144,
            0.000000392,
            0.0000042476,
            0.000000561,
            0.000003571,
            0.0000005136,
            -0.0004748538,
            0.0143508921,
            -0.0000008874,
            0.0000010727,
            -0.0004317415,
            -0.0000008692,
            -0.0003256956,
            0.0001619122,
            0.0000010526,
            -0.0000007124,
            -0.0000015992,
            0.0018147384,
            -0.0000044375
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000212531,
            -0.0000046364,
            0.0000007224,
            0.0000076347,
            0.0000009003,
            0.0000057321,
            0.0000009837,
            -0.0008653948,
            0.0270739307,
            -0.0000014398,
            0.0000016387,
            -0.0005842311,
            -0.0000016208,
            -0.0002605837,
            0.0003057901,
            0.0000014183,
            -0.0000012034,
            -0.0000027001,
            0.0011924174,
            -0.0000083167
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000198812,
            -0.0000035402,
            0.0000005483,
            0.0000051547,
            0.0000004859,
            0.0000054679,
            0.0000010026,
            -0.0004475387,
            0.0245962465,
            -0.0000009718,
            0.0000012826,
            -0.0000389782,
            -0.0000014955,
            -0.0000352475,
            0.0002314422,
            0.0000016943,
            -0.0000011009,
            -0.0000026614,
            0.00025619,
            -0.0000053512
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000131787,
            -0.0000028509,
            0.0000005416,
            0.0000032309,
            0.0000003269,
            0.0000041391,
            0.0000009887,
            -0.0005884875,
            0.0219613837,
            -0.0000007704,
            0.0000010417,
            -0.0001013134,
            -0.0000014249,
            -0.0002673307,
            0.0001709785,
            0.0000012507,
            -0.0000005847,
            -0.0000018906,
            0.0017992992,
            -0.0000034724
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000011802,
            -0.000002387,
            0.0000004967,
            0.0000024465,
            0.0000001738,
            0.0000034702,
            0.0000007969,
            -0.0000328468,
            0.019785303,
            -0.0000006867,
            0.000000643,
            -0.0001052857,
            -0.0000012343,
            -0.000292281,
            0.0001470392,
            0.000000832,
            -0.0000002885,
            -0.0000024747,
            -0.0001915249,
            -0.0000019429
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000081952,
            -0.0000018941,
            0.0000003946,
            0.0000015657,
            0.0000001244,
            0.0000029248,
            0.0000007918,
            0.0001052056,
            0.0175043916,
            -0.0000003818,
            0.0000005718,
            0.0000288167,
            -0.0000010844,
            -0.0002673874,
            0.0001610368,
            0.0000012285,
            -0.0000003004,
            -0.000001384,
            0.0015977193,
            -0.0000009518
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000088465,
            -0.0000017837,
            0.0000003709,
            0.0000013334,
            0.0000001151,
            0.0000027247,
            0.0000008286,
            -0.0000355327,
            0.0197637896,
            -0.0000003775,
            0.0000004987,
            -0.0000234041,
            -0.000001128,
            -0.0001192522,
            0.0001191407,
            0.0000010296,
            -0.0000007993,
            -0.0000013516,
            -0.0000531951,
            -0.0000017103
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000073786,
            -0.0000010368,
            0.0000002993,
            0.0000008307,
            0.0000000445,
            0.0000019804,
            0.0000006351,
            0.0001309561,
            0.0182080778,
            -0.0000001872,
            0.0000003649,
            -0.0000347568,
            -0.0000008765,
            -0.0001234709,
            0.0001079527,
            0.0000002411,
            -0.0000005146,
            -0.0000010295,
            0.0014871986,
            -0.0000006944
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000038123,
            -0.0000008025,
            0.0000002411,
            0.000000292,
            -0.0000000059,
            0.0000014435,
            0.0000005872,
            0.0001984579,
            0.015199306,
            -0.0000001257,
            0.000000234,
            -0.0000296715,
            -0.0000007876,
            -0.0000640774,
            0.0000863499,
            0.0000007266,
            0.0000002811,
            -0.0000008424,
            -0.0002150318,
            0.0000001829
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000030507,
            -0.0000007407,
            0.0000002399,
            0.0000002668,
            0.0000000097,
            0.0000012735,
            0.0000004805,
            0.0002186395,
            0.0126711664,
            -0.0000000835,
            0.0000001559,
            -0.0000522146,
            -0.0000006679,
            -0.0001328696,
            0.000012576,
            0.0000000597,
            0.0000000211,
            -0.0000007399,
            0.0016052486,
            -0.0000005514
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000017104,
            -0.0000006393,
            0.0000001981,
            0.0000002035,
            0.0000000196,
            0.0000009791,
            0.0000003866,
            0.0001524805,
            0.0122390547,
            -0.0000001009,
            0.0000001668,
            -0.0000069944,
            -0.0000005298,
            -0.0000400378,
            0.0000419691,
            0.0000006035,
            -0.0000001533,
            -0.0000002112,
            -0.0001693375,
            -0.0000003947
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000034282,
            -0.000000786,
            0.0000002814,
            0.0000002819,
            0.000000008,
            0.0000012195,
            0.0000006108,
            0.0004531262,
            0.021354385,
            -0.0000001559,
            0.0000002138,
            0.0000404741,
            -0.0000008133,
            -0.0000218267,
            0.0001138878,
            0.0000001156,
            -0.0000002278,
            -0.0000002636,
            0.0020706667,
            -0.0000001398
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000025497,
            -0.0000007604,
            0.0000002958,
            -0.0000001439,
            -0.0000000283,
            0.0000011248,
            0.0000006863,
            0.0003505819,
            0.0299103718,
            -0.000000083,
            0.0000001791,
            0.0000407508,
            -0.0000008834,
            -0.0001541984,
            0.0001341869,
            0.0000004997,
            -0.0000000228,
            -0.0000004673,
            -0.0010851883,
            0.0000004159
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000004471,
            -0.0000001949,
            0.0000001303,
            -0.0000000321,
            0.0000000017,
            0.0000004313,
            0.0000003482,
            0.0000143752,
            0.022587877,
            0.0000000359,
            0.0000000157,
            0.0002103484,
            -0.000000428,
            -0.0001115303,
            0.0000326309,
            0.0000003765,
            0.0000000771,
            -0.0000001352,
            -0.0009662191,
            -0.0000000199
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000003485,
            0.0000008696,
            0.0000002965,
            -0.0000010831,
            0.000000683,
            -0.0000006044,
            0.0000001234,
            0.0001771539,
            0.0078093875,
            -0.0000008907,
            0.0000005464,
            -0.0002047108,
            -0.000000377,
            -0.0000695892,
            0.0000850827,
            0.0000012802,
            -0.0000013999,
            0.0000000102,
            0.0000881297,
            -0.0000010317
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000002755,
            0.0000008058,
            0.0000003768,
            -0.0000008194,
            0.0000007538,
            -0.0000007215,
            0.0000001814,
            0.0001171718,
            0.0137693138,
            -0.0000010122,
            0.000000566,
            -0.0001964701,
            -0.0000005144,
            -0.0001149828,
            0.0001489707,
            0.0000021271,
            -0.00000115,
            -0.000000374,
            0.0016831849,
            -0.0000003893
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000004514,
            0.0000004268,
            0.0000003502,
            -0.0000002941,
            0.0000007816,
            -0.0000003074,
            0.0000002518,
            0.0000055638,
            0.0146643725,
            -0.0000010565,
            0.0000007821,
            -0.0002368716,
            -0.0000005861,
            -0.0000744132,
            0.0001366389,
            0.0000018386,
            -0.0000022078,
            -0.0000005841,
            0.0004974412,
            -0.0000003142
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000003364,
            -0.0000000586,
            0.000000332,
            0.0000000905,
            0.0000006125,
            -0.0000000257,
            0.0000002365,
            0.0000045707,
            0.0156137432,
            -0.0000009023,
            0.000000747,
            -0.0000474981,
            -0.0000005611,
            -0.0000978836,
            0.0001348643,
            0.0000021279,
            -0.0000010438,
            -0.0000007087,
            0.0003820551,
            0.000000006
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000009869,
            -0.000000585,
            0.0000002937,
            0.00000088,
            0.0000005594,
            0.0000003728,
            0.0000002034,
            0.0000105393,
            0.0165570474,
            -0.0000008078,
            0.0000006859,
            -0.0001948585,
            -0.0000004807,
            -0.0002345102,
            0.0002187734,
            -0.000000096,
            -0.0000021597,
            -0.0000005173,
            -0.0000988588,
            -0.0000005085
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000011751,
            -0.0000009606,
            0.0000003046,
            0.0000013188,
            0.0000004724,
            0.0000008249,
            0.0000002253,
            -0.0005001431,
            0.0155349627,
            -0.000000768,
            0.0000006275,
            -0.0003724922,
            -0.0000005147,
            -0.0000412143,
            0.0001529621,
            0.0000000381,
            -0.0000006926,
            -0.0000006224,
            0.0001250611,
            -0.000000543
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000025688,
            -0.0000012621,
            0.0000002739,
            0.0000017008,
            0.0000004498,
            0.0000013909,
            0.000000277,
            -0.0002222483,
            0.0124918134,
            -0.0000006911,
            0.0000007527,
            -0.0000856178,
            -0.0000005634,
            -0.000254411,
            0.0000762264,
            0.0000002006,
            -0.000000422,
            -0.0000003361,
            0.0015726204,
            -0.0000015508
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000031569,
            -0.0000013598,
            0.0000002466,
            0.000001873,
            0.0000003902,
            0.0000015054,
            0.0000002668,
            -0.0002805339,
            0.0133105664,
            -0.0000006286,
            0.0000006848,
            -0.0001920949,
            -0.0000005215,
            -0.0000839644,
            0.0000595555,
            0.0000000306,
            -0.0000001419,
            -0.0000005713,
            -0.0006955046,
            -0.0000009718
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000034584,
            -0.0000012228,
            0.0000002366,
            0.0000017265,
            0.0000003333,
            0.0000014013,
            0.0000002931,
            -0.0001764779,
            0.0117822652,
            -0.0000005425,
            0.0000006013,
            -0.0002253545,
            -0.000000538,
            -0.0000882436,
            0.000126268,
            0.0000003035,
            -0.0000004485,
            -0.0000005258,
            0.0008318127,
            -0.000001732
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000025431,
            -0.0000008786,
            0.0000002002,
            0.000001401,
            0.0000002712,
            0.0000011529,
            0.0000002893,
            -0.0001414238,
            0.0107777179,
            -0.0000004189,
            0.0000004765,
            -0.0000385664,
            -0.0000004929,
            -0.0001029504,
            0.0001000167,
            0.0000001431,
            -0.0000000253,
            -0.0000005894,
            0.0004848952,
            -0.0000006155
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000067347,
            -0.0000017575,
            0.0000004524,
            0.0000022516,
            0.0000003622,
            0.0000021284,
            0.0000005845,
            -0.0002362134,
            0.0237061167,
            -0.0000008051,
            0.0000009021,
            -0.000058522,
            -0.0000010474,
            -0.0002879932,
            0.000214606,
            0.000000355,
            -0.0000007968,
            -0.0000009418,
            0.0005381056,
            -0.0000022024
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000053967,
            -0.0000015091,
            0.0000003965,
            0.0000018615,
            0.0000002717,
            0.0000021519,
            0.0000006436,
            -0.0004060898,
            0.0220551613,
            -0.0000005924,
            0.0000007946,
            -0.0000163244,
            -0.0000010244,
            -0.0002684229,
            0.0001052927,
            0.0000005751,
            -0.0000001525,
            -0.0000009036,
            0.0009335673,
            -0.0000014486
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000050257,
            -0.0000012366,
            0.0000003858,
            0.0000011601,
            0.0000001433,
            0.000002067,
            0.0000006108,
            -0.0000302377,
            0.020197962,
            -0.0000004176,
            0.000000645,
            -0.0002312632,
            -0.000000943,
            -0.0002262411,
            0.000195869,
            0.0000003846,
            0.0000000677,
            -0.0000010159,
            0.0009531322,
            -0.0000006947
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000038603,
            -0.0000009086,
            0.0000003267,
            0.0000008364,
            0.0000000874,
            0.0000015231,
            0.0000006384,
            0.0000700532,
            0.0189536775,
            -0.000000385,
            0.0000005329,
            0.0000133652,
            -0.0000008972,
            -0.0001440966,
            0.0001533849,
            0.0000005211,
            -0.0000002646,
            -0.0000006954,
            -0.0000749817,
            -0.0000004637
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000039553,
            -0.0000007137,
            0.0000002479,
            0.0000005252,
            0.0000000446,
            0.0000011976,
            0.0000005158,
            0.0001436198,
            0.0178431419,
            -0.0000002154,
            0.0000003543,
            -0.0002118349,
            -0.0000006815,
            -0.0001057992,
            0.000125958,
            0.0000005055,
            -0.0000002084,
            -0.0000004695,
            -0.0013279768,
            -0.0000007166
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000044352,
            -0.0000008558,
            0.0000002824,
            0.000000748,
            0.0000000483,
            0.000001558,
            0.0000005801,
            0.0001541963,
            0.0209842241,
            -0.0000002289,
            0.0000003144,
            -0.0002341552,
            -0.000000826,
            -0.0001841293,
            0.0000927979,
            0.000000332,
            -0.0000002826,
            -0.0000005621,
            0.0007616639,
            -0.0000006827
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000025416,
            -0.0000004188,
            0.0000002368,
            0.0000003149,
            0.0000000249,
            0.0000008098,
            0.0000005031,
            -0.0000574483,
            0.0185321248,
            -0.0000001555,
            0.0000002518,
            -0.0000071622,
            -0.0000007064,
            -0.0001308854,
            0.0001357124,
            0.0000004904,
            0.0000002404,
            -0.0000003834,
            0.0002552692,
            -0.0000002144
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000002032,
            -0.0000004781,
            0.0000002345,
            0.0000002883,
            0.0000000033,
            0.0000008024,
            0.0000004105,
            -0.0000234592,
            0.0165021407,
            -0.0000001348,
            0.0000001141,
            0.0000355901,
            -0.0000006275,
            -0.0000338459,
            0.0001222541,
            0.0000003826,
            0.00000007,
            -0.0000000308,
            -0.0000384159,
            -0.0000003751
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000018023,
            -0.0000004465,
            0.0000001647,
            0.0000001172,
            0.0000000036,
            0.0000006437,
            0.000000379,
            0.0001053353,
            0.0154722025,
            -0.0000000595,
            0.0000001288,
            -0.0001229131,
            -0.0000005074,
            -0.0000406814,
            0.0000747216,
            0.0000003846,
            -0.0000000882,
            -0.0000002818,
            0.0004257351,
            -0.0000002266
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000016276,
            -0.000000196,
            0.0000001338,
            0.0000001593,
            0.0000000016,
            0.000000607,
            0.0000003263,
            0.0001261306,
            0.0138288555,
            -0.0000000437,
            0.000000103,
            -0.0001400615,
            -0.0000004093,
            -0.0000644564,
            0.0000880255,
            0.0000000952,
            -0.000000132,
            -0.0000000771,
            0.0007340289,
            -0.000000103
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000002078,
            -0.00000033,
            0.0000002442,
            0.00000011,
            0.0000000006,
            0.0000006122,
            0.0000005427,
            0.0000887667,
            0.0263731096,
            -0.0000001162,
            0.0000001526,
            0.0000745368,
            -0.000000752,
            -0.0001464456,
            0.0001330139,
            0.0000004473,
            0.0000002743,
            -0.0000000213,
            0.0000772194,
            -0.0000001227
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000015247,
            -0.0000003051,
            0.0000002734,
            -0.0000000069,
            -0.0000000012,
            0.0000004842,
            0.0000006207,
            0.0000553977,
            0.0398477054,
            -0.0000001385,
            0.0000001335,
            -0.0002012552,
            -0.0000008496,
            -0.0002958725,
            0.0001746984,
            0.000000316,
            0.0000000905,
            -0.0000001374,
            -0.0003702461,
            -0.0000004917
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.0,
            0.25
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000011822,
            -0.0000002062,
            0.0000001284,
            0.0000001202,
            -0.0000000025,
            0.0000003205,
            0.0000003135,
            0.0002725076,
            0.0292131941,
            -0.0000000225,
            0.0000000225,
            -0.0002028159,
            -0.0000004091,
            -0.000086525,
            0.0000232764,
            -0.0000000985,
            0.0000000294,
            -0.000000153,
            -0.0011980495,
            -0.0000001509
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000002615,
            -0.0000094594,
            0.0000039593,
            0.0000180243,
            0.0000161777,
            0.0000053425,
            0.0000011713,
            -0.0014831695,
            0.0923952714,
            -0.0000158344,
            0.0000084014,
            -0.002196358,
            -0.0000042086,
            -0.0004492383,
            0.0012063228,
            0.0000222691,
            -0.0000500968,
            -0.0000126766,
            0.0038180628,
            -0.0000240786
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000173006,
            -0.0000164155,
            0.0000043871,
            0.0000341423,
            0.0000184352,
            0.0000094464,
            0.00000137,
            -0.0023183774,
            0.1142851145,
            -0.0000180091,
            0.000010436,
            -0.0030540315,
            -0.000004982,
            -0.0007104488,
            0.0015115134,
            0.0000291142,
            -0.0000617587,
            -0.0000150831,
            0.0036893169,
            -0.0000639707
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.00003583,
            -0.0000220159,
            0.0000036941,
            0.0000489168,
            0.0000162732,
            0.0000151118,
            0.0000015223,
            -0.0034534275,
            0.1094352768,
            -0.000015406,
            0.0000097837,
            -0.0027483282,
            -0.0000048618,
            -0.0006713428,
            0.0013247811,
            0.0000245686,
            -0.0000547115,
            -0.0000168477,
            0.0033951444,
            -0.0000903022
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000620282,
            -0.00002601,
            0.0000029198,
            0.0000564703,
            0.0000132959,
            0.0000178696,
            0.000001345,
            -0.0045128858,
            0.0978773188,
            -0.0000123691,
            0.0000086644,
            -0.0025316083,
            -0.0000040092,
            -0.000805953,
            0.0011208949,
            0.0000218287,
            -0.0000474685,
            -0.0000146837,
            0.0040458111,
            -0.0001067765
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000947321,
            -0.0000285653,
            0.0000022856,
            0.0000634035,
            0.0000110258,
            0.0000223517,
            0.0000013595,
            -0.005793526,
            0.0910807425,
            -0.0000100967,
            0.0000078793,
            -0.0023114655,
            -0.0000035953,
            -0.0011234441,
            0.0010148881,
            0.0000176661,
            -0.000038766,
            -0.0000152073,
            0.0030321896,
            -0.0001169307
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001531464,
            -0.0000330416,
            0.0000019419,
            0.0000797583,
            0.0000106357,
            0.000028045,
            0.0000014527,
            -0.0071579839,
            0.0782988062,
            -0.0000089458,
            0.0000077362,
            -0.0019170659,
            -0.0000033044,
            -0.000579485,
            0.0007072808,
            0.0000174098,
            -0.0000395789,
            -0.0000126919,
            0.0005093479,
            -0.0001523595
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001726775,
            -0.0000303284,
            0.0000017652,
            0.0000753298,
            0.0000087329,
            0.0000296953,
            0.0000017348,
            -0.0059812143,
            0.0674526421,
            -0.0000074914,
            0.00000762,
            -0.0014904715,
            -0.0000036001,
            -0.000669877,
            0.000621418,
            0.0000153888,
            -0.0000344273,
            -0.0000131313,
            0.0039115583,
            -0.0001423655
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001653422,
            -0.0000265547,
            0.0000018062,
            0.000062959,
            0.0000065782,
            0.0000282662,
            0.000001954,
            -0.0053151042,
            0.0612944856,
            -0.0000064409,
            0.0000067275,
            -0.0011069219,
            -0.0000037927,
            -0.000729279,
            0.0006715376,
            0.0000139432,
            -0.000028357,
            -0.0000127094,
            0.0004382713,
            -0.0001262689
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001466565,
            -0.0000234246,
            0.0000017914,
            0.0000516196,
            0.0000051192,
            0.0000269134,
            0.0000022139,
            -0.0044778392,
            0.051741644,
            -0.0000054896,
            0.0000063181,
            -0.00093897,
            -0.0000039551,
            -0.0005937829,
            0.0004693974,
            0.0000120345,
            -0.0000208002,
            -0.0000121505,
            0.0033672465,
            -0.0000969821
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001206046,
            -0.0000183396,
            0.0000015605,
            0.0000402077,
            0.0000039319,
            0.0000234732,
            0.0000022434,
            -0.0032414896,
            0.0506002811,
            -0.0000042238,
            0.0000051535,
            -0.0006120079,
            -0.000003855,
            -0.0008374966,
            0.0005939967,
            0.000010339,
            -0.0000157489,
            -0.0000104102,
            -0.0015739727,
            -0.0000766115
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001895636,
            -0.0000285273,
            0.0000027108,
            0.0000536765,
            0.0000047104,
            0.0000392271,
            0.0000042447,
            -0.0033208252,
            0.0807628321,
            -0.0000064774,
            0.0000085134,
            -0.0012170641,
            -0.0000066934,
            -0.001366604,
            0.0009513605,
            0.0000174434,
            -0.0000232198,
            -0.0000203192,
            -0.0013334753,
            -0.0001047474
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001235509,
            -0.0000189074,
            0.0000022521,
            0.0000309636,
            0.0000025426,
            0.0000281067,
            0.0000037818,
            -0.0019938597,
            0.0661463076,
            -0.0000042329,
            0.0000057847,
            -0.000647137,
            -0.0000056922,
            -0.0009368108,
            0.0006492886,
            0.0000131681,
            -0.0000135949,
            -0.0000148687,
            0.0018392443,
            -0.0000598772
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000790974,
            -0.0000130554,
            0.0000017841,
            0.0000169467,
            0.0000012588,
            0.0000219506,
            0.0000034056,
            -0.0005409569,
            0.0553151249,
            -0.0000026915,
            0.0000041199,
            -0.0002932195,
            -0.0000048701,
            -0.0006499019,
            0.0005210869,
            0.0000086011,
            -0.0000073833,
            -0.0000124983,
            0.0008429487,
            -0.0000319192
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000542701,
            -0.0000093572,
            0.0000014099,
            0.0000102104,
            0.0000006996,
            0.0000155809,
            0.0000027406,
            -0.0009858078,
            0.0472322001,
            -0.0000018701,
            0.0000025979,
            0.0001124669,
            -0.0000039651,
            -0.0005783809,
            0.0004085397,
            0.0000060295,
            -0.0000051706,
            -0.0000083498,
            -0.0001422978,
            -0.0000207801
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000338617,
            -0.0000060594,
            0.0000010732,
            0.0000059734,
            0.0000003823,
            0.0000107294,
            0.0000021949,
            0.0000464899,
            0.0398140441,
            -0.0000012432,
            0.0000017921,
            -0.0003183779,
            -0.0000030867,
            -0.0004746739,
            0.0003481218,
            0.0000051563,
            -0.0000027393,
            -0.0000063859,
            0.002201101,
            -0.000010145
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000282139,
            -0.0000058219,
            0.000001125,
            0.0000047911,
            0.0000003011,
            0.0000096694,
            0.0000022444,
            0.0002938462,
            0.0396161119,
            -0.0000011303,
            0.0000017032,
            -0.0002068284,
            -0.0000031904,
            -0.0004668146,
            0.0002368971,
            0.0000045142,
            -0.0000019747,
            -0.0000057217,
            0.0010085497,
            -0.0000077966
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000166412,
            -0.0000036893,
            0.0000007841,
            0.0000024675,
            0.0000001568,
            0.0000062666,
            0.0000016024,
            0.0000862019,
            0.0326912625,
            -0.0000006751,
            0.0000009468,
            0.000004924,
            -0.0000022082,
            -0.0002193633,
            0.0000594203,
            0.000002303,
            -0.0000008199,
            -0.000003186,
            0.0012812224,
            -0.0000035804
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000110548,
            -0.0000023169,
            0.0000005583,
            0.0000015273,
            0.0000000795,
            0.0000041575,
            0.0000012518,
            0.000456615,
            0.026777904,
            -0.0000004045,
            0.0000005714,
            -0.0001159593,
            -0.0000016421,
            -0.0002685044,
            0.0001764449,
            0.0000011415,
            -0.0000005115,
            -0.00000268,
            0.0007468386,
            -0.0000016337
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000058289,
            -0.0000012225,
            0.0000004145,
            0.0000005719,
            0.0000000334,
            0.0000025589,
            0.000000988,
            0.0004147011,
            0.0213934158,
            -0.0000001233,
            0.000000316,
            -0.000159716,
            -0.0000012437,
            0.0000274038,
            0.0001204688,
            0.0000009975,
            -0.0000003474,
            -0.000001087,
            0.0005935832,
            -0.0000008529
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000040917,
            -0.0000006495,
            0.0000002598,
            0.0000004145,
            -0.0000000141,
            0.0000016948,
            0.0000007472,
            0.0003037767,
            0.0186904737,
            0.0000000046,
            0.0000001861,
            -0.000201372,
            -0.0000008793,
            -0.000175315,
            0.0000661296,
            0.0000009843,
            -0.0000000038,
            -0.0000011032,
            0.0012718876,
            -0.0000006494
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000045894,
            -0.0000008914,
            0.000000397,
            0.0000003059,
            0.0000000132,
            0.0000020028,
            0.0000010344,
            0.0001712724,
            0.0288620222,
            -0.0000001285,
            0.0000002639,
            0.0000636456,
            -0.0000012736,
            -0.0001989884,
            0.000074848,
            0.0000008887,
            0.0000000318,
            -0.0000014411,
            0.0015632545,
            0.0000001277
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000003386,
            -0.0000006432,
            0.0000004257,
            -0.0000000539,
            -0.0000000038,
            0.0000014815,
            0.0000009444,
            0.0004234992,
            0.0361464587,
            -0.0000001769,
            0.0000003134,
            -0.0001810319,
            -0.0000012081,
            -0.0003816005,
            0.0001297393,
            0.0000004181,
            0.0000000954,
            -0.0000007481,
            -0.0015738559,
            -0.0000005739
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.000001285,
            -0.0000002198,
            0.0000001537,
            0.000000069,
            -0.0000000033,
            0.0000003683,
            0.000000341,
            0.0001535956,
            0.0216862511,
            -0.0000000661,
            0.0000000562,
            0.0000063972,
            -0.0000004409,
            0.000132944,
            0.0000516169,
            0.0000001915,
            0.0000000472,
            -0.0000002323,
            -0.0011452114,
            -0.0000006713
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000045247,
            -0.0000095097,
            0.0000042884,
            0.0000190308,
            0.00001747,
            0.0000047735,
            0.0000011364,
            -0.0017414744,
            0.0976454193,
            -0.0000172431,
            0.000008603,
            -0.0024238008,
            -0.0000044645,
            -0.0007239334,
            0.0012498661,
            0.0000261892,
            -0.0000525241,
            -0.0000143603,
            0.0046861951,
            -0.0000268166
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000187718,
            -0.0000195261,
            0.0000050749,
            0.0000401975,
            0.0000214364,
            0.0000116402,
            0.0000016994,
            -0.0028675669,
            0.1281802888,
            -0.0000210147,
            0.0000124498,
            -0.0032693107,
            -0.0000058656,
            -0.0009419556,
            0.0016554946,
            0.0000317562,
            -0.0000697478,
            -0.0000189526,
            0.0058008058,
            -0.0000686208
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000420066,
            -0.0000265426,
            0.0000044011,
            0.0000557459,
            0.00001879,
            0.0000172988,
            0.0000017784,
            -0.0045508985,
            0.1284355688,
            -0.0000182053,
            0.0000117599,
            -0.0026163742,
            -0.0000056307,
            -0.0010086638,
            0.0013747844,
            0.0000289636,
            -0.0000639849,
            -0.0000178971,
            0.0070408329,
            -0.0001042248
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000677035,
            -0.0000303669,
            0.0000034763,
            0.0000636643,
            0.0000154138,
            0.0000212494,
            0.0000017084,
            -0.0056611383,
            0.1182810967,
            -0.0000147605,
            0.0000104778,
            -0.0026743717,
            -0.0000048938,
            -0.0009529489,
            0.001244181,
            0.0000253872,
            -0.0000554758,
            -0.0000169273,
            0.0069207021,
            -0.0001217565
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001111631,
            -0.0000352319,
            0.000002887,
            0.0000784263,
            0.0000137035,
            0.0000272617,
            0.0000017211,
            -0.0070141596,
            0.1065495506,
            -0.0000123851,
            0.0000095016,
            -0.002419138,
            -0.000004431,
            -0.0006316269,
            0.0010870715,
            0.0000236894,
            -0.0000481609,
            -0.0000189462,
            0.0051790805,
            -0.0001458437
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001852571,
            -0.0000415481,
            0.0000025112,
            0.0000969759,
            0.0000129892,
            0.00003535,
            0.000001875,
            -0.0091235587,
            0.1026055826,
            -0.0000113102,
            0.000009779,
            -0.0019519643,
            -0.0000043112,
            -0.0006754852,
            0.0009730323,
            0.0000206271,
            -0.0000464615,
            -0.0000173357,
            0.0049325202,
            -0.0001778559
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0002159053,
            -0.0000394226,
            0.0000023285,
            0.0000948144,
            0.0000109809,
            0.0000372023,
            0.00000215,
            -0.0081243365,
            0.0888206152,
            -0.0000098469,
            0.0000094379,
            -0.0020951743,
            -0.0000043476,
            -0.0007814558,
            0.0009552621,
            0.0000191626,
            -0.000041951,
            -0.0000169566,
            0.0054111992,
            -0.0001776084
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0002109637,
            -0.000034865,
            0.0000023048,
            0.0000824419,
            0.0000086956,
            0.0000354122,
            0.0000024397,
            -0.0065952072,
            0.0794835176,
            -0.0000082894,
            0.0000084555,
            -0.0015446641,
            -0.0000046644,
            -0.0009187869,
            0.0008258046,
            0.000017124,
            -0.0000344247,
            -0.0000156833,
            0.001476285,
            -0.0001566565
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001874387,
            -0.0000288933,
            0.0000021515,
            0.0000651998,
            0.0000065579,
            0.0000317995,
            0.0000026785,
            -0.005703468,
            0.0734612522,
            -0.0000070188,
            0.000007577,
            -0.0013530465,
            -0.0000047328,
            -0.0008269063,
            0.0008173772,
            0.0000161476,
            -0.0000283182,
            -0.0000145663,
            0.0025685053,
            -0.0001298033
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001621323,
            -0.0000253462,
            0.0000022219,
            0.0000523495,
            0.0000050032,
            0.0000311608,
            0.0000029455,
            -0.0039087261,
            0.0692786934,
            -0.0000059146,
            0.0000069061,
            -0.0010747692,
            -0.00000512,
            -0.0008836748,
            0.0008052338,
            0.0000145598,
            -0.0000214766,
            -0.0000157941,
            -0.0008792902,
            -0.0001024199
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002575171,
            -0.0000399757,
            0.0000039119,
            0.000075115,
            0.0000066664,
            0.0000540226,
            0.000005856,
            -0.0054598832,
            0.117197051,
            -0.0000090121,
            0.0000115329,
            -0.0017513854,
            -0.0000094851,
            -0.0011641468,
            0.0013425979,
            0.0000218626,
            -0.0000293742,
            -0.0000275222,
            0.0061401829,
            -0.0001373128
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001749832,
            -0.0000269625,
            0.000003191,
            0.0000446945,
            0.0000037013,
            0.0000412616,
            0.0000055584,
            -0.0028322417,
            0.0971154897,
            -0.0000059273,
            0.0000082564,
            -0.0011448593,
            -0.0000085983,
            -0.0012699873,
            0.0010615991,
            0.0000184531,
            -0.0000169188,
            -0.0000227472,
            0.0046120701,
            -0.000082591
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001139978,
            -0.0000193025,
            0.0000026115,
            0.0000251094,
            0.000001944,
            0.0000298032,
            0.000004864,
            -0.0011813406,
            0.0815240224,
            -0.0000040625,
            0.0000057572,
            -0.0002312439,
            -0.0000069481,
            -0.0009699935,
            0.0006782207,
            0.0000138988,
            -0.0000114142,
            -0.0000177076,
            0.0044735767,
            -0.000047474
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000802671,
            -0.0000140478,
            0.0000020221,
            0.0000156157,
            0.0000010279,
            0.0000240578,
            0.0000042093,
            -0.000007297,
            0.0692908232,
            -0.0000028291,
            0.0000043346,
            -0.0003619258,
            -0.0000058733,
            -0.0012527581,
            0.0007262067,
            0.000009478,
            -0.0000060973,
            -0.0000138585,
            0.001253202,
            -0.0000283125
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000542076,
            -0.0000099465,
            0.0000016697,
            0.0000096721,
            0.0000006157,
            0.0000170906,
            0.0000034949,
            -0.0006865188,
            0.0598715542,
            -0.0000019294,
            0.0000029541,
            -0.0001716862,
            -0.0000047298,
            -0.000511969,
            0.0003761755,
            0.0000075021,
            -0.0000041047,
            -0.0000101929,
            0.004166278,
            -0.0000152737
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000042667,
            -0.0000090935,
            0.0000018291,
            0.0000070884,
            0.0000004264,
            0.0000160701,
            0.0000036344,
            0.0003262414,
            0.0652828584,
            -0.0000016227,
            0.0000025306,
            -0.0000482445,
            -0.0000050094,
            -0.0004340478,
            0.0004704397,
            0.000005658,
            -0.0000025279,
            -0.0000089907,
            0.001005319,
            -0.0000110727
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000308111,
            -0.0000060981,
            0.0000012129,
            0.0000043031,
            0.0000002618,
            0.0000112743,
            0.0000028382,
            0.0006146597,
            0.0549452688,
            -0.0000010739,
            0.0000018175,
            0.0000274091,
            -0.0000036889,
            -0.000267487,
            0.0001938986,
            0.0000043854,
            -0.00000228,
            -0.0000056648,
            -0.0006188243,
            -0.0000065501
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000179204,
            -0.0000038259,
            0.0000009147,
            0.0000021787,
            0.0000001308,
            0.0000068661,
            0.000002153,
            0.0011416352,
            0.0450673127,
            -0.0000006389,
            0.0000009072,
            -0.0000147063,
            -0.0000028633,
            -0.0003448089,
            0.0003091327,
            0.0000029302,
            -0.0000001858,
            -0.0000048072,
            -0.0000305735,
            -0.0000028923
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000114165,
            -0.0000024988,
            0.0000007339,
            0.0000011847,
            0.000000088,
            0.0000049433,
            0.0000017259,
            0.0006639602,
            0.0383184414,
            -0.0000003935,
            0.0000007829,
            -0.0001514107,
            -0.0000022552,
            -0.0002580803,
            0.0000999443,
            0.000001594,
            -0.0000006156,
            -0.0000032531,
            -0.0005314987,
            -0.0000017554
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000076092,
            -0.0000020171,
            0.0000006016,
            0.0000010836,
            0.0000000641,
            0.0000038238,
            0.0000014298,
            0.0004862165,
            0.0334319659,
            -0.0000003853,
            0.0000005603,
            0.0000745132,
            -0.0000018021,
            -0.0000788,
            0.0000640632,
            0.0000018421,
            -0.0000003832,
            -0.0000015911,
            0.0008536868,
            -0.0000011739
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000009554,
            -0.0000021367,
            0.0000007653,
            0.0000008453,
            -0.0000000086,
            0.0000042748,
            0.000001904,
            0.000297617,
            0.0513554653,
            -0.000000265,
            0.0000005041,
            0.0000511221,
            -0.0000024169,
            -0.0001441834,
            0.0000573833,
            0.0000019983,
            0.0000001572,
            -0.0000022514,
            -0.0007320579,
            -0.0000013691
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000073964,
            -0.0000013948,
            0.000000724,
            0.0000006366,
            0.0000000121,
            0.0000031712,
            0.0000019562,
            0.0005804047,
            0.0729654956,
            -0.0000001212,
            0.0000005405,
            0.0001593588,
            -0.0000023886,
            0.000027864,
            0.0000725613,
            0.0000014633,
            -0.0000001677,
            -0.000002285,
            -0.0002356358,
            -0.0000007114
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000021624,
            -0.0000005796,
            0.000000341,
            0.0000001264,
            0.000000005,
            0.0000013823,
            0.0000008331,
            0.0004449777,
            0.0430276479,
            -0.0000000812,
            0.0000002606,
            0.0000852184,
            -0.0000010894,
            0.0000239637,
            -0.0000276675,
            0.0000005595,
            -0.0000000697,
            -0.0000007537,
            -0.0003044528,
            -0.0000014751
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000040598,
            -0.0000076136,
            0.0000035406,
            0.0000157933,
            0.000014607,
            0.0000039504,
            0.0000009979,
            -0.0006652704,
            0.081311009,
            -0.0000144849,
            0.0000076741,
            -0.0023589247,
            -0.0000037471,
            -0.0008035938,
            0.0011790104,
            0.0000206461,
            -0.0000427794,
            -0.0000108541,
            0.0074555404,
            -0.0000219757
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000153264,
            -0.0000162501,
            0.0000042527,
            0.0000339581,
            0.0000176652,
            0.0000092536,
            0.0000013726,
            -0.0028612831,
            0.1106175405,
            -0.0000171759,
            0.0000099118,
            -0.0024720799,
            -0.0000047803,
            -0.001027902,
            0.0013863286,
            0.000027351,
            -0.0000553253,
            -0.0000147155,
            0.0041051943,
            -0.0000569722
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000309223,
            -0.0000218891,
            0.0000037596,
            0.000045108,
            0.0000157627,
            0.0000140658,
            0.000001519,
            -0.0040835577,
            0.1103210842,
            -0.0000154111,
            0.0000096831,
            -0.0027776281,
            -0.0000047684,
            -0.0008701141,
            0.0011670281,
            0.0000243463,
            -0.0000534173,
            -0.0000160048,
            0.0077726399,
            -0.0000833818
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000574136,
            -0.0000265314,
            0.0000031087,
            0.0000557736,
            0.0000134373,
            0.0000186894,
            0.0000015588,
            -0.0048645316,
            0.1044647215,
            -0.0000127761,
            0.0000090067,
            -0.0024251335,
            -0.0000043748,
            -0.0007766806,
            0.001229945,
            0.0000229372,
            -0.0000471796,
            -0.0000153727,
            0.0068453401,
            -0.0001080339
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000957354,
            -0.0000304013,
            0.0000025374,
            0.0000666442,
            0.0000119005,
            0.000024099,
            0.0000015916,
            -0.0059401142,
            0.0972157108,
            -0.0000110015,
            0.0000086051,
            -0.0020461781,
            -0.0000040908,
            -0.0009056409,
            0.0009317184,
            0.0000211517,
            -0.0000432883,
            -0.0000163312,
            0.0041928936,
            -0.0001270873
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001676534,
            -0.0000363979,
            0.0000022233,
            0.0000870667,
            0.0000116319,
            0.0000316341,
            0.0000016683,
            -0.0074650987,
            0.0854739394,
            -0.0000100749,
            0.000008706,
            -0.0014225719,
            -0.0000039969,
            -0.0007314121,
            0.0008801233,
            0.0000178591,
            -0.0000411788,
            -0.0000147017,
            0.0060479833,
            -0.0001565167
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001864546,
            -0.0000356668,
            0.0000021975,
            0.0000828378,
            0.0000097017,
            0.0000326823,
            0.0000019284,
            -0.0071580689,
            0.0802610835,
            -0.0000089238,
            0.0000081248,
            -0.0016566449,
            -0.0000040914,
            -0.0008806751,
            0.0007953817,
            0.0000165676,
            -0.0000360579,
            -0.0000143912,
            0.0079214823,
            -0.0001515839
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001838478,
            -0.0000319145,
            0.0000022161,
            0.0000712868,
            0.0000077167,
            0.0000316033,
            0.0000022501,
            -0.006414013,
            0.0759612979,
            -0.0000078307,
            0.0000079112,
            -0.0014424633,
            -0.0000043285,
            -0.0007261384,
            0.0007647667,
            0.0000150623,
            -0.0000304021,
            -0.0000153145,
            0.0025626774,
            -0.0001335211
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001670982,
            -0.0000260477,
            0.0000019837,
            0.0000590042,
            0.0000059797,
            0.0000305069,
            0.0000025457,
            -0.0046515571,
            0.0676059032,
            -0.0000062777,
            0.0000071892,
            -0.0014268244,
            -0.0000046244,
            -0.0006427421,
            0.0007614151,
            0.000013471,
            -0.0000234051,
            -0.0000130812,
            0.0006649814,
            -0.000110837
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001442806,
            -0.0000227614,
            0.0000020688,
            0.0000479133,
            0.0000047413,
            0.0000287165,
            0.000002782,
            -0.0035819168,
            0.0595052551,
            -0.0000054321,
            0.0000067422,
            -0.0007579679,
            -0.0000046462,
            -0.0009009971,
            0.0006385166,
            0.0000132329,
            -0.000018685,
            -0.0000142013,
            0.0006919585,
            -0.0000904529
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002255056,
            -0.0000353138,
            0.0000036423,
            0.0000645944,
            0.0000058846,
            0.0000486676,
            0.0000056016,
            -0.0048482682,
            0.1081539905,
            -0.0000081585,
            0.0000105167,
            -0.0013735567,
            -0.0000089598,
            -0.0014779504,
            0.0012923324,
            0.0000207173,
            -0.0000247282,
            -0.0000265325,
            0.0040763008,
            -0.0001202925
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001634556,
            -0.0000261832,
            0.0000030621,
            0.0000401906,
            0.000003075,
            0.000039927,
            0.0000054311,
            -0.0025850583,
            0.0946626897,
            -0.0000057962,
            0.000008168,
            -0.0013326237,
            -0.000008206,
            -0.001268154,
            0.0010457874,
            0.0000177779,
            -0.0000161758,
            -0.0000218712,
            0.0032001507,
            -0.000076616
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001160437,
            -0.0000187697,
            0.0000024693,
            0.000025322,
            0.0000018405,
            0.0000304837,
            0.0000047801,
            -0.0010796018,
            0.0785407577,
            -0.0000040272,
            0.000005698,
            -0.0004033754,
            -0.0000069255,
            -0.0010406614,
            0.0006991745,
            0.0000137963,
            -0.0000099454,
            -0.0000168806,
            0.0048645822,
            -0.0000454738
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000763944,
            -0.0000133958,
            0.0000021538,
            0.0000165417,
            0.0000013151,
            0.0000226438,
            0.0000042415,
            0.0000293998,
            0.0716064342,
            -0.0000027783,
            0.0000043499,
            -0.0001274144,
            -0.000005775,
            -0.0009378625,
            0.0006612901,
            0.0000093866,
            -0.0000045189,
            -0.0000131726,
            -0.000748414,
            -0.0000252587
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000567747,
            -0.0000100543,
            0.0000016255,
            0.0000101414,
            0.0000006551,
            0.0000174172,
            0.0000036272,
            0.000006665,
            0.0637041557,
            -0.0000019675,
            0.0000028967,
            -0.000095916,
            -0.0000048673,
            -0.0003791571,
            0.0005387638,
            0.0000073249,
            -0.0000042965,
            -0.0000100771,
            0.0015644537,
            -0.0000167037
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000450392,
            -0.0000087116,
            0.0000016827,
            0.0000073374,
            0.0000004754,
            0.0000159786,
            0.00000385,
            0.0004733892,
            0.0690391909,
            -0.0000016503,
            0.0000025229,
            -0.0002631585,
            -0.0000050079,
            -0.0006650385,
            0.0005653454,
            0.0000074444,
            -0.0000033919,
            -0.0000096254,
            0.0014652538,
            -0.0000117433
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000311499,
            -0.0000059896,
            0.0000012879,
            0.0000043946,
            0.0000002527,
            0.000010555,
            0.000002944,
            0.0002836244,
            0.0580013002,
            -0.0000011095,
            0.0000016309,
            -0.0001470004,
            -0.0000038975,
            -0.0003873085,
            0.0002781178,
            0.0000046116,
            -0.0000011864,
            -0.0000065673,
            0.0016756352,
            -0.0000063447
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000208166,
            -0.0000039313,
            0.0000009781,
            0.0000026536,
            0.0000001427,
            0.000007468,
            0.0000022006,
            0.0008173874,
            0.0486785308,
            -0.0000005851,
            0.0000011437,
            -0.0001912205,
            -0.0000028607,
            -0.0005062178,
            0.000343733,
            0.0000026449,
            -0.0000022072,
            -0.0000043452,
            -0.0016711938,
            -0.0000054582
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000134963,
            -0.0000028163,
            0.0000008602,
            0.0000017892,
            0.0000000707,
            0.0000054597,
            0.0000019126,
            0.0006996665,
            0.0421785216,
            -0.0000006793,
            0.0000008986,
            -0.0001995771,
            -0.0000025516,
            -0.0000994901,
            0.0001416001,
            0.0000022953,
            -0.0000007881,
            -0.0000031944,
            0.0003703779,
            -0.0000017881
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000079595,
            -0.0000018979,
            0.0000005913,
            0.0000008615,
            0.00000005,
            0.0000039237,
            0.000001497,
            -0.0001249172,
            0.0366380311,
            -0.000000273,
            0.0000005609,
            0.0001153114,
            -0.0000018341,
            -0.0000348125,
            -0.0000190784,
            0.0000018087,
            -0.0000004088,
            -0.000002196,
            -0.000113475,
            -0.0000006917
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000121555,
            -0.0000028563,
            0.0000009109,
            0.0000012838,
            0.0000000423,
            0.00000558,
            0.0000022472,
            0.0006909962,
            0.0605713917,
            -0.0000003932,
            0.0000006385,
            -0.0000484757,
            -0.0000029001,
            -0.0004066432,
            0.0001211189,
            0.000001872,
            -0.0000001194,
            -0.0000029225,
            0.0018550159,
            -0.0000020684
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000089104,
            -0.0000017957,
            0.0000009295,
            0.0000008947,
            0.0000000344,
            0.0000038081,
            0.0000022346,
            0.0010572835,
            0.0860646266,
            -0.0000002874,
            0.0000003985,
            -0.000167706,
            -0.0000028605,
            0.0000105056,
            0.00016292,
            0.0000012095,
            0.000000287,
            -0.0000027051,
            -0.0019764987,
            -0.0000016985
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000030255,
            -0.0000004409,
            0.0000004001,
            0.0000001838,
            0.0000000058,
            0.0000009652,
            0.0000009239,
            0.0007833356,
            0.053591121,
            -0.0000000278,
            0.0000000743,
            -0.0001160463,
            -0.0000012072,
            0.0000031832,
            0.0001245405,
            0.0000005363,
            0.0000000078,
            -0.0000009577,
            0.0015074606,
            -0.0000017006
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000019882,
            -0.0000038188,
            0.0000019147,
            0.0000082799,
            0.0000077278,
            0.0000024696,
            0.0000006019,
            -0.0003231373,
            0.0442743825,
            -0.0000076259,
            0.0000041758,
            -0.0011788466,
            -0.0000021269,
            -0.0002069173,
            0.0006034647,
            0.0000113597,
            -0.000022558,
            -0.0000058288,
            0.0011203919,
            -0.0000110739
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.000006837,
            -0.0000079012,
            0.000002331,
            0.0000165159,
            0.000009521,
            0.0000044022,
            0.0000007851,
            -0.0017766347,
            0.0647168747,
            -0.0000094602,
            0.0000054645,
            -0.0016839021,
            -0.0000026973,
            -0.0005122715,
            0.0007789674,
            0.0000133457,
            -0.0000299308,
            -0.0000065885,
            0.0025625267,
            -0.0000267366
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000162073,
            -0.0000116175,
            0.0000020553,
            0.0000238815,
            0.0000085191,
            0.0000075437,
            0.0000008735,
            -0.0021206372,
            0.0599306437,
            -0.0000083998,
            0.0000053113,
            -0.0012077593,
            -0.0000026657,
            -0.0005142958,
            0.0006603548,
            0.0000132717,
            -0.0000278024,
            -0.0000082072,
            0.0001165082,
            -0.000042566
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000309178,
            -0.0000144966,
            0.0000017797,
            0.0000298065,
            0.0000074401,
            0.0000107545,
            0.0000009416,
            -0.002431524,
            0.0580012207,
            -0.0000072848,
            0.0000053978,
            -0.0012838754,
            -0.0000026335,
            -0.0004141008,
            0.0006609803,
            0.0000120244,
            -0.0000254506,
            -0.0000081586,
            0.0027136701,
            -0.0000553975
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000051138,
            -0.00001658,
            0.0000014264,
            0.0000352182,
            0.0000064463,
            0.0000129057,
            0.0000008577,
            -0.0034919297,
            0.0560663357,
            -0.0000061483,
            0.0000048138,
            -0.0009745171,
            -0.0000022515,
            -0.0003822489,
            0.0005987887,
            0.0000103945,
            -0.0000226459,
            -0.0000089385,
            0.0003225101,
            -0.0000627683
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000806799,
            -0.0000196754,
            0.0000013379,
            0.000043144,
            0.0000060548,
            0.0000162213,
            0.0000009391,
            -0.0038700716,
            0.050901581,
            -0.0000056971,
            0.0000046889,
            -0.0010790411,
            -0.0000021914,
            -0.0004981443,
            0.000515521,
            0.0000087512,
            -0.0000201078,
            -0.0000080432,
            0.0036716221,
            -0.0000729672
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000932659,
            -0.0000182937,
            0.0000011978,
            0.0000428629,
            0.0000052771,
            0.0000177478,
            0.0000011513,
            -0.0037540827,
            0.0485871802,
            -0.0000048908,
            0.0000047813,
            -0.0005244906,
            -0.0000023575,
            -0.0006997661,
            0.0005450191,
            0.0000081239,
            -0.0000173386,
            -0.0000067973,
            0.0011263747,
            -0.0000736191
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000932046,
            -0.0000168535,
            0.0000012141,
            0.0000367507,
            0.0000040611,
            0.0000169775,
            0.0000012418,
            -0.0033078397,
            0.0439714755,
            -0.0000041787,
            0.0000042809,
            -0.0010957469,
            -0.0000024454,
            -0.000421975,
            0.000480005,
            0.0000082225,
            -0.0000142505,
            -0.0000079292,
            0.0014337487,
            -0.0000664664
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000818969,
            -0.0000134789,
            0.0000011369,
            0.0000301705,
            0.0000031753,
            0.0000156877,
            0.0000014808,
            -0.0024462137,
            0.0385209914,
            -0.0000033854,
            0.0000039816,
            -0.0004552537,
            -0.0000024576,
            -0.0004064941,
            0.0004478545,
            0.0000074851,
            -0.0000110036,
            -0.00000786,
            0.0028603866,
            -0.0000545545
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000080649,
            -0.0000130935,
            0.0000011554,
            0.0000258097,
            0.0000024891,
            0.000016478,
            0.0000016048,
            -0.001745542,
            0.0342790241,
            -0.0000031954,
            0.000003841,
            -0.0002937879,
            -0.0000028383,
            -0.0006063027,
            0.0003134647,
            0.0000069486,
            -0.0000100518,
            -0.000007477,
            0.0018621716,
            -0.000051496
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001263392,
            -0.0000205945,
            0.0000021624,
            0.0000366625,
            0.0000033611,
            0.0000278495,
            0.000003172,
            -0.0023559266,
            0.0630604521,
            -0.0000046882,
            0.0000061826,
            -0.0009341577,
            -0.0000052306,
            -0.0010371493,
            0.0007176803,
            0.000010689,
            -0.0000131469,
            -0.0000141764,
            0.0031159934,
            -0.000065204
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000884882,
            -0.0000146636,
            0.0000017994,
            0.0000229298,
            0.0000019782,
            0.0000218197,
            0.0000031246,
            -0.0016860008,
            0.0598383181,
            -0.0000032527,
            0.0000042928,
            -0.0006466091,
            -0.000004561,
            -0.0006635123,
            0.0006601127,
            0.0000092463,
            -0.0000095588,
            -0.0000118734,
            -0.0008388522,
            -0.0000401165
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000629683,
            -0.0000104456,
            0.0000014313,
            0.0000139667,
            0.000001044,
            0.0000169958,
            0.0000027521,
            -0.0008280051,
            0.0483008557,
            -0.0000021474,
            0.0000032418,
            -0.0006123102,
            -0.0000039524,
            -0.0005397948,
            0.0005309181,
            0.0000077079,
            -0.0000050203,
            -0.0000088687,
            0.0025906539,
            -0.0000245043
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000042665,
            -0.0000080878,
            0.0000012897,
            0.0000089509,
            0.0000006612,
            0.0000130938,
            0.0000024858,
            -0.000194853,
            0.044350812,
            -0.0000016453,
            0.0000023772,
            -0.0004459585,
            -0.0000034546,
            -0.000525253,
            0.0004062576,
            0.0000048445,
            -0.0000017194,
            -0.0000076234,
            0.0004115661,
            -0.0000145147
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.00003086,
            -0.0000060054,
            0.0000010466,
            0.0000062335,
            0.0000004567,
            0.0000097888,
            0.0000021798,
            0.0000884308,
            0.0374698618,
            -0.0000012963,
            0.0000016843,
            -0.0003840726,
            -0.0000030084,
            -0.0006628871,
            0.0003716352,
            0.0000036461,
            -0.000002033,
            -0.0000056461,
            0.0002028533,
            -0.0000097338
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000028244,
            -0.0000054723,
            0.0000010386,
            0.0000045353,
            0.0000002505,
            0.0000092985,
            0.0000021411,
            0.000111843,
            0.0419770441,
            -0.0000010683,
            0.0000015588,
            -0.0003290001,
            -0.0000029438,
            -0.0004390405,
            0.0002247126,
            0.0000032296,
            -0.0000013185,
            -0.0000057615,
            0.0004138834,
            -0.0000053047
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000169514,
            -0.0000036557,
            0.000000817,
            0.0000028232,
            0.0000002102,
            0.0000067199,
            0.0000018185,
            0.0007515078,
            0.0370589978,
            -0.0000006782,
            0.0000011961,
            0.0000014813,
            -0.0000023465,
            -0.0004339435,
            0.0003456626,
            0.0000028836,
            -0.0000008051,
            -0.0000038344,
            0.0004424213,
            -0.0000035035
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000106838,
            -0.0000028862,
            0.0000006799,
            0.0000012607,
            0.0000000809,
            0.0000051058,
            0.000001512,
            0.0004236429,
            0.0297930326,
            -0.0000005169,
            0.0000007358,
            -0.0000908854,
            -0.0000020253,
            -0.000304609,
            0.0001224977,
            0.0000021006,
            -0.0000008487,
            -0.0000030461,
            0.0004143574,
            -0.0000021619
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000078856,
            -0.0000021659,
            0.0000005454,
            0.0000009219,
            0.0000000521,
            0.0000034488,
            0.0000011907,
            0.0004069316,
            0.0258521398,
            -0.0000003809,
            0.0000004687,
            -0.0000907156,
            -0.0000015707,
            -0.0002341141,
            0.0001652141,
            0.0000012153,
            -0.0000002832,
            -0.0000021923,
            0.0015154986,
            -0.0000004137
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000051419,
            -0.0000011444,
            0.0000003872,
            0.0000005301,
            0.0000000376,
            0.0000023008,
            0.0000009483,
            0.0004645697,
            0.0249600207,
            -0.0000001792,
            0.0000003924,
            -0.0000113521,
            -0.0000011974,
            -0.0001152417,
            0.0000614867,
            0.0000004269,
            -0.000000069,
            -0.0000014989,
            -0.0000715773,
            -0.000000718
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000007265,
            -0.0000015431,
            0.0000005671,
            0.0000007463,
            0.0000000319,
            0.0000031235,
            0.0000013736,
            0.0001497048,
            0.0400494425,
            -0.0000002501,
            0.0000004226,
            0.0001656094,
            -0.000001745,
            -0.000209711,
            0.0000410466,
            0.000001431,
            0.0000000444,
            -0.0000015235,
            0.002045336,
            -0.0000010977
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000047775,
            -0.0000010236,
            0.0000005984,
            0.0000001254,
            0.0000000013,
            0.0000025495,
            0.0000014534,
            0.000130259,
            0.0601909434,
            -0.0000001488,
            0.000000396,
            0.0001086536,
            -0.0000018398,
            -0.0001678494,
            0.0001638757,
            0.0000013497,
            0.00000042,
            -0.0000018976,
            -0.0007786368,
            -0.0000008351
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000024007,
            -0.00000047,
            0.000000258,
            0.0000001628,
            0.0000000148,
            0.0000008075,
            0.0000006909,
            0.0003856619,
            0.0390297668,
            -0.0000000285,
            0.0000001232,
            -0.000213507,
            -0.0000008449,
            0.0000050642,
            0.0000759287,
            0.0000003791,
            0.0000000574,
            -0.0000007726,
            -0.0006855782,
            -0.0000009847
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000016252,
            -0.0000021233,
            0.0000014064,
            0.0000044807,
            0.000005272,
            0.0000008699,
            0.0000004075,
            -0.0004830959,
            0.0307923457,
            -0.0000054306,
            0.0000028977,
            -0.0008096576,
            -0.000001563,
            -0.0001731574,
            0.0003927072,
            0.0000078668,
            -0.0000152878,
            -0.0000031046,
            0.0037007951,
            -0.0000078302
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000047385,
            -0.0000045963,
            0.0000016389,
            0.0000108024,
            0.0000067122,
            0.0000022072,
            0.0000005659,
            -0.0005195024,
            0.0467516179,
            -0.0000065098,
            0.0000038658,
            -0.0010485581,
            -0.0000019051,
            -0.0005111078,
            0.000594476,
            0.000009483,
            -0.0000203798,
            -0.0000055368,
            -0.0001444646,
            -0.0000157137
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000104904,
            -0.0000073269,
            0.0000015763,
            0.0000158591,
            0.0000060636,
            0.0000047107,
            0.0000006406,
            -0.0010561205,
            0.0428748388,
            -0.0000060141,
            0.0000037966,
            -0.0008887602,
            -0.0000020175,
            -0.000312305,
            0.000483298,
            0.0000094806,
            -0.0000188485,
            -0.0000063988,
            -0.0004471564,
            -0.0000248693
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000171489,
            -0.0000091312,
            0.0000013694,
            0.0000186136,
            0.000005095,
            0.0000067455,
            0.0000007433,
            -0.0017710394,
            0.0438195657,
            -0.0000052179,
            0.0000037793,
            -0.0010388595,
            -0.0000020196,
            -0.0001817811,
            0.0005066905,
            0.0000076845,
            -0.0000161616,
            -0.0000057814,
            0.0007173412,
            -0.0000280076
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000298568,
            -0.0000105759,
            0.0000010978,
            0.000022721,
            0.000004534,
            0.0000084106,
            0.0000006747,
            -0.0026683828,
            0.0441165347,
            -0.0000043996,
            0.0000033849,
            -0.0011460844,
            -0.0000017697,
            -0.0003786949,
            0.0004427848,
            0.0000065053,
            -0.0000155918,
            -0.0000047892,
            0.0012423544,
            -0.0000362758
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000482807,
            -0.0000126209,
            0.0000009748,
            0.000027834,
            0.0000041867,
            0.0000109063,
            0.0000007465,
            -0.0022752185,
            0.0367286623,
            -0.0000039499,
            0.0000034552,
            -0.0009379999,
            -0.0000017568,
            -0.0002707507,
            0.0003472469,
            0.0000049751,
            -0.0000114278,
            -0.0000055834,
            0.0017101308,
            -0.000040953
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000549469,
            -0.000011796,
            0.0000009368,
            0.0000266717,
            0.0000035878,
            0.0000116926,
            0.0000008918,
            -0.0024039072,
            0.0362363356,
            -0.000003468,
            0.0000033461,
            -0.0007308445,
            -0.0000018214,
            -0.0004383707,
            0.0004269692,
            0.0000044639,
            -0.0000111925,
            -0.0000045397,
            0.0033236318,
            -0.0000443298
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000590312,
            -0.0000116504,
            0.0000009352,
            0.0000247863,
            0.0000028983,
            0.0000121956,
            0.0000010102,
            -0.0022204524,
            0.0345687831,
            -0.0000031046,
            0.0000031377,
            -0.0007888833,
            -0.0000019483,
            -0.0003516152,
            0.0003834188,
            0.0000044485,
            -0.0000084474,
            -0.0000054467,
            -0.0007658897,
            -0.0000390681
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000557296,
            -0.0000100043,
            0.0000009026,
            0.0000207095,
            0.0000023546,
            0.0000119249,
            0.0000011302,
            -0.001901788,
            0.0323244043,
            -0.0000027219,
            0.0000033121,
            -0.000760656,
            -0.0000019528,
            -0.0002147808,
            0.0003547221,
            0.0000047172,
            -0.0000081271,
            -0.0000060616,
            0.0009856334,
            -0.000035511
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000515021,
            -0.0000093367,
            0.0000008776,
            0.0000171797,
            0.0000017732,
            0.0000113038,
            0.000001187,
            -0.0018394236,
            0.0308506582,
            -0.0000022942,
            0.0000026395,
            -0.0002255352,
            -0.0000019833,
            -0.0004380475,
            0.0003512018,
            0.0000043631,
            -0.0000062016,
            -0.0000058642,
            0.0011868732,
            -0.0000275628
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000875025,
            -0.0000137553,
            0.0000015166,
            0.0000255274,
            0.0000024048,
            0.0000195427,
            0.0000024226,
            -0.0016876332,
            0.0509312423,
            -0.0000035469,
            0.0000046692,
            -0.0004293763,
            -0.0000038894,
            -0.0005958167,
            0.0006402737,
            0.0000069084,
            -0.0000082351,
            -0.0000103575,
            0.0010828854,
            -0.0000391326
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000625093,
            -0.0000108302,
            0.0000013818,
            0.0000166313,
            0.0000013999,
            0.0000163377,
            0.0000023827,
            -0.0006450903,
            0.0454867744,
            -0.0000025295,
            0.000003425,
            -0.0002938294,
            -0.0000035974,
            -0.0007336935,
            0.0005243577,
            0.0000061177,
            -0.000006092,
            -0.0000087347,
            0.0010303275,
            -0.0000265822
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000446105,
            -0.0000089346,
            0.0000012437,
            0.0000109321,
            0.0000009311,
            0.0000130839,
            0.0000022287,
            -0.0005116415,
            0.0385073598,
            -0.0000019123,
            0.0000026609,
            0.000037757,
            -0.0000032551,
            -0.0002983296,
            0.0004067005,
            0.0000053907,
            -0.0000034993,
            -0.0000078525,
            0.0007886041,
            -0.0000179057
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000333966,
            -0.0000061527,
            0.0000009689,
            0.0000071537,
            0.0000005791,
            0.0000103353,
            0.000001984,
            0.0000249237,
            0.0348250149,
            -0.0000013686,
            0.0000021348,
            -0.0000853833,
            -0.0000027978,
            -0.0005414711,
            0.0003256552,
            0.0000037959,
            -0.0000023946,
            -0.0000054996,
            -0.0003855594,
            -0.0000089895
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000232022,
            -0.0000042726,
            0.0000007777,
            0.0000039472,
            0.000000266,
            0.000007516,
            0.0000016796,
            -0.000109357,
            0.0316846051,
            -0.0000008492,
            0.0000014663,
            -0.0000557523,
            -0.000002218,
            -0.0003183679,
            0.000223041,
            0.0000031394,
            -0.000001632,
            -0.0000045342,
            0.0010397968,
            -0.0000058663
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000166534,
            -0.0000038391,
            0.000000793,
            0.0000029011,
            0.0000002326,
            0.0000067165,
            0.000001736,
            0.0000177852,
            0.0348335697,
            -0.0000008246,
            0.0000012337,
            -0.000221301,
            -0.0000022353,
            -0.0004132029,
            0.0001738325,
            0.0000030256,
            -0.0000008381,
            -0.0000035629,
            0.0004927517,
            -0.0000041562
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000132281,
            -0.0000025224,
            0.0000006217,
            0.0000017156,
            0.0000000987,
            0.0000048289,
            0.0000013741,
            0.0003019598,
            0.0311617423,
            -0.0000004364,
            0.0000007406,
            -0.0001141248,
            -0.0000018314,
            -0.0003715261,
            0.000238311,
            0.000002004,
            -0.0000008209,
            -0.00000253,
            -0.0005821177,
            -0.0000023483
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000087121,
            -0.0000020453,
            0.0000005187,
            0.0000011244,
            0.0000000501,
            0.0000038841,
            0.0000011253,
            0.0001357366,
            0.0270532097,
            -0.0000004277,
            0.0000006064,
            -0.0000358647,
            -0.0000014585,
            -0.0000779811,
            0.0001249941,
            0.0000013413,
            -0.000000149,
            -0.0000023796,
            0.0000742332,
            -0.0000006737
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000075734,
            -0.0000015431,
            0.0000003996,
            0.0000010728,
            0.0000000513,
            0.0000029798,
            0.0000009518,
            0.0002698167,
            0.022907138,
            -0.0000002363,
            0.0000004716,
            -0.0000721287,
            -0.0000012396,
            -0.0001913395,
            0.0000757541,
            0.0000011204,
            -0.0000006039,
            -0.0000014831,
            0.0011566042,
            -0.0000010704
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000042751,
            -0.0000013196,
            0.0000003326,
            0.000000506,
            0.0000000287,
            0.000002012,
            0.0000007699,
            0.0004999058,
            0.0199512676,
            -0.0000002061,
            0.0000002934,
            -0.0002364645,
            -0.0000010488,
            -0.0000753318,
            0.0000405762,
            0.0000007205,
            -0.0000002244,
            -0.0000009754,
            -0.0002281216,
            -0.0000005164
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000049723,
            -0.0000011546,
            0.0000004776,
            0.000000512,
            0.0000000367,
            0.0000023505,
            0.0000011565,
            0.0003452603,
            0.0337817644,
            -0.0000002995,
            0.0000004016,
            0.0001483239,
            -0.0000014857,
            -0.0001294202,
            0.0001079112,
            0.0000004341,
            -0.0000004009,
            -0.0000010428,
            0.0000229494,
            -0.0000002996
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000032584,
            -0.0000007913,
            0.0000004965,
            0.0000001945,
            0.0000000364,
            0.0000023773,
            0.0000012412,
            0.0003054648,
            0.0492400057,
            -0.0000000838,
            0.0000003404,
            0.0001523724,
            -0.0000015503,
            -0.0001580706,
            0.0000265857,
            0.0000008813,
            -0.0000002157,
            -0.0000010396,
            -0.0007682629,
            -0.0000009073
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000015621,
            0.0000000388,
            0.0000002086,
            -0.0000000171,
            -0.0000000108,
            0.0000005381,
            0.0000005791,
            0.0003099549,
            0.0311349184,
            0.0000000015,
            0.0000000564,
            0.0000183966,
            -0.0000006962,
            0.0000913065,
            0.0000720772,
            0.0000002725,
            0.0000000123,
            -0.0000004792,
            0.0007474487,
            -0.0000004819
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000001432,
            -0.000000212,
            0.0000009252,
            0.000001202,
            0.0000034657,
            -0.0000000651,
            0.0000003021,
            -0.0002795055,
            0.0222397042,
            -0.000003609,
            0.0000019939,
            -0.0006607805,
            -0.0000010614,
            -0.000054561,
            0.0002350366,
            0.0000055525,
            -0.0000102922,
            -0.0000020557,
            0.0003142407,
            -0.0000041661
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000023039,
            -0.0000023836,
            0.0000012591,
            0.0000049573,
            0.0000043985,
            0.0000010322,
            0.0000004732,
            -0.0004192459,
            0.0317370391,
            -0.0000046705,
            0.0000028172,
            -0.0005906241,
            -0.0000015245,
            -0.0002834374,
            0.0003917416,
            0.0000082067,
            -0.0000116462,
            -0.0000038022,
            0.0009137284,
            -0.0000065683
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000047776,
            -0.0000039268,
            0.0000012023,
            0.0000069753,
            0.0000036781,
            0.000002729,
            0.0000005557,
            -0.0004009679,
            0.0330853114,
            -0.0000041265,
            0.0000028488,
            -0.0008796345,
            -0.000001662,
            -0.0003278688,
            0.000410995,
            0.0000071471,
            -0.0000113434,
            -0.0000045307,
            0.00148802,
            -0.0000091751
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000083302,
            -0.000005604,
            0.0000011059,
            0.0000104656,
            0.0000034123,
            0.000004396,
            0.0000006507,
            -0.0007439937,
            0.0320587061,
            -0.0000038193,
            0.0000028609,
            -0.0007022664,
            -0.0000017005,
            -0.000215884,
            0.0004533226,
            0.0000051157,
            -0.0000103,
            -0.0000043298,
            0.0013895996,
            -0.0000122926
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000136171,
            -0.000006918,
            0.0000009291,
            0.0000123988,
            0.0000029311,
            0.0000057146,
            0.0000006071,
            -0.0013917617,
            0.0314095255,
            -0.0000032812,
            0.0000027172,
            -0.0006432562,
            -0.0000014965,
            -0.0003000039,
            0.0002728026,
            0.0000031366,
            -0.0000090115,
            -0.0000029637,
            0.0020158421,
            -0.00001583
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000218663,
            -0.0000073181,
            0.0000007617,
            0.0000150086,
            0.0000026585,
            0.0000062464,
            0.0000005623,
            -0.0015220039,
            0.027915606,
            -0.0000027093,
            0.0000023208,
            -0.000706142,
            -0.0000012993,
            -0.0002492912,
            0.000224812,
            0.0000026438,
            -0.0000068212,
            -0.0000026521,
            0.0019045925,
            -0.0000196654
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000310699,
            -0.0000078531,
            0.0000007346,
            0.0000156102,
            0.0000023199,
            0.0000080611,
            0.0000007197,
            -0.0018110096,
            0.0264201616,
            -0.0000025893,
            0.0000026373,
            -0.0005442857,
            -0.0000015639,
            -0.0001249318,
            0.0002332256,
            0.0000025556,
            -0.0000061463,
            -0.0000032303,
            0.0008455619,
            -0.0000235955
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000331749,
            -0.0000075254,
            0.0000007172,
            0.0000148268,
            0.0000018732,
            0.0000084023,
            0.0000008003,
            -0.0013593847,
            0.0253991669,
            -0.0000021421,
            0.0000023258,
            -0.000494323,
            -0.0000015167,
            -0.0003087796,
            0.0002498367,
            0.0000024387,
            -0.000005321,
            -0.0000034606,
            0.0012388218,
            -0.0000221741
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000348709,
            -0.000006212,
            0.0000006177,
            0.0000127298,
            0.000001451,
            0.0000075084,
            0.0000007726,
            -0.0013470747,
            0.0231670881,
            -0.0000017918,
            0.0000020578,
            -0.0004463408,
            -0.0000014318,
            -0.0003082032,
            0.0002218436,
            0.0000026261,
            -0.0000053955,
            -0.0000028099,
            0.0006007791,
            -0.0000219144
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000329306,
            -0.0000058998,
            0.000000592,
            0.000011153,
            0.0000011659,
            0.0000069314,
            0.0000008245,
            -0.0011816043,
            0.0241422653,
            -0.0000016263,
            0.0000018509,
            -0.0003515121,
            -0.0000014839,
            -0.0002330312,
            0.0002708432,
            0.0000024049,
            -0.0000032848,
            -0.000002981,
            0.0003667656,
            -0.0000171439
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000544176,
            -0.0000095624,
            0.0000011321,
            0.0000162405,
            0.0000015949,
            0.0000122252,
            0.0000016362,
            -0.001333964,
            0.0381025073,
            -0.0000024505,
            0.0000029061,
            -0.0001472812,
            -0.0000027326,
            -0.000576063,
            0.0003899149,
            0.000004629,
            -0.000005623,
            -0.0000056707,
            0.0004475464,
            -0.0000247726
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000409435,
            -0.0000073508,
            0.0000010025,
            0.0000104598,
            0.0000009765,
            0.0000106307,
            0.0000017313,
            -0.0006382043,
            0.0360307083,
            -0.0000018567,
            0.0000024806,
            -0.0004588236,
            -0.0000026423,
            -0.0003766544,
            0.0003850223,
            0.0000035841,
            -0.0000035816,
            -0.0000048856,
            -0.0009856278,
            -0.0000151396
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000308226,
            -0.0000057306,
            0.0000008678,
            0.0000074875,
            0.0000006231,
            0.0000085476,
            0.0000015997,
            -0.0005451329,
            0.0305147235,
            -0.0000014405,
            0.0000018325,
            -0.0002429424,
            -0.0000024792,
            -0.0002151488,
            0.0002779152,
            0.0000028874,
            -0.0000017945,
            -0.0000041474,
            0.0003306992,
            -0.000010898
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000191984,
            -0.0000041938,
            0.0000007403,
            0.0000042637,
            0.0000003531,
            0.0000065492,
            0.0000014698,
            -0.0000847897,
            0.0274829171,
            -0.0000008746,
            0.0000012771,
            -0.0004261869,
            -0.0000019903,
            -0.0001704634,
            0.0002933566,
            0.0000025789,
            -0.0000012004,
            -0.0000036636,
            0.001168842,
            -0.0000061946
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000161125,
            -0.0000036687,
            0.0000006059,
            0.0000030893,
            0.0000002592,
            0.0000054768,
            0.000001284,
            0.0001287845,
            0.0244841355,
            -0.0000007004,
            0.000001077,
            -0.000115823,
            -0.0000017552,
            -0.0002352024,
            0.0002144114,
            0.0000020226,
            -0.0000008748,
            -0.0000029665,
            0.0022424268,
            -0.0000030014
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000147669,
            -0.000003156,
            0.0000006453,
            0.0000028463,
            0.0000001863,
            0.0000057197,
            0.0000013306,
            0.0000914874,
            0.028512211,
            -0.0000006671,
            0.0000010395,
            -0.0000687531,
            -0.0000017815,
            -0.0002250268,
            0.0002031974,
            0.0000021373,
            -0.0000007473,
            -0.0000024817,
            0.0006195585,
            -0.0000029788
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000097007,
            -0.0000024713,
            0.0000005377,
            0.0000014589,
            0.0000001072,
            0.0000040058,
            0.0000010743,
            0.0000414289,
            0.0236752811,
            -0.0000004592,
            0.0000006614,
            0.000082707,
            -0.0000014876,
            -0.0000905473,
            0.0001429388,
            0.0000011468,
            -0.0000000603,
            -0.000002316,
            0.0021677193,
            -0.0000013049
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000074943,
            -0.0000018675,
            0.000000416,
            0.0000010322,
            0.0000000676,
            0.0000032442,
            0.0000009081,
            0.0004197608,
            0.0223179615,
            -0.0000002877,
            0.0000004439,
            0.0000368598,
            -0.0000011985,
            -0.0002102558,
            0.000149868,
            0.0000013571,
            -0.0000003815,
            -0.0000018789,
            -0.0003578956,
            -0.0000008576
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000058163,
            -0.0000014335,
            0.0000003127,
            0.0000007326,
            0.0000000194,
            0.000002336,
            0.0000007308,
            0.0001883037,
            0.0195149887,
            -0.0000002271,
            0.0000002923,
            0.0000033481,
            -0.0000009817,
            -0.000048623,
            0.0001330412,
            0.0000010173,
            -0.0000003521,
            -0.0000013656,
            0.0002719331,
            -0.0000003562
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000032243,
            -0.0000008095,
            0.0000002967,
            0.0000005498,
            0.0000000239,
            0.0000013456,
            0.0000005559,
            0.0001214811,
            0.0171559578,
            -0.0000002059,
            0.0000001924,
            -0.0000895873,
            -0.0000007989,
            -0.000044099,
            0.0000194786,
            0.0000002114,
            0.0000005682,
            -0.0000004195,
            0.000154896,
            0.0000001132
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000043321,
            -0.0000007384,
            0.0000003348,
            0.0000003929,
            0.0000000251,
            0.000001695,
            0.0000009264,
            -0.0001305163,
            0.0302618013,
            -0.0000000785,
            0.0000002174,
            0.0001575405,
            -0.0000011746,
            -0.0001375859,
            0.0000739461,
            0.0000006171,
            0.000000068,
            -0.0000009454,
            0.0002708309,
            -0.0000007418
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000029279,
            -0.0000013807,
            0.0000004841,
            0.0000003505,
            0.0000000409,
            0.0000019471,
            0.0000010516,
            0.0002589721,
            0.0420573712,
            -0.0000002147,
            0.0000002331,
            0.0000758506,
            -0.0000013939,
            -0.0002473307,
            0.0000530852,
            0.0000006881,
            0.000000046,
            -0.0000014613,
            0.0005964098,
            -0.0000005281
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000013212,
            -0.0000001813,
            0.0000001807,
            -0.0000000097,
            -0.0000000064,
            0.0000003828,
            0.0000004658,
            0.000274254,
            0.0281380091,
            -0.0000000594,
            0.0000000334,
            0.0000315925,
            -0.0000005638,
            -0.0001200725,
            0.0000994206,
            0.0000000129,
            0.0000000269,
            -0.0000003291,
            -0.0005904335,
            -0.0000003292
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000003684,
            0.0000003583,
            0.0000005727,
            -0.0000003805,
            0.0000016074,
            -0.000000208,
            0.0000002289,
            0.0000401277,
            0.0118766254,
            -0.0000019166,
            0.0000009337,
            -0.0001972561,
            -0.0000006819,
            -0.0001483599,
            0.0001988724,
            0.0000028325,
            -0.0000037564,
            -0.0000014759,
            0.0001868603,
            -0.000001245
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000009652,
            0.0000001664,
            0.0000006847,
            0.0000002316,
            0.0000019889,
            -0.0000001938,
            0.0000003434,
            0.0001802999,
            0.0186296507,
            -0.0000023457,
            0.0000015276,
            -0.0004617076,
            -0.0000009369,
            -0.0002189888,
            0.0002456976,
            0.0000042476,
            -0.0000050382,
            -0.0000018964,
            0.0007920004,
            -0.0000012083
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000019329,
            -0.0000007657,
            0.0000006232,
            0.0000017172,
            0.0000017543,
            0.0000006476,
            0.0000003461,
            -0.0000738661,
            0.0187344811,
            -0.0000020812,
            0.0000016062,
            -0.0003829331,
            -0.0000009479,
            -0.0001012837,
            0.0002125702,
            0.000004307,
            -0.000005256,
            -0.0000023836,
            0.0012691489,
            -0.0000016918
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000013259,
            -0.0000014136,
            0.0000006134,
            0.0000024892,
            0.0000013903,
            0.0000007862,
            0.0000003879,
            -0.0002526961,
            0.0200217284,
            -0.000001801,
            0.0000013053,
            -0.0004184068,
            -0.0000009358,
            -0.0001423169,
            0.000196948,
            0.000003005,
            -0.0000044478,
            -0.0000019659,
            0.0011496542,
            -0.0000023334
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000034315,
            -0.0000029046,
            0.0000005986,
            0.0000047341,
            0.0000014124,
            0.0000024354,
            0.0000003897,
            -0.0003735721,
            0.018728224,
            -0.0000017784,
            0.0000014121,
            -0.0002552123,
            -0.0000009643,
            -0.0000560712,
            0.0002000044,
            0.0000006774,
            -0.0000039981,
            -0.0000010976,
            -0.000773224,
            -0.0000032397
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000077919,
            -0.0000034963,
            0.0000004934,
            0.0000059495,
            0.0000012896,
            0.0000034146,
            0.0000004041,
            -0.000674873,
            0.0187058103,
            -0.0000015874,
            0.0000014753,
            -0.000376193,
            -0.0000009151,
            -0.0001270967,
            0.0001938833,
            0.0000007336,
            -0.0000032235,
            -0.0000016633,
            0.0018723167,
            -0.0000055899
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000104505,
            -0.0000034595,
            0.0000004327,
            0.0000060493,
            0.0000010727,
            0.0000035059,
            0.0000003753,
            -0.00076654,
            0.0164485244,
            -0.0000013522,
            0.0000013442,
            -0.0003091317,
            -0.0000008322,
            -0.0001541002,
            0.0001688224,
            0.0000010026,
            -0.0000019129,
            -0.0000019511,
            0.0001663743,
            -0.0000071882
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000113683,
            -0.000003456,
            0.0000004193,
            0.0000060271,
            0.0000009388,
            0.0000034787,
            0.0000004188,
            -0.0005095402,
            0.015327785,
            -0.0000012205,
            0.0000012361,
            -0.0001842046,
            -0.0000008008,
            -0.0002166356,
            0.0001430617,
            0.0000009696,
            -0.0000014057,
            -0.0000018755,
            -0.0002026279,
            -0.0000059549
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000130735,
            -0.0000034149,
            0.0000004168,
            0.0000052348,
            0.0000006644,
            0.000003559,
            0.0000004274,
            -0.0006277658,
            0.015283528,
            -0.0000010359,
            0.0000011408,
            -0.0003249038,
            -0.0000008329,
            -0.0001725488,
            0.0001210455,
            0.0000006846,
            -0.000001134,
            -0.0000016274,
            0.0004985245,
            -0.0000055453
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000011174,
            -0.0000026765,
            0.0000003819,
            0.0000043927,
            0.0000005177,
            0.0000034255,
            0.0000004793,
            -0.0004760218,
            0.015617857,
            -0.0000007839,
            0.0000010313,
            -0.0001324289,
            -0.0000008805,
            -0.0001175013,
            0.0001431313,
            0.000000612,
            -0.0000005028,
            -0.0000017909,
            0.0007494952,
            -0.0000042916
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000237066,
            -0.0000050222,
            0.0000007171,
            0.000007609,
            0.0000008544,
            0.0000062997,
            0.0000009601,
            -0.001023153,
            0.0265547329,
            -0.0000014982,
            0.0000018532,
            -0.0000929382,
            -0.0000016675,
            -0.0003495421,
            0.0003043078,
            0.0000011179,
            -0.0000017112,
            -0.0000030834,
            -0.0011200685,
            -0.0000083408
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000206383,
            -0.0000043513,
            0.0000006489,
            0.0000054794,
            0.0000005185,
            0.0000061051,
            0.0000010113,
            -0.0005739389,
            0.0243191252,
            -0.0000011591,
            0.0000014271,
            -0.0000765975,
            -0.0000016278,
            -0.0003416182,
            0.0002195651,
            0.000001518,
            -0.0000011038,
            -0.0000025839,
            -0.000079817,
            -0.0000058993
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000169655,
            -0.0000029287,
            0.0000005144,
            0.0000037068,
            0.0000003013,
            0.0000044238,
            0.0000009234,
            0.0000105815,
            0.0208810588,
            -0.0000007395,
            0.0000009583,
            -0.0002354988,
            -0.0000013831,
            -0.0004348785,
            0.0002464131,
            0.000001518,
            -0.0000011353,
            -0.0000022017,
            -0.0015031273,
            -0.0000037331
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000128138,
            -0.0000025173,
            0.0000004603,
            0.0000028132,
            0.0000002214,
            0.0000043046,
            0.0000008536,
            -0.0000711719,
            0.0203050731,
            -0.0000006359,
            0.0000008835,
            -0.0000165127,
            -0.0000012303,
            -0.0003276192,
            0.0002284308,
            0.0000011421,
            -0.0000009305,
            -0.0000016699,
            -0.0002762586,
            -0.0000039266
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000008556,
            -0.0000017907,
            0.0000003619,
            0.0000017562,
            0.000000146,
            0.0000029155,
            0.0000007887,
            0.0000154149,
            0.0196851901,
            -0.0000004386,
            0.0000005958,
            0.0000070194,
            -0.0000010425,
            -0.0001203036,
            0.0002166022,
            0.0000014103,
            -0.0000000057,
            -0.000001457,
            0.0005489077,
            -0.0000016459
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000079744,
            -0.0000016957,
            0.0000003904,
            0.0000010552,
            0.00000006,
            0.0000030872,
            0.0000007866,
            -0.0000508299,
            0.0205865229,
            -0.0000003398,
            0.000000442,
            -0.0000755087,
            -0.0000010924,
            -0.0001771982,
            0.000184288,
            0.0000013684,
            0.0000000914,
            -0.0000015223,
            0.0006260813,
            -0.0000006052
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000065988,
            -0.00000132,
            0.0000003177,
            0.0000008233,
            0.0000000274,
            0.0000021784,
            0.0000006871,
            0.0002437558,
            0.0178945163,
            -0.0000002722,
            0.0000003588,
            -0.0000826855,
            -0.0000009672,
            -0.0000603506,
            0.0001217823,
            0.0000006598,
            -0.0000002983,
            -0.0000010945,
            0.0007938473,
            -0.0000005779
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000037516,
            -0.0000006702,
            0.0000002505,
            0.0000004112,
            0.0000000286,
            0.0000015605,
            0.000000582,
            0.000125494,
            0.0151170039,
            -0.0000001289,
            0.0000002648,
            -0.0000389168,
            -0.0000006987,
            -0.0000499428,
            0.0000892783,
            0.0000004814,
            0.0000000659,
            -0.0000004611,
            0.0003643666,
            -0.0000005878
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000026359,
            -0.0000005801,
            0.000000201,
            0.000000296,
            -0.000000001,
            0.0000011544,
            0.0000004768,
            0.0000617138,
            0.0138177738,
            -0.0000000578,
            0.0000001337,
            0.0000101643,
            -0.0000005874,
            -0.0001368734,
            0.0000553834,
            0.0000003275,
            0.0000002072,
            -0.0000007217,
            0.0007225057,
            0.000000054
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000024264,
            -0.0000006381,
            0.0000001676,
            0.0000003523,
            0.0000000188,
            0.0000009164,
            0.0000003645,
            0.0000913043,
            0.0115708003,
            -0.000000088,
            0.0000001259,
            -0.000049366,
            -0.0000004914,
            -0.0000812432,
            0.0000243887,
            0.0000003144,
            -0.0000000317,
            -0.000000296,
            0.000863109,
            -0.000000218
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000028157,
            -0.0000007361,
            0.0000002359,
            0.0000003273,
            0.0000000016,
            0.0000012302,
            0.000000624,
            0.0003591797,
            0.0215269186,
            -0.0000001001,
            0.0000001267,
            -0.0000228784,
            -0.0000008029,
            -0.0000595298,
            0.0001488834,
            0.0000006183,
            -0.0000000361,
            -0.0000005728,
            -0.0006757247,
            -0.0000003563
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000018221,
            -0.000000427,
            0.0000003006,
            0.0000002315,
            0.0000000306,
            0.0000011099,
            0.0000007279,
            0.0002399558,
            0.0348256444,
            -0.000000023,
            0.0000001154,
            0.0002273596,
            -0.0000009182,
            0.0000104876,
            0.0000281924,
            0.0000002269,
            -0.0000000179,
            -0.0000006269,
            0.0006242423,
            -0.0000002559
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000013349,
            -0.0000000881,
            0.0000001385,
            0.000000064,
            -0.0000000077,
            0.0000002419,
            0.0000002941,
            0.0002966977,
            0.0211514278,
            -0.0000000098,
            -0.0000000297,
            -0.0001693468,
            -0.0000004044,
            -0.0001355646,
            0.0000858517,
            0.0000004169,
            -0.0000000232,
            -0.0000002274,
            0.000274218,
            -0.0000004149
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000009871,
            0.0000006988,
            0.0000002473,
            -0.0000009852,
            0.0000006965,
            -0.0000005174,
            0.000000109,
            0.0002080669,
            0.0093017188,
            -0.0000008496,
            0.0000005513,
            -0.0001716985,
            -0.0000003273,
            -0.0000770456,
            0.0000808572,
            0.0000014524,
            -0.0000014071,
            -0.0000000346,
            -0.0002729763,
            -0.0000011476
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000004376,
            0.0000007664,
            0.0000003928,
            -0.0000008747,
            0.0000009497,
            -0.0000006026,
            0.0000001924,
            0.0001028026,
            0.0136274968,
            -0.0000011862,
            0.0000007832,
            -0.0002826828,
            -0.0000005615,
            -0.0000692754,
            0.0001681669,
            0.0000014993,
            -0.000002293,
            -0.0000005694,
            -0.0011663568,
            -0.0000006562
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000002495,
            0.0000006806,
            0.0000003547,
            -0.000000574,
            0.0000007786,
            -0.0000005644,
            0.0000002065,
            0.0002363949,
            0.014488014,
            -0.0000010336,
            0.0000007596,
            -0.000068729,
            -0.0000005217,
            -0.0002670647,
            0.0001726433,
            0.0000025671,
            -0.0000020974,
            -0.0000005312,
            0.0010314968,
            -0.0000002984
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000005321,
            0.0000002132,
            0.0000003068,
            -0.0000000242,
            0.000000611,
            -0.0000002411,
            0.0000002671,
            0.0001519056,
            0.0150535224,
            -0.0000008703,
            0.0000007022,
            -0.0003369859,
            -0.0000005573,
            -0.000091153,
            0.0001363033,
            0.0000022115,
            -0.0000017456,
            -0.0000005744,
            -0.0005649552,
            -0.000000331
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000003162,
            -0.0000006515,
            0.0000003989,
            0.0000009596,
            0.0000006286,
            0.0000004621,
            0.0000002526,
            0.0001134105,
            0.0147510532,
            -0.0000009735,
            0.0000007338,
            -0.0001901133,
            -0.0000006574,
            -0.0001280349,
            0.0001305498,
            -0.0000002334,
            -0.0000016433,
            -0.0000007499,
            0.0005387884,
            -0.0000005651
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000013223,
            -0.0000010586,
            0.0000002932,
            0.000001465,
            0.0000005113,
            0.0000008771,
            0.0000002124,
            -0.0002187617,
            0.0143647072,
            -0.0000007674,
            0.0000006299,
            -0.0001782782,
            -0.0000005193,
            -0.0000564342,
            0.0001255394,
            -0.0000001723,
            -0.0000008162,
            -0.000000495,
            0.0010086557,
            -0.0000006071
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000017058,
            -0.0000012239,
            0.0000003152,
            0.0000014354,
            0.0000004333,
            0.0000010951,
            0.0000002722,
            -0.0000889022,
            0.013943366,
            -0.0000007308,
            0.0000006943,
            -0.0001972775,
            -0.0000005833,
            -0.0001254154,
            0.0001395105,
            -0.0000000945,
            -0.0000001387,
            -0.0000008501,
            0.0008664115,
            -0.0000008294
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000028172,
            -0.0000013105,
            0.0000002748,
            0.000001876,
            0.0000004212,
            0.0000012937,
            0.0000002465,
            -0.0001582859,
            0.0133364156,
            -0.0000006719,
            0.0000006402,
            -0.000099246,
            -0.0000005242,
            -0.0000649338,
            0.0001094182,
            0.000000018,
            -0.0000004333,
            -0.000000709,
            0.0005848033,
            -0.0000013451
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000036209,
            -0.0000014881,
            0.0000002538,
            0.0000020098,
            0.0000003588,
            0.0000014456,
            0.0000002943,
            -0.0001825479,
            0.0121834131,
            -0.0000005931,
            0.0000006142,
            0.0000330271,
            -0.0000005387,
            -0.0001703317,
            0.0000795713,
            0.0000004445,
            -0.0000001674,
            -0.0000008641,
            0.0002182,
            -0.0000015131
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000034075,
            -0.0000012762,
            0.0000002552,
            0.0000015371,
            0.0000002586,
            0.0000011827,
            0.0000002492,
            -0.0002993939,
            0.0119761858,
            -0.0000005474,
            0.0000005164,
            -0.0000090367,
            -0.0000005018,
            -0.0001151176,
            0.0000615597,
            -0.0000001958,
            -0.0000003598,
            -0.0000003124,
            0.0011831,
            -0.0000009692
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000074782,
            -0.0000023344,
            0.000000476,
            0.0000027917,
            0.000000357,
            0.0000027775,
            0.0000006483,
            -0.0003284027,
            0.0249441793,
            -0.0000008293,
            0.0000008978,
            -0.00025458,
            -0.0000011608,
            -0.0002696322,
            0.0001796469,
            0.0000005068,
            -0.0000001435,
            -0.0000012232,
            -0.0005605313,
            -0.0000015295
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000066025,
            -0.0000019041,
            0.0000004063,
            0.000002128,
            0.0000002776,
            0.0000024519,
            0.0000006627,
            -0.0001617483,
            0.0222959121,
            -0.0000006556,
            0.0000008852,
            -0.0001678477,
            -0.000001016,
            -0.0002589042,
            0.0001987578,
            0.0000006717,
            -0.000000175,
            -0.0000009164,
            0.0014836352,
            -0.000001195
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000062966,
            -0.0000014203,
            0.0000003249,
            0.0000015086,
            0.0000001485,
            0.0000020228,
            0.0000005747,
            -0.000087378,
            0.0205971687,
            -0.0000003645,
            0.0000005464,
            0.0000006941,
            -0.0000008957,
            -0.0000485558,
            0.0001516054,
            0.0000007917,
            -0.0000003129,
            -0.0000009271,
            -0.00021997,
            -0.0000016308
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.000004327,
            -0.000001115,
            0.0000003434,
            0.0000007964,
            0.000000083,
            0.0000016514,
            0.0000005503,
            -0.0002560076,
            0.0195140112,
            -0.0000003427,
            0.0000004133,
            0.00004211,
            -0.0000008356,
            -0.0000964596,
            0.0001365776,
            0.000000122,
            -0.0000003041,
            -0.0000009068,
            -0.0000915641,
            -0.0000009301
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000035606,
            -0.0000008454,
            0.000000273,
            0.000000503,
            0.0000000415,
            0.0000013779,
            0.0000005319,
            -0.0002624752,
            0.0183094759,
            -0.0000002512,
            0.0000003183,
            -0.0000076414,
            -0.0000007841,
            -0.0002699376,
            0.0001335745,
            0.0000003866,
            0.0000001551,
            -0.0000003858,
            0.0015816299,
            -0.0000004604
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.000004087,
            -0.0000006362,
            0.0000002552,
            0.0000005193,
            0.0000000233,
            0.0000013799,
            0.0000006083,
            -0.0001285862,
            0.02158291,
            -0.0000002256,
            0.0000003531,
            0.0000792845,
            -0.0000008457,
            -0.0001410833,
            0.0001494451,
            0.000000469,
            -0.0000003523,
            -0.0000008201,
            -0.0001242456,
            -0.0000003507
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000025635,
            -0.0000004943,
            0.00000022,
            0.0000003451,
            0.0000000511,
            0.0000009865,
            0.0000004887,
            -0.0001115738,
            0.0219312521,
            -0.0000001909,
            0.0000002615,
            -0.0000710203,
            -0.0000006588,
            -0.0001454159,
            0.0001287545,
            0.0000005785,
            0.0000001076,
            -0.0000004886,
            -0.0026472658,
            -0.0000001344
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000023489,
            -0.0000005442,
            0.0000002222,
            0.0000002304,
            0.0000000301,
            0.0000009906,
            0.0000004565,
            0.0001074161,
            0.0182235271,
            -0.0000001833,
            0.0000002218,
            0.0000533576,
            -0.0000006278,
            -0.0000312983,
            0.0000856446,
            0.0000003155,
            -0.0000002426,
            -0.0000003784,
            0.0010280327,
            -0.0000003612
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000017011,
            -0.0000004632,
            0.0000001833,
            0.0000003178,
            0.0000000281,
            0.0000007504,
            0.0000003404,
            0.0000180994,
            0.0166101381,
            -0.000000099,
            0.0000001349,
            0.0000847762,
            -0.0000004595,
            -0.0001563325,
            0.0000460017,
            0.0000002497,
            0.0000000663,
            0.0000001218,
            0.0013823524,
            -0.0000000943
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000008645,
            -0.0000003653,
            0.0000001676,
            0.0000002135,
            0.0000000236,
            0.0000005332,
            0.0000003374,
            0.0000564117,
            0.0139165329,
            -0.0000000424,
            0.0000000693,
            0.000031029,
            -0.0000004546,
            -0.0001414752,
            0.0000185166,
            0.0000003349,
            0.0000001524,
            -0.0000001359,
            0.0000894255,
            0.0000002153
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000001937,
            -0.0000001279,
            0.0000001976,
            0.0000001497,
            0.0000000221,
            0.0000005634,
            0.0000004993,
            0.0001495142,
            0.0249786682,
            -0.0000000443,
            0.0000001654,
            -0.0001133079,
            -0.0000006315,
            -0.000216954,
            0.0000304099,
            0.000000169,
            -0.0000001722,
            -0.0000001627,
            0.0013824977,
            -0.0000000551
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000017401,
            -0.0000001852,
            0.000000249,
            0.0000002317,
            0.0000000439,
            0.0000006421,
            0.0000006002,
            0.0004882736,
            0.0388282293,
            -0.0000000944,
            0.0000001041,
            -0.0000295575,
            -0.0000007829,
            -0.0001015015,
            0.0001816722,
            0.0000001146,
            0.0000000377,
            -0.0000004824,
            -0.0014574323,
            -0.0000000269
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.25,
            0.5
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000009172,
            -0.0000001929,
            0.00000014,
            0.0000001341,
            0.0000000127,
            0.0000004304,
            0.0000003458,
            0.0001117962,
            0.0290590062,
            -0.0000000107,
            0.0000000845,
            0.000218099,
            -0.0000004466,
            -0.0000797967,
            0.0000686552,
            0.0000000694,
            -0.0000000113,
            -0.0000001124,
            -0.0008078273,
            -0.0000001436
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000033089,
            -0.0000082619,
            0.0000038972,
            0.0000162016,
            0.0000158823,
            0.0000041887,
            0.0000010091,
            -0.0012794057,
            0.0820025245,
            -0.00001561,
            0.0000084656,
            -0.0022446701,
            -0.0000040178,
            -0.0005665497,
            0.0011618734,
            0.0000223641,
            -0.0000494507,
            -0.0000124462,
            0.0050494892,
            -0.0000243292
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000150659,
            -0.0000166231,
            0.0000043727,
            0.0000339664,
            0.0000184048,
            0.0000092591,
            0.000001345,
            -0.0023786209,
            0.1155158969,
            -0.0000179972,
            0.0000101042,
            -0.0032122184,
            -0.0000049108,
            -0.0008739337,
            0.0015702047,
            0.0000276777,
            -0.000060226,
            -0.0000149898,
            0.0080072909,
            -0.0000611545
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000341162,
            -0.000023756,
            0.0000037272,
            0.0000474205,
            0.0000155988,
            0.0000153641,
            0.0000015805,
            -0.0037900002,
            0.1100330119,
            -0.0000151868,
            0.0000097504,
            -0.0025680805,
            -0.0000047975,
            -0.0006809055,
            0.001242664,
            0.0000241223,
            -0.0000519217,
            -0.000015386,
            0.0039871536,
            -0.0000873569
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000593128,
            -0.0000263723,
            0.0000029455,
            0.0000556746,
            0.0000130704,
            0.0000183818,
            0.0000014252,
            -0.0051579204,
            0.1014981915,
            -0.0000124433,
            0.0000087304,
            -0.002846531,
            -0.0000040462,
            -0.0003668196,
            0.0011739509,
            0.0000223285,
            -0.0000454013,
            -0.0000155161,
            0.002502269,
            -0.0001075319
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000092963,
            -0.0000287628,
            0.0000022627,
            0.0000643528,
            0.0000113319,
            0.0000222674,
            0.0000013438,
            -0.0057632163,
            0.0908435281,
            -0.0000101771,
            0.0000078809,
            -0.0025548367,
            -0.000003448,
            -0.0008844632,
            0.0010554754,
            0.0000176688,
            -0.000038035,
            -0.000015257,
            0.0019481193,
            -0.00011653
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001510005,
            -0.0000330921,
            0.0000019277,
            0.000078305,
            0.0000103518,
            0.0000277641,
            0.0000013671,
            -0.0066261516,
            0.0764647019,
            -0.0000089265,
            0.000007448,
            -0.0019892368,
            -0.000003296,
            -0.0007328831,
            0.000702897,
            0.0000166805,
            -0.0000388142,
            -0.0000137897,
            0.0051280618,
            -0.0001491416
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001713367,
            -0.0000313956,
            0.0000018047,
            0.0000755368,
            0.0000088083,
            0.0000302714,
            0.0000017152,
            -0.0069783143,
            0.0728754601,
            -0.0000077565,
            0.0000076018,
            -0.0008791144,
            -0.0000035889,
            -0.0009626751,
            0.0007186621,
            0.00001479,
            -0.0000339427,
            -0.0000130156,
            0.0011361409,
            -0.0001422398
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001643554,
            -0.0000274387,
            0.0000016816,
            0.0000635008,
            0.0000066034,
            0.0000289536,
            0.0000019082,
            -0.0055686288,
            0.0653166285,
            -0.0000064193,
            0.0000066801,
            -0.0019755656,
            -0.000003532,
            -0.0002826074,
            0.0006595858,
            0.0000139697,
            -0.0000282307,
            -0.0000122965,
            0.0003675231,
            -0.0001247334
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000148038,
            -0.0000234479,
            0.0000016584,
            0.0000528073,
            0.0000052601,
            0.0000274795,
            0.000002059,
            -0.0036051261,
            0.0564061194,
            -0.0000054584,
            0.0000060721,
            -0.0011033626,
            -0.0000038005,
            -0.0007809509,
            0.0007185157,
            0.0000118581,
            -0.0000208739,
            -0.000013626,
            -0.0008764398,
            -0.000101934
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001217744,
            -0.0000186268,
            0.0000014184,
            0.0000401188,
            0.000003734,
            0.0000240983,
            0.0000020966,
            -0.0031694786,
            0.0479661444,
            -0.0000040999,
            0.0000051198,
            -0.0007934337,
            -0.0000035543,
            -0.0005425575,
            0.0005076317,
            0.0000108966,
            -0.0000167276,
            -0.0000120459,
            0.0019347583,
            -0.0000795265
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001930792,
            -0.000029925,
            0.0000025586,
            0.0000550919,
            0.0000048205,
            0.0000405586,
            0.0000040879,
            -0.004679607,
            0.0823694884,
            -0.0000063686,
            0.0000084811,
            -0.0007793426,
            -0.0000065597,
            -0.0015081523,
            0.0007925352,
            0.000016636,
            -0.0000245599,
            -0.0000205425,
            0.0029202573,
            -0.0001090443
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001218947,
            -0.0000202739,
            0.0000021087,
            0.0000314432,
            0.0000024291,
            0.0000301058,
            0.0000037633,
            -0.0022897057,
            0.0661436456,
            -0.000004044,
            0.0000056358,
            -0.0006150272,
            -0.0000055373,
            -0.0009442305,
            0.0006275837,
            0.0000130529,
            -0.0000130409,
            -0.0000151528,
            0.0055367206,
            -0.0000614747
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000809114,
            -0.0000144599,
            0.0000016775,
            0.0000178165,
            0.0000012798,
            0.0000219853,
            0.0000030939,
            -0.0010146236,
            0.0564349298,
            -0.0000027344,
            0.0000036484,
            -0.0000250589,
            -0.0000045405,
            -0.0006328932,
            0.0005958008,
            0.0000096446,
            -0.0000080282,
            -0.0000115607,
            0.0008856379,
            -0.0000368599
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000517432,
            -0.0000097321,
            0.0000012696,
            0.0000107753,
            0.0000007647,
            0.0000155873,
            0.0000025598,
            -0.0005223978,
            0.0467399968,
            -0.0000019046,
            0.000002679,
            -0.0000694959,
            -0.0000035456,
            -0.0004574798,
            0.0004125253,
            0.0000062273,
            -0.0000043175,
            -0.0000089697,
            0.0020821729,
            -0.0000209191
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000357018,
            -0.0000073198,
            0.0000009958,
            0.0000066531,
            0.00000042,
            0.0000127179,
            0.000002172,
            -0.0004249373,
            0.0374043668,
            -0.0000011988,
            0.0000019917,
            -0.0000216541,
            -0.0000029407,
            -0.0001322479,
            0.0002155174,
            0.000004913,
            -0.000002815,
            -0.0000070008,
            0.0029041241,
            -0.0000122029
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000263873,
            -0.0000058405,
            0.0000009609,
            0.0000045727,
            0.0000003031,
            0.0000097929,
            0.0000021021,
            0.0002758644,
            0.0400918925,
            -0.0000009644,
            0.0000012746,
            -0.000062024,
            -0.000002751,
            -0.0002217689,
            0.0002576436,
            0.000003624,
            -0.0000010866,
            -0.0000050705,
            0.0013462014,
            -0.0000076075
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000161662,
            -0.0000045122,
            0.0000007104,
            0.0000028157,
            0.0000001544,
            0.0000076533,
            0.0000016832,
            0.0005009688,
            0.0306330179,
            -0.0000005988,
            0.0000008618,
            -0.000294338,
            -0.0000022147,
            -0.0003448678,
            0.0000634212,
            0.0000030937,
            -0.0000010385,
            -0.0000038328,
            0.002271631,
            -0.0000047774
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000098081,
            -0.0000031505,
            0.0000005399,
            0.0000014888,
            0.0000000905,
            0.0000051777,
            0.0000012573,
            0.0002717676,
            0.0268374672,
            -0.0000003892,
            0.0000007801,
            -0.0001299514,
            -0.0000016501,
            -0.0003389203,
            0.0001389827,
            0.0000012236,
            0.0000000007,
            -0.0000029567,
            -0.0015036533,
            -0.0000017604
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000071426,
            -0.000002209,
            0.0000003975,
            0.0000010965,
            0.0000000379,
            0.0000034421,
            0.0000008576,
            -0.0001507785,
            0.022769947,
            -0.0000002795,
            0.0000004478,
            -0.00003696,
            -0.0000011115,
            -0.0001474798,
            0.0000066374,
            0.0000013004,
            -0.0000003069,
            -0.0000017211,
            -0.0002881022,
            -0.0000012898
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000031737,
            -0.0000011743,
            0.0000002727,
            0.0000004606,
            0.0000000241,
            0.0000019545,
            0.0000007215,
            0.0002821832,
            0.0174434171,
            -0.0000001758,
            0.0000001585,
            -0.0000918058,
            -0.0000009208,
            0.0000534435,
            0.0000639376,
            0.0000011895,
            0.0000001948,
            -0.0000009339,
            0.0005305843,
            -0.0000008481
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000053554,
            -0.0000013065,
            0.0000003595,
            0.0000003197,
            -0.0000000246,
            0.0000024597,
            0.0000009386,
            0.0001126233,
            0.0296423297,
            -0.0000001387,
            0.0000001839,
            0.0000954784,
            -0.0000011663,
            -0.0001089024,
            0.0000880792,
            0.0000010894,
            -0.0000004154,
            -0.0000011933,
            -0.0002428109,
            -0.0000010172
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000003421,
            -0.0000007821,
            0.0000003354,
            0.0000001404,
            -0.0000000054,
            0.0000017174,
            0.0000009457,
            0.0002973255,
            0.0356061223,
            -0.000000072,
            0.0000002063,
            0.0000813704,
            -0.0000011319,
            0.000007267,
            0.0000228401,
            0.0000004254,
            0.0000002732,
            -0.0000008558,
            -0.0003834272,
            -0.0000008174
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000009093,
            -0.0000003626,
            0.0000001442,
            0.0000001489,
            0.0000000054,
            0.0000005573,
            0.0000004,
            0.0002263477,
            0.02097078,
            0.0000000232,
            0.0000000421,
            0.0000663815,
            -0.000000506,
            -0.000070701,
            0.0000637233,
            0.0000002427,
            -0.0000000465,
            -0.0000002034,
            -0.0011761092,
            -0.0000006109
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000020333,
            -0.0000103644,
            0.0000042939,
            0.0000187899,
            0.0000175659,
            0.0000053852,
            0.0000011984,
            -0.0011980657,
            0.0963786552,
            -0.0000173714,
            0.0000091813,
            -0.00238034,
            -0.0000045421,
            -0.000855337,
            0.0013311542,
            0.0000248033,
            -0.0000539594,
            -0.0000132155,
            0.0023519992,
            -0.0000251383
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000165853,
            -0.0000192213,
            0.0000049934,
            0.0000398406,
            0.0000212227,
            0.0000108237,
            0.0000016279,
            -0.0031758187,
            0.1310336717,
            -0.0000208308,
            0.0000121132,
            -0.0033756154,
            -0.0000056805,
            -0.0010205051,
            0.0015965734,
            0.0000299977,
            -0.0000690601,
            -0.0000178662,
            0.0078461622,
            -0.0000704976
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000413111,
            -0.0000267472,
            0.0000043529,
            0.0000559383,
            0.0000184746,
            0.0000169513,
            0.0000017362,
            -0.0042344942,
            0.125997913,
            -0.0000178138,
            0.0000110589,
            -0.0032543068,
            -0.0000054885,
            -0.001196794,
            0.0015752968,
            0.0000273844,
            -0.0000612836,
            -0.0000171313,
            0.0061338421,
            -0.0000991158
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000671423,
            -0.0000306928,
            0.0000035007,
            0.0000650583,
            0.0000155118,
            0.0000213204,
            0.0000016832,
            -0.0058532438,
            0.1160565767,
            -0.0000146816,
            0.0000101489,
            -0.0023060193,
            -0.000004848,
            -0.0010702151,
            0.0012628974,
            0.0000259578,
            -0.0000537713,
            -0.0000179081,
            0.0046455776,
            -0.0001230498
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001127569,
            -0.0000350599,
            0.0000027998,
            0.0000781043,
            0.0000135754,
            0.0000281708,
            0.0000017878,
            -0.0069753829,
            0.1081267524,
            -0.0000122578,
            0.0000097128,
            -0.0018267394,
            -0.000004552,
            -0.0009198169,
            0.0011440473,
            0.0000224814,
            -0.0000471515,
            -0.0000186448,
            0.0045895806,
            -0.0001470355
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001852771,
            -0.0000416307,
            0.0000024558,
            0.0000976017,
            0.0000129223,
            0.0000345802,
            0.0000017116,
            -0.0084817798,
            0.0966444776,
            -0.0000111181,
            0.0000092128,
            -0.001957757,
            -0.0000040892,
            -0.0008971425,
            0.0009619569,
            0.0000203897,
            -0.0000460769,
            -0.0000171087,
            0.0065621132,
            -0.000180418
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.00021539,
            -0.0000400636,
            0.0000023358,
            0.000094815,
            0.0000108785,
            0.0000387266,
            0.0000021677,
            -0.00772927,
            0.0862954816,
            -0.0000097909,
            0.0000094932,
            -0.001913003,
            -0.000004634,
            -0.0007704505,
            0.000850373,
            0.0000194319,
            -0.0000421141,
            -0.0000178857,
            0.0013143565,
            -0.00017962
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0002051158,
            -0.0000353893,
            0.0000022906,
            0.0000809641,
            0.0000086214,
            0.0000370477,
            0.0000024544,
            -0.0067256799,
            0.0762056568,
            -0.0000082469,
            0.0000087731,
            -0.0018736224,
            -0.0000047468,
            -0.0012977306,
            0.0008175022,
            0.0000179514,
            -0.0000341484,
            -0.0000149742,
            0.0064060143,
            -0.0001569617
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001910459,
            -0.0000304361,
            0.0000021897,
            0.0000674788,
            0.0000066743,
            0.0000354304,
            0.0000026974,
            -0.0055494396,
            0.0726602644,
            -0.0000069325,
            0.0000081052,
            -0.0015262911,
            -0.0000049334,
            -0.0009817449,
            0.0008552241,
            0.0000152929,
            -0.0000285392,
            -0.0000159553,
            0.004718809,
            -0.0001299759
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001618012,
            -0.0000255594,
            0.0000020738,
            0.0000520659,
            0.0000049517,
            0.0000314867,
            0.0000027119,
            -0.0043918379,
            0.0675359862,
            -0.0000058107,
            0.0000068307,
            -0.0008804707,
            -0.0000046537,
            -0.0004654516,
            0.0007749225,
            0.0000145562,
            -0.0000233448,
            -0.0000149558,
            0.0025548675,
            -0.0001059413
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002516453,
            -0.0000401343,
            0.0000036596,
            0.0000732851,
            0.0000063369,
            0.0000548426,
            0.0000056072,
            -0.0053084343,
            0.1153521164,
            -0.0000086511,
            0.0000112463,
            -0.0015212681,
            -0.000008901,
            -0.0017341912,
            0.0011458979,
            0.0000232429,
            -0.0000297097,
            -0.0000275252,
            0.003968346,
            -0.0001425034
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001757361,
            -0.0000279697,
            0.0000029481,
            0.0000446836,
            0.0000035684,
            0.0000408893,
            0.0000051356,
            -0.0026270786,
            0.0962654391,
            -0.0000058083,
            0.0000080584,
            -0.0006899766,
            -0.0000076032,
            -0.0013208984,
            0.0010870283,
            0.0000180315,
            -0.0000198848,
            -0.0000218607,
            0.0050954919,
            -0.0000911146
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001179824,
            -0.0000206042,
            0.0000024297,
            0.0000276746,
            0.000002157,
            0.0000339588,
            0.0000048154,
            -0.0007600673,
            0.0791547781,
            -0.0000041396,
            0.0000063676,
            -0.0001162483,
            -0.0000067291,
            -0.0011719963,
            0.0007595514,
            0.0000139557,
            -0.0000098289,
            -0.0000190219,
            0.0035700856,
            -0.0000530422
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000808106,
            -0.0000144618,
            0.0000018647,
            0.0000159417,
            0.0000009717,
            0.0000246822,
            0.0000040039,
            -0.0007106493,
            0.072180006,
            -0.0000026491,
            0.0000042928,
            -0.0003792646,
            -0.0000055036,
            -0.0008826075,
            0.0006642235,
            0.0000092449,
            -0.0000068459,
            -0.0000125149,
            -0.0024523984,
            -0.0000314937
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000513455,
            -0.0000110061,
            0.0000016408,
            0.0000101654,
            0.0000007291,
            0.0000183341,
            0.0000034159,
            -0.0006506457,
            0.0611977994,
            -0.0000018643,
            0.0000028256,
            -0.0004527464,
            -0.0000046448,
            -0.0008864929,
            0.0003256541,
            0.0000069624,
            -0.0000034503,
            -0.0000094116,
            0.0016518092,
            -0.0000187616
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000461881,
            -0.000010197,
            0.0000015491,
            0.0000077,
            0.0000004217,
            0.0000168239,
            0.0000033204,
            -0.0000873489,
            0.0646687835,
            -0.0000015402,
            0.0000022352,
            -0.0004969413,
            -0.0000045531,
            -0.0004858278,
            0.0003855429,
            0.000006211,
            -0.0000039,
            -0.0000090366,
            0.0021284556,
            -0.0000150834
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000283132,
            -0.0000069008,
            0.0000011959,
            0.0000041929,
            0.0000001931,
            0.0000118575,
            0.0000026883,
            0.0007354222,
            0.0557154357,
            -0.0000009852,
            0.0000014654,
            -0.000050434,
            -0.0000036215,
            -0.0004500373,
            0.0002637172,
            0.0000039354,
            -0.0000013723,
            -0.0000061057,
            -0.0006781507,
            -0.0000071335
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000155684,
            -0.0000045957,
            0.0000009489,
            0.0000025037,
            0.0000001959,
            0.0000080165,
            0.000002062,
            0.0005936956,
            0.046337114,
            -0.0000007092,
            0.0000012194,
            -0.0001553264,
            -0.0000026894,
            -0.0004613764,
            0.0002877389,
            0.0000024871,
            -0.0000008629,
            -0.0000042096,
            0.0020610193,
            -0.0000029543
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000106306,
            -0.0000032632,
            0.0000006992,
            0.0000011662,
            0.0000000593,
            0.0000059087,
            0.0000016685,
            0.0005007653,
            0.0363748911,
            -0.0000003442,
            0.0000006134,
            0.0001431069,
            -0.0000020943,
            -0.0005047094,
            0.0000744194,
            0.0000020401,
            -0.0000006989,
            -0.0000028478,
            0.0015073304,
            -0.000002271
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000066448,
            -0.000002242,
            0.0000005695,
            0.0000007598,
            0.0000000655,
            0.0000039948,
            0.0000012889,
            0.0002206684,
            0.034021715,
            -0.0000002638,
            0.0000005054,
            -0.0000538008,
            -0.0000016057,
            -0.0002198764,
            0.0000233121,
            0.0000013189,
            -0.0000002879,
            -0.0000024377,
            0.0003926163,
            -0.0000005473
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000091455,
            -0.0000028282,
            0.0000007546,
            0.0000009587,
            0.0000000089,
            0.0000049799,
            0.0000018458,
            0.0002421862,
            0.0563540957,
            -0.0000003666,
            0.0000005417,
            -0.0000325104,
            -0.0000023103,
            -0.0001356083,
            0.0001369471,
            0.0000019541,
            -0.0000000708,
            -0.0000022985,
            0.0015746244,
            -0.0000018239
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000090555,
            -0.0000023745,
            0.0000007363,
            0.0000006075,
            -0.0000000009,
            0.0000042714,
            0.0000018626,
            0.001017329,
            0.0742445097,
            -0.0000002679,
            0.0000004453,
            0.0001886736,
            -0.0000023263,
            -0.0004835187,
            0.0001694155,
            0.0000013216,
            -0.0000007565,
            -0.0000017136,
            0.0032091494,
            -0.000002013
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000017315,
            -0.0000004401,
            0.0000002873,
            -0.0000001167,
            -0.0000000076,
            0.0000010423,
            0.0000007603,
            0.0000456252,
            0.0446285821,
            -0.0000000553,
            0.0000001268,
            -0.0000937101,
            -0.0000009441,
            0.0001802059,
            0.0000420091,
            0.0000005516,
            0.0000002151,
            -0.0000006291,
            -0.0007728402,
            -0.0000009108
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000011501,
            -0.0000079503,
            0.0000035215,
            0.0000144741,
            0.0000144058,
            0.0000038,
            0.0000009963,
            -0.0012196824,
            0.0843946254,
            -0.0000141764,
            0.0000078521,
            -0.0025702544,
            -0.0000037195,
            -0.0003762096,
            0.0010985458,
            0.0000208801,
            -0.00004137,
            -0.0000113921,
            0.0021999678,
            -0.0000181522
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000145412,
            -0.000016066,
            0.0000042451,
            0.0000335643,
            0.0000179457,
            0.0000088582,
            0.0000013696,
            -0.0028930458,
            0.1129735889,
            -0.0000172091,
            0.0000097942,
            -0.0022890117,
            -0.0000047741,
            -0.0008435125,
            0.0014152973,
            0.0000270065,
            -0.0000557534,
            -0.0000157708,
            0.0085891701,
            -0.0000540556
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000353599,
            -0.0000235404,
            0.0000038354,
            0.000047014,
            0.000015619,
            0.0000151804,
            0.0000016224,
            -0.004355104,
            0.1126287686,
            -0.0000152934,
            0.0000095788,
            -0.0016379113,
            -0.00000494,
            -0.0010871575,
            0.001257942,
            0.0000248926,
            -0.0000532245,
            -0.0000144126,
            0.0048123346,
            -0.000086629
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000583358,
            -0.0000273344,
            0.0000031782,
            0.0000557867,
            0.0000135345,
            0.0000188845,
            0.0000015244,
            -0.0048569647,
            0.1012563918,
            -0.0000131788,
            0.0000091093,
            -0.0019479259,
            -0.0000043856,
            -0.0008449661,
            0.0011778645,
            0.0000218912,
            -0.0000467264,
            -0.0000147817,
            0.0066645786,
            -0.0001028397
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000997393,
            -0.000030773,
            0.0000024656,
            0.0000665359,
            0.000011706,
            0.000024798,
            0.0000015938,
            -0.0060047875,
            0.0982405448,
            -0.0000109093,
            0.000008822,
            -0.0020914438,
            -0.0000040895,
            -0.0009960382,
            0.0010314713,
            0.0000192955,
            -0.0000420178,
            -0.0000161005,
            0.0044363091,
            -0.0001232248
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001628018,
            -0.0000371192,
            0.0000022705,
            0.0000859391,
            0.0000115574,
            0.0000316795,
            0.0000016505,
            -0.0070780812,
            0.089005822,
            -0.0000101675,
            0.0000086577,
            -0.0022294094,
            -0.0000038812,
            -0.0005574117,
            0.0010059756,
            0.0000181132,
            -0.0000406055,
            -0.0000153615,
            0.0039223505,
            -0.0001567349
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.000187226,
            -0.0000359886,
            0.0000021902,
            0.0000835589,
            0.0000098534,
            0.0000333287,
            0.0000019556,
            -0.0069986145,
            0.0803474367,
            -0.0000090338,
            0.0000085139,
            -0.001875374,
            -0.0000041549,
            -0.0007511085,
            0.0007501709,
            0.0000167546,
            -0.0000369583,
            -0.0000144819,
            0.0041257024,
            -0.0001554669
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001828742,
            -0.0000315824,
            0.0000020531,
            0.0000712246,
            0.0000076148,
            0.0000336722,
            0.0000023738,
            -0.0061893135,
            0.0735678416,
            -0.0000074584,
            0.0000081454,
            -0.0017112356,
            -0.0000042342,
            -0.0009986178,
            0.0007611383,
            0.0000146187,
            -0.0000299993,
            -0.0000152588,
            0.0055390905,
            -0.000134606
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001678687,
            -0.0000268834,
            0.0000019169,
            0.000059591,
            0.0000060061,
            0.0000317715,
            0.0000026017,
            -0.0047946494,
            0.0685639753,
            -0.0000063134,
            0.0000075587,
            -0.0007494338,
            -0.0000045362,
            -0.0009004103,
            0.0007343247,
            0.0000133964,
            -0.0000241432,
            -0.000015499,
            0.0035830804,
            -0.0001128028
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001452862,
            -0.0000229723,
            0.0000019115,
            0.0000459203,
            0.0000043462,
            0.0000281855,
            0.0000026638,
            -0.0038995287,
            0.0632405642,
            -0.0000054654,
            0.000006553,
            -0.0009021708,
            -0.0000045129,
            -0.0005899071,
            0.0007521885,
            0.0000124165,
            -0.0000188636,
            -0.0000147537,
            0.0045019309,
            -0.0000910322
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002342228,
            -0.0000374281,
            0.000003541,
            0.000068145,
            0.0000059044,
            0.0000505544,
            0.0000054531,
            -0.0054050979,
            0.1103832285,
            -0.0000080941,
            0.0000103653,
            -0.0011293516,
            -0.0000087133,
            -0.0012236517,
            0.0011044403,
            0.0000204475,
            -0.0000249345,
            -0.0000262958,
            0.0017991027,
            -0.0001285321
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000163767,
            -0.0000285569,
            0.0000029903,
            0.0000424869,
            0.0000034416,
            0.0000411847,
            0.0000050973,
            -0.0032290063,
            0.0937307043,
            -0.0000057477,
            0.0000079668,
            -0.0008279433,
            -0.0000076215,
            -0.0014007234,
            0.0009975989,
            0.0000168906,
            -0.0000172286,
            -0.0000214975,
            0.0034776421,
            -0.0000829331
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001189681,
            -0.0000199091,
            0.0000022895,
            0.0000269235,
            0.000001924,
            0.0000310528,
            0.0000043864,
            -0.0014624715,
            0.0798178096,
            -0.0000039191,
            0.000005699,
            -0.0005352041,
            -0.0000063875,
            -0.0011643759,
            0.0006853285,
            0.0000119031,
            -0.0000117323,
            -0.0000167469,
            0.0034106531,
            -0.0000527527
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000783019,
            -0.0000155823,
            0.0000019973,
            0.000016613,
            0.000001194,
            0.0000251774,
            0.0000040163,
            -0.0004534262,
            0.0686273399,
            -0.0000028614,
            0.0000041939,
            -0.0003352972,
            -0.0000056385,
            -0.0007529236,
            0.0006483986,
            0.0000096401,
            -0.0000067627,
            -0.0000127322,
            0.0003846726,
            -0.0000293006
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000595128,
            -0.0000117834,
            0.0000016039,
            0.0000112664,
            0.0000006944,
            0.0000190473,
            0.0000033811,
            -0.000020351,
            0.0615869145,
            -0.000002218,
            0.000003246,
            -0.0006615684,
            -0.0000046472,
            -0.0007699064,
            0.0005491746,
            0.0000068056,
            -0.0000044715,
            -0.0000093789,
            0.0016372482,
            -0.000020243
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000449613,
            -0.0000095017,
            0.0000015133,
            0.0000072356,
            0.0000004224,
            0.0000172809,
            0.0000035073,
            0.0002358416,
            0.0661557682,
            -0.0000015282,
            0.000002393,
            -0.0004420004,
            -0.0000046082,
            -0.0005635195,
            0.000436594,
            0.0000060575,
            -0.0000034035,
            -0.000008917,
            0.0003598904,
            -0.0000126988
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000281455,
            -0.0000070476,
            0.0000012189,
            0.0000044909,
            0.0000002529,
            0.0000125352,
            0.000002827,
            0.0002459729,
            0.0584880053,
            -0.0000011096,
            0.0000016139,
            -0.0001183341,
            -0.000003638,
            -0.0003674152,
            0.0003194623,
            0.000005011,
            -0.0000012108,
            -0.0000062415,
            -0.0006995354,
            -0.0000077084
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000203254,
            -0.0000040155,
            0.0000008691,
            0.0000023793,
            0.0000001279,
            0.000007895,
            0.0000021414,
            0.0001656983,
            0.0506188006,
            -0.0000006338,
            0.0000012047,
            0.0000631178,
            -0.000002802,
            -0.0001105217,
            0.0002810884,
            0.0000028552,
            -0.0000016631,
            -0.0000040526,
            -0.0011310009,
            -0.0000038863
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000114256,
            -0.0000032787,
            0.0000007226,
            0.0000014737,
            0.0000000634,
            0.000006149,
            0.0000018154,
            0.0005448028,
            0.0429310328,
            -0.0000004397,
            0.0000007341,
            -0.0002393964,
            -0.0000022408,
            -0.0001183458,
            0.0001330961,
            0.0000026058,
            -0.0000003371,
            -0.0000035587,
            0.0004665648,
            -0.00000172
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000091045,
            -0.0000025688,
            0.0000005748,
            0.0000011896,
            0.0000000641,
            0.0000047852,
            0.0000014558,
            0.0004759598,
            0.0362861624,
            -0.0000003772,
            0.0000005627,
            0.0000471824,
            -0.0000018089,
            -0.0001677916,
            0.0001541048,
            0.0000017798,
            -0.0000004737,
            -0.0000021878,
            0.0015558073,
            -0.0000026005
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.000009609,
            -0.0000032433,
            0.0000008101,
            0.0000012675,
            0.0000000787,
            0.0000060015,
            0.0000020851,
            0.0004098835,
            0.0651089537,
            -0.0000003457,
            0.0000006752,
            0.0000674675,
            -0.0000026149,
            -0.0000350822,
            0.0002016899,
            0.000001629,
            -0.0000002508,
            -0.0000028983,
            -0.0015785863,
            -0.0000025194
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000008736,
            -0.0000028326,
            0.0000009073,
            0.0000005755,
            0.0000000003,
            0.0000051122,
            0.0000022888,
            0.0006239587,
            0.0833109104,
            -0.0000002551,
            0.0000004247,
            -0.0002834992,
            -0.0000028494,
            -0.0004052798,
            0.0000828361,
            0.0000020521,
            -0.0000010669,
            -0.0000031233,
            0.0002957808,
            -0.0000025775
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000027122,
            -0.000000495,
            0.0000003329,
            0.0000000645,
            0.0000000008,
            0.0000015015,
            0.0000008917,
            -0.0003461826,
            0.0539349434,
            -0.0000000729,
            0.0000001387,
            0.0000043826,
            -0.0000010815,
            0.0000227637,
            -0.0000504709,
            0.0000004303,
            -0.0000000611,
            -0.0000008591,
            0.0020952767,
            -0.0000013058
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000014384,
            -0.000004169,
            0.0000019039,
            0.0000075912,
            0.0000076915,
            0.0000022517,
            0.0000006095,
            -0.0004516891,
            0.0428002741,
            -0.000007657,
            0.0000043012,
            -0.0010309599,
            -0.0000021143,
            -0.0003035194,
            0.0004704282,
            0.0000105266,
            -0.0000221273,
            -0.0000065887,
            0.0021162049,
            -0.0000093982
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000068059,
            -0.0000089769,
            0.0000023547,
            0.0000169918,
            0.000009483,
            0.000005161,
            0.0000008119,
            -0.0016325805,
            0.0628334459,
            -0.0000093915,
            0.0000054783,
            -0.0014459431,
            -0.0000027292,
            -0.0005219761,
            0.0007212122,
            0.0000158455,
            -0.0000294224,
            -0.0000082744,
            0.0016175089,
            -0.0000274342
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000205535,
            -0.0000126928,
            0.0000021483,
            0.0000249941,
            0.0000085176,
            0.0000087079,
            0.0000009348,
            -0.0017679122,
            0.062013292,
            -0.0000086313,
            0.0000055764,
            -0.001327842,
            -0.000002878,
            -0.0007443969,
            0.0007933058,
            0.0000136729,
            -0.0000290107,
            -0.000008445,
            0.0039885257,
            -0.0000449013
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000312013,
            -0.0000137158,
            0.0000017002,
            0.0000288765,
            0.0000070896,
            0.0000103757,
            0.0000009043,
            -0.0024088551,
            0.0562101127,
            -0.0000069597,
            0.0000050968,
            -0.0015700224,
            -0.0000025235,
            -0.0005567849,
            0.0005817124,
            0.0000110666,
            -0.0000247605,
            -0.0000075824,
            0.0076029301,
            -0.0000536025
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000513939,
            -0.0000170908,
            0.0000014864,
            0.0000360917,
            0.0000065157,
            0.0000131542,
            0.0000008714,
            -0.0025813851,
            0.0516351202,
            -0.0000062284,
            0.0000048055,
            -0.0011915843,
            -0.0000023193,
            -0.0005855491,
            0.0005820453,
            0.0000105918,
            -0.0000222133,
            -0.000007512,
            0.0008803859,
            -0.0000624217
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000759008,
            -0.0000188143,
            0.0000012611,
            0.0000426556,
            0.0000061112,
            0.0000161161,
            0.0000009669,
            -0.003799528,
            0.0482891085,
            -0.0000054752,
            0.0000046736,
            -0.0008733314,
            -0.0000022518,
            -0.0003555169,
            0.0004445539,
            0.000008249,
            -0.0000188646,
            -0.0000079986,
            0.0013197576,
            -0.0000702639
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000925064,
            -0.0000185959,
            0.0000012131,
            0.0000419486,
            0.0000050435,
            0.0000180224,
            0.0000011225,
            -0.0036586144,
            0.0452111341,
            -0.0000048095,
            0.0000047521,
            -0.000833262,
            -0.0000022919,
            -0.0003224075,
            0.0004048074,
            0.0000078981,
            -0.0000176474,
            -0.0000090415,
            0.0017258483,
            -0.0000752019
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000920807,
            -0.0000164065,
            0.0000011908,
            0.0000375508,
            0.0000042183,
            0.0000168935,
            0.000001214,
            -0.003038248,
            0.0423783972,
            -0.0000040813,
            0.0000041782,
            -0.001086789,
            -0.0000023645,
            -0.0004493385,
            0.0004404788,
            0.0000071134,
            -0.0000139825,
            -0.0000069134,
            0.0009210717,
            -0.0000647591
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000864337,
            -0.0000145767,
            0.0000011413,
            0.0000321796,
            0.000003347,
            0.0000168257,
            0.0000014589,
            -0.0025005778,
            0.0380073506,
            -0.0000033894,
            0.0000039836,
            -0.0005773218,
            -0.000002521,
            -0.0003976934,
            0.000417374,
            0.0000074594,
            -0.0000120238,
            -0.0000076079,
            0.0032303682,
            -0.0000579713
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000805132,
            -0.0000124165,
            0.0000010307,
            0.0000262025,
            0.0000025225,
            0.000016028,
            0.0000015201,
            -0.0020411313,
            0.0358548747,
            -0.0000029985,
            0.0000038876,
            -0.0003211668,
            -0.0000025922,
            -0.0005704758,
            0.0003791219,
            0.0000057145,
            -0.00001068,
            -0.0000079007,
            0.0022830518,
            -0.0000467118
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001232104,
            -0.0000206155,
            0.0000020161,
            0.0000354442,
            0.0000032314,
            0.0000284606,
            0.0000031651,
            -0.0038191761,
            0.066265656,
            -0.0000047772,
            0.0000064863,
            -0.0009633896,
            -0.0000049242,
            -0.001011507,
            0.0007314373,
            0.0000112881,
            -0.0000151894,
            -0.0000133446,
            0.002244549,
            -0.0000692457
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000931822,
            -0.000015502,
            0.000001701,
            0.0000232623,
            0.0000018099,
            0.0000225155,
            0.0000028851,
            -0.0015492998,
            0.0572120289,
            -0.0000033471,
            0.0000043041,
            -0.0002931465,
            -0.0000043487,
            -0.0008617059,
            0.0005482798,
            0.0000084849,
            -0.0000097631,
            -0.000011114,
            0.0021184112,
            -0.0000448274
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000605969,
            -0.000010888,
            0.0000014006,
            0.0000141608,
            0.0000010769,
            0.0000180389,
            0.000002801,
            -0.0006398535,
            0.0502050936,
            -0.0000020876,
            0.0000033389,
            -0.0000698774,
            -0.0000038452,
            -0.0005822058,
            0.0005515791,
            0.0000074858,
            -0.0000044324,
            -0.0000094241,
            0.0001910966,
            -0.0000263312
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000451788,
            -0.000009223,
            0.0000012044,
            0.000010194,
            0.0000007551,
            0.000015054,
            0.0000024744,
            -0.0001236002,
            0.0424464107,
            -0.0000017444,
            0.0000027296,
            -0.0000746546,
            -0.0000034581,
            -0.0004852653,
            0.0004703567,
            0.0000059012,
            -0.0000042176,
            -0.0000071277,
            0.0021116144,
            -0.0000189627
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000345852,
            -0.0000066475,
            0.0000009863,
            0.000006106,
            0.0000003591,
            0.000010866,
            0.0000020052,
            -0.0002149473,
            0.038565431,
            -0.0000011887,
            0.0000017013,
            0.0000082908,
            -0.0000028839,
            -0.0004757401,
            0.0002387697,
            0.0000039845,
            -0.0000034129,
            -0.0000052645,
            0.0010492145,
            -0.0000113204
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000262443,
            -0.0000060887,
            0.000000995,
            0.0000044708,
            0.0000002882,
            0.0000106583,
            0.0000021963,
            0.0001233178,
            0.0410620872,
            -0.0000010483,
            0.0000016894,
            -0.0002463719,
            -0.0000028636,
            -0.0005225606,
            0.0002851706,
            0.0000037672,
            -0.0000007078,
            -0.0000056146,
            0.0003186811,
            -0.0000070684
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000172411,
            -0.0000041874,
            0.0000007594,
            0.0000025914,
            0.0000001248,
            0.0000075552,
            0.0000018101,
            0.0003486834,
            0.03530214,
            -0.0000005725,
            0.0000011223,
            -0.000039137,
            -0.0000022999,
            -0.0004407668,
            0.0002010434,
            0.0000026005,
            -0.0000001949,
            -0.0000037297,
            0.000954921,
            -0.000004374
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000115804,
            -0.0000029775,
            0.0000006276,
            0.0000011275,
            0.0000000309,
            0.0000057815,
            0.0000014082,
            0.0005975329,
            0.0284594044,
            -0.0000003781,
            0.0000007665,
            0.0000777704,
            -0.0000018742,
            -0.0002453099,
            0.0001633556,
            0.0000014934,
            -0.0000011669,
            -0.0000030964,
            0.0018501076,
            -0.0000029948
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000077865,
            -0.0000023329,
            0.0000004907,
            0.000001219,
            0.0000000592,
            0.0000041874,
            0.0000012,
            0.000498785,
            0.0269074872,
            -0.0000002632,
            0.0000003745,
            -0.0000581203,
            -0.0000015647,
            -0.0002532798,
            0.0001157666,
            0.0000017213,
            -0.0000003524,
            -0.0000021988,
            0.0002424096,
            -0.0000010223
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000057279,
            -0.0000015041,
            0.0000003401,
            0.0000007307,
            0.0000000335,
            0.0000030864,
            0.0000009189,
            0.0001811182,
            0.0251877963,
            -0.0000001467,
            0.0000004096,
            0.000019773,
            -0.0000010743,
            -0.0001753588,
            0.0000898312,
            0.000000835,
            -0.0000000187,
            -0.0000011486,
            -0.0004319617,
            -0.000001093
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000052072,
            -0.0000017649,
            0.0000005225,
            0.0000003251,
            0.0000000052,
            0.0000032747,
            0.0000013553,
            0.0005347129,
            0.0398114721,
            -0.0000002022,
            0.0000003763,
            0.0000557816,
            -0.0000016672,
            -0.0002897274,
            0.0000648562,
            0.0000011684,
            -0.00000004,
            -0.0000014559,
            0.0023369053,
            -0.0000010037
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000003737,
            -0.0000017866,
            0.0000006233,
            0.0000000132,
            -0.0000000182,
            0.0000027973,
            0.0000014612,
            0.0003822764,
            0.0562706244,
            -0.0000002457,
            0.0000001548,
            -0.0000383378,
            -0.000001849,
            -0.0000883984,
            0.0000671899,
            0.0000010151,
            0.0000000241,
            -0.0000014924,
            0.0009618453,
            -0.0000005745
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000016814,
            -0.0000003862,
            0.0000002245,
            0.000000062,
            -0.0000000004,
            0.0000008387,
            0.0000006506,
            0.0003665671,
            0.037662548,
            -0.0000000051,
            0.0000000279,
            0.0000297373,
            -0.0000007857,
            -0.0000057933,
            -0.0000283688,
            0.0000002874,
            -0.0000000913,
            -0.0000005576,
            0.0002693025,
            -0.0000010261
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000007122,
            -0.0000019695,
            0.0000013277,
            0.0000042989,
            0.0000054446,
            0.0000006577,
            0.0000003969,
            -0.0005026152,
            0.0297890146,
            -0.0000054658,
            0.0000031608,
            -0.0007084967,
            -0.000001414,
            -0.0001698912,
            0.0002922244,
            0.0000074987,
            -0.000016464,
            -0.0000035269,
            0.0013814367,
            -0.0000062383
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000048879,
            -0.0000055675,
            0.0000017181,
            0.0000111498,
            0.0000065997,
            0.0000031457,
            0.0000006167,
            -0.0008154438,
            0.0449719629,
            -0.0000066743,
            0.0000038045,
            -0.0008622068,
            -0.0000020273,
            -0.0003219439,
            0.0005029319,
            0.0000106822,
            -0.0000191771,
            -0.0000062615,
            0.0018604245,
            -0.0000181416
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000122154,
            -0.0000071968,
            0.0000015027,
            0.0000146859,
            0.0000057205,
            0.00000505,
            0.000000711,
            -0.00153923,
            0.046133882,
            -0.0000059105,
            0.000004061,
            -0.0010983745,
            -0.0000020928,
            -0.0000721623,
            0.0005090004,
            0.0000095145,
            -0.0000186692,
            -0.0000054788,
            0.0018770454,
            -0.0000242509
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000186955,
            -0.0000097032,
            0.0000013881,
            0.0000189566,
            0.0000050978,
            0.0000068982,
            0.0000007211,
            -0.0015673554,
            0.042899326,
            -0.0000053119,
            0.0000037064,
            -0.0008465948,
            -0.0000020097,
            -0.0002211388,
            0.0004196524,
            0.0000077239,
            -0.0000171445,
            -0.0000051671,
            0.0018517377,
            -0.0000316565
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000289167,
            -0.0000113245,
            0.0000011886,
            0.0000224452,
            0.0000044151,
            0.0000086655,
            0.0000007128,
            -0.0020345365,
            0.0421473991,
            -0.0000045299,
            0.0000034755,
            -0.0010558981,
            -0.0000017681,
            -0.0002769267,
            0.0004588232,
            0.0000067765,
            -0.0000143154,
            -0.0000047373,
            0.0024144174,
            -0.0000362984
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000486568,
            -0.0000127851,
            0.0000009718,
            0.000026942,
            0.0000040285,
            0.0000110656,
            0.0000007357,
            -0.0026594028,
            0.0392723671,
            -0.0000040065,
            0.0000034589,
            -0.0009965078,
            -0.0000017593,
            -0.000442171,
            0.0004193739,
            0.0000053647,
            -0.0000125758,
            -0.0000051404,
            0.0028844361,
            -0.0000429551
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000586456,
            -0.0000125296,
            0.0000009208,
            0.0000275751,
            0.0000035552,
            0.0000119403,
            0.0000008751,
            -0.0026628327,
            0.0350921523,
            -0.0000035717,
            0.0000033878,
            -0.0004516973,
            -0.0000018195,
            -0.0002736117,
            0.0003553132,
            0.0000047796,
            -0.0000111018,
            -0.0000049387,
            0.0017210069,
            -0.0000452903
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000575407,
            -0.000011418,
            0.0000009015,
            0.0000242773,
            0.0000029275,
            0.0000119773,
            0.0000009761,
            -0.0020991709,
            0.0314992197,
            -0.0000030228,
            0.0000032148,
            -0.0004459501,
            -0.0000018655,
            -0.0001092886,
            0.0003079792,
            0.0000045272,
            -0.0000090104,
            -0.000005228,
            0.0021374536,
            -0.0000393868
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000545008,
            -0.0000100266,
            0.0000008395,
            0.0000210208,
            0.0000023121,
            0.0000113549,
            0.0000010562,
            -0.0020011618,
            0.0323993686,
            -0.0000025826,
            0.0000028967,
            -0.0006218642,
            -0.0000018082,
            -0.0004496412,
            0.0003152588,
            0.0000046814,
            -0.0000079921,
            -0.000004841,
            -0.0003267368,
            -0.0000357876
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.000050996,
            -0.000009055,
            0.0000008181,
            0.0000174728,
            0.0000017704,
            0.0000109256,
            0.000001141,
            -0.0016339593,
            0.0287816765,
            -0.0000022912,
            0.0000026361,
            -0.0003705601,
            -0.0000019908,
            -0.0003442468,
            0.0002604334,
            0.0000043333,
            -0.0000055459,
            -0.0000054795,
            0.001390889,
            -0.0000295173
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000862618,
            -0.0000146225,
            0.0000014945,
            0.0000254026,
            0.0000023047,
            0.0000202246,
            0.0000023234,
            -0.0021997631,
            0.0506270967,
            -0.0000033906,
            0.0000044144,
            -0.0008029747,
            -0.0000037203,
            -0.0005467706,
            0.000511977,
            0.0000077457,
            -0.0000096995,
            -0.0000101297,
            0.002734409,
            -0.0000435938
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000642308,
            -0.0000117859,
            0.0000013518,
            0.000017165,
            0.0000014781,
            0.0000172504,
            0.0000023175,
            -0.0008310656,
            0.0443604018,
            -0.0000025187,
            0.0000034612,
            -0.0006580558,
            -0.0000034609,
            -0.000566333,
            0.000562412,
            0.0000060803,
            -0.0000067031,
            -0.0000082305,
            -0.0002629685,
            -0.0000299033
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000479482,
            -0.000008698,
            0.0000010987,
            0.0000114066,
            0.0000008736,
            0.0000134574,
            0.0000019903,
            -0.000368489,
            0.0395433341,
            -0.0000018854,
            0.0000024716,
            -0.0004313541,
            -0.0000029225,
            -0.0005329602,
            0.0004384988,
            0.0000050643,
            -0.0000038035,
            -0.0000061189,
            0.0002067023,
            -0.000019087
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000337521,
            -0.0000067227,
            0.0000009191,
            0.0000071663,
            0.000000528,
            0.0000107272,
            0.0000018696,
            -0.0001292825,
            0.0356985371,
            -0.0000012563,
            0.0000018363,
            -0.000252772,
            -0.0000027651,
            -0.0001772768,
            0.0003151263,
            0.0000042651,
            -0.0000027186,
            -0.0000047951,
            -0.0016798701,
            -0.0000121877
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000225199,
            -0.0000049754,
            0.0000007514,
            0.0000045466,
            0.0000003086,
            0.0000085255,
            0.0000015485,
            -0.0002317976,
            0.0288866845,
            -0.0000009205,
            0.0000014101,
            -0.0002559419,
            -0.0000020989,
            -0.0004851728,
            0.0001966879,
            0.0000027132,
            -0.0000012531,
            -0.0000040404,
            0.0005111786,
            -0.0000067175
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000207077,
            -0.0000049252,
            0.0000008027,
            0.0000038975,
            0.0000002268,
            0.0000083986,
            0.0000017258,
            0.000318576,
            0.0316528102,
            -0.0000008394,
            0.000001286,
            -0.0002619494,
            -0.00000234,
            -0.0002210334,
            0.0002543593,
            0.0000027832,
            -0.0000015226,
            -0.0000039295,
            0.0007368071,
            -0.0000061195
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000122759,
            -0.0000029013,
            0.0000005813,
            0.0000017122,
            0.0000000994,
            0.0000055104,
            0.0000014062,
            0.0000828107,
            0.0301734117,
            -0.0000004372,
            0.000000896,
            -0.0001647114,
            -0.0000017514,
            -0.0000018916,
            0.0001855415,
            0.0000023494,
            -0.0000003393,
            -0.0000029676,
            -0.0014389434,
            -0.000003235
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000093928,
            -0.0000020067,
            0.0000004302,
            0.0000011845,
            0.0000000547,
            0.0000036279,
            0.0000011424,
            0.0000897749,
            0.0248346206,
            -0.0000002951,
            0.0000005528,
            0.0000766584,
            -0.0000014765,
            -0.0001616718,
            0.0001094673,
            0.0000012439,
            -0.0000008445,
            -0.0000018602,
            -0.0007264961,
            -0.0000020725
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.000005322,
            -0.000001671,
            0.0000003953,
            0.0000005845,
            0.0000000249,
            0.0000030775,
            0.0000009094,
            0.0003903401,
            0.0223221917,
            -0.0000002036,
            0.0000003307,
            -0.000000556,
            -0.0000011511,
            -0.0001247079,
            0.0000697326,
            0.0000011008,
            0.0000000238,
            -0.0000014206,
            -0.0000502155,
            -0.0000008922
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000049629,
            -0.0000012238,
            0.0000003066,
            0.0000005934,
            0.0000000345,
            0.0000021494,
            0.0000007117,
            0.0001460075,
            0.0191790229,
            -0.0000001461,
            0.0000002688,
            0.0001248356,
            -0.0000009034,
            -0.0000865111,
            0.0000283277,
            0.0000005198,
            -0.0000001446,
            -0.0000009378,
            0.0007575313,
            -0.0000011621
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000050538,
            -0.0000015466,
            0.0000004388,
            0.0000006104,
            0.0000000589,
            0.0000028398,
            0.0000011061,
            0.0003552664,
            0.032715545,
            -0.0000002136,
            0.0000003353,
            -0.0000432827,
            -0.0000013713,
            -0.0000268295,
            0.0000664769,
            0.0000008397,
            0.0000003171,
            -0.0000011733,
            0.0014105316,
            -0.0000012279
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000046393,
            -0.0000011117,
            0.000000475,
            0.0000003905,
            0.0000000281,
            0.0000022724,
            0.0000011908,
            0.0003549109,
            0.0483239588,
            -0.0000001525,
            0.0000002438,
            -0.0000775133,
            -0.0000015027,
            -0.0001018112,
            0.0000953642,
            0.0000003201,
            -0.0000002872,
            -0.0000011262,
            0.0021778431,
            -0.0000010158
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000017489,
            -0.0000004925,
            0.000000196,
            0.0000002712,
            0.0000000284,
            0.0000008287,
            0.0000005583,
            0.00000252,
            0.0309702726,
            -0.0000001059,
            0.0000001209,
            -0.0000375212,
            -0.0000007054,
            0.0000715952,
            -0.0000378264,
            0.0000003264,
            -0.000000018,
            -0.000000457,
            0.0024909408,
            -0.00000137
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000013776,
            -0.0000000147,
            0.0000009774,
            0.0000011163,
            0.000003365,
            -0.0000001238,
            0.0000003503,
            -0.0001901436,
            0.0200263593,
            -0.0000035647,
            0.0000019448,
            -0.0004689712,
            -0.0000011462,
            -0.0002740714,
            0.0002406474,
            0.0000049695,
            -0.0000093768,
            -0.000002247,
            0.0030550815,
            -0.0000033415
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000018405,
            -0.0000019975,
            0.000001253,
            0.0000043149,
            0.0000043418,
            0.0000008671,
            0.0000004592,
            -0.0002848754,
            0.0284955784,
            -0.0000045011,
            0.0000028534,
            -0.0006193377,
            -0.0000015008,
            -0.0004538966,
            0.0003075305,
            0.0000074945,
            -0.0000125442,
            -0.0000036852,
            0.0017711407,
            -0.0000052498
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000004349,
            -0.0000040299,
            0.0000011999,
            0.000007258,
            0.0000037161,
            0.0000022394,
            0.0000005676,
            -0.0006814225,
            0.0337945976,
            -0.0000041725,
            0.0000026554,
            -0.0007047645,
            -0.0000015888,
            -0.0000421936,
            0.0003393173,
            0.0000071085,
            -0.0000113181,
            -0.0000039583,
            0.0014410891,
            -0.0000089041
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000081813,
            -0.0000051444,
            0.0000010069,
            0.0000098702,
            0.0000032023,
            0.0000036931,
            0.0000005564,
            -0.0011472696,
            0.0344165144,
            -0.0000035196,
            0.000002555,
            -0.0005521493,
            -0.0000014754,
            -0.0002014271,
            0.0003962597,
            0.0000058325,
            -0.0000103768,
            -0.0000038601,
            0.0018408568,
            -0.0000139033
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000143624,
            -0.0000066237,
            0.0000008764,
            0.0000122662,
            0.0000027671,
            0.0000050691,
            0.000000517,
            -0.0013052435,
            0.0286019622,
            -0.0000030702,
            0.000002326,
            -0.0006510264,
            -0.0000013705,
            -0.0004709609,
            0.0003141087,
            0.0000028657,
            -0.0000094843,
            -0.0000027866,
            0.003914484,
            -0.0000176988
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000254812,
            -0.0000078846,
            0.0000007553,
            0.0000150759,
            0.0000025901,
            0.0000076278,
            0.0000006415,
            -0.0013528753,
            0.0275658491,
            -0.0000028288,
            0.0000027295,
            -0.0007578225,
            -0.0000014412,
            -0.0003012235,
            0.000328539,
            0.0000032941,
            -0.0000076222,
            -0.0000032481,
            0.0002000832,
            -0.000021383
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000323922,
            -0.0000079454,
            0.0000006929,
            0.0000160433,
            0.000002212,
            0.0000075522,
            0.0000006276,
            -0.0014359733,
            0.0261512692,
            -0.0000024544,
            0.0000023092,
            -0.0004973225,
            -0.0000012965,
            -0.0001889173,
            0.0002531371,
            0.0000025439,
            -0.0000055375,
            -0.0000032668,
            0.0018249199,
            -0.0000225355
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000315918,
            -0.0000070891,
            0.0000006747,
            0.0000147189,
            0.0000019399,
            0.0000074649,
            0.0000006659,
            -0.0016852831,
            0.0269037595,
            -0.0000021101,
            0.0000021374,
            -0.0002928243,
            -0.0000013562,
            -0.0002000883,
            0.0002872859,
            0.0000022065,
            -0.0000041852,
            -0.0000037373,
            0.000946299,
            -0.0000202851
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000304873,
            -0.0000065032,
            0.00000064,
            0.0000121488,
            0.0000014555,
            0.0000076711,
            0.0000008065,
            -0.001101404,
            0.0231766473,
            -0.0000018592,
            0.0000021756,
            -0.0003849941,
            -0.0000014701,
            -0.0003810693,
            0.0002250286,
            0.0000020795,
            -0.0000035155,
            -0.0000034216,
            0.0010160404,
            -0.0000173687
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000271162,
            -0.0000054508,
            0.000000626,
            0.000009817,
            0.00000107,
            0.0000068683,
            0.0000008384,
            -0.001104556,
            0.0222021007,
            -0.000001488,
            0.0000017824,
            -0.0002682979,
            -0.0000013723,
            -0.0004445066,
            0.0002512969,
            0.0000018577,
            -0.0000024954,
            -0.0000030547,
            0.0021767965,
            -0.0000147343
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000518285,
            -0.0000098422,
            0.0000011132,
            0.0000161723,
            0.0000016088,
            0.0000126476,
            0.0000016914,
            -0.001310353,
            0.0395626607,
            -0.0000025226,
            0.0000030324,
            -0.0003977624,
            -0.000002695,
            -0.0006513581,
            0.0003571971,
            0.0000045587,
            -0.0000049378,
            -0.0000058551,
            0.0027835749,
            -0.0000229226
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000411532,
            -0.0000074195,
            0.0000009873,
            0.0000104769,
            0.0000009718,
            0.0000112617,
            0.0000016314,
            -0.0006520954,
            0.0340966023,
            -0.000001839,
            0.0000025415,
            -0.000139981,
            -0.0000024679,
            -0.0003588603,
            0.0004001966,
            0.0000039428,
            -0.0000032222,
            -0.0000049955,
            0.001553384,
            -0.0000159158
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000298371,
            -0.0000057096,
            0.0000008125,
            0.0000064733,
            0.0000004865,
            0.0000088077,
            0.0000015016,
            -0.000550635,
            0.029748711,
            -0.0000012747,
            0.0000018098,
            -0.000325561,
            -0.0000021206,
            -0.0004271534,
            0.0002401692,
            0.0000032995,
            -0.0000019119,
            -0.0000036607,
            -0.0004888041,
            -0.0000104265
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000217011,
            -0.0000050524,
            0.0000007468,
            0.0000050534,
            0.0000003922,
            0.0000077782,
            0.0000014406,
            -0.0003503868,
            0.0267706804,
            -0.0000009453,
            0.0000013302,
            -0.0002303914,
            -0.0000019956,
            -0.0004417978,
            0.0001824032,
            0.0000023755,
            -0.0000011333,
            -0.0000034877,
            -0.000443233,
            -0.000005603
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000177021,
            -0.0000038516,
            0.0000005729,
            0.0000036582,
            0.000000243,
            0.0000059036,
            0.0000012555,
            -0.0000763077,
            0.0245896727,
            -0.0000006635,
            0.0000009348,
            -0.0001916715,
            -0.0000016928,
            -0.0001503844,
            0.0002253282,
            0.0000021667,
            -0.000000812,
            -0.0000024163,
            -0.0004476585,
            -0.0000053732
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000152987,
            -0.000003533,
            0.0000005824,
            0.0000030318,
            0.0000002013,
            0.0000056164,
            0.0000013076,
            0.0000082017,
            0.0270857407,
            -0.0000006149,
            0.0000008061,
            -0.0000334811,
            -0.0000017653,
            -0.0003192492,
            0.0001908129,
            0.0000017759,
            -0.0000007995,
            -0.0000027263,
            0.0003962887,
            -0.0000034706
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000098157,
            -0.0000023525,
            0.0000004762,
            0.0000015295,
            0.000000062,
            0.0000043517,
            0.000001053,
            0.000248057,
            0.0229680742,
            -0.0000004071,
            0.0000005557,
            -0.0000423978,
            -0.0000014099,
            -0.000347237,
            0.0001541754,
            0.0000011984,
            -0.0000005976,
            -0.0000022136,
            0.0012243745,
            -0.0000016835
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000073697,
            -0.0000018209,
            0.0000003549,
            0.0000010082,
            0.0000000517,
            0.0000031644,
            0.0000008567,
            0.0002748755,
            0.0205206328,
            -0.0000002396,
            0.0000003214,
            -0.0001254785,
            -0.0000011183,
            -0.0002860352,
            0.0000653842,
            0.0000005278,
            -0.000000073,
            -0.0000013725,
            0.0009763081,
            -0.0000011674
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000036483,
            -0.0000014681,
            0.0000003377,
            0.0000006232,
            0.000000067,
            0.0000024559,
            0.0000006705,
            -0.0000806687,
            0.0184112032,
            -0.0000002118,
            0.0000003606,
            0.0000138239,
            -0.0000008573,
            -0.0002053852,
            0.0001254398,
            0.0000003353,
            0.0000000148,
            -0.0000007082,
            0.0007333204,
            -0.0000001822
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000025214,
            -0.0000010509,
            0.00000024,
            0.0000004458,
            0.0000000392,
            0.0000017396,
            0.0000005885,
            0.0003228314,
            0.016593916,
            -0.0000001458,
            0.0000002328,
            -0.0000688706,
            -0.0000007143,
            -0.0001399968,
            0.0001382647,
            0.0000007785,
            0.0000002339,
            -0.0000009578,
            0.0002734126,
            -0.0000004464
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000032151,
            -0.0000012074,
            0.0000003697,
            0.0000002301,
            0.0000000277,
            0.0000021743,
            0.0000008255,
            0.0003293911,
            0.030745479,
            -0.0000001498,
            0.0000001812,
            -0.000095684,
            -0.0000010321,
            -0.0001086523,
            0.0001152254,
            0.0000009477,
            0.0000001084,
            -0.000000947,
            0.0014356394,
            0.0000001392
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000032685,
            -0.0000008698,
            0.0000003691,
            0.0000000348,
            0.0000000007,
            0.0000018155,
            0.0000010172,
            0.0004392892,
            0.0403641567,
            -0.0000000851,
            0.0000001658,
            -0.0000284415,
            -0.0000012354,
            -0.0003159152,
            0.0000501534,
            0.0000005168,
            -0.0000002659,
            -0.0000008367,
            -0.0011320584,
            -0.0000009362
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000014121,
            -0.0000000068,
            0.0000001378,
            0.0000002183,
            0.0000000222,
            0.000000456,
            0.0000004439,
            0.0006515662,
            0.0284121252,
            0.000000008,
            0.0000000822,
            0.0001108521,
            -0.0000005273,
            -0.0000079834,
            0.0000537805,
            0.0000003419,
            -0.0000002611,
            -0.0000006476,
            0.0007268865,
            -0.0000006636
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000008617,
            0.000000706,
            0.000000519,
            -0.0000006991,
            0.000001639,
            -0.0000004458,
            0.0000002185,
            0.0002490277,
            0.0119234974,
            -0.0000018746,
            0.0000011937,
            -0.0002454585,
            -0.0000006659,
            -0.0000745871,
            0.0001759148,
            0.0000035955,
            -0.0000049918,
            -0.000000859,
            -0.0001898629,
            -0.0000021684
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000008146,
            -0.0000002126,
            0.0000007132,
            0.0000006721,
            0.00000192,
            -0.0000000331,
            0.0000003037,
            -0.0002328655,
            0.0186314188,
            -0.0000023234,
            0.0000014018,
            -0.0003062199,
            -0.0000009248,
            -0.0001494709,
            0.0001821577,
            0.0000049316,
            -0.0000055054,
            -0.0000016886,
            0.000416377,
            -0.0000008342
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000006011,
            -0.0000004624,
            0.0000006623,
            0.0000012753,
            0.0000017406,
            0.0000000948,
            0.0000003387,
            -0.0000090692,
            0.0199263003,
            -0.0000021004,
            0.0000015329,
            -0.0004780691,
            -0.0000009497,
            -0.0001155934,
            0.0002151443,
            0.0000043818,
            -0.0000056333,
            -0.0000020244,
            -0.0000539428,
            -0.0000013197
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000016518,
            -0.0000013356,
            0.0000006164,
            0.000002929,
            0.0000015319,
            0.0000007994,
            0.0000003853,
            -0.0001235364,
            0.0191304363,
            -0.0000018468,
            0.0000014223,
            -0.0004015374,
            -0.0000009464,
            -0.000156506,
            0.0002430501,
            0.0000033412,
            -0.0000051121,
            -0.0000019031,
            0.0010266386,
            -0.0000017767
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000032099,
            -0.0000029025,
            0.0000005703,
            0.0000045364,
            0.000001381,
            0.0000026088,
            0.0000003814,
            -0.0006686304,
            0.0180351983,
            -0.0000017355,
            0.0000014824,
            -0.000230559,
            -0.0000009309,
            -0.0002139402,
            0.0001784827,
            0.0000003604,
            -0.0000036696,
            -0.000001362,
            0.0011253532,
            -0.0000030362
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000007385,
            -0.0000035904,
            0.0000004989,
            0.0000058904,
            0.0000012142,
            0.000003314,
            0.0000003739,
            -0.0007704006,
            0.0193424169,
            -0.0000015257,
            0.0000013998,
            -0.0004280158,
            -0.0000008602,
            -0.0001740632,
            0.0002060845,
            0.0000006989,
            -0.0000026096,
            -0.0000010308,
            0.0012353135,
            -0.000004997
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000107451,
            -0.000003464,
            0.0000003926,
            0.0000063329,
            0.0000011229,
            0.0000034056,
            0.000000381,
            -0.0008055848,
            0.017218141,
            -0.0000013208,
            0.0000013132,
            -0.0003330024,
            -0.0000008437,
            -0.0000830838,
            0.0001474341,
            0.000000631,
            -0.0000014005,
            -0.0000012547,
            0.0010074701,
            -0.0000056432
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000124985,
            -0.0000034532,
            0.0000004023,
            0.0000058427,
            0.0000008763,
            0.0000035944,
            0.0000004103,
            -0.0005169923,
            0.0154187775,
            -0.0000011848,
            0.0000011895,
            -0.0002767839,
            -0.000000816,
            -0.0001709103,
            0.0001732844,
            0.0000007178,
            -0.000001395,
            -0.0000010564,
            0.0008460972,
            -0.0000058919
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000120155,
            -0.0000028632,
            0.0000003455,
            0.000005421,
            0.0000007507,
            0.000003438,
            0.0000004677,
            -0.0004365975,
            0.0147410676,
            -0.0000009269,
            0.0000010919,
            -0.000246516,
            -0.0000008215,
            -0.0001187752,
            0.0001444822,
            0.0000008569,
            -0.0000008928,
            -0.000001485,
            0.0012099847,
            -0.0000053979
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000125411,
            -0.0000031613,
            0.0000003989,
            0.0000051319,
            0.0000006345,
            0.0000036285,
            0.0000004653,
            -0.0002702441,
            0.0133330919,
            -0.0000008924,
            0.0000010222,
            -0.0002602105,
            -0.0000008571,
            -0.0001305215,
            0.0001578645,
            0.000000743,
            -0.0000012143,
            -0.0000016558,
            0.0004208396,
            -0.0000051536
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000214495,
            -0.0000045962,
            0.0000006681,
            0.0000067929,
            0.0000008091,
            0.000005585,
            0.0000009328,
            -0.0005030961,
            0.0259583231,
            -0.0000012563,
            0.0000015869,
            -0.0003786395,
            -0.0000015755,
            -0.0004007311,
            0.0002887804,
            0.0000016966,
            -0.0000021799,
            -0.0000020148,
            -0.0005268085,
            -0.000008466
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000181322,
            -0.000004257,
            0.0000006275,
            0.0000051931,
            0.0000005559,
            0.0000057406,
            0.0000009959,
            -0.0005077786,
            0.0236460722,
            -0.0000011143,
            0.0000013778,
            -0.0001454936,
            -0.0000015523,
            -0.0003021657,
            0.0002155934,
            0.0000013499,
            -0.0000011344,
            -0.0000029048,
            -0.0001116321,
            -0.0000057463
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000130416,
            -0.0000032216,
            0.0000005396,
            0.000003314,
            0.0000003195,
            0.0000049056,
            0.0000009264,
            -0.0001682544,
            0.0192689371,
            -0.000000787,
            0.0000010429,
            -0.0001306044,
            -0.0000014217,
            -0.0002979478,
            0.0002300032,
            0.0000015668,
            -0.0000011282,
            -0.0000023287,
            0.000781512,
            -0.0000041617
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000115386,
            -0.0000025562,
            0.0000004173,
            0.0000026057,
            0.0000002259,
            0.0000040591,
            0.0000009107,
            -0.0001434147,
            0.0182565033,
            -0.0000005916,
            0.0000007787,
            -0.0002029137,
            -0.0000012806,
            -0.0002721738,
            0.0001503656,
            0.000001072,
            -0.000000653,
            -0.0000017162,
            0.000526982,
            -0.0000030562
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000079862,
            -0.000001769,
            0.0000003532,
            0.0000015196,
            0.0000001332,
            0.0000029504,
            0.0000007635,
            0.0002210878,
            0.0177126306,
            -0.0000003518,
            0.0000005643,
            -0.0000420817,
            -0.0000010236,
            -0.0002681662,
            0.0001949126,
            0.000001,
            -0.0000006887,
            -0.0000009968,
            -0.0003347722,
            -0.0000017339
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000076838,
            -0.000001649,
            0.0000003578,
            0.000001046,
            0.0000000393,
            0.0000027721,
            0.0000008426,
            0.00003761,
            0.0195769455,
            -0.0000003561,
            0.0000004597,
            -0.000047546,
            -0.0000011329,
            -0.0000287545,
            0.0000664264,
            0.0000013171,
            -0.000000279,
            -0.0000016599,
            0.0008398465,
            -0.0000016772
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000055239,
            -0.0000011848,
            0.0000002688,
            0.0000007297,
            0.0000000432,
            0.0000022267,
            0.0000006781,
            0.0003224145,
            0.0177761957,
            -0.000000213,
            0.0000003894,
            -0.0001680045,
            -0.0000008644,
            -0.0000302377,
            0.0001458161,
            0.000000674,
            0.0000000693,
            -0.0000007912,
            -0.0007720819,
            -0.0000011524
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000041861,
            -0.0000012507,
            0.0000002741,
            0.0000004329,
            0.0000000046,
            0.0000019065,
            0.0000005852,
            0.0003341148,
            0.0158078303,
            -0.000000201,
            0.0000002226,
            -0.0001389851,
            -0.0000008181,
            -0.0000645034,
            0.0001114999,
            0.0000005426,
            -0.0000001518,
            -0.0000009448,
            0.0002214187,
            -0.0000000902
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000026472,
            -0.0000005396,
            0.0000001773,
            0.0000002158,
            0.0000000125,
            0.0000011119,
            0.0000004566,
            0.000123716,
            0.0130955268,
            -0.0000000689,
            0.0000001646,
            -0.0000346047,
            -0.0000006073,
            -0.0001040784,
            0.0000892778,
            0.0000000463,
            0.0000000565,
            -0.000000443,
            -0.0005030027,
            -0.0000005534
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000022161,
            -0.0000005188,
            0.0000001487,
            0.0000002005,
            0.0000000178,
            0.0000008657,
            0.0000003648,
            0.000266539,
            0.0117658294,
            -0.0000000615,
            0.0000001487,
            0.0000361998,
            -0.0000004717,
            -0.0001730789,
            0.0000573916,
            0.0000001837,
            -0.0000003555,
            -0.0000003411,
            0.0002348492,
            -0.0000001469
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000026936,
            -0.0000007743,
            0.000000225,
            0.000000136,
            0.0000000058,
            0.0000012776,
            0.0000005587,
            -0.000016617,
            0.0219040713,
            -0.0000000424,
            0.0000001209,
            0.0000079427,
            -0.0000007037,
            -0.0000030042,
            0.0001412843,
            0.0000005619,
            -0.0000000811,
            -0.0000005997,
            -0.0015979508,
            -0.000000212
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000002314,
            -0.0000005702,
            0.0000002698,
            0.0000000466,
            -0.0000000033,
            0.000001211,
            0.0000006302,
            0.0004294218,
            0.0312649735,
            -0.0000000612,
            0.000000115,
            -0.0000702791,
            -0.0000007832,
            0.0000280318,
            0.0000730536,
            0.0000002235,
            -0.0000004697,
            -0.0000007097,
            0.0003665337,
            -0.0000008798
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000006733,
            -0.000000208,
            0.0000000969,
            0.0000000832,
            0.0000000132,
            0.0000004067,
            0.0000003031,
            0.0002141256,
            0.0218511692,
            0.0000000142,
            0.0000000725,
            -0.0001721191,
            -0.0000003571,
            -0.0000034923,
            0.0000743684,
            0.0000001506,
            -0.0000000071,
            -0.0000001552,
            -0.0005540347,
            -0.0000005689
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000005954,
            0.0000009143,
            0.000000248,
            -0.0000011679,
            0.0000006658,
            -0.0000006159,
            0.0000001206,
            0.0000035416,
            0.0086226741,
            -0.0000008129,
            0.000000529,
            -0.0001435462,
            -0.0000003259,
            0.0000229954,
            0.000081827,
            0.0000007512,
            -0.0000010307,
            -0.0000000366,
            -0.0000819535,
            -0.0000010249
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.000000523,
            0.0000007633,
            0.0000003558,
            -0.0000008999,
            0.000000858,
            -0.0000008934,
            0.0000001902,
            0.0000354699,
            0.0116077475,
            -0.0000011203,
            0.0000007145,
            -0.0002468828,
            -0.0000004364,
            -0.0000749269,
            0.0001340561,
            0.0000018458,
            -0.0000017255,
            -0.00000038,
            0.0001960538,
            -0.0000003407
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000003548,
            0.000000634,
            0.000000355,
            -0.0000006281,
            0.0000007608,
            -0.0000006421,
            0.0000001846,
            0.0003260488,
            0.0150653802,
            -0.0000009734,
            0.0000007462,
            -0.0002139131,
            -0.0000005121,
            -0.0001447944,
            0.000165853,
            0.0000020903,
            -0.0000018821,
            -0.0000005272,
            -0.0002169154,
            -0.0000002726
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000004671,
            0.0000000079,
            0.0000003346,
            0.0000000997,
            0.0000006599,
            0.000000001,
            0.0000002334,
            0.0001320019,
            0.0162851619,
            -0.0000009465,
            0.0000008051,
            -0.0001649299,
            -0.000000561,
            -0.0001973041,
            0.0001563464,
            0.0000023264,
            -0.0000015569,
            -0.0000007111,
            -0.00110767,
            -0.0000000011
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.000000586,
            -0.0000006354,
            0.0000003321,
            0.0000007937,
            0.0000005065,
            0.0000004645,
            0.0000002547,
            -0.0002491564,
            0.0151985926,
            -0.000000813,
            0.0000006441,
            -0.0001129363,
            -0.0000005685,
            -0.0001253793,
            0.0000538181,
            -0.0000000945,
            -0.00000158,
            -0.0000002785,
            -0.000329632,
            -0.0000000765
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000008891,
            -0.0000010631,
            0.0000003376,
            0.0000015087,
            0.0000005118,
            0.0000010531,
            0.0000002387,
            -0.0001528266,
            0.0138678193,
            -0.0000008207,
            0.0000006805,
            -0.0002379062,
            -0.0000005777,
            -0.0001910536,
            0.0001158026,
            0.0000000836,
            -0.0000010062,
            -0.0000003056,
            0.0022761032,
            -0.0000008075
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000020922,
            -0.0000008795,
            0.0000002497,
            0.0000012757,
            0.000000421,
            0.0000008327,
            0.0000002395,
            -0.0000459616,
            0.015210766,
            -0.0000006496,
            0.0000006678,
            -0.0001105813,
            -0.000000496,
            -0.0002056245,
            0.0001416283,
            -0.0000000884,
            -0.0000005007,
            0.0000000323,
            -0.000803977,
            -0.0000012154
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000018233,
            -0.0000011014,
            0.000000232,
            0.0000014023,
            0.0000003689,
            0.0000011812,
            0.0000002616,
            -0.0001367017,
            0.0136575331,
            -0.0000005795,
            0.0000006555,
            -0.0001398769,
            -0.0000004762,
            -0.0001578608,
            0.0001012259,
            0.0000003594,
            -0.0000001405,
            -0.0000001539,
            0.0001230127,
            -0.0000007171
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000026984,
            -0.0000012547,
            0.0000002549,
            0.0000016336,
            0.0000003157,
            0.00000144,
            0.000000316,
            -0.0002689258,
            0.0130805435,
            -0.0000005711,
            0.0000006589,
            -0.0003010735,
            -0.0000005597,
            0.000017863,
            0.0000955441,
            0.0000001708,
            -0.0000000513,
            -0.0000005246,
            0.0002241671,
            -0.0000008322
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000035803,
            -0.0000010837,
            0.0000002384,
            0.0000016413,
            0.0000002687,
            0.0000013582,
            0.0000002784,
            -0.0000694405,
            0.0113858596,
            -0.0000004904,
            0.0000005553,
            -0.0002929947,
            -0.0000005261,
            -0.0001657019,
            0.0000802255,
            -0.0000000337,
            0.000000086,
            -0.0000003553,
            -0.0006888627,
            -0.0000010253
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000067532,
            -0.0000020178,
            0.0000004165,
            0.0000022833,
            0.0000003305,
            0.0000025339,
            0.0000005933,
            -0.0001819844,
            0.0208618087,
            -0.0000007655,
            0.0000009742,
            0.0000297876,
            -0.000000989,
            -0.0004315183,
            0.0001412156,
            0.0000002199,
            -0.0000003057,
            -0.0000011405,
            0.0013231882,
            -0.000001769
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000048909,
            -0.0000017831,
            0.0000004255,
            0.0000014795,
            0.000000217,
            0.0000024811,
            0.0000006515,
            -0.0003987416,
            0.0217018773,
            -0.0000006528,
            0.0000008134,
            -0.0002475862,
            -0.0000010354,
            -0.0001708937,
            0.0001411814,
            0.0000005291,
            0.0000000335,
            -0.000000919,
            0.0005784844,
            -0.0000013768
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000049455,
            -0.0000013183,
            0.0000003634,
            0.0000012184,
            0.000000154,
            0.0000019276,
            0.0000005762,
            -0.000410119,
            0.0211602112,
            -0.0000004209,
            0.0000005518,
            0.0001029494,
            -0.0000009469,
            -0.0000421364,
            0.0001795487,
            0.0000007846,
            -0.0000002169,
            -0.000000582,
            -0.0004193871,
            -0.0000009839
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000047718,
            -0.0000013064,
            0.0000003404,
            0.0000009293,
            0.0000000879,
            0.0000017766,
            0.0000005831,
            0.0000332648,
            0.0191538829,
            -0.0000004468,
            0.000000583,
            -0.0001557653,
            -0.0000009211,
            -0.0002574669,
            0.0002204404,
            0.0000006136,
            0.0000000108,
            -0.0000006869,
            0.0004856344,
            -0.0000006592
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000033251,
            -0.000000903,
            0.0000002862,
            0.0000005423,
            0.0000000581,
            0.0000014346,
            0.0000005346,
            -0.0000383863,
            0.0186720037,
            -0.0000002356,
            0.0000003602,
            -0.0002993045,
            -0.000000753,
            -0.0003198453,
            0.0001263313,
            0.0000004042,
            -0.0000000998,
            -0.0000005974,
            -0.000387007,
            -0.0000006849
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000024348,
            -0.0000008705,
            0.0000003017,
            0.0000004198,
            0.0000000296,
            0.0000013008,
            0.0000005905,
            -0.0001250842,
            0.0215524224,
            -0.0000002096,
            0.0000001623,
            -0.0000922519,
            -0.0000008419,
            -0.0003082626,
            0.0001173648,
            0.000000866,
            0.0000000034,
            -0.0000005731,
            -0.0004888532,
            -0.000000057
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000028571,
            -0.0000004776,
            0.0000002433,
            0.0000002635,
            0.000000006,
            0.0000010024,
            0.0000005106,
            -0.0002095817,
            0.0200795814,
            -0.0000001705,
            0.0000002009,
            0.000041011,
            -0.00000072,
            -0.0002482059,
            0.0001281945,
            0.0000000856,
            0.0000000395,
            -0.0000003111,
            -0.0008542541,
            -0.0000001612
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000015525,
            -0.0000003816,
            0.0000001873,
            0.0000002166,
            0.0000000253,
            0.0000007084,
            0.0000004091,
            -0.0000783644,
            0.0183811969,
            -0.0000000738,
            0.0000001593,
            -0.0001496537,
            -0.0000005383,
            -0.0000429892,
            0.0000999807,
            0.0000003578,
            0.0000002364,
            -0.0000002019,
            -0.0005299081,
            -0.0000000403
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000021733,
            -0.000000359,
            0.0000001545,
            0.0000003077,
            0.0000000268,
            0.0000006929,
            0.0000003328,
            0.0000947727,
            0.0173168547,
            -0.0000000909,
            0.0000001629,
            -0.0000684835,
            -0.000000463,
            -0.0001185247,
            0.0000567148,
            0.0000001677,
            0.0000000097,
            -0.0000004381,
            -0.0003456904,
            -0.0000003196
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000013387,
            -0.0000003328,
            0.0000001194,
            0.0000000149,
            0.0000000083,
            0.0000004812,
            0.0000002893,
            0.0003836065,
            0.0151375478,
            -0.000000078,
            0.0000000554,
            -0.0000134515,
            -0.0000003849,
            -0.0001148812,
            0.0000765162,
            -0.0000000363,
            -0.0000000309,
            -0.0000000726,
            0.0009215722,
            -0.0000003396
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000012439,
            -0.0000003819,
            0.00000022,
            0.0000001656,
            0.0000000254,
            0.0000005176,
            0.0000004382,
            0.0000377108,
            0.0260248117,
            -0.0000000689,
            0.0000001356,
            0.0000041738,
            -0.0000005638,
            -0.0000844023,
            0.0000654941,
            0.0000001417,
            0.0000001733,
            -0.0000001371,
            0.0002337934,
            0.0000000686
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000012149,
            -0.0000003455,
            0.0000002368,
            -0.000000044,
            -0.0000000042,
            0.0000007322,
            0.0000005523,
            0.0003123807,
            0.04033654,
            -0.0000000463,
            0.0000000752,
            0.0000191518,
            -0.0000007093,
            -0.0001092175,
            0.0001433322,
            0.0000000427,
            0.0000001499,
            0.0000000518,
            0.000668537,
            0.0000000009
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.5,
            0.75
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000004605,
            -0.0000000973,
            0.0000001247,
            0.0000000677,
            0.0000000173,
            0.0000001445,
            0.0000003047,
            0.0002433658,
            0.029738466,
            -0.0000000286,
            0.000000034,
            0.0000177598,
            -0.0000003841,
            -0.0001469486,
            0.0001339974,
            0.0000000387,
            -0.0000000448,
            0.0000000336,
            -0.0000613674,
            -0.0000001037
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000045122,
            -0.0000076499,
            0.0000038479,
            0.0000168824,
            0.0000156155,
            0.0000037274,
            0.0000009832,
            -0.0012613349,
            0.0856071842,
            -0.0000154509,
            0.0000080228,
            -0.002492322,
            -0.0000039384,
            -0.0006767063,
            0.0011926705,
            0.0000223418,
            -0.0000485932,
            -0.000011441,
            0.0039739699,
            -0.0000258575
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000178463,
            -0.0000173235,
            0.0000045265,
            0.0000354878,
            0.0000185153,
            0.0000102778,
            0.0000014488,
            -0.0031641949,
            0.1209476052,
            -0.0000182162,
            0.0000105523,
            -0.0026260515,
            -0.0000051588,
            -0.000852533,
            0.0015293009,
            0.0000296573,
            -0.0000611235,
            -0.0000159553,
            0.0030725958,
            -0.000065437
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.000034307,
            -0.0000243073,
            0.0000038532,
            0.0000473916,
            0.0000159237,
            0.000015583,
            0.000001597,
            -0.0042007768,
            0.1092818624,
            -0.0000156988,
            0.0000099059,
            -0.0029978019,
            -0.0000048803,
            -0.0007787334,
            0.001269919,
            0.0000249847,
            -0.0000544041,
            -0.0000147479,
            0.0060914872,
            -0.0000921082
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000580179,
            -0.000026681,
            0.0000029782,
            0.0000560332,
            0.000013194,
            0.0000186584,
            0.0000014893,
            -0.0045526758,
            0.096122064,
            -0.0000124532,
            0.0000087467,
            -0.0021586144,
            -0.0000041524,
            -0.0008201123,
            0.0010610294,
            0.0000223064,
            -0.0000456731,
            -0.0000150038,
            0.0075192943,
            -0.0001060849
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000943362,
            -0.0000284472,
            0.0000022102,
            0.0000640647,
            0.0000111446,
            0.000022273,
            0.000001319,
            -0.0061649315,
            0.0872429998,
            -0.0000099802,
            0.0000078475,
            -0.0021355609,
            -0.0000035057,
            -0.0006241047,
            0.0007955329,
            0.0000183851,
            -0.0000400466,
            -0.0000154958,
            0.0021676728,
            -0.0001224938
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001556434,
            -0.0000342863,
            0.0000019466,
            0.0000812538,
            0.0000106047,
            0.0000292951,
            0.000001418,
            -0.0067514232,
            0.0750715879,
            -0.0000089914,
            0.0000075078,
            -0.001790837,
            -0.000003264,
            -0.0006599746,
            0.000774428,
            0.0000166721,
            -0.00003792,
            -0.0000144623,
            0.0032030886,
            -0.0001498616
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001717898,
            -0.0000318161,
            0.000001755,
            0.0000753435,
            0.0000085914,
            0.0000297872,
            0.0000015682,
            -0.0066823751,
            0.0682143616,
            -0.0000076444,
            0.0000071851,
            -0.0017868663,
            -0.0000031707,
            -0.000569258,
            0.0006655371,
            0.0000152671,
            -0.0000336067,
            -0.000013002,
            0.0033412694,
            -0.0001455112
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001649279,
            -0.0000290066,
            0.0000017733,
            0.0000659678,
            0.0000069804,
            0.0000303029,
            0.0000019335,
            -0.0057591908,
            0.0633742532,
            -0.0000066492,
            0.0000070694,
            -0.00115106,
            -0.000003684,
            -0.0004665292,
            0.0005873825,
            0.0000136419,
            -0.0000266035,
            -0.0000134535,
            0.0031778283,
            -0.0001260254
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001480987,
            -0.0000227697,
            0.0000014443,
            0.0000526682,
            0.0000050975,
            0.0000262428,
            0.0000018691,
            -0.004535815,
            0.0551062546,
            -0.0000049533,
            0.0000055138,
            -0.0007246591,
            -0.000003404,
            -0.0007644184,
            0.0006082175,
            0.0000120639,
            -0.0000228697,
            -0.0000119537,
            0.0025162744,
            -0.0001058059
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001280469,
            -0.0000204141,
            0.0000014407,
            0.0000423142,
            0.0000039093,
            0.0000258957,
            0.0000021843,
            -0.0031668718,
            0.046944716,
            -0.000004425,
            0.0000053676,
            -0.0006218914,
            -0.0000036962,
            -0.0005686144,
            0.0006235956,
            0.00001055,
            -0.0000163309,
            -0.0000121106,
            0.0002355516,
            -0.0000827033
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001915195,
            -0.0000309702,
            0.0000024763,
            0.000057416,
            0.0000049159,
            0.0000417088,
            0.0000039142,
            -0.0037961698,
            0.0823385322,
            -0.0000064341,
            0.0000082474,
            -0.0012713462,
            -0.0000063479,
            -0.0006714195,
            0.0010846347,
            0.0000173929,
            -0.0000221007,
            -0.00001904,
            -0.0017729624,
            -0.0001169823
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001256278,
            -0.0000230649,
            0.0000021105,
            0.0000332496,
            0.0000025022,
            0.0000335407,
            0.0000036538,
            -0.0025969758,
            0.0668132493,
            -0.0000042754,
            0.0000057331,
            -0.0007212832,
            -0.000005522,
            -0.0006881235,
            0.0006266445,
            0.0000121886,
            -0.0000116806,
            -0.0000160764,
            0.0032949413,
            -0.0000660264
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000861261,
            -0.0000155218,
            0.0000013949,
            0.0000196789,
            0.0000013986,
            0.0000246524,
            0.0000028888,
            -0.001221769,
            0.0528339468,
            -0.0000024518,
            0.0000039718,
            -0.0002071046,
            -0.0000038722,
            -0.000603972,
            0.0003993756,
            0.0000092954,
            -0.000008978,
            -0.0000115843,
            0.0010496675,
            -0.0000410186
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000531413,
            -0.000011051,
            0.0000011258,
            0.0000113803,
            0.0000007931,
            0.0000176912,
            0.0000023125,
            -0.0006058434,
            0.0433524712,
            -0.0000016439,
            0.000002619,
            -0.0002309221,
            -0.0000031954,
            -0.0004658625,
            0.0002910773,
            0.0000062591,
            -0.0000047529,
            -0.0000080516,
            0.0020888292,
            -0.0000244307
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000356931,
            -0.0000078582,
            0.0000008981,
            0.0000073956,
            0.000000483,
            0.0000135038,
            0.0000020868,
            -0.0004487026,
            0.0404298936,
            -0.0000011132,
            0.0000017613,
            0.0000606377,
            -0.000002737,
            -0.0004172962,
            0.0003192984,
            0.0000036835,
            -0.00000362,
            -0.0000060101,
            0.0006722726,
            -0.0000151305
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000282076,
            -0.0000070763,
            0.0000008672,
            0.0000054488,
            0.0000002782,
            0.0000122982,
            0.000002012,
            -0.0001966978,
            0.039854103,
            -0.0000008948,
            0.0000015149,
            -0.0000734869,
            -0.0000025796,
            -0.0002875589,
            0.0002208466,
            0.0000032106,
            -0.000002042,
            -0.0000056017,
            0.0025568729,
            -0.0000115787
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000188089,
            -0.0000052848,
            0.0000006428,
            0.0000030889,
            0.0000001531,
            0.0000083202,
            0.0000015183,
            0.0003160815,
            0.0339389889,
            -0.0000006084,
            0.0000009746,
            -0.0000341847,
            -0.0000019962,
            -0.0002714561,
            0.0002926984,
            0.0000024957,
            -0.0000008504,
            -0.0000036019,
            0.0014087656,
            -0.0000064061
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000104148,
            -0.0000036778,
            0.0000004684,
            0.0000017504,
            0.0000000981,
            0.000006262,
            0.0000011644,
            0.0001273701,
            0.0267341382,
            -0.0000004029,
            0.0000006798,
            0.0000319698,
            -0.0000014364,
            -0.0001108215,
            0.0001284263,
            0.0000014588,
            -0.0000005078,
            -0.0000025104,
            0.0027171168,
            -0.0000037699
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000066592,
            -0.0000022093,
            0.0000003147,
            0.0000009295,
            0.0000000605,
            0.0000040657,
            0.0000008319,
            0.000175453,
            0.0224562678,
            -0.0000001482,
            0.0000004217,
            -0.0000671535,
            -0.0000009947,
            -0.0001008275,
            0.0000594327,
            0.0000007648,
            -0.0000003353,
            -0.0000016704,
            -0.000510301,
            -0.0000016676
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000042206,
            -0.0000018369,
            0.0000002782,
            0.0000007038,
            0.0000000334,
            0.0000029104,
            0.0000006359,
            0.0002335022,
            0.0184245823,
            -0.0000001212,
            0.0000002172,
            -0.000032042,
            -0.0000008238,
            0.0000373463,
            -0.0000204948,
            0.0000008874,
            -0.0000001862,
            -0.0000009582,
            0.0006606579,
            -0.0000017118
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000062795,
            -0.0000018306,
            0.0000002726,
            0.0000006153,
            0.0000000194,
            0.0000033076,
            0.0000008383,
            0.0002048044,
            0.0297674678,
            -0.0000001534,
            0.0000002379,
            0.0000278246,
            -0.0000010325,
            -0.0001380661,
            0.0000709702,
            0.0000007257,
            -0.0000004459,
            -0.0000013009,
            0.0004519646,
            -0.0000024902
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000029322,
            -0.0000016992,
            0.0000002839,
            0.0000002963,
            0.0000000122,
            0.0000028488,
            0.0000009089,
            0.0000085302,
            0.0386748625,
            -0.0000000532,
            0.0000001494,
            -0.0000904869,
            -0.0000010536,
            0.0000342304,
            0.0000351414,
            0.0000008839,
            -0.0000001864,
            -0.0000012434,
            -0.000681309,
            -0.0000010266
        ]
    },
    {
        "PtHH_bin":[
            0.0,
            20.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000004977,
            -0.0000004966,
            0.0000001226,
            -0.0000000065,
            0.0000000082,
            0.0000009418,
            0.0000003595,
            0.0001572163,
            0.0209166702,
            -0.0000000273,
            0.0000000584,
            0.0000907347,
            -0.0000004315,
            -0.0000028121,
            0.0000425153,
            0.000000083,
            0.0000001028,
            -0.0000004851,
            -0.000334481,
            -0.000000548
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000032767,
            -0.0000089914,
            0.0000042356,
            0.0000201047,
            0.0000178889,
            0.0000046137,
            0.0000011798,
            -0.0013852547,
            0.0973356858,
            -0.0000173631,
            0.0000090046,
            -0.0023968974,
            -0.0000043767,
            -0.0007154889,
            0.0011582426,
            0.0000249235,
            -0.0000532354,
            -0.0000131034,
            0.0033873241,
            -0.0000251547
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000185996,
            -0.0000200747,
            0.0000051377,
            0.0000425553,
            0.0000214753,
            0.0000115124,
            0.0000016355,
            -0.0033058827,
            0.1302037617,
            -0.0000207409,
            0.0000114125,
            -0.0032698643,
            -0.0000058663,
            -0.001144719,
            0.0015323854,
            0.0000312182,
            -0.0000661635,
            -0.0000179861,
            0.0032826584,
            -0.0000730565
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000406849,
            -0.0000264685,
            0.0000041684,
            0.000055012,
            0.000018349,
            0.0000161634,
            0.0000016061,
            -0.0044342949,
            0.131375491,
            -0.0000175815,
            0.0000106946,
            -0.0031108193,
            -0.0000051221,
            -0.0009171184,
            0.0014348442,
            0.0000283822,
            -0.0000624297,
            -0.0000156003,
            0.0035655037,
            -0.0001011108
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000686179,
            -0.0000311272,
            0.000003513,
            0.0000656586,
            0.000015614,
            0.0000218629,
            0.0000017297,
            -0.0056815956,
            0.1206132462,
            -0.0000148357,
            0.000010327,
            -0.0025511634,
            -0.0000049389,
            -0.0006761085,
            0.0012314246,
            0.0000259066,
            -0.000054678,
            -0.0000179649,
            0.0013925339,
            -0.000124828
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0001119784,
            -0.0000337667,
            0.0000026117,
            0.00007673,
            0.0000134349,
            0.0000269271,
            0.0000016205,
            -0.0068372808,
            0.1048683985,
            -0.0000119168,
            0.0000095168,
            -0.001996996,
            -0.0000042205,
            -0.0012097697,
            0.0010793804,
            0.0000207484,
            -0.0000468232,
            -0.0000190871,
            0.002295847,
            -0.0001445611
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001875243,
            -0.0000408468,
            0.0000023344,
            0.0000978828,
            0.00001296,
            0.0000345313,
            0.0000016541,
            -0.0082035089,
            0.0950692345,
            -0.0000109147,
            0.0000091204,
            -0.0022713416,
            -0.000003862,
            -0.000999563,
            0.0009101594,
            0.0000204352,
            -0.0000474633,
            -0.0000167715,
            0.0026577659,
            -0.0001843965
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0002141711,
            -0.0000402715,
            0.0000022433,
            0.0000952117,
            0.0000109909,
            0.0000377986,
            0.0000020279,
            -0.0081014094,
            0.0850669367,
            -0.0000097301,
            0.0000091134,
            -0.0015457382,
            -0.0000042555,
            -0.0007916325,
            0.0008194574,
            0.0000191366,
            -0.0000429693,
            -0.0000176936,
            0.0013018627,
            -0.0001812777
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0002106662,
            -0.0000356416,
            0.000002163,
            0.0000827075,
            0.0000087318,
            0.0000379675,
            0.0000023849,
            -0.0071897833,
            0.0809018565,
            -0.0000081076,
            0.0000086394,
            -0.0014507182,
            -0.000004665,
            -0.000811514,
            0.0008790819,
            0.0000173948,
            -0.0000348689,
            -0.0000168193,
            0.0045407919,
            -0.0001616172
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001936739,
            -0.0000320543,
            0.0000021558,
            0.0000688687,
            0.0000067572,
            0.0000358053,
            0.0000025871,
            -0.0054558654,
            0.0691430073,
            -0.0000073427,
            0.0000082285,
            -0.0010600168,
            -0.0000047437,
            -0.0008041992,
            0.0007954004,
            0.0000157934,
            -0.0000284105,
            -0.0000143979,
            0.0013592982,
            -0.0001373373
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001592258,
            -0.000025616,
            0.0000018891,
            0.0000513545,
            0.0000047982,
            0.0000332514,
            0.0000028736,
            -0.0039780256,
            0.0647870972,
            -0.0000054542,
            0.0000069653,
            -0.0009405046,
            -0.0000047986,
            -0.000870075,
            0.0006907789,
            0.0000147346,
            -0.0000219106,
            -0.0000167127,
            0.0029810206,
            -0.0001073878
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002567159,
            -0.0000421383,
            0.0000034077,
            0.0000756907,
            0.0000064528,
            0.0000571133,
            0.0000053513,
            -0.006239331,
            0.1176362669,
            -0.0000086569,
            0.0000110535,
            -0.0017845633,
            -0.0000085206,
            -0.0015439373,
            0.0012064939,
            0.0000236947,
            -0.0000296944,
            -0.0000270273,
            0.0022697513,
            -0.000153026
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001782244,
            -0.0000304039,
            0.0000026478,
            0.0000461851,
            0.0000035604,
            0.000045507,
            0.0000050153,
            -0.0033895103,
            0.0950487925,
            -0.0000056247,
            0.0000080126,
            -0.0010454826,
            -0.0000071789,
            -0.0010018472,
            0.000862158,
            0.0000178897,
            -0.0000190741,
            -0.0000224301,
            0.0010895838,
            -0.0000986505
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001209385,
            -0.0000231792,
            0.0000022538,
            0.0000291275,
            0.0000020574,
            0.0000365883,
            0.0000044708,
            -0.0022592981,
            0.0797587457,
            -0.0000038494,
            0.0000056597,
            -0.0005911305,
            -0.0000063858,
            -0.0009345707,
            0.0007942613,
            0.0000136369,
            -0.0000115611,
            -0.0000177104,
            0.0049624366,
            -0.0000606483
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000820265,
            -0.0000170492,
            0.0000017683,
            0.0000177139,
            0.0000011038,
            0.0000269653,
            0.0000036467,
            -0.0011962749,
            0.0675397454,
            -0.0000027078,
            0.0000041222,
            -0.0003208015,
            -0.0000050115,
            -0.0006737723,
            0.0004397595,
            0.0000091453,
            -0.0000071676,
            -0.0000132,
            0.0025655372,
            -0.0000380034
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000053184,
            -0.0000131257,
            0.0000014476,
            0.000011135,
            0.0000006906,
            0.0000207429,
            0.0000031098,
            -0.0004912475,
            0.0582429607,
            -0.0000018263,
            0.0000027458,
            -0.0002376065,
            -0.0000041263,
            -0.0008936109,
            0.0003081823,
            0.0000067602,
            -0.0000030156,
            -0.0000094697,
            0.0014652712,
            -0.0000215447
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000441067,
            -0.0000116047,
            0.0000014182,
            0.000007904,
            0.0000004732,
            0.0000190381,
            0.0000031412,
            -0.0002881121,
            0.0636012738,
            -0.0000015642,
            0.000002502,
            -0.0000636758,
            -0.0000041067,
            -0.0005083307,
            0.0003294213,
            0.0000057887,
            -0.0000035535,
            -0.0000084793,
            -0.0003942941,
            -0.0000172131
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000276702,
            -0.0000077021,
            0.0000010319,
            0.0000041575,
            0.0000002301,
            0.000013106,
            0.0000023663,
            0.0000812883,
            0.0548245769,
            -0.0000008889,
            0.0000014535,
            -0.0000820018,
            -0.000003062,
            -0.0004094494,
            0.0002290527,
            0.0000048525,
            -0.0000021385,
            -0.0000057426,
            -0.0002666489,
            -0.000012409
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000017064,
            -0.000005366,
            0.0000007375,
            0.0000025409,
            0.0000001295,
            0.0000096612,
            0.0000018683,
            0.0004970043,
            0.0447183204,
            -0.0000006231,
            0.0000009264,
            -0.0002488649,
            -0.0000022821,
            -0.0002421273,
            0.0002406599,
            0.0000025919,
            -0.0000009309,
            -0.0000038472,
            0.000600363,
            -0.0000064246
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000121548,
            -0.0000037656,
            0.000000531,
            0.0000019402,
            0.000000088,
            0.0000067415,
            0.000001462,
            0.0007562377,
            0.0389731474,
            -0.0000004242,
            0.0000006204,
            -0.0000943818,
            -0.0000017584,
            -0.0002470299,
            0.0002014064,
            0.0000021594,
            -0.0000008545,
            -0.0000025722,
            -0.0016888978,
            -0.0000049318
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000081165,
            -0.0000028467,
            0.0000004056,
            0.0000012411,
            0.0000000982,
            0.0000048996,
            0.0000011112,
            0.000397978,
            0.0318508258,
            -0.0000003143,
            0.0000005886,
            -0.0000470683,
            -0.0000012898,
            -0.000103777,
            0.000114808,
            0.0000018718,
            -0.0000006689,
            -0.0000020498,
            0.0010560955,
            -0.000003239
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000076004,
            -0.000003618,
            0.0000006405,
            0.0000012228,
            0.0000000698,
            0.0000066253,
            0.0000016469,
            0.0003140985,
            0.0542202377,
            -0.0000003121,
            0.0000005179,
            0.0001235676,
            -0.0000019462,
            -0.0002198415,
            0.0001221078,
            0.0000015543,
            0.0000002517,
            -0.0000023576,
            0.0009673642,
            -0.0000029505
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000068839,
            -0.0000030413,
            0.0000006224,
            0.0000007887,
            0.0000000276,
            0.0000055763,
            0.0000016663,
            0.0002925588,
            0.0709317506,
            -0.0000002533,
            0.000000409,
            0.0001880757,
            -0.0000020279,
            0.0000723385,
            0.0000280974,
            0.0000012436,
            -0.0000003901,
            -0.0000019628,
            0.002355765,
            -0.0000029578
        ]
    },
    {
        "PtHH_bin":[
            20.0,
            40.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000013919,
            -0.0000010488,
            0.0000002598,
            0.0000001595,
            0.0000000155,
            0.0000019178,
            0.0000007359,
            0.0002294777,
            0.042535461,
            -0.0000000899,
            0.0000001506,
            -0.0000412716,
            -0.0000008603,
            0.0000150866,
            0.0000593039,
            0.000000434,
            -0.0000000355,
            -0.000001089,
            0.0022336941,
            -0.0000014664
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000043142,
            -0.0000074456,
            0.0000035194,
            0.0000160635,
            0.0000147658,
            0.0000039217,
            0.0000009989,
            -0.0007416773,
            0.0799343152,
            -0.0000143538,
            0.0000075192,
            -0.001813788,
            -0.0000037826,
            -0.0006793699,
            0.0011164209,
            0.0000217593,
            -0.0000444134,
            -0.0000116884,
            0.0052526073,
            -0.0000210445
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000153983,
            -0.0000155255,
            0.0000042833,
            0.0000326892,
            0.0000180538,
            0.000009165,
            0.000001362,
            -0.0018562663,
            0.1106317822,
            -0.0000176268,
            0.0000103137,
            -0.0026747052,
            -0.000004929,
            -0.0011520894,
            0.0014671261,
            0.0000263694,
            -0.0000591278,
            -0.0000146582,
            0.0011590311,
            -0.0000593359
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000354767,
            -0.0000235024,
            0.0000038486,
            0.000047309,
            0.000015707,
            0.0000149641,
            0.0000015537,
            -0.0037294718,
            0.1102008488,
            -0.0000154313,
            0.0000097872,
            -0.0028037115,
            -0.0000048761,
            -0.0012224898,
            0.0012584379,
            0.0000233762,
            -0.0000521081,
            -0.0000154805,
            0.0071738053,
            -0.0000856382
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000585814,
            -0.000026877,
            0.000003083,
            0.0000561428,
            0.0000134991,
            0.0000192356,
            0.0000015875,
            -0.0053753349,
            0.106849489,
            -0.0000129165,
            0.0000091611,
            -0.002081118,
            -0.0000044359,
            -0.0008376219,
            0.0011621299,
            0.0000223978,
            -0.0000478061,
            -0.000015363,
            0.0008810768,
            -0.0001074804
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000940822,
            -0.0000303071,
            0.0000024823,
            0.0000666313,
            0.0000119924,
            0.0000234288,
            0.000001456,
            -0.0062006844,
            0.097944873,
            -0.0000109607,
            0.0000084836,
            -0.0021787924,
            -0.0000038092,
            -0.0008462377,
            0.0009185067,
            0.0000204466,
            -0.0000406354,
            -0.0000166925,
            0.0061838517,
            -0.0001218394
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0001537735,
            -0.0000356342,
            0.000002154,
            0.0000836934,
            0.0000115186,
            0.0000303942,
            0.0000015943,
            -0.0074000242,
            0.0884924322,
            -0.0000098487,
            0.0000084955,
            -0.0016998405,
            -0.0000036821,
            -0.0006010603,
            0.0008101711,
            0.0000168032,
            -0.0000388831,
            -0.0000154732,
            0.0036454158,
            -0.0001504492
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0001832579,
            -0.0000367976,
            0.0000021855,
            0.0000832403,
            0.0000097866,
            0.0000349892,
            0.0000020481,
            -0.0070143599,
            0.0783448027,
            -0.0000090546,
            0.0000086169,
            -0.0019981723,
            -0.0000041255,
            -0.0010589662,
            0.0007722421,
            0.0000162905,
            -0.0000357971,
            -0.0000141709,
            0.0029149201,
            -0.0001508976
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0001843444,
            -0.0000328365,
            0.0000020895,
            0.0000734659,
            0.0000078493,
            0.000033626,
            0.000002147,
            -0.0062307319,
            0.0764923195,
            -0.0000077499,
            0.000007945,
            -0.0014286446,
            -0.0000042625,
            -0.000811697,
            0.0008403752,
            0.0000146261,
            -0.0000292926,
            -0.0000149568,
            0.0041774492,
            -0.0001338196
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0001731319,
            -0.0000290591,
            0.0000019937,
            0.0000612534,
            0.000005957,
            0.0000331344,
            0.0000024493,
            -0.0054711685,
            0.0691908299,
            -0.0000065645,
            0.000007243,
            -0.0012797507,
            -0.000004406,
            -0.0007819812,
            0.0007366275,
            0.0000137898,
            -0.0000251833,
            -0.0000151805,
            0.0035699599,
            -0.0001195687
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0001519931,
            -0.0000245247,
            0.0000017887,
            0.000050263,
            0.0000046732,
            0.000031917,
            0.000002682,
            -0.0040097002,
            0.0643376401,
            -0.0000055135,
            0.0000068885,
            -0.0006440716,
            -0.0000044485,
            -0.0007446451,
            0.0007821565,
            0.0000120688,
            -0.0000188144,
            -0.0000139166,
            -0.0003075967,
            -0.0000967374
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0002389115,
            -0.0000386578,
            0.0000031822,
            0.0000691257,
            0.0000058477,
            0.000053512,
            0.00000513,
            -0.005176138,
            0.1067237884,
            -0.0000084578,
            0.0000107932,
            -0.0014829635,
            -0.0000082592,
            -0.0018245309,
            0.0011353964,
            0.0000207296,
            -0.0000273493,
            -0.0000267067,
            0.006234644,
            -0.0001417986
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0001623833,
            -0.0000281297,
            0.0000026917,
            0.000042963,
            0.0000033637,
            0.00004138,
            0.0000047125,
            -0.0033881932,
            0.0949383587,
            -0.0000053567,
            0.0000073696,
            -0.0006427128,
            -0.0000068024,
            -0.0013670148,
            0.0008773069,
            0.000014903,
            -0.000015026,
            -0.0000215054,
            0.0021267496,
            -0.0000834398
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0001174967,
            -0.0000217558,
            0.0000021536,
            0.0000264932,
            0.0000017539,
            0.0000351634,
            0.0000043312,
            -0.0015203833,
            0.080165055,
            -0.0000037359,
            0.0000053809,
            -0.0003373586,
            -0.0000062352,
            -0.0008278711,
            0.0006535269,
            0.0000127178,
            -0.0000093418,
            -0.0000165526,
            0.0043434752,
            -0.0000532303
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000798053,
            -0.0000169094,
            0.0000017179,
            0.0000168739,
            0.0000010919,
            0.0000270963,
            0.0000037413,
            -0.0013912993,
            0.0721781788,
            -0.0000026837,
            0.0000039832,
            -0.000021664,
            -0.000005139,
            -0.000793596,
            0.0006186503,
            0.0000092979,
            -0.0000060281,
            -0.0000133809,
            0.0021005847,
            -0.0000335999
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000573752,
            -0.0000128163,
            0.0000013819,
            0.0000103498,
            0.0000005797,
            0.0000214772,
            0.0000031238,
            0.0001478391,
            0.0603162654,
            -0.0000019109,
            0.0000030254,
            -0.0003249484,
            -0.0000041173,
            -0.0008073365,
            0.0003248455,
            0.0000065202,
            -0.0000053412,
            -0.0000094848,
            0.001660374,
            -0.0000234418
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000485127,
            -0.0000115079,
            0.0000013764,
            0.0000085625,
            0.0000004313,
            0.0000194237,
            0.0000032564,
            -0.0000156374,
            0.0672630671,
            -0.0000015693,
            0.0000025832,
            -0.0002152766,
            -0.0000043126,
            -0.0008271998,
            0.0006171523,
            0.0000056563,
            -0.000003788,
            -0.0000090162,
            -0.0009393427,
            -0.0000197723
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000317035,
            -0.0000088569,
            0.0000011174,
            0.0000057717,
            0.0000003239,
            0.0000146444,
            0.0000026465,
            0.0004246515,
            0.0584009049,
            -0.0000011554,
            0.0000016019,
            -0.0002454199,
            -0.0000034328,
            -0.0004526752,
            0.0003282589,
            0.0000037161,
            -0.0000019572,
            -0.0000064263,
            -0.0009978327,
            -0.0000120707
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000021195,
            -0.0000066395,
            0.0000008509,
            0.0000037721,
            0.000000188,
            0.0000112179,
            0.0000020875,
            0.0002554629,
            0.050178322,
            -0.0000007747,
            0.0000013202,
            -0.0000398797,
            -0.0000026425,
            -0.0005870596,
            0.0002296599,
            0.0000030344,
            -0.000000935,
            -0.0000048502,
            -0.0006350268,
            -0.0000065999
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000130229,
            -0.0000043988,
            0.000000633,
            0.0000018683,
            0.0000001015,
            0.0000075654,
            0.0000015243,
            0.0004869068,
            0.0420867599,
            -0.0000004227,
            0.0000007731,
            -0.0001569393,
            -0.00000192,
            -0.0000759986,
            0.0001422869,
            0.000002231,
            -0.0000001991,
            -0.0000031226,
            0.0008561282,
            -0.0000036381
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000091457,
            -0.0000033191,
            0.0000004909,
            0.0000012657,
            0.0000000538,
            0.0000057753,
            0.000001262,
            0.0001978506,
            0.0374391753,
            -0.0000003432,
            0.0000004941,
            0.000025218,
            -0.0000015873,
            -0.000136047,
            0.000082179,
            0.0000012255,
            -0.0000007745,
            -0.000002312,
            -0.0004437415,
            -0.0000029093
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000103354,
            -0.0000040291,
            0.0000006935,
            0.0000014643,
            0.0000000619,
            0.0000073164,
            0.0000017891,
            0.0002384543,
            0.0619045574,
            -0.0000003838,
            0.0000006939,
            0.0000353926,
            -0.000002156,
            -0.0000367268,
            0.0000695268,
            0.0000017426,
            -0.0000005665,
            -0.000002326,
            0.0000715855,
            -0.0000036202
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000074705,
            -0.0000033634,
            0.0000007354,
            0.0000005316,
            -0.0000000295,
            0.0000062899,
            0.0000019937,
            0.0009924951,
            0.0830067473,
            -0.0000001826,
            0.0000003081,
            -0.0003441731,
            -0.0000024019,
            0.0000914742,
            0.0000375558,
            0.0000016426,
            -0.0000002296,
            -0.0000022928,
            0.0027946676,
            -0.0000041018
        ]
    },
    {
        "PtHH_bin":[
            40.0,
            70.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000025447,
            -0.0000012992,
            0.0000003444,
            0.0000003217,
            0.000000031,
            0.0000022634,
            0.0000008635,
            0.0004395028,
            0.0514688529,
            -0.0000001195,
            0.0000001587,
            -0.0000036914,
            -0.0000010652,
            0.000201495,
            -0.0000400843,
            0.000000572,
            -0.0000000908,
            -0.0000012203,
            -0.0001528571,
            -0.0000018658
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000024816,
            -0.0000037407,
            0.0000018968,
            0.000008171,
            0.0000077217,
            0.0000011011,
            0.0000005022,
            -0.0003565794,
            0.042898961,
            -0.0000076999,
            0.0000036236,
            -0.0013760699,
            -0.0000019469,
            -0.0002469601,
            0.0005977032,
            0.0000123481,
            -0.0000228193,
            -0.0000052655,
            0.0004618989,
            -0.0000102309
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000084678,
            -0.0000083799,
            0.0000023389,
            0.0000180356,
            0.0000095608,
            0.0000047491,
            0.0000008073,
            -0.0012320915,
            0.0568650922,
            -0.00000921,
            0.0000054264,
            -0.0015724928,
            -0.0000027334,
            -0.0005024508,
            0.0007553684,
            0.0000145387,
            -0.0000274912,
            -0.0000072787,
            0.004045955,
            -0.0000266436
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000178324,
            -0.0000110317,
            0.0000019899,
            0.0000238518,
            0.0000084305,
            0.0000069394,
            0.0000008015,
            -0.001571416,
            0.0614059154,
            -0.0000081956,
            0.0000051862,
            -0.0015996502,
            -0.0000025179,
            -0.000582584,
            0.0008016561,
            0.000012167,
            -0.0000271314,
            -0.0000063787,
            0.0011718429,
            -0.0000413272
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000289183,
            -0.0000138892,
            0.0000017105,
            0.000028935,
            0.0000074131,
            0.0000098445,
            0.0000008609,
            -0.0026047541,
            0.0558158075,
            -0.0000072133,
            0.0000052519,
            -0.0013697033,
            -0.0000024248,
            -0.0004299378,
            0.0005166756,
            0.0000113862,
            -0.0000255926,
            -0.000007486,
            0.0048830122,
            -0.0000535305
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000486968,
            -0.0000161317,
            0.0000013884,
            0.0000341667,
            0.0000062909,
            0.0000125241,
            0.0000008231,
            -0.0032168424,
            0.053164689,
            -0.0000059908,
            0.0000047052,
            -0.0009907372,
            -0.0000021739,
            -0.0004191204,
            0.0006069904,
            0.0000097323,
            -0.0000213584,
            -0.0000079303,
            0.0035161556,
            -0.0000583047
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000840535,
            -0.0000195089,
            0.0000011954,
            0.0000440404,
            0.0000060576,
            0.0000169279,
            0.000000895,
            -0.0042154013,
            0.0505789066,
            -0.0000054943,
            0.0000048282,
            -0.0009172135,
            -0.0000021794,
            -0.000415959,
            0.0005563264,
            0.0000085902,
            -0.0000203001,
            -0.0000087619,
            0.002950068,
            -0.0000751295
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000965387,
            -0.0000190807,
            0.0000011727,
            0.0000439793,
            0.0000052982,
            0.0000181177,
            0.0000010437,
            -0.003955369,
            0.0457858939,
            -0.0000048069,
            0.0000045516,
            -0.0011609937,
            -0.0000023066,
            -0.000241403,
            0.0004643287,
            0.0000077829,
            -0.0000182696,
            -0.0000077823,
            0.0034576599,
            -0.0000754611
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000908188,
            -0.0000166399,
            0.000001128,
            0.0000382149,
            0.0000043244,
            0.0000183873,
            0.0000013122,
            -0.0029591468,
            0.0399048896,
            -0.0000041105,
            0.0000045409,
            -0.0005210081,
            -0.0000023207,
            -0.0005279887,
            0.0003581492,
            0.0000070708,
            -0.0000140167,
            -0.0000083161,
            0.0017629569,
            -0.0000661131
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000856695,
            -0.0000154913,
            0.0000011422,
            0.0000312883,
            0.000003235,
            0.0000169258,
            0.000001405,
            -0.0029796479,
            0.0389503901,
            -0.0000036043,
            0.0000038418,
            -0.0006786868,
            -0.0000024071,
            -0.00056924,
            0.0003744743,
            0.0000070662,
            -0.0000117151,
            -0.0000080367,
            0.0025100613,
            -0.0000566175
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000769693,
            -0.0000141895,
            0.0000011619,
            0.0000255832,
            0.0000024281,
            0.000016363,
            0.0000014448,
            -0.0020900871,
            0.0361571546,
            -0.0000031797,
            0.0000037096,
            -0.0004644784,
            -0.0000024374,
            -0.0004359159,
            0.0003949501,
            0.0000065896,
            -0.0000102759,
            -0.0000082881,
            0.0027443875,
            -0.0000489929
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0001290598,
            -0.0000216818,
            0.0000018741,
            0.0000376469,
            0.0000032868,
            0.000030065,
            0.0000030076,
            -0.0028498296,
            0.0659993009,
            -0.0000046985,
            0.0000062583,
            -0.0006959028,
            -0.0000047705,
            -0.0011113424,
            0.0007792898,
            0.0000103828,
            -0.0000155849,
            -0.0000133207,
            0.0017596166,
            -0.0000737057
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.000090249,
            -0.0000166943,
            0.0000015803,
            0.0000234221,
            0.00000186,
            0.0000246191,
            0.000002927,
            -0.0023714621,
            0.0574766269,
            -0.0000032002,
            0.000004521,
            -0.0008875014,
            -0.0000043554,
            -0.0004992147,
            0.0005732542,
            0.0000084657,
            -0.0000094908,
            -0.0000117104,
            0.0010094525,
            -0.0000462078
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.000064517,
            -0.0000125381,
            0.0000013264,
            0.0000159759,
            0.000001207,
            0.0000200443,
            0.00000253,
            -0.0012178564,
            0.0513823659,
            -0.0000023354,
            0.000003456,
            -0.0002883793,
            -0.0000036312,
            -0.0005940249,
            0.0004739652,
            0.0000066304,
            -0.0000047963,
            -0.0000093063,
            0.0003640227,
            -0.0000298196
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000456359,
            -0.0000097057,
            0.0000010817,
            0.0000096714,
            0.0000006568,
            0.000015956,
            0.0000022896,
            -0.0005606645,
            0.0432260693,
            -0.000001533,
            0.0000023055,
            -0.0002461494,
            -0.0000031394,
            -0.000554748,
            0.0003606978,
            0.0000053364,
            -0.0000030368,
            -0.000007705,
            -0.0001650949,
            -0.0000177997
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000312523,
            -0.0000072637,
            0.0000008428,
            0.0000060479,
            0.0000003705,
            0.0000125162,
            0.0000019252,
            -0.0004539315,
            0.0399393043,
            -0.0000009939,
            0.0000016926,
            -0.0001842417,
            -0.0000024997,
            -0.0004009314,
            0.0003295278,
            0.0000041293,
            -0.0000032611,
            -0.0000049122,
            -0.0010039624,
            -0.0000125995
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000278611,
            -0.0000066597,
            0.0000008685,
            0.0000049668,
            0.0000002916,
            0.0000111358,
            0.0000019629,
            -0.0000534964,
            0.0413000983,
            -0.0000009583,
            0.0000014268,
            -0.0002479826,
            -0.0000026737,
            -0.0002933336,
            0.000121792,
            0.0000030068,
            -0.0000014609,
            -0.0000049231,
            0.0026571767,
            -0.0000094357
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000168005,
            -0.0000052773,
            0.0000007264,
            0.0000028282,
            0.0000001782,
            0.0000086766,
            0.0000016546,
            -0.0000595369,
            0.0355819878,
            -0.0000005932,
            0.0000009953,
            -0.0001205466,
            -0.0000021036,
            -0.0003208721,
            0.0001283098,
            0.0000026259,
            -0.0000006782,
            -0.0000044836,
            0.0026203518,
            -0.0000056658
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000117001,
            -0.0000035475,
            0.0000004939,
            0.000001696,
            0.0000000764,
            0.000005964,
            0.0000012719,
            -0.0001552143,
            0.0324920351,
            -0.0000004322,
            0.0000005825,
            0.0001366969,
            -0.0000015587,
            0.000025199,
            0.0001032917,
            0.0000018163,
            -0.0000007262,
            -0.0000026705,
            -0.0000483693,
            -0.0000039557
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000085158,
            -0.0000027186,
            0.0000003984,
            0.0000011386,
            0.0000000383,
            0.0000046277,
            0.0000009994,
            0.0000303708,
            0.026974553,
            -0.0000003494,
            0.0000003904,
            -0.000121534,
            -0.0000012639,
            0.0000230833,
            0.0000215082,
            0.0000009643,
            -0.0000005995,
            -0.0000016217,
            0.0003084908,
            -0.0000024675
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000056863,
            -0.0000017589,
            0.0000002852,
            0.0000004711,
            -0.0000000055,
            0.0000031668,
            0.0000008219,
            0.0003492675,
            0.0235592113,
            -0.0000000805,
            0.0000002748,
            0.0000228683,
            -0.0000009772,
            -0.0001173196,
            0.0000883388,
            0.0000007308,
            -0.0000001298,
            -0.0000011829,
            0.000073239,
            -0.0000013414
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000057841,
            -0.0000025076,
            0.0000004434,
            0.0000007939,
            0.0000000488,
            0.0000043518,
            0.0000011765,
            0.0001280421,
            0.0396761854,
            -0.0000002374,
            0.0000003701,
            0.0000136325,
            -0.0000014187,
            -0.000041222,
            0.0000680631,
            0.0000013303,
            -0.0000001054,
            -0.0000016104,
            -0.0000463812,
            -0.0000015515
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000048766,
            -0.0000023184,
            0.0000004877,
            0.000000355,
            0.0000000048,
            0.0000040371,
            0.0000012904,
            0.0001417924,
            0.0575402301,
            -0.0000001109,
            0.0000002294,
            0.0001082578,
            -0.000001595,
            -0.0000251828,
            0.0001000187,
            0.0000013814,
            -0.0000002855,
            -0.0000013736,
            0.0020824986,
            -0.0000024809
        ]
    },
    {
        "PtHH_bin":[
            70.0,
            100.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000011295,
            -0.0000008127,
            0.0000002342,
            0.0000000706,
            0.000000016,
            0.0000013178,
            0.0000005945,
            0.0002127363,
            0.0360687794,
            -0.0000000445,
            0.0000001313,
            0.0000763184,
            -0.0000007135,
            0.000080795,
            -0.0000038144,
            0.0000003909,
            0.0000001593,
            -0.0000006062,
            0.0014206847,
            -0.0000013971
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000016607,
            -0.0000020922,
            0.0000014207,
            0.0000048438,
            0.0000054676,
            0.000000941,
            0.0000003855,
            -0.0005740802,
            0.0319007436,
            -0.0000055511,
            0.0000032169,
            -0.0008764752,
            -0.0000015337,
            -0.000038274,
            0.0003522734,
            0.0000083357,
            -0.000016765,
            -0.00000418,
            0.0006995808,
            -0.0000068272
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000052376,
            -0.0000052588,
            0.0000016636,
            0.0000109459,
            0.0000067411,
            0.000002593,
            0.0000005843,
            -0.0010069715,
            0.0443987973,
            -0.00000669,
            0.0000036551,
            -0.0009278927,
            -0.0000019528,
            -0.0002350474,
            0.0004029981,
            0.0000105211,
            -0.00002037,
            -0.0000063565,
            0.0011314365,
            -0.0000162723
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000102596,
            -0.0000067081,
            0.0000014711,
            0.000015014,
            0.000005849,
            0.0000046163,
            0.0000006369,
            -0.0009760261,
            0.043900929,
            -0.0000057376,
            0.000003926,
            -0.0009680069,
            -0.0000019668,
            -0.0005651617,
            0.0005112173,
            0.0000091534,
            -0.0000180616,
            -0.0000061352,
            0.000700985,
            -0.000022631
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000172329,
            -0.0000094779,
            0.0000013033,
            0.000018758,
            0.0000050927,
            0.0000063481,
            0.0000006393,
            -0.0014751426,
            0.0441885638,
            -0.0000051486,
            0.0000035567,
            -0.001215578,
            -0.0000017884,
            -0.0002470847,
            0.0005370537,
            0.0000068994,
            -0.0000157995,
            -0.0000049463,
            0.0010048403,
            -0.0000278805
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000288017,
            -0.0000115485,
            0.0000011574,
            0.0000220441,
            0.0000043838,
            0.0000089848,
            0.0000007231,
            -0.0022006363,
            0.0418389512,
            -0.000004572,
            0.0000035668,
            -0.0010822783,
            -0.0000018243,
            -0.0002333358,
            0.0004992875,
            0.0000067874,
            -0.0000150668,
            -0.000004903,
            0.0006954747,
            -0.0000346908
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000493908,
            -0.0000129211,
            0.0000009448,
            0.0000282378,
            0.0000041817,
            0.0000112552,
            0.0000007252,
            -0.0027595013,
            0.039402202,
            -0.0000039547,
            0.0000034297,
            -0.0008474473,
            -0.0000016955,
            -0.0000720142,
            0.0004279044,
            0.0000052846,
            -0.00001213,
            -0.0000052904,
            0.0019233382,
            -0.0000437298
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000585998,
            -0.0000133196,
            0.0000009837,
            0.0000284752,
            0.0000036533,
            0.0000127862,
            0.0000008598,
            -0.0025021899,
            0.0372673977,
            -0.000003639,
            0.0000033584,
            -0.0007187443,
            -0.0000018824,
            -0.0003288496,
            0.0003745798,
            0.0000045789,
            -0.000011165,
            -0.000005187,
            -0.0016066347,
            -0.0000458125
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000576842,
            -0.0000115758,
            0.0000008529,
            0.0000247995,
            0.00000295,
            0.0000117586,
            0.0000009476,
            -0.0019566413,
            0.0325744366,
            -0.0000030142,
            0.0000031889,
            -0.0004411422,
            -0.0000016663,
            -0.0004011281,
            0.0003674589,
            0.0000045077,
            -0.0000088527,
            -0.000004696,
            0.0009291631,
            -0.0000413596
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000552705,
            -0.0000106993,
            0.0000008568,
            0.000021162,
            0.0000022801,
            0.0000126471,
            0.0000011183,
            -0.001700551,
            0.0311488685,
            -0.0000026283,
            0.00000301,
            -0.000526442,
            -0.0000019428,
            -0.0004129003,
            0.0004142283,
            0.0000045574,
            -0.0000063104,
            -0.0000053687,
            0.0015701744,
            -0.0000344471
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000534191,
            -0.0000095111,
            0.0000007789,
            0.0000172728,
            0.0000016911,
            0.0000115805,
            0.0000010937,
            -0.0017965129,
            0.0299653093,
            -0.0000022622,
            0.0000027308,
            -0.0003803105,
            -0.000001933,
            -0.0003811907,
            0.0003042392,
            0.0000042662,
            -0.0000070419,
            -0.0000055481,
            0.0002188475,
            -0.0000321763
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000848645,
            -0.0000151754,
            0.0000014118,
            0.0000262665,
            0.0000024463,
            0.000020509,
            0.0000022633,
            -0.0024587883,
            0.0529859741,
            -0.0000033355,
            0.0000044811,
            -0.0007961879,
            -0.0000035409,
            -0.0006990373,
            0.0005301068,
            0.0000073847,
            -0.0000095052,
            -0.0000090499,
            0.0027952887,
            -0.0000486669
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000624724,
            -0.000012024,
            0.0000012159,
            0.0000172776,
            0.0000014626,
            0.0000176187,
            0.0000021899,
            -0.0014228156,
            0.046611865,
            -0.0000024238,
            0.0000031248,
            -0.0006806154,
            -0.0000032693,
            -0.0006107677,
            0.0005103857,
            0.0000062723,
            -0.0000055319,
            -0.0000082539,
            0.0025588553,
            -0.0000297634
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000476847,
            -0.00000919,
            0.0000009908,
            0.0000112415,
            0.0000008425,
            0.0000135557,
            0.0000018203,
            -0.0009619669,
            0.0423493628,
            -0.000001769,
            0.0000024606,
            -0.0001882979,
            -0.0000025871,
            -0.0003429858,
            0.0003072773,
            0.0000046539,
            -0.0000042695,
            -0.0000062643,
            0.0013999507,
            -0.0000204685
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000337323,
            -0.0000069945,
            0.0000007899,
            0.0000069048,
            0.0000004977,
            0.0000110453,
            0.0000017001,
            -0.0008046152,
            0.0352846947,
            -0.000001152,
            0.0000017766,
            -0.0000837841,
            -0.000002355,
            -0.0003996031,
            0.0002677622,
            0.0000037699,
            -0.0000026113,
            -0.0000059377,
            0.0024772521,
            -0.0000137269
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000250543,
            -0.0000058387,
            0.0000007039,
            0.0000043165,
            0.0000002682,
            0.0000094669,
            0.0000014703,
            -0.0005211176,
            0.0321540818,
            -0.0000008463,
            0.0000013284,
            0.0000681488,
            -0.0000020098,
            -0.0001302007,
            0.0002209146,
            0.0000027786,
            -0.0000015891,
            -0.0000044161,
            0.0032733704,
            -0.0000087224
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000176479,
            -0.000004845,
            0.0000006846,
            0.0000033807,
            0.000000232,
            0.0000077759,
            0.00000151,
            -0.0002809734,
            0.0363577902,
            -0.000000703,
            0.0000011726,
            -0.0001918306,
            -0.0000019038,
            -0.0002196246,
            0.0002083278,
            0.000002554,
            -0.0000004168,
            -0.0000034123,
            0.0009388752,
            -0.0000054208
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000132726,
            -0.0000036229,
            0.000000508,
            0.0000021329,
            0.0000001055,
            0.0000062353,
            0.0000013578,
            -0.0000386335,
            0.0308380822,
            -0.0000004702,
            0.0000008367,
            -0.0000701211,
            -0.0000016543,
            -0.0001537722,
            0.0001092352,
            0.0000021013,
            -0.000000567,
            -0.0000024174,
            0.0007531871,
            -0.0000042923
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000090906,
            -0.0000027051,
            0.0000004199,
            0.0000012863,
            0.0000000745,
            0.000004804,
            0.0000010299,
            0.0004583767,
            0.0263338561,
            -0.0000003414,
            0.0000005711,
            -0.0001862788,
            -0.0000012801,
            -0.0003918446,
            0.0000908558,
            0.0000012033,
            -0.0000003981,
            -0.0000015323,
            0.000341445,
            -0.0000027563
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000052714,
            -0.0000022388,
            0.0000003351,
            0.0000008435,
            0.0000000418,
            0.0000035785,
            0.0000008247,
            0.0000136194,
            0.0239674359,
            -0.000000234,
            0.0000003891,
            0.0000147037,
            -0.0000009984,
            -0.0000302758,
            0.0001178932,
            0.0000010053,
            -0.0000002188,
            -0.0000011085,
            0.0002439345,
            -0.0000018493
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000045259,
            -0.000001535,
            0.0000002553,
            0.0000006106,
            0.0000000248,
            0.0000027891,
            0.000000674,
            0.0000874783,
            0.0201915268,
            -0.0000001339,
            0.0000002088,
            -0.0001140087,
            -0.0000008141,
            -0.0000250329,
            0.0000468743,
            0.0000006196,
            -0.000000142,
            -0.000000847,
            -0.0009410089,
            -0.0000013081
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000053608,
            -0.0000019617,
            0.0000003409,
            0.0000003368,
            -0.0000000031,
            0.0000035891,
            0.000000942,
            0.000096149,
            0.0338059192,
            -0.0000000906,
            0.0000002853,
            0.0000265317,
            -0.0000011128,
            -0.0002163265,
            0.0000419576,
            0.0000007267,
            0.0000000458,
            -0.0000015317,
            -0.000571256,
            -0.0000009737
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000044979,
            -0.0000021345,
            0.0000004394,
            0.000000402,
            0.0000000131,
            0.0000036107,
            0.0000010973,
            0.000091758,
            0.0496514407,
            -0.0000001982,
            0.0000002985,
            0.0000708874,
            -0.0000013847,
            0.0002312693,
            0.0000781936,
            0.0000008164,
            -0.0000001677,
            -0.0000010959,
            -0.0012727462,
            -0.000002408
        ]
    },
    {
        "PtHH_bin":[
            100.0,
            140.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000008395,
            -0.0000005054,
            0.0000001785,
            0.0000000836,
            0.0000000222,
            0.0000012676,
            0.0000004944,
            0.0003186055,
            0.0316153404,
            0.0000000131,
            0.0000001128,
            0.0001062835,
            -0.0000005417,
            -0.0001903239,
            -0.0000208149,
            0.0000002326,
            -0.0000000301,
            -0.0000005536,
            0.0015578961,
            -0.000000691
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000009948,
            -0.0000001818,
            0.0000009929,
            0.0000004094,
            0.0000034059,
            -0.0000002448,
            0.0000002999,
            -0.000039473,
            0.0234114126,
            -0.0000036508,
            0.0000021597,
            -0.0004345051,
            -0.000001122,
            -0.000108465,
            0.0003228004,
            0.000006225,
            -0.0000097376,
            -0.0000022133,
            0.0013193581,
            -0.0000035629
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000024485,
            -0.0000021836,
            0.0000012304,
            0.0000044949,
            0.0000041915,
            0.0000010193,
            0.0000005145,
            -0.0003937049,
            0.0300244265,
            -0.0000044903,
            0.0000026188,
            -0.0006715925,
            -0.0000015505,
            -0.0003542797,
            0.0002984258,
            0.0000076914,
            -0.0000124456,
            -0.0000047159,
            0.0014886708,
            -0.0000059909
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000036889,
            -0.0000036483,
            0.0000011315,
            0.0000076348,
            0.0000039886,
            0.0000022544,
            0.0000005523,
            -0.0008931149,
            0.0317716119,
            -0.0000042608,
            0.000002907,
            -0.0006813294,
            -0.0000015487,
            -0.0001472324,
            0.0003111951,
            0.0000073279,
            -0.0000116631,
            -0.0000048681,
            0.0032815657,
            -0.0000095385
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000083473,
            -0.0000058868,
            0.0000010778,
            0.0000102754,
            0.0000034561,
            0.0000045232,
            0.0000006365,
            -0.0009889807,
            0.0317563418,
            -0.0000038879,
            0.0000029889,
            -0.0005355897,
            -0.0000016483,
            -0.0002531122,
            0.0003574712,
            0.0000042791,
            -0.000011056,
            -0.0000037058,
            -0.0005344356,
            -0.0000125995
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000143451,
            -0.0000073088,
            0.0000009309,
            0.000013209,
            0.0000029909,
            0.0000058297,
            0.0000005894,
            -0.0011278976,
            0.029909933,
            -0.0000034421,
            0.0000026318,
            -0.0005531755,
            -0.0000014751,
            -0.0002390316,
            0.0003497693,
            0.0000037293,
            -0.0000095816,
            -0.0000028362,
            0.0004881841,
            -0.0000165298
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.000025642,
            -0.0000082199,
            0.0000007563,
            0.0000158338,
            0.0000026642,
            0.0000069384,
            0.0000005503,
            -0.0013665991,
            0.0286262908,
            -0.0000027251,
            0.0000024368,
            -0.0005577898,
            -0.0000012779,
            -0.0001628823,
            0.000345357,
            0.0000027504,
            -0.0000073892,
            -0.000002688,
            0.0016118362,
            -0.0000204318
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000313556,
            -0.0000078797,
            0.0000006887,
            0.0000159426,
            0.0000022474,
            0.0000078262,
            0.0000006431,
            -0.001606276,
            0.0267263576,
            -0.0000024311,
            0.0000024121,
            -0.0003537411,
            -0.0000013828,
            -0.0003614441,
            0.00027761,
            0.0000021746,
            -0.0000047362,
            -0.000003243,
            -0.0007123218,
            -0.0000218771
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000357641,
            -0.0000077307,
            0.0000006367,
            0.0000152583,
            0.0000018694,
            0.0000083513,
            0.0000006864,
            -0.0013116714,
            0.0252377274,
            -0.0000021257,
            0.0000022895,
            -0.0004622063,
            -0.0000014357,
            -0.0002521589,
            0.0002675828,
            0.0000023203,
            -0.0000052241,
            -0.0000028472,
            0.0004807795,
            -0.0000230597
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000331377,
            -0.0000071176,
            0.0000006425,
            0.0000130409,
            0.0000014716,
            0.0000078136,
            0.0000007616,
            -0.0010567257,
            0.0221463955,
            -0.0000018918,
            0.0000020044,
            -0.0003037817,
            -0.0000013297,
            -0.0001203136,
            0.000256413,
            0.0000024332,
            -0.000004139,
            -0.0000032098,
            0.0007804876,
            -0.0000197418
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000318923,
            -0.000006104,
            0.0000005608,
            0.0000112738,
            0.0000011364,
            0.0000076925,
            0.0000007885,
            -0.0010786241,
            0.0210636381,
            -0.000001485,
            0.0000018102,
            -0.0001087018,
            -0.0000013393,
            -0.0001977486,
            0.0001510829,
            0.0000023622,
            -0.0000029974,
            -0.0000034291,
            0.0012104575,
            -0.0000164512
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000537845,
            -0.0000105077,
            0.0000010768,
            0.0000170686,
            0.0000016729,
            0.0000141192,
            0.0000016751,
            -0.0012489964,
            0.0406793329,
            -0.000002565,
            0.0000032219,
            -0.0005678481,
            -0.0000027439,
            -0.0006269242,
            0.0005144349,
            0.0000040389,
            -0.000005394,
            -0.0000055508,
            0.0032223478,
            -0.0000248566
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000425214,
            -0.0000082996,
            0.0000008761,
            0.000011955,
            0.0000010771,
            0.0000120025,
            0.0000015835,
            -0.0009455415,
            0.0331987489,
            -0.0000017424,
            0.0000026156,
            -0.0000627011,
            -0.0000023006,
            -0.0002747754,
            0.0002607096,
            0.000003758,
            -0.0000029855,
            -0.0000052432,
            0.0002218227,
            -0.0000179776
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000324379,
            -0.0000066876,
            0.0000007921,
            0.0000077031,
            0.0000005673,
            0.0000098776,
            0.0000014682,
            -0.0004521421,
            0.031798505,
            -0.0000013785,
            0.0000018029,
            -0.0001556111,
            -0.0000022133,
            -0.0003828205,
            0.0003347079,
            0.0000033958,
            -0.0000027835,
            -0.0000047174,
            0.0007350022,
            -0.0000141359
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000239098,
            -0.0000050589,
            0.0000006233,
            0.0000052013,
            0.000000359,
            0.0000081321,
            0.0000013257,
            -0.000273771,
            0.0272553379,
            -0.0000009312,
            0.0000014428,
            -0.0000890381,
            -0.0000017579,
            -0.0002954441,
            0.0002270654,
            0.000001913,
            -0.0000014496,
            -0.0000034038,
            0.0007520126,
            -0.0000082184
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000141975,
            -0.0000039924,
            0.00000055,
            0.0000027994,
            0.0000002162,
            0.0000061563,
            0.0000011154,
            0.0001043263,
            0.0237594334,
            -0.0000006277,
            0.000001012,
            -0.0003371684,
            -0.0000014353,
            -0.0003568266,
            0.0002070621,
            0.0000025983,
            -0.000001121,
            -0.0000021171,
            0.0009112724,
            -0.0000056865
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000142873,
            -0.0000033896,
            0.0000005214,
            0.0000025645,
            0.0000001625,
            0.0000061864,
            0.0000012083,
            0.0003171064,
            0.0274426909,
            -0.0000004708,
            0.0000008453,
            -0.0001533198,
            -0.0000015377,
            -0.0002442958,
            0.0001032862,
            0.0000012999,
            -0.0000004557,
            -0.0000025028,
            -0.0001805868,
            -0.000003885
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000110548,
            -0.0000025711,
            0.0000003664,
            0.0000017034,
            0.0000000801,
            0.0000044521,
            0.0000009921,
            0.0003918857,
            0.0235277576,
            -0.0000003593,
            0.0000005771,
            -0.0000691624,
            -0.0000012353,
            -0.0002671018,
            0.0000976847,
            0.0000018385,
            -0.0000008311,
            -0.0000014245,
            -0.0010568087,
            -0.0000042024
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000077109,
            -0.0000022121,
            0.0000003365,
            0.0000012775,
            0.0000000685,
            0.0000037821,
            0.000000834,
            -0.0003315699,
            0.0219443588,
            -0.000000258,
            0.0000005384,
            -0.0000504113,
            -0.0000010523,
            -0.0001705637,
            0.0000832438,
            0.0000010322,
            -0.0000004056,
            -0.0000013308,
            -0.0006392918,
            -0.0000027364
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000047137,
            -0.0000014778,
            0.0000002385,
            0.0000003915,
            0.0000000262,
            0.0000026172,
            0.0000006316,
            -0.0000366499,
            0.018271734,
            -0.0000001278,
            0.0000001497,
            0.0001320225,
            -0.0000007966,
            -0.0000603097,
            0.0000749549,
            0.0000005626,
            -0.0000004063,
            -0.0000009439,
            -0.0005726707,
            -0.0000006449
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.000002975,
            -0.0000009779,
            0.0000002034,
            0.0000001614,
            0.0000000122,
            0.0000016997,
            0.0000005097,
            0.0003438309,
            0.0170952234,
            -0.0000001012,
            0.0000001783,
            -0.0001068527,
            -0.0000005763,
            -0.0000489604,
            0.0001350401,
            0.0000003366,
            -0.0000003351,
            -0.0000009361,
            0.0011237564,
            -0.0000004166
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000037918,
            -0.0000016915,
            0.0000003211,
            0.0000003849,
            0.0000000116,
            0.000002787,
            0.000000802,
            0.0002405383,
            0.0304904142,
            -0.0000001704,
            0.0000002947,
            0.0000569613,
            -0.0000010172,
            0.000120572,
            0.0001192931,
            0.0000008689,
            -0.0000001334,
            -0.0000007267,
            0.0000249753,
            -0.0000014893
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000030979,
            -0.0000015817,
            0.0000003331,
            0.0000002846,
            0.0000000155,
            0.0000030044,
            0.0000009665,
            0.0005447682,
            0.0421087273,
            -0.0000000709,
            0.0000002326,
            -0.0001435663,
            -0.0000011476,
            -0.0001599047,
            0.0001005026,
            0.0000006624,
            -0.0000000918,
            -0.0000010726,
            0.0008036473,
            -0.0000011108
        ]
    },
    {
        "PtHH_bin":[
            140.0,
            200.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000010305,
            -0.000000531,
            0.0000001563,
            0.0000001014,
            0.0000000005,
            0.0000010875,
            0.0000004199,
            0.0000691273,
            0.0257895799,
            0.0000000188,
            0.0000000051,
            -0.0000823026,
            -0.0000005212,
            0.000016906,
            0.0000279554,
            0.0000002843,
            -0.0000001253,
            -0.00000037,
            0.000020582,
            -0.0000010496
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.000000552,
            0.0000006016,
            0.0000004989,
            -0.0000003295,
            0.000001666,
            -0.0000004836,
            0.0000002091,
            0.000084159,
            0.0136324386,
            -0.000001871,
            0.0000009111,
            -0.0003217136,
            -0.0000006238,
            -0.0000093583,
            0.0001572743,
            0.0000030129,
            -0.0000040936,
            -0.0000003579,
            0.0002998572,
            -0.0000021037
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000008721,
            0.0000002274,
            0.0000006855,
            0.000000216,
            0.0000020035,
            -0.0000001426,
            0.000000311,
            0.0000821395,
            0.0182040694,
            -0.0000022507,
            0.0000015931,
            -0.0005587943,
            -0.0000009018,
            -0.0001773178,
            0.0002609454,
            0.0000044181,
            -0.0000060095,
            -0.0000014844,
            -0.0019167436,
            -0.0000005565
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000007274,
            -0.0000008545,
            0.0000007233,
            0.0000013234,
            0.0000017651,
            0.0000005655,
            0.0000003949,
            -0.0003260326,
            0.0207906014,
            -0.0000022277,
            0.00000159,
            -0.0005398852,
            -0.0000010525,
            -0.0000609048,
            0.0002712586,
            0.0000040409,
            -0.0000052579,
            -0.0000023783,
            -0.0000815484,
            -0.0000009872
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000017294,
            -0.0000016255,
            0.0000006345,
            0.0000029257,
            0.0000014851,
            0.0000012314,
            0.0000003784,
            -0.0004465232,
            0.0200386544,
            -0.000001879,
            0.000001436,
            -0.0001392055,
            -0.0000009778,
            -0.0001178457,
            0.0002449232,
            0.0000032179,
            -0.0000044193,
            -0.0000022874,
            0.0013145468,
            -0.0000028336
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000042714,
            -0.0000032374,
            0.0000005955,
            0.0000051087,
            0.0000015129,
            0.0000029603,
            0.0000004188,
            -0.0005795444,
            0.018066879,
            -0.000001875,
            0.000001658,
            -0.0003005,
            -0.0000010155,
            -0.0002261793,
            0.000216736,
            0.0000010782,
            -0.0000049481,
            -0.0000014697,
            0.0003681597,
            -0.0000049389
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000083266,
            -0.0000038012,
            0.0000005369,
            0.0000060008,
            0.0000012225,
            0.000003218,
            0.00000035,
            -0.0005349981,
            0.016373598,
            -0.0000016274,
            0.0000013976,
            -0.0004533209,
            -0.000000875,
            -0.0000989248,
            0.000159301,
            0.0000009417,
            -0.0000036531,
            -0.0000006864,
            0.0005606448,
            -0.000006186
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.0000111641,
            -0.0000033728,
            0.000000407,
            0.0000061463,
            0.0000010913,
            0.0000035109,
            0.0000003766,
            -0.0005776737,
            0.0163407887,
            -0.0000013496,
            0.0000013468,
            -0.0002096104,
            -0.0000008117,
            -0.0002570718,
            0.0001459452,
            0.0000005598,
            -0.0000018933,
            -0.0000011759,
            0.0032479776,
            -0.0000070917
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000129603,
            -0.0000040469,
            0.000000433,
            0.0000065969,
            0.0000009051,
            0.0000042378,
            0.0000004403,
            -0.000645679,
            0.0166396288,
            -0.0000012687,
            0.0000012344,
            -0.0004609071,
            -0.0000008602,
            -0.0001288328,
            0.0001813872,
            0.0000009805,
            -0.0000015298,
            -0.0000017825,
            0.0002540475,
            -0.0000073006
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.0000123466,
            -0.0000034053,
            0.0000004083,
            0.0000056885,
            0.0000007451,
            0.0000038268,
            0.0000004908,
            -0.0004970038,
            0.0147905054,
            -0.0000010397,
            0.0000011352,
            -0.000240013,
            -0.0000008789,
            -0.0000730419,
            0.0001172193,
            0.0000006167,
            -0.0000011662,
            -0.0000012302,
            0.0005507449,
            -0.0000061247
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000126417,
            -0.0000026456,
            0.0000003316,
            0.0000050339,
            0.0000006296,
            0.0000033774,
            0.0000004717,
            -0.0004228868,
            0.0131885427,
            -0.0000008328,
            0.0000009951,
            -0.0000390008,
            -0.0000008194,
            -0.0001714493,
            0.0001253418,
            0.0000007819,
            -0.000000701,
            -0.0000014595,
            0.0002795753,
            -0.000005516
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000228625,
            -0.0000050008,
            0.0000006609,
            0.0000077058,
            0.0000007945,
            0.0000071506,
            0.0000010412,
            -0.0006957675,
            0.0273249437,
            -0.0000013603,
            0.0000017373,
            -0.0005783993,
            -0.0000017038,
            -0.0001979818,
            0.0002250184,
            0.0000017864,
            -0.0000019272,
            -0.0000028208,
            0.0006162588,
            -0.0000086746
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000194666,
            -0.0000039454,
            0.0000005896,
            0.000004962,
            0.0000004384,
            0.0000057967,
            0.0000009397,
            -0.0004137837,
            0.0224047443,
            -0.0000009926,
            0.0000013392,
            -0.000174182,
            -0.0000014,
            -0.0003653904,
            0.0002105997,
            0.0000016438,
            -0.0000020744,
            -0.0000024771,
            0.0025867381,
            -0.0000072445
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000146857,
            -0.0000032162,
            0.0000004762,
            0.0000034162,
            0.0000002892,
            0.0000049289,
            0.0000009086,
            -0.0002949394,
            0.0198077085,
            -0.0000007144,
            0.0000009909,
            -0.0001563244,
            -0.0000013717,
            -0.0002996106,
            0.0001663003,
            0.0000011228,
            -0.0000011808,
            -0.0000023618,
            0.0009070354,
            -0.0000045866
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000122318,
            -0.0000026727,
            0.000000432,
            0.0000024554,
            0.000000156,
            0.0000043056,
            0.0000008169,
            -0.0002835459,
            0.0187236596,
            -0.000000558,
            0.0000007602,
            0.0000368316,
            -0.0000011758,
            -0.0001936941,
            0.0001420362,
            0.0000009506,
            -0.0000007802,
            -0.000001832,
            -0.0001330389,
            -0.0000031556
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.000008109,
            -0.0000023603,
            0.000000369,
            0.0000017545,
            0.0000001384,
            0.0000036144,
            0.0000007794,
            -0.0002933729,
            0.0171442223,
            -0.0000003267,
            0.0000005113,
            0.0001728092,
            -0.0000010668,
            -0.0000105597,
            0.00015364,
            0.000001008,
            -0.0000002449,
            -0.0000014551,
            0.0011884719,
            -0.0000019466
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000072035,
            -0.0000021547,
            0.0000003708,
            0.0000012722,
            0.0000000903,
            0.0000033682,
            0.0000008006,
            -0.0002903611,
            0.0199217057,
            -0.0000003726,
            0.0000005797,
            -0.0000403388,
            -0.0000010844,
            -0.0002119163,
            0.0000965987,
            0.0000010273,
            -0.0000006125,
            -0.000001568,
            0.0010893879,
            -0.0000018777
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000058312,
            -0.0000014211,
            0.0000002708,
            0.0000010723,
            0.0000000483,
            0.000002564,
            0.0000006206,
            0.0000911127,
            0.0188008666,
            -0.0000001842,
            0.000000373,
            -0.0000511054,
            -0.0000008403,
            -0.0001059466,
            0.0000819267,
            0.000000641,
            -0.0000002826,
            -0.0000010795,
            -0.0016134388,
            -0.0000017971
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.000002944,
            -0.0000011276,
            0.0000002125,
            0.0000005706,
            0.0000000297,
            0.0000019574,
            0.0000005544,
            -0.0000961263,
            0.0148403478,
            -0.0000001384,
            0.0000002388,
            -0.0000650111,
            -0.000000669,
            -0.000187657,
            0.0000829759,
            0.0000006956,
            -0.0000001348,
            -0.0000003184,
            0.0003967701,
            -0.0000010506
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000027902,
            -0.0000011181,
            0.0000001773,
            0.0000002813,
            0.0000000113,
            0.000001881,
            0.0000004194,
            0.0001108174,
            0.0133588657,
            -0.0000001185,
            0.0000001276,
            0.0001262324,
            -0.0000005236,
            -0.0000824713,
            0.0000710453,
            0.0000005434,
            -0.0000001852,
            -0.0000007303,
            0.0003278762,
            -0.0000008409
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000018963,
            -0.0000007531,
            0.00000014,
            0.0000002459,
            0.0000000173,
            0.0000013837,
            0.0000003847,
            -0.0000643786,
            0.0129999912,
            -0.0000000747,
            0.0000000948,
            0.0000774757,
            -0.0000004762,
            0.0000776052,
            0.000088751,
            0.0000004034,
            -0.0000000421,
            -0.0000004626,
            -0.0004857861,
            -0.0000002597
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000025532,
            -0.0000007537,
            0.0000002034,
            0.0000001392,
            0.0000000239,
            0.0000014818,
            0.0000005083,
            0.000392432,
            0.0217019181,
            -0.0000000667,
            0.0000001135,
            -0.0001100766,
            -0.000000651,
            -0.0000701484,
            0.000070926,
            -0.000000002,
            -0.0000002155,
            -0.0000003312,
            -0.001713515,
            -0.000000533
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.000002855,
            -0.0000009345,
            0.0000002126,
            0.0000004015,
            0.0000000076,
            0.0000016486,
            0.0000005897,
            -0.0000225463,
            0.0311825673,
            -0.0000000949,
            0.000000037,
            0.0000738969,
            -0.0000007551,
            -0.000172609,
            0.0000066471,
            0.0000003324,
            -0.0000000788,
            -0.0000005518,
            0.0011887099,
            -0.0000007498
        ]
    },
    {
        "PtHH_bin":[
            200.0,
            290.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000007957,
            -0.0000004231,
            0.0000001109,
            0.0000001049,
            0.0000000116,
            0.000000511,
            0.000000271,
            0.000070085,
            0.0198251227,
            -0.0000000472,
            -0.0000000622,
            -0.0000277477,
            -0.0000003571,
            0.0000992565,
            0.0000078288,
            0.0000002252,
            0.0000000397,
            -0.0000000311,
            0.0010753213,
            -0.000000157
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            250.0,
            270.0
        ],
        "A_coefficients":[
            0.0000001024,
            0.0000008311,
            0.0000002781,
            -0.0000013118,
            0.0000005423,
            -0.000000614,
            0.000000139,
            -0.0000366051,
            0.0087227781,
            -0.0000007467,
            0.0000005554,
            -0.0001070811,
            -0.0000003752,
            0.0000593367,
            0.0000775275,
            0.0000009865,
            -0.0000011012,
            -0.0000002,
            0.0019046687,
            -0.0000009914
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            270.0,
            290.0
        ],
        "A_coefficients":[
            0.0000002834,
            0.0000007481,
            0.0000003824,
            -0.0000008316,
            0.0000008416,
            -0.0000006031,
            0.0000001987,
            0.0002219719,
            0.0141436004,
            -0.0000010492,
            0.0000007961,
            -0.0001975184,
            -0.0000005388,
            -0.0001349078,
            0.0001293635,
            0.000001544,
            -0.0000016325,
            -0.0000004972,
            0.0013509665,
            -0.0000004247
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            290.0,
            310.0
        ],
        "A_coefficients":[
            0.0000006368,
            0.0000004776,
            0.0000003281,
            -0.0000009923,
            0.000000573,
            -0.0000003748,
            0.0000002239,
            0.0001994425,
            0.0128554646,
            -0.0000009195,
            0.0000007567,
            -0.0002114296,
            -0.0000005362,
            -0.0001123975,
            0.0001702504,
            0.0000018217,
            -0.0000015504,
            -0.0000006417,
            0.0005477535,
            -0.0000001873
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            310.0,
            330.0
        ],
        "A_coefficients":[
            0.0000011457,
            0.0000002036,
            0.000000328,
            0.0000002551,
            0.0000006464,
            -0.0000003075,
            0.0000002278,
            -0.0000455104,
            0.0174171988,
            -0.0000008918,
            0.0000007403,
            -0.0001801857,
            -0.0000005509,
            -0.000069784,
            0.0002181395,
            0.0000022113,
            -0.0000021627,
            -0.0000006883,
            -0.0005129585,
            -0.0000003694
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            330.0,
            350.0
        ],
        "A_coefficients":[
            0.0000004094,
            -0.0000003079,
            0.00000032,
            0.000000445,
            0.000000517,
            0.000000231,
            0.0000002327,
            -0.0002090399,
            0.0145036007,
            -0.0000008122,
            0.0000006976,
            -0.000048587,
            -0.0000005437,
            -0.0001385635,
            0.0001608484,
            -0.000000161,
            -0.0000020654,
            -0.0000005763,
            0.0020140876,
            -0.0000002642
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            350.0,
            370.0
        ],
        "A_coefficients":[
            0.0000014578,
            -0.0000009195,
            0.0000003024,
            0.0000014965,
            0.0000004998,
            0.0000008851,
            0.0000002462,
            0.0000597401,
            0.0146286802,
            -0.0000007253,
            0.0000006674,
            -0.0002322323,
            -0.0000005551,
            -0.0002744199,
            0.0002021993,
            -0.0000000578,
            -0.0000014009,
            -0.0000002611,
            0.0009261842,
            -0.0000004524
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            370.0,
            390.0
        ],
        "A_coefficients":[
            0.000002741,
            -0.0000009301,
            0.0000002675,
            0.0000015962,
            0.0000004562,
            0.0000010242,
            0.0000001912,
            -0.0005406792,
            0.0130402797,
            -0.0000006913,
            0.0000008052,
            -0.0000797184,
            -0.0000004806,
            -0.0000005597,
            0.000064889,
            -0.0000003097,
            -0.0000003133,
            -0.0000003606,
            0.0011685448,
            -0.0000015761
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            390.0,
            410.0
        ],
        "A_coefficients":[
            0.0000026034,
            -0.0000013551,
            0.0000002656,
            0.0000016882,
            0.0000003572,
            0.0000013183,
            0.0000002549,
            -0.000335183,
            0.0119449835,
            -0.0000006323,
            0.0000006312,
            -0.0000651899,
            -0.0000005218,
            -0.0002114954,
            0.0000591868,
            0.0000001797,
            0.0000000264,
            -0.0000002807,
            0.0005201246,
            -0.0000006846
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            410.0,
            430.0
        ],
        "A_coefficients":[
            0.000002153,
            -0.0000012865,
            0.0000002667,
            0.0000015151,
            0.0000002927,
            0.0000014549,
            0.0000002877,
            -0.0000961847,
            0.0134141117,
            -0.0000005606,
            0.0000005757,
            -0.000152343,
            -0.0000005298,
            -0.0001814009,
            0.0001286844,
            0.0000001145,
            0.0000002235,
            -0.0000007605,
            -0.0007520971,
            -0.000000321
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            430.0,
            450.0
        ],
        "A_coefficients":[
            0.0000028223,
            -0.0000009801,
            0.000000206,
            0.0000014193,
            0.0000002523,
            0.0000012425,
            0.0000002732,
            -0.000144009,
            0.0111390772,
            -0.0000004463,
            0.0000005293,
            -0.0001053274,
            -0.0000004627,
            -0.0000272549,
            0.0000562074,
            0.000000201,
            0.0000002236,
            -0.0000007479,
            0.0005766413,
            -0.0000003236
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            450.0,
            490.0
        ],
        "A_coefficients":[
            0.0000067537,
            -0.0000019988,
            0.0000004352,
            0.0000024841,
            0.0000003813,
            0.0000024555,
            0.0000005764,
            -0.0004610695,
            0.0221971397,
            -0.0000007601,
            0.0000008893,
            0.0000932915,
            -0.0000009918,
            -0.0002338766,
            0.0001329383,
            -0.0000000004,
            -0.0000003002,
            -0.0000006386,
            0.0013136937,
            -0.0000015518
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            490.0,
            530.0
        ],
        "A_coefficients":[
            0.0000060319,
            -0.000001536,
            0.0000003677,
            0.0000019692,
            0.0000002651,
            0.0000020121,
            0.0000005736,
            -0.0003392828,
            0.024051688,
            -0.0000005813,
            0.0000006618,
            -0.0000721992,
            -0.0000009456,
            -0.0001941639,
            0.0002098854,
            0.0000002305,
            -0.0000001489,
            -0.000000925,
            -0.0019154648,
            -0.0000015504
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            530.0,
            570.0
        ],
        "A_coefficients":[
            0.0000050465,
            -0.0000012992,
            0.0000003347,
            0.0000011643,
            0.0000001363,
            0.0000016795,
            0.0000005187,
            0.000061237,
            0.019835819,
            -0.0000004524,
            0.0000005045,
            -0.0000987375,
            -0.0000008239,
            -0.0001978288,
            0.0002155087,
            0.0000006104,
            -0.0000002125,
            -0.0000005844,
            0.0003801958,
            -0.0000009052
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            570.0,
            610.0
        ],
        "A_coefficients":[
            0.0000043631,
            -0.0000009645,
            0.0000002744,
            0.0000009423,
            0.0000000938,
            0.0000017054,
            0.0000005459,
            -0.0000928979,
            0.0200074278,
            -0.0000003478,
            0.0000005003,
            0.0000764369,
            -0.0000007597,
            -0.0001452941,
            0.0001164418,
            0.0000004699,
            0.0000000121,
            -0.0000004422,
            0.0002363616,
            -0.0000008809
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            610.0,
            650.0
        ],
        "A_coefficients":[
            0.0000035691,
            -0.0000008553,
            0.0000002649,
            0.000000818,
            0.0000001059,
            0.0000015072,
            0.0000004692,
            -0.0002799653,
            0.0182583501,
            -0.0000002943,
            0.0000004165,
            0.0002654582,
            -0.0000006812,
            -0.000100395,
            0.0001407255,
            0.000000401,
            -0.0000001789,
            -0.0000006402,
            0.0000510355,
            -0.0000006381
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            650.0,
            700.0
        ],
        "A_coefficients":[
            0.0000034666,
            -0.0000008826,
            0.0000002478,
            0.0000005099,
            0.000000047,
            0.0000014065,
            0.0000005836,
            0.0003856719,
            0.0225345579,
            -0.0000002358,
            0.0000003314,
            -0.0000487765,
            -0.0000007753,
            -0.0002885163,
            0.0002485255,
            0.0000002767,
            -0.0000004353,
            -0.0000004216,
            -0.0006191205,
            -0.0000007843
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            700.0,
            750.0
        ],
        "A_coefficients":[
            0.0000035581,
            -0.000000669,
            0.0000002101,
            0.0000005116,
            0.000000047,
            0.0000011678,
            0.000000473,
            0.0000404451,
            0.020965985,
            -0.0000001623,
            0.000000135,
            0.0000089676,
            -0.0000006666,
            -0.0000652741,
            0.0001523164,
            0.0000001759,
            -0.0000000965,
            -0.0000003442,
            -0.0007802957,
            -0.0000004108
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            750.0,
            800.0
        ],
        "A_coefficients":[
            0.0000018902,
            -0.0000004466,
            0.0000001661,
            0.0000002608,
            0.0000000381,
            0.0000008304,
            0.0000003802,
            0.0001216471,
            0.0172431427,
            -0.0000001101,
            0.0000002397,
            -0.0000618033,
            -0.000000505,
            -0.0000752951,
            0.0000526861,
            0.0000004203,
            -0.0000000266,
            -0.0000000464,
            -0.0000151514,
            -0.0000004993
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            800.0,
            850.0
        ],
        "A_coefficients":[
            0.0000016214,
            -0.0000003758,
            0.0000001616,
            0.0000001344,
            0.0000000131,
            0.0000007452,
            0.0000003173,
            0.0000670313,
            0.0161311747,
            -0.0000001179,
            0.0000000583,
            0.0000310029,
            -0.0000004458,
            -0.0000153986,
            0.0000971049,
            0.0000003017,
            -0.0000000325,
            -0.0000002072,
            0.0006900579,
            -0.0000001936
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            850.0,
            900.0
        ],
        "A_coefficients":[
            0.0000021814,
            -0.000000437,
            0.0000001256,
            0.0000003463,
            -0.0,
            0.0000009102,
            0.0000003203,
            -0.0001730733,
            0.0150956659,
            -0.0000000746,
            0.0000001146,
            0.0000203506,
            -0.0000004277,
            0.000032929,
            0.0000248324,
            0.0000000992,
            -0.0000000595,
            -0.0000003343,
            -0.0000237172,
            -0.0000001209
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            900.0,
            1000.0
        ],
        "A_coefficients":[
            0.0000019027,
            -0.000000468,
            0.0000002032,
            -0.0000000048,
            -0.0000000113,
            0.0000009856,
            0.0000004934,
            -0.0000891909,
            0.0245821474,
            -0.0000000941,
            0.0000002252,
            -0.0000612857,
            -0.0000006292,
            -0.0003079134,
            0.0000968303,
            0.0000000306,
            -0.0000000164,
            -0.0000003812,
            0.0009981981,
            -0.0000000182
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1000.0,
            1200
        ],
        "A_coefficients":[
            0.0000010528,
            -0.0000002328,
            0.0000002207,
            0.0000001541,
            0.0000000241,
            0.0000009626,
            0.0000005851,
            -0.0001062465,
            0.0408770424,
            -0.000000056,
            0.0000001733,
            -0.0001424709,
            -0.0000006788,
            -0.0001040622,
            0.0001228731,
            0.0000002868,
            -0.0000000166,
            -0.0000006851,
            0.0007492791,
            -0.0000003678
        ]
    },
    {
        "PtHH_bin":[
            290.0,
            2500.0
        ],
        "CosThetaStar_bin":[
            0.75,
            1.0
        ],
        "mhh_bin":[
            1200,
            1400
        ],
        "A_coefficients":[
            0.0000007926,
            -0.0000004456,
            0.0000001543,
            -0.0000000375,
            -0.0000000344,
            0.0000006452,
            0.0000002766,
            -0.0002984282,
            0.0298903031,
            -0.0000000706,
            0.0000000788,
            0.0001847645,
            -0.0000004007,
            -0.0002040114,
            0.0001091269,
            0.0000001833,
            0.0000000073,
            -0.0000001849,
            -0.0000477668,
            -0.0000001927
        ]
    }
]

==> anc/SMEFT/Run3/ACoefsxsec.csv <==
A_coefficients
"[ 3.08124279e-02 -6.87974883e-03  8.83464969e-04  1.26412051e-02
  2.26308155e-03  7.79191668e-03  1.07290971e-03 -9.24636852e-01
  3.52018216e+01 -2.49404671e-03  2.23404563e-03 -4.21381296e-01
 -1.83539196e-03 -2.84391112e-01  2.90944481e-01  4.82319662e-03
 -7.98140385e-03 -4.53341246e-03  9.25904926e-01 -2.28034473e-02]"


==> anc/SMEFT/Run3/ACoefsxsec.json <==
[
    {
        "A_coefficients":[
            0.0308124279,
            -0.0068797488,
            0.000883465,
            0.0126412051,
            0.0022630816,
            0.0077919167,
            0.0010729097,
            -0.9246368518,
            35.2018215654,
            -0.0024940467,
            0.0022340456,
            -0.4213812963,
            -0.001835392,
            -0.2843911124,
            0.2909444814,
            0.0048231966,
            -0.0079814038,
            -0.0045334125,
            0.9259049265,
            -0.0228034473
        ]
    }
]
